Ringing of rotating black holes in higher-derivative gravity

We compute scalar quasinormal mode (QNM) frequencies in rotating black hole solutions of the most general class of higher-derivative gravity theories, to quartic order in the curvature, that reduce to General Relativity for weak fields and are compatible with its symmetries. The wave operator governing the QNMs is not separable, but we show one can extract the QNM frequencies by a projection onto the set of spheroidal harmonics. We have obtained accurate results for the quasinormal frequency corrections relative to Kerr for rotating black holes with dimensionless spins up to $\sim 0.7$. We also discuss to what extent our results carry over to the phenomenologically more relevant case of gravitational QNMs. Finally we provide an ancillary computational package that allows one to generalize our calculations to any effective energy-momentum tensor arising from higher-derivative terms in the effective action.

==> anc/Hsol.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-1117*\[Alpha]1^2 - 320*\[Lambda]ev)/(1155*r^2) + 
  (4*(107*\[Alpha]1^2 - 50*\[Lambda]ev))/(1155*r^5) + 
  (8*(14*\[Alpha]1^2 - 5*\[Lambda]ev))/(165*r^6) + 
  (16*(26*\[Alpha]1^2 - 3*\[Lambda]ev))/(11*r^7) - 
  (2*(183*\[Alpha]1^2 + 80*\[Lambda]ev))/(1155*r^3) - 
  (2*(4803*\[Alpha]1^2 + 80*\[Lambda]ev))/(1155*r^4) + 
  (1117*\[Alpha]1^2 + 320*\[Lambda]ev)/(1155*r) + 
  x^2*((-91660784*\[Alpha]1^2 + 111897375*\[Alpha]2^2 - 42831000*\[Lambda]ev)/
     (31531500*r^5) + (-61770568*\[Alpha]1^2 + 30109125*\[Alpha]2^2 - 
      24021000*\[Lambda]ev)/(9009000*r^3) + 
    (987277112*\[Alpha]1^2 - 410508375*\[Alpha]2^2 - 19485000*\[Lambda]ev)/
     (15765750*r^6) + (-9494968*\[Alpha]1^2 + 30109125*\[Alpha]2^2 - 
      9045000*\[Lambda]ev)/(9009000*r^4) - 
    (2*(43504*\[Alpha]1^2 - 28215*\[Alpha]2^2 - 12960*\[Lambda]ev))/
     (165*r^9) + (4*(225773*\[Alpha]1^2 - 72300*\[Alpha]2^2 - 
       3000*\[Lambda]ev))/(15015*r^7) + 
    (3377728*\[Alpha]1^2 - 510345*\[Alpha]2^2 + 8760*\[Lambda]ev)/
     (35035*r^8))*\[Chi]^2 + 
  ((-6297224*\[Alpha]1^2 + 5413875*\[Alpha]2^2 - 3114000*\[Lambda]ev)/
     (3603600*r^2) + (-175076672*\[Alpha]1^2 - 149696625*\[Alpha]2^2 - 
      561000*\[Lambda]ev)/(15765750*r^6) - 
    (2*(1122532*\[Alpha]1^2 + 966075*\[Alpha]2^2 + 16900*\[Lambda]ev))/
     (105105*r^7) - (4*(908848*\[Alpha]1^2 + 836055*\[Alpha]2^2 + 
       22320*\[Lambda]ev))/(105105*r^8) + 
    (2*(497699*\[Alpha]1^2 + 201375*\[Alpha]2^2 + 155625*\[Lambda]ev))/
     (2627625*r^5) + (2945948*\[Alpha]1^2 - 101625*\[Alpha]2^2 + 
      880500*\[Lambda]ev)/(4504500*r^3) + 
    (11954948*\[Alpha]1^2 - 101625*\[Alpha]2^2 + 880500*\[Lambda]ev)/
     (4504500*r^4) + (6297224*\[Alpha]1^2 - 5413875*\[Alpha]2^2 + 
      3114000*\[Lambda]ev)/(3603600*r))*\[Chi]^2 + 
  ((-4723647658*\[Alpha]1^2 + 9428748805*\[Alpha]2^2 - 
      4744035450*\[Lambda]ev)/(8147739600*r^2) + 
    (91721765043*\[Alpha]1^2 + 146497417850*\[Alpha]2^2 - 
      4478882625*\[Lambda]ev)/(53469541125*r^7) + 
    (49863450759*\[Alpha]1^2 + 75094542985*\[Alpha]2^2 - 
      3673385100*\[Lambda]ev)/(21387816450*r^8) + 
    (3142410237*\[Alpha]1^2 + 4299554050*\[Alpha]2^2 - 321957000*\[Lambda]ev)/
     (1527701175*r^9) + (15687022622*\[Alpha]1^2 + 23128416325*\[Alpha]2^2 - 
      116844000*\[Lambda]ev)/(15842827000*r^6) + 
    (2587287007*\[Alpha]1^2 + 1022105420*\[Alpha]2^2 + 470309350*\[Lambda]ev)/
     (6337130800*r^3) + (8924417807*\[Alpha]1^2 + 1022105420*\[Alpha]2^2 + 
      470309350*\[Lambda]ev)/(6337130800*r^4) + 
    (4723647658*\[Alpha]1^2 - 9428748805*\[Alpha]2^2 + 
      4744035450*\[Lambda]ev)/(8147739600*r) + 
    (52374110171*\[Alpha]1^2 + 37188349275*\[Alpha]2^2 + 
      6704108250*\[Lambda]ev)/(142585443000*r^5))*\[Chi]^4 + 
  x^2*((-254379898377*\[Alpha]1^2 + 189567916475*\[Alpha]2^2 - 
      130059697950*\[Lambda]ev)/(57034177200*r^3) + 
    (-2010128596958*\[Alpha]1^2 - 112963165525*\[Alpha]2^2 - 
      75414118500*\[Lambda]ev)/(142585443000*r^6) + 
    (718589156631*\[Alpha]1^2 + 685323986725*\[Alpha]2^2 - 
      49406915250*\[Lambda]ev)/(35646360750*r^8) + 
    (-167472930528*\[Alpha]1^2 - 46080861365*\[Alpha]2^2 - 
      16497797400*\[Lambda]ev)/(14258544300*r^7) + 
    (-43161289831*\[Alpha]1^2 - 56264838750*\[Alpha]2^2 - 
      2723186250*\[Lambda]ev)/(20369349000*r^5) + 
    (16717391601*\[Alpha]1^2 + 12266455300*\[Alpha]2^2 + 
      67068450*\[Lambda]ev)/(218243025*r^9) + 
    (4*(15076470672*\[Alpha]1^2 + 12568357505*\[Alpha]2^2 + 
       553210920*\[Lambda]ev))/(305540235*r^10) + 
    (343617087111*\[Alpha]1^2 - 324544481275*\[Alpha]2^2 + 
      165651970050*\[Lambda]ev)/(57034177200*r^4))*\[Chi]^4 + 
  x^4*((-2*(103272340032*\[Alpha]1^2 - 38801589035*\[Alpha]2^2 - 
       3585074760*\[Lambda]ev))/(305540235*r^10) + 
    (2*(5131472*\[Alpha]1^2 - 4312935*\[Alpha]2^2 - 1902000*\[Lambda]ev))/
     (3135*r^11) + (-161053631378*\[Alpha]1^2 + 89671869655*\[Alpha]2^2 + 
      9105402750*\[Lambda]ev)/(509233725*r^9) + 
    (59331111798*\[Alpha]1^2 - 26125720045*\[Alpha]2^2 + 
      20177093250*\[Lambda]ev)/(3055402350*r^7) + 
    (268462443617*\[Alpha]1^2 - 158248289500*\[Alpha]2^2 + 
      106201984875*\[Lambda]ev)/(35646360750*r^6) + 
    (1203380281284*\[Alpha]1^2 - 395562047825*\[Alpha]2^2 + 
      422452466100*\[Lambda]ev)/(85551265800*r^5) + 
    (-20216756387418*\[Alpha]1^2 + 13191710447125*\[Alpha]2^2 + 
      1239635360250*\[Lambda]ev)/(106939082250*r^8))*\[Chi]^4 + 
  x^6*((-35830100827996064*\[Alpha]1^2 + 6726897826748925*\[Alpha]2^2 - 
      10347870820518000*\[Lambda]ev)/(649334107422000*r^9) + 
    (-3833706485919952*\[Alpha]1^2 + 807698506168575*\[Alpha]2^2 - 
      1240603370899200*\[Lambda]ev)/(173155761979200*r^7) + 
    (-997877786433856*\[Alpha]1^2 + 94668994913675*\[Alpha]2^2 - 
      284778354861000*\[Lambda]ev)/(54111175618500*r^8) + 
    (2*(188820907922637*\[Alpha]1^2 - 136315772921930*\[Alpha]2^2 - 
       15578704119825*\[Lambda]ev))/(386508397275*r^11) + 
    (4*(15141364068113*\[Alpha]1^2 - 12791131090080*\[Alpha]2^2 - 
       1426517886465*\[Lambda]ev))/(147575933505*r^10) + 
    (8*(8355376859452*\[Alpha]1^2 - 4374849943025*\[Alpha]2^2 - 
       467760647310*\[Lambda]ev))/(25767226485*r^12) - 
    (2*(159090608*\[Alpha]1^2 - 145495185*\[Alpha]2^2 - 
       64611040*\[Lambda]ev))/(24035*r^13))*\[Chi]^6 + 
  ((239823769799936*\[Alpha]1^2 + 397452081730845*\[Alpha]2^2 - 
      16859887506000*\[Lambda]ev)/(259733642968800*r^8) + 
    (552371073746*\[Alpha]1^2 + 5384427000315*\[Alpha]2^2 - 
      2141332993800*\[Lambda]ev)/(4497552259200*r^2) + 
    (47869116105047*\[Alpha]1^2 + 78087696029625*\[Alpha]2^2 - 
      2062726419600*\[Lambda]ev)/(64933410742200*r^7) + 
    (5057064777657*\[Alpha]1^2 + 7897633197790*\[Alpha]2^2 - 
      458196180750*\[Lambda]ev)/(5411117561850*r^9) + 
    (1378351848266*\[Alpha]1^2 + 1973018328855*\[Alpha]2^2 - 
      154679471100*\[Lambda]ev)/(2319050383650*r^10) + 
    (102061658254640*\[Alpha]1^2 + 145364883718251*\[Alpha]2^2 + 
      183004557120*\[Lambda]ev)/(207786914375040*r^6) + 
    (5601977348266*\[Alpha]1^2 + 3181191917271*\[Alpha]2^2 + 
      706900332600*\[Lambda]ev)/(18889719488640*r^3) + 
    (17408052028666*\[Alpha]1^2 + 3181191917271*\[Alpha]2^2 + 
      706900332600*\[Lambda]ev)/(18889719488640*r^4) + 
    (19262047924748*\[Alpha]1^2 + 15270112556397*\[Alpha]2^2 + 
      1748312430480*\[Lambda]ev)/(69262304791680*r^5) + 
    (-552371073746*\[Alpha]1^2 - 5384427000315*\[Alpha]2^2 + 
      2141332993800*\[Lambda]ev)/(4497552259200*r))*\[Chi]^6 + 
  x^2*((-349407092988589*\[Alpha]1^2 - 349767559368925*\[Alpha]2^2 - 
      10887109348500*\[Lambda]ev)/(36074117079000*r^8) + 
    (-9383471143982*\[Alpha]1^2 + 18719810276163*\[Alpha]2^2 - 
      10464197851800*\[Lambda]ev)/(6296573162880*r^3) + 
    (-202612103263928*\[Alpha]1^2 - 123033089844639*\[Alpha]2^2 - 
      8922358312560*\[Lambda]ev)/(34631152395840*r^7) + 
    (-144067953916549*\[Alpha]1^2 - 175519305955035*\[Alpha]2^2 - 
      6280662950100*\[Lambda]ev)/(86577880989600*r^5) + 
    (-1187285624461748*\[Alpha]1^2 - 1632643797831975*\[Alpha]2^2 - 
      4932049122000*\[Lambda]ev)/(92762015346000*r^9) + 
    (-126906890248318*\[Alpha]1^2 - 32777995063683*\[Alpha]2^2 - 
      2381867389440*\[Lambda]ev)/(17315576197920*r^6) + 
    (-676218964431*\[Alpha]1^2 - 1042884853645*\[Alpha]2^2 + 
      64798816500*\[Lambda]ev)/(42945377475*r^11) + 
    (-25571008060250*\[Alpha]1^2 - 40911677855643*\[Alpha]2^2 + 
      1082897628120*\[Lambda]ev)/(1623335268555*r^10) + 
    (62595691583162*\[Alpha]1^2 - 124997060914305*\[Alpha]2^2 + 
      57664728613800*\[Lambda]ev)/(31482865814400*r^4))*\[Chi]^6 + 
  x^4*((-78944425308376*\[Alpha]1^2 + 117936029346649*\[Alpha]2^2 - 
      47697584014080*\[Lambda]ev)/(9894614970240*r^6) - 
    (2*(8022508314464*\[Alpha]1^2 + 6076727192675*\[Alpha]2^2 + 
       357863243760*\[Lambda]ev))/(25767226485*r^12) + 
    (-58413495682341*\[Alpha]1^2 - 30449182885310*\[Alpha]2^2 + 
      426831832350*\[Lambda]ev)/(386508397275*r^11) + 
    (105674266680847*\[Alpha]1^2 + 43950266103072*\[Alpha]2^2 + 
      7339099868100*\[Lambda]ev)/(2164447024740*r^9) + 
    (270346775189789*\[Alpha]1^2 + 329361831873660*\[Alpha]2^2 + 
      10832616142425*\[Lambda]ev)/(32466705371100*r^7) + 
    (3332918267398*\[Alpha]1^2 - 13055553330519*\[Alpha]2^2 + 
      17357929378020*\[Lambda]ev)/(3246670537110*r^10) + 
    (53789907750406484*\[Alpha]1^2 + 10066298501343075*\[Alpha]2^2 + 
      1689613911216000*\[Lambda]ev)/(1298668214844000*r^8) + 
    (8397166592756984*\[Alpha]1^2 - 3969336914298135*\[Alpha]2^2 + 
      3781144114070400*\[Lambda]ev)/(1038934571875200*r^5))*\[Chi]^6 + 
  ((48578674861215431*\[Alpha]1^2 + 81027563407967462*\[Alpha]2^2 - 
      3941686617768900*\[Lambda]ev)/(92854777361346000*r^9) + 
    (15748576510436337*\[Alpha]1^2 + 25277738147127037*\[Alpha]2^2 - 
      519579247987800*\[Lambda]ev)/(37141910944538400*r^7) + 
    (7300103316305659*\[Alpha]1^2 + 12298882361435043*\[Alpha]2^2 - 
      443809258685100*\[Lambda]ev)/(14285350363284000*r^8) + 
    (102064410322096*\[Alpha]1^2 + 161087390546615*\[Alpha]2^2 - 
      9982128396240*\[Lambda]ev)/(241181239899600*r^10) + 
    (2*(85951525951927*\[Alpha]1^2 + 125883631516929*\[Alpha]2^2 - 
       9886254978600*\[Lambda]ev))/(829060512154875*r^11) + 
    (5257025424527*\[Alpha]1^2 + 10911789306550*\[Alpha]2^2 - 
      3484747791525*\[Lambda]ev)/(8245512475200*r^2) + 
    (-5257025424527*\[Alpha]1^2 - 10911789306550*\[Alpha]2^2 + 
      3484747791525*\[Lambda]ev)/(8245512475200*r) + 
    (481025327020975*\[Alpha]1^2 + 400030911333248*\[Alpha]2^2 + 
      35200087232310*\[Lambda]ev)/(2251024905729600*r^5) + 
    (1870359058674133*\[Alpha]1^2 + 1213421806153106*\[Alpha]2^2 + 
      179395892225550*\[Lambda]ev)/(8163057350448000*r^3) + 
    (5441696649495133*\[Alpha]1^2 + 1213421806153106*\[Alpha]2^2 + 
      179395892225550*\[Lambda]ev)/(8163057350448000*r^4) + 
    (57447503721570961*\[Alpha]1^2 + 78617499885517307*\[Alpha]2^2 + 
      549508493734200*\[Lambda]ev)/(185709554722692000*r^6))*\[Chi]^8 + 
  x^2*((-854647385077927681*\[Alpha]1^2 - 289837060491705012*\[Alpha]2^2 - 
      10889729406205650*\[Lambda]ev)/(185709554722692000*r^6) + 
    (-150136204386085837*\[Alpha]1^2 - 179325936814137399*\[Alpha]2^2 - 
      5870899328644350*\[Lambda]ev)/(123806369815128000*r^5) + 
    (-169321821029281352*\[Alpha]1^2 - 126267214370733293*\[Alpha]2^2 - 
      4349592183736800*\[Lambda]ev)/(49522547926051200*r^7) + 
    (1334088494164113*\[Alpha]1^2 + 9012666391360621*\[Alpha]2^2 - 
      3799839921327450*\[Lambda]ev)/(2721019116816000*r^3) + 
    (-98114184945378064*\[Alpha]1^2 - 99516842471954303*\[Alpha]2^2 - 
      1938472495898400*\[Lambda]ev)/(19047133817712000*r^8) + 
    (-14206683764212001*\[Alpha]1^2 - 18201607901627722*\[Alpha]2^2 - 
      93434887646100*\[Lambda]ev)/(2210828032413000*r^9) + 
    (-499220962271374*\[Alpha]1^2 - 808531907081327*\[Alpha]2^2 + 
      46461842727300*\[Lambda]ev)/(110541401620650*r^12) + 
    (-34558174316972756*\[Alpha]1^2 - 57607443988871777*\[Alpha]2^2 + 
      1871734813548600*\[Lambda]ev)/(5158598742297000*r^11) + 
    (-671018503533867*\[Alpha]1^2 - 10532803619782829*\[Alpha]2^2 + 
      3973198846166550*\[Lambda]ev)/(2721019116816000*r^4) + 
    (-325757879239247432*\[Alpha]1^2 - 499971359299578309*\[Alpha]2^2 + 
      6049358388473400*\[Lambda]ev)/(46427388680673000*r^10))*\[Chi]^8 + 
  x^6*((-693151317422738788*\[Alpha]1^2 + 213059363694113079*\[Alpha]2^2 - 
      285147743217876000*\[Lambda]ev)/(57141401453136000*r^7) + 
    (-8257615911206097104*\[Alpha]1^2 - 2344633436417390261*\[Alpha]2^2 - 
      234752972857603200*\[Lambda]ev)/(92854777361346000*r^10) + 
    (-2905083393926634901*\[Alpha]1^2 - 1489785802092750162*\[Alpha]2^2 - 
      162368366466606300*\[Lambda]ev)/(23213694340336500*r^11) + 
    (-1854022787577413608*\[Alpha]1^2 - 2157136425133825421*\[Alpha]2^2 - 
      64396646151938100*\[Lambda]ev)/(92854777361346000*r^9) + 
    (-333965792768210216*\[Alpha]1^2 - 272822278063307973*\[Alpha]2^2 - 
      49439814798874500*\[Lambda]ev)/(3868949056722750*r^12) + 
    (248950393413949*\[Alpha]1^2 + 23450146934708*\[Alpha]2^2 - 
      6352505294850*\[Lambda]ev)/(1196335515375*r^13) + 
    (4*(9288712856924784*\[Alpha]1^2 + 6388666363635283*\[Alpha]2^2 + 
       469717460011800*\[Lambda]ev))/(25123045822875*r^14) + 
    (92489360636795608*\[Alpha]1^2 - 230931038196891351*\[Alpha]2^2 + 
      76713012770486400*\[Lambda]ev)/(11428280290627200*r^8))*\[Chi]^8 + 
  x^8*((-2*(92694611784577368*\[Alpha]1^2 - 58004023335972259*\[Alpha]2^2 - 
       6505048903052700*\[Lambda]ev))/(25123045822875*r^14) + 
    (2*(31074485312*\[Alpha]1^2 - 29486724685*\[Alpha]2^2 - 
       13248923640*\[Lambda]ev))/(1514205*r^15) + 
    (-58665115138027602*\[Alpha]1^2 + 49136086427036921*\[Alpha]2^2 + 
      5847464601886050*\[Lambda]ev)/(25123045822875*r^13) + 
    (73398864499629424*\[Alpha]1^2 + 10379184536463457*\[Alpha]2^2 + 
      17075414038339800*\[Lambda]ev)/(2210828032413000*r^10) + 
    (-1454229097716964574*\[Alpha]1^2 + 1456927070877293015*\[Alpha]2^2 + 
      174126556990386000*\[Lambda]ev)/(1934474528361375*r^12) + 
    (1427659993417147184*\[Alpha]1^2 - 183566866143607947*\[Alpha]2^2 + 
      435141566539079400*\[Lambda]ev)/(46427388680673000*r^9) + 
    (3502139885495853376*\[Alpha]1^2 - 188002375555933939*\[Alpha]2^2 + 
      910131224055253200*\[Lambda]ev)/(30951592453782000*r^11))*\[Chi]^8 + 
  x^4*((-188139496867448064*\[Alpha]1^2 + 758494962728213282*\[Alpha]2^2 - 
      283480149982404375*\[Lambda]ev)/(92854777361346000*r^6) + 
    (21950967415976345*\[Alpha]1^2 + 35743301155022461*\[Alpha]2^2 - 
      612048069032400*\[Lambda]ev)/(386894905672275*r^12) + 
    (8890502356807*\[Alpha]1^2 + 14583213084544*\[Alpha]2^2 - 
      764727787200*\[Lambda]ev)/(152260883775*r^13) + 
    (8503140465100965*\[Alpha]1^2 + 3162766217149418*\[Alpha]2^2 + 
      146952267392700*\[Lambda]ev)/(408152867522400*r^8) + 
    (36635000546936681*\[Alpha]1^2 + 25422780846862737*\[Alpha]2^2 + 
      1214222493884400*\[Lambda]ev)/(1688268679297200*r^9) + 
    (209001513213434306*\[Alpha]1^2 + 245108333279971733*\[Alpha]2^2 + 
      6387101575054200*\[Lambda]ev)/(37141910944538400*r^7) + 
    (616933586635869188*\[Alpha]1^2 + 818473983613129701*\[Alpha]2^2 + 
      7841488428774000*\[Lambda]ev)/(13264968194478000*r^11) + 
    (406842010137318131*\[Alpha]1^2 + 398852135808465053*\[Alpha]2^2 + 
      11874827564349750*\[Lambda]ev)/(11606847170168250*r^10) + 
    (1106115743032280158*\[Alpha]1^2 - 1464571500149120649*\[Alpha]2^2 + 
      1007635725376780500*\[Lambda]ev)/(371419109445384000*r^5))*\[Chi]^8 + 
  x^10*((-70396041782688561660704*\[Alpha]1^2 - 2087368176180265513535*
       \[Alpha]2^2 - 17000722985107650188400*\[Lambda]ev)/
     (361731261007350234000*r^13) + (-34473440439476156974640*\[Alpha]1^2 + 
      2396272418003735964693*\[Alpha]2^2 - 10046009140433483817600*
       \[Lambda]ev)/(868155026417640561600*r^11) + 
    (48108703602457256752736*\[Alpha]1^2 - 54240282957822628727775*
       \[Alpha]2^2 - 6706735733360725920000*\[Lambda]ev)/
     (38756920822216096500*r^14) + (-1683316733601861860192*\[Alpha]1^2 - 
      476321528447324153321*\[Alpha]2^2 - 338841198419810486400*\[Lambda]ev)/
     (32884660091577294000*r^12) + (787726355418119811264*\[Alpha]1^2 - 
      550527722293227167437*\[Alpha]2^2 - 63251045248025091600*\[Lambda]ev)/
     (45171236389529250*r^16) + (3477144259531113558*\[Alpha]1^2 - 
      3195758056062213889*\[Alpha]2^2 - 387671242264470450*\[Lambda]ev)/
     (728568328863375*r^15) + (-30218122688*\[Alpha]1^2 + 
      29220936177*\[Alpha]2^2 + 13272549504*\[Lambda]ev)/(284487*r^17))*
   \[Chi]^10 + ((2951430484254925447208*\[Alpha]1^2 + 
      5022166814840381384321*\[Alpha]2^2 - 209828401488037332000*\[Lambda]ev)/
     (8681550264176405616000*r^9) + (2427354606473555510576*\[Alpha]1^2 + 
      3812680562472704998517*\[Alpha]2^2 - 57368388723267421800*\[Lambda]ev)/
     (8681550264176405616000*r^7) + (367960761360866925928*\[Alpha]1^2 + 
      613050084648650062661*\[Alpha]2^2 - 32118520695285024000*\[Lambda]ev)/
     (1240221466310915088000*r^10) + (57955718313257225360*\[Alpha]1^2 + 
      81355952511503288281*\[Alpha]2^2 - 21709596985624548000*\[Lambda]ev)/
     (55506415275453542400*r^2) + (356781755806490990621*\[Alpha]1^2 + 
      598468590953454042302*\[Alpha]2^2 - 18169099270328506500*\[Lambda]ev)/
     (1085193783022050702000*r^8) + (6145956032108651248*\[Alpha]1^2 + 
      9127829277520433831*\[Alpha]2^2 - 710890197249632400*\[Lambda]ev)/
     (77513841644432193000*r^12) + (2213938065280185748*\[Alpha]1^2 + 
      3507132885390792801*\[Alpha]2^2 - 224322244152435000*\[Lambda]ev)/
     (11073405949204599000*r^11) + (540343832223621307412*\[Alpha]1^2 + 
      714882041263771004299*\[Alpha]2^2 + 8036191246881798000*\[Lambda]ev)/
     (2480442932621830176000*r^6) + (-57955718313257225360*\[Alpha]1^2 - 
      81355952511503288281*\[Alpha]2^2 + 21709596985624548000*\[Lambda]ev)/
     (55506415275453542400*r) + (839290711647287077592*\[Alpha]1^2 + 
      715035543014379073279*\[Alpha]2^2 + 52357500623771343000*\[Lambda]ev)/
     (4960885865243660352000*r^5) + (1821176116794728866352*\[Alpha]1^2 + 
      1257939438026620562239*\[Alpha]2^2 + 141000119377550433000*\[Lambda]ev)/
     (9921771730487320704000*r^3) + (5076757465860880972352*\[Alpha]1^2 + 
      1257939438026620562239*\[Alpha]2^2 + 141000119377550433000*\[Lambda]ev)/
     (9921771730487320704000*r^4))*\[Chi]^10 + 
  x^8*((-60773452907530603616704*\[Alpha]1^2 + 259986535272311427046337*
       \[Alpha]2^2 - 74567705403942903952800*\[Lambda]ev)/
     (8681550264176405616000*r^10) + (-1201757118711684037*\[Alpha]1^2 + 
      1306537602996102061*\[Alpha]2^2 + 86419843051165650*\[Lambda]ev)/
     (6159714053117625*r^15) + (15303485737973417953*\[Alpha]1^2 + 
      8876313213775073626*\[Alpha]2^2 + 739280795267114100*\[Lambda]ev)/
     (61199739624523500*r^13) - (2*(33489455301308630016*\[Alpha]1^2 + 
       20877355456934910947*\[Alpha]2^2 + 1854686130068257200*\[Lambda]ev))/
     (22585618194764625*r^16) + (7890258584528760754976*\[Alpha]1^2 + 
      9032209578202939366511*\[Alpha]2^2 + 253195739425857648420*\[Lambda]ev)/
     (217038756604410140400*r^11) + (15572611251978663977632*\[Alpha]1^2 + 
      5434606108299045696265*\[Alpha]2^2 + 412656747761185527600*\[Lambda]ev)/
     (98653980274731882000*r^12) + (10418934808528102658220*\[Alpha]1^2 + 
      9337664530886892112627*\[Alpha]2^2 + 951042719000862001800*\[Lambda]ev)/
     (38756920822216096500*r^14) + (28422734273385289303808*\[Alpha]1^2 - 
      5856423850329223971189*\[Alpha]2^2 + 11010004052608811970720*
       \[Lambda]ev)/(1736310052835281123200*r^9))*\[Chi]^10 + 
  x^4*((6116064572935904863912*\[Alpha]1^2 + 37133308474667650263239*
       \[Alpha]2^2 - 12094402029359324875200*\[Lambda]ev)/
     (4960885865243660352000*r^6) + (6279914648586306041066*\[Alpha]1^2 + 
      10899067523011081561147*\[Alpha]2^2 - 234511701244618297500*
       \[Lambda]ev)/(271298445755512675500*r^13) + 
    (6596081059961197360562*\[Alpha]1^2 + 10097018309150139273439*
       \[Alpha]2^2 - 35232647422371399000*\[Lambda]ev)/
     (271298445755512675500*r^12) + (30670025158727103623*\[Alpha]1^2 + 
      53656164437173122396*\[Alpha]2^2 - 2423670740787646350*\[Lambda]ev)/
     (1937846041110804825*r^14) + (131810193387862498551*\[Alpha]1^2 + 
      165957510988981008832*\[Alpha]2^2 + 1664645234534181900*\[Lambda]ev)/
     (5962603203417861000*r^11) + (1759533684760361838301*\[Alpha]1^2 + 
      766064517297550470077*\[Alpha]2^2 + 22155092799830991000*\[Lambda]ev)/
     (140025004260909768000*r^8) + (2546928868740983223567*\[Alpha]1^2 + 
      2058073604110127363344*\[Alpha]2^2 + 56239417312950771900*\[Lambda]ev)/
     (217038756604410140400*r^9) + (2509375423856556972268*\[Alpha]1^2 + 
      2951680498146458176471*\[Alpha]2^2 + 67433235359062072500*\[Lambda]ev)/
     (667811558782800432000*r^7) + (38096543088835826009846*\[Alpha]1^2 + 
      38777283841837692828677*\[Alpha]2^2 + 754753726455978249000*
       \[Lambda]ev)/(2170387566044101404000*r^10) + 
    (-2416463910356823929832*\[Alpha]1^2 - 24125568248346532715969*
       \[Alpha]2^2 + 11418253246832199768000*\[Lambda]ev)/
     (4960885865243660352000*r^5))*\[Chi]^10 + 
  x^6*((-11587575691672418833988*\[Alpha]1^2 + 11462369721142386925229*
       \[Alpha]2^2 - 9336941216744689548000*\[Lambda]ev)/
     (2480442932621830176000*r^7) + (-54623524877361310326467*\[Alpha]1^2 - 
      41337910769671148848774*\[Alpha]2^2 - 1568752635435941755800*
       \[Lambda]ev)/(1085193783022050702000*r^11) + 
    (-45994985048090815038572*\[Alpha]1^2 - 20219947240157509852579*
       \[Alpha]2^2 - 765573141940724917800*\[Lambda]ev)/
     (1085193783022050702000*r^10) + (-12965254623533695075037*\[Alpha]1^2 - 
      15038149362734608982599*\[Alpha]2^2 - 340501877545665735900*
       \[Lambda]ev)/(1085193783022050702000*r^9) + 
    (-3775292142099840040909*\[Alpha]1^2 - 3797124245237391176082*
       \[Alpha]2^2 - 101333308159092309300*\[Lambda]ev)/
     (45216407625918779250*r^12) + (-5966254401707040504428*\[Alpha]1^2 - 
      7931542153334429542913*\[Alpha]2^2 - 89960362213418096400*\[Lambda]ev)/
     (51675894429621462000*r^13) + (-10361875409556120589*\[Alpha]1^2 - 
      17739181445439919673*\[Alpha]2^2 + 807689524042100700*\[Lambda]ev)/
     (67756854584293875*r^15) + (-560233669610098578100*\[Alpha]1^2 - 
      926733171535504502169*\[Alpha]2^2 + 11059499348425653840*\[Lambda]ev)/
     (3875692082221609650*r^14) + (5290770401717170780353*\[Alpha]1^2 - 
      58207447786871652137089*\[Alpha]2^2 + 18525929858129886192000*
       \[Lambda]ev)/(4340775132088202808000*r^8))*\[Chi]^10 + 
  x^2*((39496633629466410153392*\[Alpha]1^2 + 75234960002064868421689*
       \[Alpha]2^2 - 24876411026392259334000*\[Lambda]ev)/
     (19843543460974641408000*r^3) + (-54882905365889147658944*\[Alpha]1^2 - 
      56623441216283241335503*\[Alpha]2^2 - 752054671393636010400*
       \[Lambda]ev)/(17363100528352811232000*r^8) + 
    (-38298063898425921684964*\[Alpha]1^2 - 31568912958484854359693*
       \[Alpha]2^2 - 694335284286794350200*\[Lambda]ev)/
     (17363100528352811232000*r^7) + (-8910785319707285874208*\[Alpha]1^2 - 
      10579175147984115146591*\[Alpha]2^2 - 333227001099811618800*
       \[Lambda]ev)/(9921771730487320704000*r^5) + 
    (-5258184244114770719336*\[Alpha]1^2 - 1976920707081324184947*
       \[Alpha]2^2 - 55598075612369690400*\[Lambda]ev)/
     (1653628621747886784000*r^6) + (-4786262286060916292168*\[Alpha]1^2 - 
      5916235100068765297891*\[Alpha]2^2 - 30000759412399776000*\[Lambda]ev)/
     (1240221466310915088000*r^9) + (-3589679974174846376*\[Alpha]1^2 - 
      6002305280370771437*\[Alpha]2^2 + 320251113110728800*\[Lambda]ev)/
     (2348904292255521000*r^13) + (-233788862745274988676*\[Alpha]1^2 - 
      400104343844887594627*\[Alpha]2^2 + 13737336646936102200*\[Lambda]ev)/
     (77513841644432193000*r^12) + (-4482625797843902677474*\[Alpha]1^2 - 
      6486176209580276777633*\[Alpha]2^2 + 35681576522463471600*\[Lambda]ev)/
     (1085193783022050702000*r^10) + (-16812536467459170998012*\[Alpha]1^2 - 
      27359663988602576636629*\[Alpha]2^2 + 509818871700715777200*
       \[Lambda]ev)/(4340775132088202808000*r^11) + 
    (-36412301904236647827088*\[Alpha]1^2 - 82326064368058034250311*
       \[Alpha]2^2 + 25441682210123861682000*\[Lambda]ev)/
     (19843543460974641408000*r^4))*\[Chi]^10 + 
  ((38870976788776636280487*\[Alpha]1^2 + 64568654182511512532378*
       \[Alpha]2^2 - 1635586974787573407600*\[Lambda]ev)/
     (168670119418284451968000*r^8) + (9231342787868758308996*\[Alpha]1^2 + 
      15734006733826606604411*\[Alpha]2^2 - 717243963321632947200*
       \[Lambda]ev)/(42167529854571112992000*r^10) + 
    (33737621403695893431354*\[Alpha]1^2 + 51873235597499350672873*
       \[Alpha]2^2 - 535814029406118563100*\[Lambda]ev)/
     (168670119418284451968000*r^7) + (6749780598514877358777*\[Alpha]1^2 + 
      11528288487752138582833*\[Alpha]2^2 - 417687887199087905400*
       \[Lambda]ev)/(28111686569714075328000*r^9) + 
    (1758334010546833911093*\[Alpha]1^2 + 2920624491307269454556*
       \[Alpha]2^2 - 160253514617576480100*\[Lambda]ev)/
     (10541882463642778248000*r^11) + (152969525924735469535*\[Alpha]1^2 + 
      178005276135804336899*\[Alpha]2^2 - 41146640370495239580*\[Lambda]ev)/
     (111012830550907084800*r^2) + (338458151329040249113*\[Alpha]1^2 + 
      536927722422385654916*\[Alpha]2^2 - 34942887069789699000*\[Lambda]ev)/
     (3513960821214259416000*r^12) + (11251123079691713381*\[Alpha]1^2 + 
      16869639853709582053*\[Alpha]2^2 - 1300159171024393680*\[Lambda]ev)/
     (351396082121425941600*r^13) + (-152969525924735469535*\[Alpha]1^2 - 
      178005276135804336899*\[Alpha]2^2 + 41146640370495239580*\[Lambda]ev)/
     (111012830550907084800*r) + (3990908580453706950587*\[Alpha]1^2 + 
      2848390639729447889334*\[Alpha]2^2 + 259928889983843780700*\[Lambda]ev)/
     (26458057947966188544000*r^3) + (10812126645163739934587*\[Alpha]1^2 + 
      2848390639729447889334*\[Alpha]2^2 + 259928889983843780700*\[Lambda]ev)/
     (26458057947966188544000*r^4) + (36874169104775911209230*\[Alpha]1^2 + 
      47418973517912089891533*\[Alpha]2^2 + 675061591496464972800*
       \[Lambda]ev)/(224893492557712602624000*r^6) + 
    (30924049393453482451603*\[Alpha]1^2 + 26676263565949512212737*
       \[Alpha]2^2 + 1697950907073936414900*\[Lambda]ev)/
     (224893492557712602624000*r^5))*\[Chi]^12 + 
  x^2*((84413740519530828542205*\[Alpha]1^2 + 113074314353594855751574*
       \[Alpha]2^2 - 30856855105326386436300*\[Lambda]ev)/
     (26458057947966188544000*r^3) + 
    (-1576313326510292192677102*\[Alpha]1^2 - 620206620489355173840083*
       \[Alpha]2^2 - 15370561032402305129400*\[Lambda]ev)/
     (674680477673137807872000*r^6) + 
    (-512840482241479850791316*\[Alpha]1^2 - 450195828866365128830737*
       \[Alpha]2^2 - 7650807986558924787600*\[Lambda]ev)/
     (337340238836568903936000*r^7) + 
    (-118734561079790649319289*\[Alpha]1^2 - 124516161026238103030616*
       \[Alpha]2^2 - 1239350725077378813900*\[Lambda]ev)/
     (56223373139428150656000*r^8) + (-21959694174853688954489*\[Alpha]1^2 - 
      26048828368356200152898*\[Alpha]2^2 - 801563814924699726900*
       \[Lambda]ev)/(32127641793958943232000*r^5) + 
    (-30737575273960409966197*\[Alpha]1^2 - 37314399348814980511520*
       \[Alpha]2^2 - 165294882277819994700*\[Lambda]ev)/
     (12047865672734603712000*r^9) + (-165519517946122917944*\[Alpha]1^2 - 
      283532736289879365303*\[Alpha]2^2 + 14218886165333850000*\[Lambda]ev)/
     (292830068434521618000*r^14) + (-667884907862448638609*\[Alpha]1^2 - 
      1166567621396412260698*\[Alpha]2^2 + 40669820271044464500*\[Lambda]ev)/
     (479176475620126284000*r^13) + (-201549335312233317402731*\[Alpha]1^2 - 
      279642269981572298352059*\[Alpha]2^2 + 680965030462993976700*
       \[Lambda]ev)/(73793177245499447736000*r^10) + 
    (-63701859239870566412579*\[Alpha]1^2 - 99181273260087492260718*
       \[Alpha]2^2 + 1117300855801559328900*\[Lambda]ev)/
     (24597725748499815912000*r^11) + (-44775894523821219949766*\[Alpha]1^2 - 
      75674965095290339065547*\[Alpha]2^2 + 1669351450573263857400*
       \[Lambda]ev)/(21083764927285556496000*r^12) + 
    (-81339613856384835987395*\[Alpha]1^2 - 119603709829304548732086*
       \[Alpha]2^2 + 31232592273559820843700*\[Lambda]ev)/
     (26458057947966188544000*r^4))*\[Chi]^12 + 
  x^4*((1214639811651661006135268*\[Alpha]1^2 + 2574853173173337198551447*
       \[Alpha]2^2 - 722161075809798636511500*\[Lambda]ev)/
     (337340238836568903936000*r^6) + (235518462542013877154293*\[Alpha]1^2 + 
      393524823396342005638091*\[Alpha]2^2 - 3362643970672265329050*
       \[Lambda]ev)/(18448294311374861934000*r^13) + 
    (5230625065616052127398*\[Alpha]1^2 + 9539191175176361093863*
       \[Alpha]2^2 - 211739627867209041600*\[Lambda]ev)/
     (527094123182138912400*r^14) + (303976654797376385007*\[Alpha]1^2 + 
      558806379098705091224*\[Alpha]2^2 - 22185482844705780600*\[Lambda]ev)/
     (59897059452515785500*r^15) + (51752338733756649279892*\[Alpha]1^2 + 
      61659106266113397066709*\[Alpha]2^2 + 1311274176902765875800*
       \[Lambda]ev)/(19843543460974641408000*r^7) + 
    (500651341221483066502592*\[Alpha]1^2 + 726381894210872033509659*
       \[Alpha]2^2 + 1442789700749901053550*\[Lambda]ev)/
     (36896588622749723868000*r^12) + (120449862927898362519530*\[Alpha]1^2 + 
      105258493279311626640503*\[Alpha]2^2 + 2129801898746239017300*
       \[Lambda]ev)/(16867011941828445196800*r^9) + 
    (265008242159330023532668*\[Alpha]1^2 + 326925823089271341533357*
       \[Alpha]2^2 + 3159905566173490134000*\[Lambda]ev)/
     (21083764927285556496000*r^11) + (707103891516541344921973*\[Alpha]1^2 + 
      325211702841238485290061*\[Alpha]2^2 + 7464105079879614115950*
       \[Lambda]ev)/(84335059709142225984000*r^8) + 
    (1508618185202646651351582*\[Alpha]1^2 + 1577109278579501933884403*
       \[Alpha]2^2 + 23771092268089631064600*\[Lambda]ev)/
     (147586354490998895472000*r^10) + 
    (-232372677284389827056264*\[Alpha]1^2 - 439776410515893417829607*
       \[Alpha]2^2 + 155637980369990535417000*\[Lambda]ev)/
     (74964497519237534208000*r^5))*\[Chi]^12 + 
  x^8*((3004662768699793440104*\[Alpha]1^2 + 5671682970224525670700857*
       \[Alpha]2^2 - 1616128514938846779670800*\[Lambda]ev)/
     (295172708981997790944000*r^10) + 
    (2750111722001262758066231*\[Alpha]1^2 + 4627556448683496780393942*
       \[Alpha]2^2 - 39463433869064748543000*\[Lambda]ev)/
     (9224147155687430967000*r^16) + (17272572273533207089*\[Alpha]1^2 + 
      30575221673882810093*\[Alpha]2^2 - 1235979828831805200*\[Lambda]ev)/
     (52959380594620500*r^17) + (1464181639241793519913501*\[Alpha]1^2 + 
      1702991250388739212072693*\[Alpha]2^2 + 35976938656774163548500*
       \[Lambda]ev)/(73793177245499447736000*r^11) + 
    (4225978838109521195681700*\[Alpha]1^2 + 5701931100361301917109713*
       \[Alpha]2^2 + 68930937759063931551000*\[Lambda]ev)/
     (18448294311374861934000*r^15) + 
    (5243879943329649139605673*\[Alpha]1^2 + 2505371302698149845084226*
       \[Alpha]2^2 + 85221466872566886962100*\[Lambda]ev)/
     (73793177245499447736000*r^12) + 
    (3379835080969919317105475*\[Alpha]1^2 + 2710815074903040203315979*
       \[Alpha]2^2 + 89973101218097233035900*\[Lambda]ev)/
     (36896588622749723868000*r^13) + 
    (5824309138871036602597990*\[Alpha]1^2 + 6045993463705737889160491*
       \[Alpha]2^2 + 148708393644891257377200*\[Lambda]ev)/
     (36896588622749723868000*r^14) + (271319291376373855261784*\[Alpha]1^2 - 
      219192392007659616101801*\[Alpha]2^2 + 203125905933242410918800*
       \[Lambda]ev)/(42167529854571112992000*r^9))*\[Chi]^12 + 
  x^6*((63891061115032080921050*\[Alpha]1^2 + 1055229322400566870559491*
       \[Alpha]2^2 - 541195615882854331799400*\[Lambda]ev)/
     (168670119418284451968000*r^7) + 
    (-3608691631895356835122102*\[Alpha]1^2 - 1750615005427061374689995*
       \[Alpha]2^2 - 45405705538137526381800*\[Lambda]ev)/
     (147586354490998895472000*r^10) + 
    (-934294757511317292987383*\[Alpha]1^2 - 801529306274434462702461*
       \[Alpha]2^2 - 19660430431424391909300*\[Lambda]ev)/
     (36896588622749723868000*r^11) + 
    (-158996618724280215929840*\[Alpha]1^2 - 167704645037464575158087*
       \[Alpha]2^2 - 3144447213376197729000*\[Lambda]ev)/
     (4099620958083302652000*r^12) + 
    (-1056197732956099039063894*\[Alpha]1^2 - 1653744366093587311963399*
       \[Alpha]2^2 - 1068022996985767422600*\[Lambda]ev)/
     (18448294311374861934000*r^14) + (-44751988023172405668829*\[Alpha]1^2 - 
      52909038234891689531662*\[Alpha]2^2 - 1040580023408971145100*
       \[Lambda]ev)/(6023932836367301856000*r^9) + 
    (-33240110518757856747512*\[Alpha]1^2 - 42832188205749638153797*
       \[Alpha]2^2 - 496358406784868477850*\[Lambda]ev)/
     (658867653977673640500*r^13) + (-331918327218998860166*\[Alpha]1^2 - 
      599126667784830839467*\[Alpha]2^2 + 9014312521678464000*\[Lambda]ev)/
     (5962603203417861000*r^15) + (-25614635983917390665928*\[Alpha]1^2 - 
      47639848032671592819121*\[Alpha]2^2 + 1759720891393894829400*
       \[Lambda]ev)/(658867653977673640500*r^16) + 
    (-222705502397681020341611*\[Alpha]1^2 - 983654582127015135714072*
       \[Alpha]2^2 + 287630682675586404254100*\[Lambda]ev)/
     (84335059709142225984000*r^8))*\[Chi]^12 + 
  x^12*((11321247833024*\[Alpha]1^2 - 11065820115559*\[Alpha]2^2 - 
      5072585012160*\[Lambda]ev)/(46940355*r^19) + 
    (-928318325291810372992*\[Alpha]1^2 + 698855759826862628107*\[Alpha]2^2 + 
      81523564060468701600*\[Lambda]ev)/(25597033954066575*r^18) + 
    (-13461186221058393765684*\[Alpha]1^2 + 13151951948839475611307*
       \[Alpha]2^2 + 1613211498323289107100*\[Lambda]ev)/
     (1535822037243994500*r^17) + (221007626663079951648598*\[Alpha]1^2 + 
      83541991597544362526215*\[Alpha]2^2 + 39888675516194201847150*
       \[Lambda]ev)/(3074715718562476989000*r^14) + 
    (150367841024659976542054*\[Alpha]1^2 - 3811043316916159490595*
       \[Alpha]2^2 + 42328073123830745801550*\[Lambda]ev)/
     (3074715718562476989000*r^13) + (230569433668946472936521*\[Alpha]1^2 + 
      19802952067900397598345*\[Alpha]2^2 + 52798710172311709330725*
       \[Lambda]ev)/(768678929640619247250*r^15) + 
    (-8809701236096603327604638*\[Alpha]1^2 + 10799775794567419246493907*
       \[Alpha]2^2 + 1360911180378306621314250*\[Lambda]ev)/
     (4612073577843715483500*r^16))*\[Chi]^12 + 
  x^10*((-5336966156672396996874979*\[Alpha]1^2 - 5004865374123311414551834*
       \[Alpha]2^2 - 382040311360482288013500*\[Lambda]ev)/
     (9224147155687430967000*r^16) + 
    (-7919350345617748617534044*\[Alpha]1^2 - 4981691164684252590274417*
       \[Alpha]2^2 - 345368200979042895654000*\[Lambda]ev)/
     (18448294311374861934000*r^15) + 
    (-9143667166221976087563866*\[Alpha]1^2 - 3594056041663966528000699*
       \[Alpha]2^2 - 230085104601795242599800*\[Lambda]ev)/
     (36896588622749723868000*r^14) + 
    (-509233061150744217739969*\[Alpha]1^2 + 71017655639769674839557*
       \[Alpha]2^2 - 189229094628848677903500*\[Lambda]ev)/
     (24597725748499815912000*r^11) + 
    (-2087861704520650492528845*\[Alpha]1^2 - 2379143736315785725955968*
       \[Alpha]2^2 - 63805797267215443139700*\[Lambda]ev)/
     (36896588622749723868000*r^13) + (75343375949710670443*\[Alpha]1^2 - 
      1114033164587238275484*\[Alpha]2^2 - 44939619184726737900*\[Lambda]ev)/
     (1535822037243994500*r^17) + 
    (2*(67983537688125639616*\[Alpha]1^2 + 38316538767566867249*\[Alpha]2^2 + 
       4039875508811656800*\[Lambda]ev))/(25597033954066575*r^18) + 
    (756732703495881485394766*\[Alpha]1^2 - 6001550615571799268785423*
       \[Alpha]2^2 + 1542755570929209983946600*\[Lambda]ev)/
     (147586354490998895472000*r^12))*\[Chi]^12 + 
  x^14*((-411098991658459531663702032832*\[Alpha]1^2 - 
      3615625480100579913755622549*\[Alpha]2^2 - 
      112594536001132776822994963200*\[Lambda]ev)/
     (7055218090087711199143488000*r^15) + 
    (-252293424682293078951675607168*\[Alpha]1^2 - 
      31739315214261782793747485261*\[Alpha]2^2 - 
      55525188033964439464880606400*\[Lambda]ev)/(587934840840642599928624000*
      r^17) + (51292792240782010824912189448*\[Alpha]1^2 - 
      66772721562379305896485539477*\[Alpha]2^2 - 
      8512795011314166624912861000*\[Lambda]ev)/(18372963776270081247769500*
      r^18) + (-13940353580405021401476115760*\[Alpha]1^2 - 
      6224649674110025614460761757*\[Alpha]2^2 - 2309414895694660054084383600*
       \[Lambda]ev)/(146983710210160649982156000*r^16) + 
    (16068580878037601253676932*\[Alpha]1^2 - 16367336503852183302517571*
       \[Alpha]2^2 - 2022496837491956806995300*\[Lambda]ev)/
     (1079682892182528133500*r^19) + 
    (2*(9265510785316256433683424*\[Alpha]1^2 - 7353428664644301164422237*
        \[Alpha]2^2 - 867156654531906216363600*\[Lambda]ev))/
     (269920723045632033375*r^20) + (-302650483977280*\[Alpha]1^2 + 
      297773189417077*\[Alpha]2^2 + 137547682343040*\[Lambda]ev)/
     (610224615*r^21))*\[Chi]^14 + 
  ((11030118038949735872950786176*\[Alpha]1^2 + 18119182947979233083040924433*
       \[Alpha]2^2 - 380011859574486080431089600*\[Lambda]ev)/
     (64504851109373359535026176000*r^8) + 
    (721108705424886707290145681*\[Alpha]1^2 + 1229103818203802455450832949*
       \[Alpha]2^2 - 38776971879101695676837400*\[Lambda]ev)/
     (4031553194335834970939136000*r^9) + 
    (374292777367059061039136616*\[Alpha]1^2 + 619645918315312721360153567*
       \[Alpha]2^2 - 35087355023638662636091200*\[Lambda]ev)/
     (4031553194335834970939136000*r^12) + 
    (2437926129535540461807649189*\[Alpha]1^2 + 3673803032725350944912773627*
       \[Alpha]2^2 - 23550895756342940024239200*\[Lambda]ev)/
     (16126212777343339883756544000*r^7) + 
    (338602180610768424669395942*\[Alpha]1^2 + 582351703295166583325842193*
       \[Alpha]2^2 - 23440758924187417197785400*\[Lambda]ev)/
     (2015776597167917485469568000*r^10) + 
    (276695763399032460447138422*\[Alpha]1^2 + 470848073358383634970965137*
       \[Alpha]2^2 - 22756527591112493699320800*\[Lambda]ev)/
     (2015776597167917485469568000*r^11) + 
    (47266607654720570938839056*\[Alpha]1^2 + 75028934978886322505824153*
       \[Alpha]2^2 - 4933447958893176864741600*\[Lambda]ev)/
     (1007888298583958742734784000*r^13) + 
    (4633290866681051449330595*\[Alpha]1^2 + 4833243384506775622501847*
       \[Alpha]2^2 - 995495048261360620974000*\[Lambda]ev)/
     (2793082816660822253568000*r^2) + 
    (1228316600376760335479536*\[Alpha]1^2 + 1854599993916689580661571*
       \[Alpha]2^2 - 141474010154758857576000*\[Lambda]ev)/
     (91626208962178067521344000*r^14) + 
    (-4633290866681051449330595*\[Alpha]1^2 - 4833243384506775622501847*
       \[Alpha]2^2 + 995495048261360620974000*\[Lambda]ev)/
     (2793082816660822253568000*r) + 
    (1958438412988781149111636512*\[Alpha]1^2 + 2457803338132193572728684967*
       \[Alpha]2^2 + 40094860204350637657171200*\[Lambda]ev)/
     (15177612025734908125888512000*r^6) + 
    (1716570471454509883558694046*\[Alpha]1^2 + 1247006501781059104246190123*
       \[Alpha]2^2 + 96870560105971641079490400*\[Lambda]ev)/
     (13579968654604917796847616000*r^3) + 
    (4561202577326340808777262046*\[Alpha]1^2 + 1247006501781059104246190123*
       \[Alpha]2^2 + 96870560105971641079490400*\[Lambda]ev)/
     (13579968654604917796847616000*r^4) + 
    (29460665341972254782890088284*\[Alpha]1^2 + 
      25565428706983682418799972371*\[Alpha]2^2 + 
      1454231302500294400397515200*\[Lambda]ev)/
     (258019404437493438140104704000*r^5))*\[Chi]^14 + 
  x^2*((56782501705819606291047282858*\[Alpha]1^2 + 
      64107576993416765352644722483*\[Alpha]2^2 - 
      15048504418761570974853636000*\[Lambda]ev)/
     (13579968654604917796847616000*r^3) + 
    (-141799475993058236891231713952*\[Alpha]1^2 - 
      130313077434616078820265416193*\[Alpha]2^2 - 
      1944525566236657864198939200*\[Lambda]ev)/
     (129009702218746719070052352000*r^7) + 
    (-34444460649871680165400244633*\[Alpha]1^2 - 
      40911432554433067793894907248*\[Alpha]2^2 - 
      1236545544561131877222150000*\[Lambda]ev)/
     (64504851109373359535026176000*r^5) + 
    (-115701301729427159364538156914*\[Alpha]1^2 - 
      46419455170593142901791125137*\[Alpha]2^2 - 
      1091732580470297550062678400*\[Lambda]ev)/
     (64504851109373359535026176000*r^6) + 
    (-57921315897764593897077659276*\[Alpha]1^2 - 
      69708269914401011693698027977*\[Alpha]2^2 - 266956511161391480749320000*
       \[Lambda]ev)/(32252425554686679767513088000*r^9) + 
    (-24106633485559057384492280803*\[Alpha]1^2 - 
      25676596826188702666515140110*\[Alpha]2^2 - 211276330568324424333730800*
       \[Lambda]ev)/(16126212777343339883756544000*r^8) + 
    (-1715132502122611778071616*\[Alpha]1^2 - 2995656586148695921100071*
       \[Alpha]2^2 + 142751484003116536067520*\[Lambda]ev)/
     (7752986912184298021036800*r^15) + 
    (-11145354680319431803943972*\[Alpha]1^2 - 19355532332869758898876027*
       \[Alpha]2^2 + 466258285324810665086400*\[Lambda]ev)/
     (9644864101281901844352000*r^13) + 
    (-27492254472793539902970919*\[Alpha]1^2 - 48831668298960050448923234*
       \[Alpha]2^2 + 1704796952878176733976400*\[Lambda]ev)/
     (41995345774331614280616000*r^14) + 
    (-94209707039847752960911993*\[Alpha]1^2 - 154071098669810157129604850*
       \[Alpha]2^2 + 2289802751766253553029200*\[Lambda]ev)/
     (59287546975526984866752000*r^12) + 
    (-3895242487478482285784363248*\[Alpha]1^2 - 5253827203171455273250858493*
       \[Alpha]2^2 + 5283958973404905247053600*\[Lambda]ev)/
     (2015776597167917485469568000*r^10) + 
    (-3756183782868068125576157336*\[Alpha]1^2 - 5626139362909965291100527767*
       \[Alpha]2^2 + 40319085955601717855791200*\[Lambda]ev)/
     (2015776597167917485469568000*r^11) + 
    (-55492161872734192939592220342*\[Alpha]1^2 - 
      66542514078894727006358797997*\[Alpha]2^2 + 
      15151793170302701191484805600*\[Lambda]ev)/
     (13579968654604917796847616000*r^4))*\[Chi]^14 + 
  x^6*((535694852669586240378156351232*\[Alpha]1^2 + 
      1012666433070594350368222147101*\[Alpha]2^2 - 
      374177627088112831231632384000*\[Lambda]ev)/
     (129009702218746719070052352000*r^7) + 
    (-158068100067414078550046960624*\[Alpha]1^2 - 
      191396189213622110657572715435*\[Alpha]2^2 - 
      3530290858545029929489339200*\[Lambda]ev)/
     (32252425554686679767513088000*r^9) + 
    (-150482408065106052956367143482*\[Alpha]1^2 - 
      163834028646809810879434102463*\[Alpha]2^2 - 
      2568897427598661290877345600*\[Lambda]ev)/(7055218090087711199143488000*
      r^12) + (-26254865993762214382056646701*\[Alpha]1^2 - 
      39518572944685365190904411830*\[Alpha]2^2 - 216985615489319113345708800*
       \[Lambda]ev)/(881902261260963899892936000*r^14) + 
    (-7955112793362862469569885399*\[Alpha]1^2 - 3958573422833790584341611407*
       \[Alpha]2^2 - 85201870732246463048954100*\[Lambda]ev)/
     (503944149291979371367392000*r^10) + 
    (-3461542335255051297514194016*\[Alpha]1^2 - 3180600779276983881439953575*
       \[Alpha]2^2 - 62539729053167796629799600*\[Lambda]ev)/
     (237150187902107939467008000*r^11) + 
    (-3186799970327754171152673560*\[Alpha]1^2 - 4076716118112635659529912637*
       \[Alpha]2^2 - 46938224483700453920016000*\[Lambda]ev)/
     (118575093951053969733504000*r^13) + 
    (-54272594968508035517577712*\[Alpha]1^2 - 94853696522548244766596833*
       \[Alpha]2^2 + 296907947996470333894800*\[Lambda]ev)/
     (1894526877037516433712000*r^15) + 
    (-26982991008412672167368788*\[Alpha]1^2 - 53808662812548174084613215*
       \[Alpha]2^2 + 1655237126049828181660800*\[Lambda]ev)/
     (2290655224054451688033600*r^17) + 
    (-1425855416411296844465298847*\[Alpha]1^2 - 2767967299267395414625946879*
       \[Alpha]2^2 + 41260157667817371875592000*\[Lambda]ev)/
     (62993018661497421420924000*r^16) + 
    (-45077363877347340035023154354*\[Alpha]1^2 - 
      92277201260389153135110883801*\[Alpha]2^2 + 
      24148693873479607821829440000*\[Lambda]ev)/
     (8063106388671669941878272000*r^8))*\[Chi]^14 + 
  x^8*((33944909416450845797079105104*\[Alpha]1^2 + 
      129705429728935181489420653579*\[Alpha]2^2 - 
      35303517845297473343237265600*\[Lambda]ev)/
     (8063106388671669941878272000*r^10) + 
    (701870112745786729638210976*\[Alpha]1^2 + 1317902226671331098072463617*
       \[Alpha]2^2 - 14044502584963479879350100*\[Lambda]ev)/
     (6484575450448263969801000*r^17) + 
    (40817448716436181444643459*\[Alpha]1^2 + 80014271026333346851478187*
       \[Alpha]2^2 - 2481233927490694198122300*\[Lambda]ev)/
     (524941822179145178507700*r^18) + 
    (3219482903818190168078745316*\[Alpha]1^2 + 2885284967151392987355370915*
       \[Alpha]2^2 + 67352267370832150450744000*\[Lambda]ev)/
     (74658392487700647609984000*r^13) + 
    (54951607892951037222966054054*\[Alpha]1^2 + 
      65718014526471647859658485527*\[Alpha]2^2 + 
      1220557114604828557884927600*\[Lambda]ev)/(4703478726725140799428992000*
      r^11) + (80887042474604053212748494031*\[Alpha]1^2 + 
      107812076160313854713093149771*\[Alpha]2^2 + 
      1347603087789003596896144800*\[Lambda]ev)/(881902261260963899892936000*
      r^15) + (73855825466578801298779207792*\[Alpha]1^2 + 
      80963967869996473124180382523*\[Alpha]2^2 + 
      1491263180568643675960166400*\[Lambda]ev)/(1085418167705801722945152000*
      r^14) + (380855489797709627459875027592*\[Alpha]1^2 + 
      615741331998372746897660121207*\[Alpha]2^2 + 
      1998959482595677511597688000*\[Lambda]ev)/(3527609045043855599571744000*
      r^16) + (555886568275302729667899500030*\[Alpha]1^2 + 
      281980078791216844290997082679*\[Alpha]2^2 + 
      7028390615422758434408556000*\[Lambda]ev)/
     (14110436180175422398286976000*r^12) + 
    (-1963586676127364911470957360*\[Alpha]1^2 - 
      61325376445991597660397693583*\[Alpha]2^2 + 
      33192990112121333086410417600*\[Lambda]ev)/
     (8063106388671669941878272000*r^9))*\[Chi]^14 + 
  x^10*((-77354430511119903584927875052*\[Alpha]1^2 + 
      53954612887578587392577586421*\[Alpha]2^2 - 
      55227560113275622674225624000*\[Lambda]ev)/
     (9406957453450281598857984000*r^11) + 
    (-1017610510685106345593745152608*\[Alpha]1^2 - 
      851161707074892001326437253529*\[Alpha]2^2 - 
      26029384480869490024561857600*\[Lambda]ev)/
     (7055218090087711199143488000*r^15) + 
    (-694133033503969348469281748268*\[Alpha]1^2 - 
      954995743013490839655353368295*\[Alpha]2^2 - 
      11993557924020509407064894400*\[Lambda]ev)/
     (1763804522521927799785872000*r^17) + 
    (-227981866351268218067605520067*\[Alpha]1^2 - 
      244023477513898761407059183798*\[Alpha]2^2 - 
      5680885442489755598439939600*\[Lambda]ev)/(881902261260963899892936000*
      r^16) + (-101337813310962131875030151947*\[Alpha]1^2 - 
      118640923449704042568130853113*\[Alpha]2^2 - 
      2420822246836841214826258800*\[Lambda]ev)/(3527609045043855599571744000*
      r^13) + (-74620693346344984991764134322*\[Alpha]1^2 - 
      37199705477340541290325711115*\[Alpha]2^2 - 
      1194502444659243958621743360*\[Lambda]ev)/(705521809008771119914348800*
      r^14) + (-1967578663496867008063027*\[Alpha]1^2 - 
      3581040086208898321374119*\[Alpha]2^2 + 130719202357061690400600*
       \[Lambda]ev)/(3239048676547584400500*r^19) + 
    (-29478283422751730197221015004*\[Alpha]1^2 - 
      50498416750997608201601085293*\[Alpha]2^2 + 306632865650691576319923600*
       \[Lambda]ev)/(55118891328810243743308500*r^18) + 
    (-20458417362633793925195384550*\[Alpha]1^2 - 
      357305333270712731148613966231*\[Alpha]2^2 + 
      94212884433408263695835863200*\[Lambda]ev)/
     (14110436180175422398286976000*r^12))*\[Chi]^14 + 
  x^12*((-38662742411327342596095984552*\[Alpha]1^2 + 
      734405572900696466446192085431*\[Alpha]2^2 - 
      173659800298110092931905740800*\[Lambda]ev)/
     (14110436180175422398286976000*r^14) + 
    (-76412903206407068999808*\[Alpha]1^2 - 38812766913904008699271*
       \[Alpha]2^2 - 4807071559815912129600*\[Lambda]ev)/
     (8707120098246194625*r^20) + (973681811875582375663819*\[Alpha]1^2 + 
      5321897602213453555548488*\[Alpha]2^2 + 172401450782428754558100*
       \[Lambda]ev)/(3239048676547584400500*r^19) + 
    (17273012518843253816808909957*\[Alpha]1^2 + 
      11513080402045424145439816034*\[Alpha]2^2 + 699360282451227737055315600*
       \[Lambda]ev)/(25938301801793055879204000*r^17) + 
    (70438943108699887763868372647*\[Alpha]1^2 + 
      80278219587900536932048700020*\[Alpha]2^2 + 
      2086195403151083981886129000*\[Lambda]ev)/(881902261260963899892936000*
      r^15) + (57437298179930609559452701247*\[Alpha]1^2 + 
      55582460443823313048601385833*\[Alpha]2^2 + 
      3535316227791755294830242300*\[Lambda]ev)/(55118891328810243743308500*
      r^18) + (1262248094642036295392217330476*\[Alpha]1^2 + 
      534617842463585797759269901935*\[Alpha]2^2 + 
      30542116550471829549207561600*\[Lambda]ev)/
     (3527609045043855599571744000*r^16) + 
    (353960054425712628641151906184*\[Alpha]1^2 - 
      32900874959810964340704695997*\[Alpha]2^2 + 
      127640234083777124830318598400*\[Lambda]ev)/
     (14110436180175422398286976000*r^13))*\[Chi]^14 + 
  x^4*((1417071119326896305051889855416*\[Alpha]1^2 + 
      2077500153525700325386833831913*\[Alpha]2^2 - 
      508350856311458949386204006400*\[Lambda]ev)/
     (258019404437493438140104704000*r^6) + 
    (28794953291169117508524126429*\[Alpha]1^2 + 
      45978814321477316969735318845*\[Alpha]2^2 - 102038894742503699904924000*
       \[Lambda]ev)/(3527609045043855599571744000*r^13) + 
    (3374912282460959478226131892*\[Alpha]1^2 + 6006137240690812012728797569*
       \[Alpha]2^2 - 65519429888747127649356000*\[Lambda]ev)/
     (503944149291979371367392000*r^14) + 
    (10051645977720953577162018*\[Alpha]1^2 + 19106425305044024128021711*
       \[Alpha]2^2 - 418096506079446771737160*\[Lambda]ev)/
     (2290655224054451688033600*r^15) + 
    (2736174616794418669236840*\[Alpha]1^2 + 5241260068316975566993549*
       \[Alpha]2^2 - 186804259900800153131520*\[Lambda]ev)/
     (1527103482702967792022400*r^16) + 
    (8014414665370757014594629269*\[Alpha]1^2 + 9805635785876651532635650362*
       \[Alpha]2^2 + 90508191780351594012063300*\[Lambda]ev)/
     (1007888298583958742734784000*r^11) + 
    (37904097952134577938383082541*\[Alpha]1^2 + 
      34893052186404540148680645507*\[Alpha]2^2 + 594948192942028611183498000*
       \[Lambda]ev)/(8063106388671669941878272000*r^9) + 
    (52799179456641583176870810280*\[Alpha]1^2 + 
      56363492533975829486851243401*\[Alpha]2^2 + 726411120939364727987920800*
       \[Lambda]ev)/(8063106388671669941878272000*r^10) + 
    (30336984628773399448318751755*\[Alpha]1^2 + 
      36744327129397215968739185091*\[Alpha]2^2 + 752947356329131932137169000*
       \[Lambda]ev)/(16126212777343339883756544000*r^7) + 
    (241811916988854464150584979996*\[Alpha]1^2 + 
      339019756163283875649434517595*\[Alpha]2^2 + 
      1493858253571739246999808000*\[Lambda]ev)/
     (28220872360350844796573952000*r^12) + 
    (385964490463156529681304300108*\[Alpha]1^2 + 
      180804745883230259213507298995*\[Alpha]2^2 + 
      3672685795572859548266784000*\[Lambda]ev)/
     (64504851109373359535026176000*r^8) + 
    (-1334896728334226788641301810584*\[Alpha]1^2 - 
      1753924742259965795438837519911*\[Alpha]2^2 + 
      499652864799103756526385600000*\[Lambda]ev)/
     (258019404437493438140104704000*r^5))*\[Chi]^14, 
 (-1117*\[Alpha]1^2 - 320*\[Lambda]ev)/(2310*r) + 
  (-337*\[Alpha]1^2 - 80*\[Lambda]ev)/(1155*r^2) + 
  (-5188*\[Alpha]1^2 - 5775*\[Alpha]2^2 - 80*\[Lambda]ev)/(1155*r^3) + 
  (-416*\[Alpha]1^2 - 4455*\[Alpha]2^2 - 40*\[Lambda]ev)/(330*r^5) + 
  (8*(26*\[Alpha]1^2 - 3*\[Lambda]ev))/(11*r^6) - 
  (2*(71*\[Alpha]1^2 + 990*\[Alpha]2^2 + 10*\[Lambda]ev))/(231*r^4) + 
  (1117*\[Alpha]1^2 + 320*\[Lambda]ev)/2310 + 
  ((582338608*\[Alpha]1^2 + 432478875*\[Alpha]2^2 - 47217000*\[Lambda]ev)/
     (504504000*r^3) + (-343867064*\[Alpha]1^2 - 183352325*\[Alpha]2^2 - 
      28149000*\[Lambda]ev)/(63063000*r^5) + 
    (1495952*\[Alpha]1^2 + 135340625*\[Alpha]2^2 - 22047000*\[Lambda]ev)/
     (84084000*r^4) + (-6297224*\[Alpha]1^2 + 5413875*\[Alpha]2^2 - 
      3114000*\[Lambda]ev)/(7207200*r) + 
    (-6517832*\[Alpha]1^2 - 4927439*\[Alpha]2^2 - 358800*\[Lambda]ev)/
     (630630*r^6) - (2*(908848*\[Alpha]1^2 + 836055*\[Alpha]2^2 + 
       22320*\[Lambda]ev))/(105105*r^7) + 
    (6297224*\[Alpha]1^2 - 5413875*\[Alpha]2^2 + 3114000*\[Lambda]ev)/
     7207200 + (65058848*\[Alpha]1^2 + 34338075*\[Alpha]2^2 + 
      5349000*\[Lambda]ev)/(252252000*r^2))*\[Chi]^2 + 
  x^2*((-47436912*\[Alpha]1^2 + 11550725*\[Alpha]2^2 - 15687800*\[Lambda]ev)/
     (16816800*r^2) + (-40384*\[Alpha]1^2 + 28215*\[Alpha]2^2 + 
      12600*\[Lambda]ev)/(165*r^8) + 
    (-4002832*\[Alpha]1^2 + 13401135*\[Alpha]2^2 + 3123520*\[Lambda]ev)/
     (105105*r^7) + (13713264*\[Alpha]1^2 - 4086125*\[Alpha]2^2 + 
      5343000*\[Lambda]ev)/(693000*r^5) + 
    (-3350656*\[Alpha]1^2 + 23508715*\[Alpha]2^2 + 9850800*\[Lambda]ev)/
     (630630*r^6) + (128838992*\[Alpha]1^2 - 248266875*\[Alpha]2^2 + 
      93988200*\[Lambda]ev)/(100900800*r^3) + 
    (1284391664*\[Alpha]1^2 - 2084389875*\[Alpha]2^2 + 828033000*\[Lambda]ev)/
     (252252000*r^4))*\[Chi]^2 + 
  ((4028624395728*\[Alpha]1^2 + 10271810084375*\[Alpha]2^2 - 
      921489660000*\[Lambda]ev)/(6844101264000*r^5) + 
    (3914071339664*\[Alpha]1^2 + 2374613463515*\[Alpha]2^2 - 
      122735944800*\[Lambda]ev)/(5475281011200*r^3) + 
    (437916504372*\[Alpha]1^2 + 892275753775*\[Alpha]2^2 - 
      76113670500*\[Lambda]ev)/(427756329000*r^6) + 
    (127595080118*\[Alpha]1^2 + 426920854475*\[Alpha]2^2 - 
      43334970000*\[Lambda]ev)/(570341772000*r^4) + 
    (112360659564*\[Alpha]1^2 + 184807720475*\[Alpha]2^2 - 
      15203519100*\[Lambda]ev)/(85551265800*r^7) + 
    (-4723647658*\[Alpha]1^2 + 9428748805*\[Alpha]2^2 - 
      4744035450*\[Lambda]ev)/(16295479200*r) + 
    (3142410237*\[Alpha]1^2 + 4299554050*\[Alpha]2^2 - 321957000*\[Lambda]ev)/
     (3055402350*r^8) + (4723647658*\[Alpha]1^2 - 9428748805*\[Alpha]2^2 + 
      4744035450*\[Lambda]ev)/16295479200 + 
    (114119712584*\[Alpha]1^2 + 80412903443*\[Alpha]2^2 + 
      7280980560*\[Lambda]ev)/(547528101120*r^2))*\[Chi]^4 + 
  x^4*((-3746113126904*\[Alpha]1^2 + 3368617824425*\[Alpha]2^2 - 
      1965071944500*\[Lambda]ev)/(71292721500*r^7) + 
    (-79510410032*\[Alpha]1^2 + 6882641247055*\[Alpha]2^2 - 
      1544089251600*\[Lambda]ev)/(1368820252800*r^5) + 
    (-110638347962*\[Alpha]1^2 + 246392413925*\[Alpha]2^2 - 
      84618544500*\[Lambda]ev)/(11256745500*r^6) + 
    (11919399228*\[Alpha]1^2 - 46932360305*\[Alpha]2^2 - 
      53258693000*\[Lambda]ev)/(678978300*r^8) + 
    (4*(3692085708*\[Alpha]1^2 - 7637084081*\[Alpha]2^2 - 
       2970725103*\[Lambda]ev))/(61108047*r^9) + 
    (2*(2152448*\[Alpha]1^2 - 1888425*\[Alpha]2^2 - 827880*\[Lambda]ev))/
     (3135*r^10) + (3264306045872*\[Alpha]1^2 - 33515429885*\[Alpha]2^2 + 
      914854718400*\[Lambda]ev)/(912546835200*r^4))*\[Chi]^4 + 
  x^2*((-3990716402216*\[Alpha]1^2 + 1170291894325*\[Alpha]2^2 - 
      1736190716400*\[Lambda]ev)/(2737640505600*r^2) + 
    (-24864743641872*\[Alpha]1^2 - 10083492788075*\[Alpha]2^2 - 
      324633393000*\[Lambda]ev)/(3422050632000*r^5) + 
    (-10600295155456*\[Alpha]1^2 - 9256953185075*\[Alpha]2^2 - 
      118001688000*\[Lambda]ev)/(4562734176000*r^4) + 
    (8*(3108612384*\[Alpha]1^2 + 2534486405*\[Alpha]2^2 + 
       122081670*\[Lambda]ev))/(305540235*r^9) + 
    (169660280694*\[Alpha]1^2 + 51178149955*\[Alpha]2^2 + 
      19774776600*\[Lambda]ev)/(6110804700*r^8) + 
    (-2442430304508*\[Alpha]1^2 - 3369330404125*\[Alpha]2^2 + 
      102183574500*\[Lambda]ev)/(427756329000*r^6) + 
    (823793982668*\[Alpha]1^2 - 820168265875*\[Alpha]2^2 + 
      201014929500*\[Lambda]ev)/(142585443000*r^7) + 
    (8180017852208*\[Alpha]1^2 - 14840240914375*\[Alpha]2^2 + 
      5743363500000*\[Lambda]ev)/(5475281011200*r^3))*\[Chi]^4 + 
  ((690634854880628*\[Alpha]1^2 + 1604581988489695*\[Alpha]2^2 - 
      117145724018400*\[Lambda]ev)/(2077869143750400*r^5) + 
    (295158330286832*\[Alpha]1^2 + 563851666161057*\[Alpha]2^2 - 
      43965671211000*\[Lambda]ev)/(519467285937600*r^7) + 
    (137315669298848*\[Alpha]1^2 + 226752344044695*\[Alpha]2^2 - 
      18024133743000*\[Lambda]ev)/(259733642968800*r^8) + 
    (68657788552192*\[Alpha]1^2 + 152967418427945*\[Alpha]2^2 - 
      10386812274300*\[Lambda]ev)/(346311523958400*r^4) + 
    (61772832408823*\[Alpha]1^2 + 133165162227871*\[Alpha]2^2 - 
      10094069739600*\[Lambda]ev)/(129866821484400*r^6) + 
    (408009946103994*\[Alpha]1^2 + 228061135517537*\[Alpha]2^2 - 
      5530468897800*\[Lambda]ev)/(831147657500160*r^3) + 
    (552371073746*\[Alpha]1^2 + 5384427000315*\[Alpha]2^2 - 
      2141332993800*\[Lambda]ev)/(8995104518400*r) + 
    (1378351848266*\[Alpha]1^2 + 1973018328855*\[Alpha]2^2 - 
      154679471100*\[Lambda]ev)/(4638100767300*r^9) + 
    (-552371073746*\[Alpha]1^2 - 5384427000315*\[Alpha]2^2 + 
      2141332993800*\[Lambda]ev)/8995104518400 + 
    (83285388906993*\[Alpha]1^2 + 63780093974210*\[Alpha]2^2 + 
      4449310519500*\[Lambda]ev)/(519467285937600*r^2))*\[Chi]^6 + 
  x^4*((-2500369020089496*\[Alpha]1^2 + 16125283106851655*\[Alpha]2^2 - 
      4260797779946400*\[Lambda]ev)/(4155738287500800*r^5) + 
    (815977737753712*\[Alpha]1^2 + 5467080993172575*\[Alpha]2^2 - 
      455307710492250*\[Lambda]ev)/(162333526855500*r^9) + 
    (625765366435208*\[Alpha]1^2 + 743430242934435*\[Alpha]2^2 - 
      9554841948960*\[Lambda]ev)/(34631152395840*r^8) + 
    (-16443610291341*\[Alpha]1^2 + 7575691528685*\[Alpha]2^2 - 
      3348068827950*\[Lambda]ev)/(386508397275*r^10) + 
    (4798424496462056*\[Alpha]1^2 + 5329592052245987*\[Alpha]2^2 - 
      3293257413600*\[Lambda]ev)/(1038934571875200*r^6) + 
    (-3287766156672*\[Alpha]1^2 - 2374118536099*\[Alpha]2^2 - 
      158733001152*\[Lambda]ev)/(15460335891*r^11) + 
    (5445638835724976*\[Alpha]1^2 + 2833123010462207*\[Alpha]2^2 + 
      38957314334400*\[Lambda]ev)/(346311523958400*r^7) + 
    (652241609341623*\[Alpha]1^2 - 9409341793580*\[Alpha]2^2 + 
      229650455588400*\[Lambda]ev)/(346311523958400*r^4))*\[Chi]^6 + 
  x^2*((-566846094936156*\[Alpha]1^2 + 644110962256705*\[Alpha]2^2 - 
      531272627146800*\[Lambda]ev)/(1038934571875200*r^2) + 
    (-3324976353121168*\[Alpha]1^2 - 1815172280056301*\[Alpha]2^2 - 
      9065333803680*\[Lambda]ev)/(831147657500160*r^5) + 
    (-5290940889918*\[Alpha]1^2 - 8298176508155*\[Alpha]2^2 + 
      501734227500*\[Lambda]ev)/(773016794550*r^10) + 
    (-490430226705051*\[Alpha]1^2 - 536436109793765*\[Alpha]2^2 + 
      4133471611500*\[Lambda]ev)/(346311523958400*r^4) + 
    (-91994076394076*\[Alpha]1^2 - 178090134801873*\[Alpha]2^2 + 
      10991795453100*\[Lambda]ev)/(12986682148440*r^9) + 
    (-840504443262896*\[Alpha]1^2 - 1348416237430783*\[Alpha]2^2 + 
      35547975401400*\[Lambda]ev)/(173155761979200*r^7) + 
    (-18919669973185456*\[Alpha]1^2 - 21129604586724005*\[Alpha]2^2 + 
      113851387188000*\[Lambda]ev)/(5194672859376000*r^6) + 
    (-7593002770030084*\[Alpha]1^2 - 15093281519480325*\[Alpha]2^2 + 
      713400344811000*\[Lambda]ev)/(1298668214844000*r^8) + 
    (1470580984256694*\[Alpha]1^2 - 7800455237644265*\[Alpha]2^2 + 
      2715315507966600*\[Lambda]ev)/(4155738287500800*r^3))*\[Chi]^6 + 
  x^6*((-10423444801812608*\[Alpha]1^2 - 925434903559761*\[Alpha]2^2 - 
      2691140236092000*\[Lambda]ev)/(2597336429688000*r^6) - 
    (2*(179623984*\[Alpha]1^2 - 168644025*\[Alpha]2^2 - 
       75043560*\[Lambda]ev))/(72105*r^12) + 
    (-63299590963008*\[Alpha]1^2 + 104922890348363*\[Alpha]2^2 + 
      52403032550880*\[Lambda]ev)/(77301679455*r^11) + 
    (-8622568769868*\[Alpha]1^2 + 21692149623491*\[Alpha]2^2 + 
      56878240029600*\[Lambda]ev)/(257672264850*r^10) + 
    (-2667418799385776*\[Alpha]1^2 - 12731273843355487*\[Alpha]2^2 + 
      2010972755484000*\[Lambda]ev)/(1731557619792000*r^7) + 
    (11733233539911504*\[Alpha]1^2 - 33227746573316435*\[Alpha]2^2 + 
      10320256637460000*\[Lambda]ev)/(865778809896000*r^8) + 
    (33745452788640496*\[Alpha]1^2 - 39899186426118915*\[Alpha]2^2 + 
      19465183037916000*\[Lambda]ev)/(324667053711000*r^9))*\[Chi]^6 + 
  ((993316719796628336*\[Alpha]1^2 + 1982919929116283697*\[Alpha]2^2 - 
      137990558095790400*\[Lambda]ev)/(2971352875563072000*r^7) + 
    (238482811539774124*\[Alpha]1^2 + 436005750496992623*\[Alpha]2^2 - 
      32000099156625600*\[Lambda]ev)/(742838218890768000*r^8) + 
    (223022596652102216*\[Alpha]1^2 + 471769871476067757*\[Alpha]2^2 - 
      27754678850698800*\[Lambda]ev)/(990450958521024000*r^5) + 
    (43580281246197514*\[Alpha]1^2 + 91953274937716329*\[Alpha]2^2 - 
      5986465981095600*\[Lambda]ev)/(148567643778153600*r^6) + 
    (611381760885354632*\[Alpha]1^2 + 325195364964758149*\[Alpha]2^2 - 
      3208159397242800*\[Lambda]ev)/(1697915928893184000*r^3) + 
    (10379723944546060*\[Alpha]1^2 + 19341550976286243*\[Alpha]2^2 - 
      921543291789120*\[Lambda]ev)/(66030063901401600*r^4) + 
    (114593837163944*\[Alpha]1^2 + 187839945538211*\[Alpha]2^2 - 
      14399367222240*\[Lambda]ev)/(482362479799200*r^9) + 
    (85951525951927*\[Alpha]1^2 + 125883631516929*\[Alpha]2^2 - 
      9886254978600*\[Lambda]ev)/(829060512154875*r^10) + 
    (5257025424527*\[Alpha]1^2 + 10911789306550*\[Alpha]2^2 - 
      3484747791525*\[Lambda]ev)/(16491024950400*r) + 
    (-5257025424527*\[Alpha]1^2 - 10911789306550*\[Alpha]2^2 + 
      3484747791525*\[Lambda]ev)/16491024950400 + 
    (106347732918627076*\[Alpha]1^2 + 84326877872659337*\[Alpha]2^2 + 
      4955519957988600*\[Lambda]ev)/(848957964446592000*r^2))*\[Chi]^8 + 
  x^2*((103026974522845564*\[Alpha]1^2 + 738233726119067603*\[Alpha]2^2 - 
      379666604435718600*\[Lambda]ev)/(848957964446592000*r^2) + 
    (-497678305664311578*\[Alpha]1^2 - 299630223245887457*\[Alpha]2^2 - 
      93778608563640*\[Lambda]ev)/(198090191704204800*r^5) + 
    (-113314620917816230*\[Alpha]1^2 - 121924742296025859*\[Alpha]2^2 + 
      16370044891200*\[Lambda]ev)/(49522547926051200*r^6) + 
    (-325139643128021*\[Alpha]1^2 - 535863525054429*\[Alpha]2^2 + 
      29316590953650*\[Lambda]ev)/(165812102430975*r^11) + 
    (-57160750516327984*\[Alpha]1^2 - 107918317394860203*\[Alpha]2^2 + 
      5377624414802640*\[Lambda]ev)/(18570955472269200*r^10) + 
    (-1100776291110125616*\[Alpha]1^2 - 1300705506667877285*\[Alpha]2^2 + 
      8254118375062560*\[Lambda]ev)/(1188541150225228800*r^4) + 
    (-249380986346014576*\[Alpha]1^2 - 480630331588439065*\[Alpha]2^2 + 
      18340129764716760*\[Lambda]ev)/(74283821889076800*r^9) + 
    (-974159018892243328*\[Alpha]1^2 - 1669311994893525217*\[Alpha]2^2 + 
      39609303612278400*\[Lambda]ev)/(297135287556307200*r^8) + 
    (-8725506930022205456*\[Alpha]1^2 - 12097556602849784707*\[Alpha]2^2 + 
      118474565503694400*\[Lambda]ev)/(2971352875563072000*r^7) + 
    (-94664274178726568*\[Alpha]1^2 - 566105786875243333*\[Alpha]2^2 + 
      172688621700394800*\[Lambda]ev)/(339583185778636800*r^3))*\[Chi]^8 + 
  x^6*((-3055671035151807032*\[Alpha]1^2 - 214687900363670779*\[Alpha]2^2 - 
      997844965613496000*\[Lambda]ev)/(1485676437781536000*r^6) + 
    (-18795932746357209584*\[Alpha]1^2 - 11123863943917665853*\[Alpha]2^2 - 
      136117954930557600*\[Lambda]ev)/(742838218890768000*r^9) + 
    (-1028931102101447012*\[Alpha]1^2 - 1208997749757035019*\[Alpha]2^2 - 
      6428541268749600*\[Lambda]ev)/(148567643778153600*r^8) + 
    (10755480107247168*\[Alpha]1^2 + 6852523714412441*\[Alpha]2^2 + 
      590518257357600*\[Lambda]ev)/(25123045822875*r^13) + 
    (4692182035049592*\[Alpha]1^2 - 9384866265190871*\[Alpha]2^2 + 
      1709129582760600*\[Lambda]ev)/(100492183291500*r^12) + 
    (-1655334358070084066*\[Alpha]1^2 - 1929265116800617827*\[Alpha]2^2 + 
      11545270406069400*\[Lambda]ev)/(46427388680673000*r^10) + 
    (-1332474693390188864*\[Alpha]1^2 - 3879582082973115519*\[Alpha]2^2 + 
      204213148759620000*\[Lambda]ev)/(46427388680673000*r^11) + 
    (-51240590951860067*\[Alpha]1^2 - 1752043538111337824*\[Alpha]2^2 + 
      367135331107545000*\[Lambda]ev)/(371419109445384000*r^7))*\[Chi]^8 + 
  x^8*((-4067438572260576224*\[Alpha]1^2 + 5415323491207895265*\[Alpha]2^2 - 
      2434215890484378000*\[Lambda]ev)/(23213694340336500*r^11) + 
    (-515024629849975632*\[Alpha]1^2 + 1741905370277316937*\[Alpha]2^2 - 
      505701889039947600*\[Lambda]ev)/(30951592453782000*r^10) + 
    (207144145901992128*\[Alpha]1^2 - 301582087052275289*\[Alpha]2^2 - 
      174987517135345200*\[Lambda]ev)/(100492183291500*r^13) + 
    (1607142999667488*\[Alpha]1^2 - 2174882023481869*\[Alpha]2^2 - 
      15895762090837200*\[Lambda]ev)/(33497394430500*r^12) + 
    (37958874674885704*\[Alpha]1^2 + 115498008738909951*\[Alpha]2^2 - 
      14179433625597240*\[Lambda]ev)/(12380636981512800*r^9) + 
    (2*(10525888504*\[Alpha]1^2 - 10160264015*\[Alpha]2^2 - 
       4589214060*\[Lambda]ev))/(1514205*r^14) + 
    (1590115072185073424*\[Alpha]1^2 + 224908499665066833*\[Alpha]2^2 + 
      391639903559704800*\[Lambda]ev)/(371419109445384000*r^8))*\[Chi]^8 + 
  x^4*((79306031111605177*\[Alpha]1^2 + 1235247174704741389*\[Alpha]2^2 - 
      310173606199957500*\[Lambda]ev)/(495225479260512000*r^5) + 
    (9627699848261742224*\[Alpha]1^2 + 14578829301480312143*\[Alpha]2^2 - 
      170577525692574000*\[Lambda]ev)/(742838218890768000*r^9) + 
    (54064026183285199*\[Alpha]1^2 + 105074232449349669*\[Alpha]2^2 - 
      3157128694219500*\[Lambda]ev)/(3316242048619500*r^10) + 
    (14422703580519448*\[Alpha]1^2 + 29391888752395785*\[Alpha]2^2 - 
      1365108285618000*\[Lambda]ev)/(714267518164200*r^11) + 
    (71422986312068*\[Alpha]1^2 + 119742834637829*\[Alpha]2^2 - 
      5884851815700*\[Lambda]ev)/(3349739443050*r^12) + 
    (69266644812055288*\[Alpha]1^2 + 84673267695551985*\[Alpha]2^2 + 
      254603442693600*\[Lambda]ev)/(27012298868755200*r^6) + 
    (329701601704420484*\[Alpha]1^2 + 212392967135330369*\[Alpha]2^2 + 
      1336965300871200*\[Lambda]ev)/(42447898222329600*r^7) + 
    (2655770640527374512*\[Alpha]1^2 + 2963144593398371113*\[Alpha]2^2 + 
      5740480183838400*\[Lambda]ev)/(297135287556307200*r^8) + 
    (1564293831539007464*\[Alpha]1^2 - 753567215921405947*\[Alpha]2^2 + 
      1038453051816180000*\[Lambda]ev)/(1980901917042048000*r^4))*\[Chi]^8 + 
  ((31497866330847551681744*\[Alpha]1^2 + 63069245464818583245803*
       \[Alpha]2^2 - 3885021743079615138000*\[Lambda]ev)/
     (138904804226822489856000*r^7) + (14128261846467910731104*\[Alpha]1^2 + 
      28829908350294565103243*\[Alpha]2^2 - 1611713388412664737200*
       \[Lambda]ev)/(69452402113411244928000*r^6) + 
    (19647803885029223247872*\[Alpha]1^2 + 33098001756438027171889*
       \[Alpha]2^2 - 1140160652639126118000*\[Lambda]ev)/
     (158748347687797131264000*r^4) + (5113909111883473313944*\[Alpha]1^2 + 
      9752106980464528498053*\[Alpha]2^2 - 646561641467027286000*\[Lambda]ev)/
     (23150800704470414976000*r^8) + (6506227647174704924656*\[Alpha]1^2 + 
      12842319351510462344367*\[Alpha]2^2 - 615447235214581770000*
       \[Lambda]ev)/(39687086921949282816000*r^5) + 
    (87854010043093400692832*\[Alpha]1^2 + 44988726589822828547949*
       \[Alpha]2^2 - 69413339292158862000*\[Lambda]ev)/
     (317496695375594262528000*r^3) + (446372963271727171928*\[Alpha]1^2 + 
      792796893173099912311*\[Alpha]2^2 - 55968933508956468000*\[Lambda]ev)/
     (2480442932621830176000*r^9) + (57955718313257225360*\[Alpha]1^2 + 
      81355952511503288281*\[Alpha]2^2 - 21709596985624548000*\[Lambda]ev)/
     (111012830550907084800*r) + (137881466706096350768*\[Alpha]1^2 + 
      224461821072616744761*\[Alpha]2^2 - 16743611555452782000*\[Lambda]ev)/
     (1240221466310915088000*r^10) + (6145956032108651248*\[Alpha]1^2 + 
      9127829277520433831*\[Alpha]2^2 - 710890197249632400*\[Lambda]ev)/
     (155027683288864386000*r^11) + (-57955718313257225360*\[Alpha]1^2 - 
      81355952511503288281*\[Alpha]2^2 + 21709596985624548000*\[Lambda]ev)/
     111012830550907084800 + (15894587052221691957856*\[Alpha]1^2 + 
      12803455981132697249937*\[Alpha]2^2 + 662917905153810306000*
       \[Lambda]ev)/(158748347687797131264000*r^2))*\[Chi]^10 + 
  x^6*((-241336528876497173826488*\[Alpha]1^2 - 299974779260949878653311*
       \[Alpha]2^2 - 3372468385264404426000*\[Lambda]ev)/
     (69452402113411244928000*r^8) + (-4278768992017315151552*\[Alpha]1^2 + 
      1505788531741913675391*\[Alpha]2^2 - 2612123515071332262000*
       \[Lambda]ev)/(4960885865243660352000*r^6) + 
    (-98542100216343416628606*\[Alpha]1^2 - 66586273159218812631337*
       \[Alpha]2^2 - 848285215073806910400*\[Lambda]ev)/
     (8681550264176405616000*r^9) + (-63848049083550951340508*\[Alpha]1^2 - 
      73089385527981623354771*\[Alpha]2^2 - 544672182358137834000*
       \[Lambda]ev)/(4340775132088202808000*r^10) + 
    (-6405557408265221554*\[Alpha]1^2 - 11249578706752416953*\[Alpha]2^2 + 
      467381835099164700*\[Lambda]ev)/(135513709168587750*r^14) + 
    (-1452617473337526874208*\[Alpha]1^2 - 3063239543960006512101*
       \[Alpha]2^2 + 111513180144816450000*\[Lambda]ev)/
     (35006251065227442000*r^13) + (-19658547674647276024896*\[Alpha]1^2 - 
      38319874553002404968749*\[Alpha]2^2 + 765750591444177939600*
       \[Lambda]ev)/(620110733155457544000*r^12) + 
    (-202438119653720757200176*\[Alpha]1^2 - 306873158730108143023747*
       \[Alpha]2^2 + 1191251498931623329200*\[Lambda]ev)/
     (8681550264176405616000*r^11) + (-1350639128387515909048*\[Alpha]1^2 - 
      8056897570725483463961*\[Alpha]2^2 + 1729659325370396706000*
       \[Lambda]ev)/(2834791922996377344000*r^7))*\[Chi]^10 + 
  x^4*((5796581563943958239832*\[Alpha]1^2 + 20084004927504576596909*
       \[Alpha]2^2 - 4870968577145708637600*\[Lambda]ev)/
     (9921771730487320704000*r^5) + (35935353199425748305296*\[Alpha]1^2 + 
      73084308589162612598857*\[Alpha]2^2 - 2452039444999519174800*
       \[Lambda]ev)/(4340775132088202808000*r^12) + 
    (15112621880340314889808*\[Alpha]1^2 + 29945254065122450817607*
       \[Alpha]2^2 - 640861689347393033520*\[Lambda]ev)/
     (1736310052835281123200*r^11) + (5042315094183806276752*\[Alpha]1^2 + 
      8583484281343171928909*\[Alpha]2^2 - 77220331904909793600*\[Lambda]ev)/
     (620110733155457544000*r^10) + (43836864159257563432*\[Alpha]1^2 + 
      78964391680167838845*\[Alpha]2^2 - 3218342813713427400*\[Lambda]ev)/
     (7751384164443219300*r^13) + (47099252007656924525688*\[Alpha]1^2 + 
      65259375869300629696933*\[Alpha]2^2 + 52866381017613683520*\[Lambda]ev)/
     (6945240211341124492800*r^9) + (5367524355714709939716*\[Alpha]1^2 + 
      6827033221748835267797*\[Alpha]2^2 + 56746784909528073360*\[Lambda]ev)/
     (3472620105670562246400*r^6) + (66948472230564514154480*\[Alpha]1^2 + 
      75396887785881136418829*\[Alpha]2^2 + 514715379701154231600*
       \[Lambda]ev)/(13890480422682248985600*r^8) + 
    (73009595370778873832*\[Alpha]1^2 - 1902625291189283795469*\[Alpha]2^2 + 
      1199909679150326704560*\[Lambda]ev)/(2645805794796618854400*r^4) + 
    (624550261198249625119672*\[Alpha]1^2 + 422248954013329271189619*
       \[Alpha]2^2 + 3723281699685204056400*\[Lambda]ev)/
     (138904804226822489856000*r^7))*\[Chi]^10 + 
  x^8*((11185348214729693348896*\[Alpha]1^2 + 91547170517519827617127*
       \[Alpha]2^2 - 16721357745222333403200*\[Lambda]ev)/
     (17363100528352811232000*r^9) + (140903840713431829417520*\[Alpha]1^2 + 
      336676110383621762947193*\[Alpha]2^2 - 13033571262220363654800*
       \[Lambda]ev)/(2170387566044101404000*r^13) + 
    (493088793371185713261088*\[Alpha]1^2 + 575385427808525226713821*
       \[Alpha]2^2 - 855276245945071750800*\[Lambda]ev)/
     (8681550264176405616000*r^12) + (-9356468309004009628*\[Alpha]1^2 + 
      61207672936458455719*\[Alpha]2^2 - 7659712623587052600*\[Lambda]ev)/
     (271027418337175500*r^14) + (-16788349584557868384*\[Alpha]1^2 - 
      9390533335118672113*\[Alpha]2^2 - 1010134136967040800*\[Lambda]ev)/
     (22585618194764625*r^15) + (87114120547935557950464*\[Alpha]1^2 + 
      54777488295422509028503*\[Alpha]2^2 + 779383770448804606800*
       \[Lambda]ev)/(2480442932621830176000*r^11) + 
    (77547696911875081768896*\[Alpha]1^2 + 92757270409616378536187*
       \[Alpha]2^2 + 947561696924501458800*\[Lambda]ev)/
     (8681550264176405616000*r^10) + (74150096963437694440064*\[Alpha]1^2 + 
      7848921915196171333193*\[Alpha]2^2 + 23430142352068239387600*
       \[Lambda]ev)/(34726201056705622464000*r^8))*\[Chi]^10 + 
  x^2*((100944969192252441184224*\[Alpha]1^2 + 175249064852652223985143*
       \[Alpha]2^2 - 64917238534044386490000*\[Lambda]ev)/
     (158748347687797131264000*r^2) + (-3402144387286812788608*\[Alpha]1^2 - 
      3651753209561089373131*\[Alpha]2^2 - 4609207511814906000*\[Lambda]ev)/
     (2240400068174556288000*r^6) + (-67806876119620241903984*\[Alpha]1^2 - 
      42587619354147277087923*\[Alpha]2^2 + 5009160450975080400*\[Lambda]ev)/
     (39687086921949282816000*r^5) + (-102387191406967196824*\[Alpha]1^2 - 
      174536842227621869853*\[Alpha]2^2 + 8719636141695679200*\[Lambda]ev)/
     (155027683288864386000*r^12) + (-858410045049616652144*\[Alpha]1^2 - 
      1612695985976292587903*\[Alpha]2^2 + 69808894845035346000*\[Lambda]ev)/
     (620110733155457544000*r^11) + (-20170449420478080076384*\[Alpha]1^2 - 
      25067011075590901933949*\[Alpha]2^2 + 73657267172473224240*\[Lambda]ev)/
     (31749669537559426252800*r^4) + (-4047338987213472465986*\[Alpha]1^2 - 
      7745592126990514596337*\[Alpha]2^2 + 258297508518511562100*\[Lambda]ev)/
     (2170387566044101404000*r^10) + (-29511698477770943100576*\[Alpha]1^2 - 
      45597584077217820784099*\[Alpha]2^2 + 517737564301474717200*
       \[Lambda]ev)/(13890480422682248985600*r^8) + 
    (-14606018643532287602960*\[Alpha]1^2 - 26008738120036578105149*
       \[Alpha]2^2 + 575656653222477066240*\[Lambda]ev)/
     (6945240211341124492800*r^9) + (-267409133020999395281008*\[Alpha]1^2 - 
      345843806553157588274861*\[Alpha]2^2 + 1008923408430490753200*
       \[Lambda]ev)/(138904804226822489856000*r^7) + 
    (-46920373921119458365280*\[Alpha]1^2 - 104682638572924196012013*
       \[Alpha]2^2 + 27879326473322501377200*\[Lambda]ev)/
     (63499339075118852505600*r^3))*\[Chi]^10 + 
  x^10*((-19344227467914073503448*\[Alpha]1^2 - 3351915688475641809951*
       \[Alpha]2^2 - 4624909211153012581800*\[Lambda]ev)/
     (4340775132088202808000*r^10) + (-3059372154176*\[Alpha]1^2 + 
      2993277538735*\[Alpha]2^2 + 1368537402480*\[Lambda]ev)/
     (93880710*r^16) + (-327095206642062984*\[Alpha]1^2 - 
      24995130541326023*\[Alpha]2^2 + 5250724659880471200*\[Lambda]ev)/
     (6022831518603900*r^14) + (-58746130323325720448*\[Alpha]1^2 - 
      146194720654573887153*\[Alpha]2^2 + 14828554957490274000*\[Lambda]ev)/
     (13305057876132422400*r^11) + (-196110842416561638432*\[Alpha]1^2 + 
      262425341088292630001*\[Alpha]2^2 + 168199387558980148800*\[Lambda]ev)/
     (45171236389529250*r^15) + (56309623184723165932032*\[Alpha]1^2 - 
      216475210719385445114287*\[Alpha]2^2 + 60035109483790895454000*
       \[Lambda]ev)/(2893850088058801872000*r^12) + 
    (580851784443932225302784*\[Alpha]1^2 - 820294525124155571625135*
       \[Alpha]2^2 + 352164630484984323006000*\[Lambda]ev)/
     (2170387566044101404000*r^13))*\[Chi]^10 + 
  ((896784067597518400983520*\[Alpha]1^2 + 1682702838763308648403693*
       \[Alpha]2^2 - 66506152602770267587200*\[Lambda]ev)/
     (7196591761846803283968000*r^5) + 
    (189419772494049917774976*\[Alpha]1^2 + 350343591255802014506213*
       \[Alpha]2^2 - 22569752573333873107200*\[Lambda]ev)/
     (1349360955346275615744000*r^9) + 
    (355249066315513512978968*\[Alpha]1^2 + 560489093671209584963333*
       \[Alpha]2^2 - 14188494864013642972800*\[Lambda]ev)/
     (3598295880923401641984000*r^4) + (67556014382686677965272*\[Alpha]1^2 + 
      133714514199369818161589*\[Alpha]2^2 - 6461232460026134590800*
       \[Lambda]ev)/(449786985115425205248000*r^6) + 
    (55175058533885543846262*\[Alpha]1^2 + 106695900223000424963753*
       \[Alpha]2^2 - 6381819405416137082400*\[Lambda]ev)/
     (337340238836568903936000*r^8) + (55919050255673922950757*\[Alpha]1^2 + 
      110905992959740940061584*\[Alpha]2^2 - 6062819853325335200100*
       \[Lambda]ev)/(337340238836568903936000*r^7) + 
    (5968445017769815684208*\[Alpha]1^2 + 9665273745495794011031*
       \[Alpha]2^2 - 706731605772696504000*\[Lambda]ev)/
     (112446746278856301312000*r^11) + (2104769143599358100313*\[Alpha]1^2 + 
      3664605572029224691196*\[Alpha]2^2 - 252247964041737764100*\[Lambda]ev)/
     (21083764927285556496000*r^10) + (152969525924735469535*\[Alpha]1^2 + 
      178005276135804336899*\[Alpha]2^2 - 41146640370495239580*\[Lambda]ev)/
     (222025661101814169600*r) + (11251123079691713381*\[Alpha]1^2 + 
      16869639853709582053*\[Alpha]2^2 - 1300159171024393680*\[Lambda]ev)/
     (702792164242851883200*r^12) + (-152969525924735469535*\[Alpha]1^2 - 
      178005276135804336899*\[Alpha]2^2 + 41146640370495239580*\[Lambda]ev)/
     222025661101814169600 + (6337524889154163555886688*\[Alpha]1^2 + 
      3141263128397551378289301*\[Alpha]2^2 + 11473353013877055100800*
       \[Lambda]ev)/(28786367047387213135872000*r^3) + 
    (1176672732720426096853936*\[Alpha]1^2 + 953957129563271498323569*
       \[Alpha]2^2 + 44715065448138716030400*\[Lambda]ev)/
     (14393183523693606567936000*r^2))*\[Chi]^12 + 
  x^6*((-41154082585401874372140*\[Alpha]1^2 + 459736757884107506887591*
       \[Alpha]2^2 - 306439516869745674214800*\[Lambda]ev)/
     (674680477673137807872000*r^6) + 
    (-25180278884534005463544544*\[Alpha]1^2 - 36133426012000328825039881*
       \[Alpha]2^2 - 252671024201007668256000*\[Lambda]ev)/
     (2361381671855982327552000*r^11) + 
    (-8306414215821990028006912*\[Alpha]1^2 - 9709840926757784925998641*
       \[Alpha]2^2 - 122668664351408612236800*\[Lambda]ev)/
     (1180690835927991163776000*r^10) + 
    (-2617987429418541839393656*\[Alpha]1^2 - 3363834908312430500533113*
       \[Alpha]2^2 - 48729159138772153641600*\[Lambda]ev)/
     (1349360955346275615744000*r^8) + 
    (-2075453939292967891764440*\[Alpha]1^2 - 1406007041345748227978829*
       \[Alpha]2^2 - 22400811358663483746000*\[Lambda]ev)/
     (337340238836568903936000*r^9) + (-15186827429950175434108*\[Alpha]1^2 - 
      29396752124032731204481*\[Alpha]2^2 + 935672839526095070400*
       \[Lambda]ev)/(1317735307955347281000*r^15) + 
    (-58181085626445996585166*\[Alpha]1^2 - 126222265575870788435111*
       \[Alpha]2^2 + 2964525407389945919520*\[Lambda]ev)/
     (3689658862274972386800*r^14) + (-144743303400460140111591*\[Alpha]1^2 - 
      299640650920052088263021*\[Alpha]2^2 + 3530914472011205854575*
       \[Lambda]ev)/(9224147155687430967000*r^13) + 
    (-2320285842196876790105120*\[Alpha]1^2 - 4082209391159640672101081*
       \[Alpha]2^2 + 4180962507112187596800*\[Lambda]ev)/
     (168670119418284451968000*r^12) + 
    (-1970082317437395110592088*\[Alpha]1^2 - 5900663517215984550655975*
       \[Alpha]2^2 + 1307561606001589397659200*\[Lambda]ev)/
     (2698721910692551231488000*r^7))*\[Chi]^12 + 
  x^8*((252441180979459925874056*\[Alpha]1^2 + 1190668891410425919347341*
       \[Alpha]2^2 - 237297669717200662369800*\[Lambda]ev)/
     (393563611975997054592000*r^9) + 
    (1304388635097730518364066*\[Alpha]1^2 + 2832969626818663301126157*
       \[Alpha]2^2 - 83464224842639987646300*\[Lambda]ev)/
     (18448294311374861934000*r^15) + 
    (1869953150957802548777576*\[Alpha]1^2 + 3696667148703422384141651*
       \[Alpha]2^2 - 49415341041391699974600*\[Lambda]ev)/
     (36896588622749723868000*r^14) + (798106259947572816691*\[Alpha]1^2 + 
      1453779947337889940327*\[Alpha]2^2 - 52607357473504204800*\[Lambda]ev)/
     (9214932223463967000*r^16) + (40787760771403310772967840*\[Alpha]1^2 + 
      62745858816556939065314017*\[Alpha]2^2 + 75893459369721644851200*
       \[Lambda]ev)/(1180690835927991163776000*r^13) + 
    (9665119598112241836151824*\[Alpha]1^2 + 12079919689093500945460967*
       \[Alpha]2^2 + 183018238261932838564800*\[Lambda]ev)/
     (2361381671855982327552000*r^10) + 
    (22812871158033968849270528*\[Alpha]1^2 + 15406830593622011697860451*
       \[Alpha]2^2 + 267364593253230653980800*\[Lambda]ev)/
     (1574254447903988218368000*r^11) + 
    (23831229138195781996374640*\[Alpha]1^2 + 27840100489481513169460021*
       \[Alpha]2^2 + 319761027562647313843200*\[Lambda]ev)/
     (1180690835927991163776000*r^12) + 
    (2793711005019153123075256*\[Alpha]1^2 - 865814701963162309377281*
       \[Alpha]2^2 + 1659545134400035227945600*\[Lambda]ev)/
     (3148508895807976436736000*r^8))*\[Chi]^12 + 
  x^12*((-1763005546871952190164452*\[Alpha]1^2 + 2565374407821338632459941*
       \[Alpha]2^2 - 1070633934129976295829750*\[Lambda]ev)/
     (4612073577843715483500*r^15) + (-54714876688771996170456*\[Alpha]1^2 + 
      230087741054803610544709*\[Alpha]2^2 - 61841906342497267786800*
       \[Lambda]ev)/(2459772574849981591200*r^14) + 
    (146498702423042460555968*\[Alpha]1^2 + 324932305634653206237605*
       \[Alpha]2^2 - 28355462127877612728000*\[Lambda]ev)/
     (26237574131733136972800*r^13) + (6229489139227900340064*\[Alpha]1^2 - 
      7863062156234556763297*\[Alpha]2^2 - 5407167042299931222600*
       \[Lambda]ev)/(767911018621997250*r^17) + 
    (9118651243166340316*\[Alpha]1^2 + 28086343990026638537*\[Alpha]2^2 - 
      295798461858910381800*\[Lambda]ev)/(204776271632532600*r^16) + 
    (3167628794752*\[Alpha]1^2 - 3122182823177*\[Alpha]2^2 - 
      1441307172000*\[Lambda]ev)/(46940355*r^18) + 
    (10807548553082563964412352*\[Alpha]1^2 + 2098673087895977022440439*
       \[Alpha]2^2 + 2532757521730384255507200*\[Lambda]ev)/
     (2361381671855982327552000*r^12))*\[Chi]^12 + 
  x^10*((-5134837065554448592199792*\[Alpha]1^2 - 634047737432555312691339*
       \[Alpha]2^2 - 1596334452957103441982400*\[Lambda]ev)/
     (2361381671855982327552000*r^10) + 
    (-24991925328990927639229408*\[Alpha]1^2 - 30123957445411927243458723*
       \[Alpha]2^2 - 406535696559218331705600*\[Lambda]ev)/
     (2361381671855982327552000*r^12) + 
    (-13195516645263589039477632*\[Alpha]1^2 - 8527827879162087407220491*
       \[Alpha]2^2 - 141038852381210223039600*\[Lambda]ev)/
     (295172708981997790944000*r^13) + 
    (-56876316392291837269909*\[Alpha]1^2 - 66708319318664364942051*
       \[Alpha]2^2 - 121579966724713046550*\[Lambda]ev)/
     (709549781206725459000*r^14) + 
    (4*(112608081299909470992*\[Alpha]1^2 + 54958259686402380659*
        \[Alpha]2^2 + 7267117105253619900*\[Lambda]ev))/
     (383955509310998625*r^17) + (18892400438789904173*\[Alpha]1^2 - 
      3930034803421295404004*\[Alpha]2^2 + 390408678539421399000*\[Lambda]ev)/
     (9214932223463967000*r^16) + (-2077279118586573391251994*\[Alpha]1^2 - 
      4555006843975303060207863*\[Alpha]2^2 + 138673630830179325780900*
       \[Lambda]ev)/(18448294311374861934000*r^15) + 
    (-4642445543950171443678592*\[Alpha]1^2 - 26651984514398458153861089*
       \[Alpha]2^2 + 4470983582416251460560000*\[Lambda]ev)/
     (4722763343711964655104000*r^11))*\[Chi]^12 + 
  x^2*((45239062342800524678407504*\[Alpha]1^2 + 56567217958399065569020289*
       \[Alpha]2^2 - 16580797459000379947742400*\[Lambda]ev)/
     (43179550571080819703808000*r^2) + 
    (-19533518294957042977708864*\[Alpha]1^2 - 25351230530829506359038177*
       \[Alpha]2^2 - 8491093480738547078400*\[Lambda]ev)/
     (43179550571080819703808000*r^4) + 
    (-1104648694126677467287424*\[Alpha]1^2 - 707753752499202499865245*
       \[Alpha]2^2 - 528243315929761231800*\[Lambda]ev)/
     (899573970230850410496000*r^5) + 
    (-190322063034830421742816*\[Alpha]1^2 - 206199181129639735808275*
       \[Alpha]2^2 - 390371474608890334560*\[Lambda]ev)/
     (179914794046170082099200*r^6) + 
    (-901733800711075531068598*\[Alpha]1^2 - 1125449547639436778352777*
       \[Alpha]2^2 - 142617850512747409800*\[Lambda]ev)/
     (674680477673137807872000*r^7) + (-1280713156423412119064*\[Alpha]1^2 - 
      2241448431173219537473*\[Alpha]2^2 + 103799708781517148400*\[Lambda]ev)/
     (5270941231821389124000*r^13) + (-97038510682876017312887*\[Alpha]1^2 - 
      140194782398954682050494*\[Alpha]2^2 + 675777114893075094900*
       \[Lambda]ev)/(65593935329332842432000*r^8) + 
    (-68613105740122977087504*\[Alpha]1^2 - 131568274277517160488253*
       \[Alpha]2^2 + 4015611497083393247040*\[Lambda]ev)/
     (67468047767313780787200*r^11) + 
    (-107172907352991395860416*\[Alpha]1^2 - 202048949853975332349127*
       \[Alpha]2^2 + 7930090361080865577600*\[Lambda]ev)/
     (168670119418284451968000*r^12) + 
    (-989709547741532132242080*\[Alpha]1^2 - 1635747809805710310682693*
       \[Alpha]2^2 + 20098305580014883821600*\[Lambda]ev)/
     (674680477673137807872000*r^9) + 
    (-1027757868021558608759888*\[Alpha]1^2 - 1879492531517734507294885*
       \[Alpha]2^2 + 39863357210543005339200*\[Lambda]ev)/
     (787127223951994109184000*r^10) + 
    (-19134058682111725336826656*\[Alpha]1^2 - 29372580296359472922308543*
       \[Alpha]2^2 + 6909563338240246546262400*\[Lambda]ev)/
     (17271820228432327881523200*r^3))*\[Chi]^12 + 
  x^4*((20084465226333390877210016*\[Alpha]1^2 + 40380309130418028952151681*
       \[Alpha]2^2 - 9245179486014929553096000*\[Lambda]ev)/
     (21589775285540409851904000*r^5) + 
    (5355867552998090021770544*\[Alpha]1^2 + 10965226181271234945298963*
       \[Alpha]2^2 - 183693570715686541910400*\[Lambda]ev)/
     (1180690835927991163776000*r^12) + 
    (11608806227712929790498272*\[Alpha]1^2 + 21417454587136292297088479*
       \[Alpha]2^2 - 154750636911399386457600*\[Lambda]ev)/
     (2361381671855982327552000*r^11) + 
    (295170636517738983512336*\[Alpha]1^2 + 613964809321798236144707*
       \[Alpha]2^2 - 16326515093073164179200*\[Lambda]ev)/
     (84335059709142225984000*r^13) + (424879630911835604838*\[Alpha]1^2 + 
      811495188898500839161*\[Alpha]2^2 - 28038158920764392400*\[Lambda]ev)/
     (239588237810063142000*r^14) + (176043416110160839089376*\[Alpha]1^2 + 
      278742705950189219601771*\[Alpha]2^2 + 163514797463777760000*
       \[Lambda]ev)/(37482248759618767104000*r^10) + 
    (2680736617785393867374608*\[Alpha]1^2 + 3527767308712474293713911*
       \[Alpha]2^2 + 40837109539395699129600*\[Lambda]ev)/
     (2698721910692551231488000*r^6) + 
    (5336243076108616061795296*\[Alpha]1^2 + 7170776710371816282403529*
       \[Alpha]2^2 + 43015149442740990715200*\[Lambda]ev)/
     (1349360955346275615744000*r^9) + 
    (7771155141233660541144072*\[Alpha]1^2 + 5285921702174887751940959*
       \[Alpha]2^2 + 59917918371073992028800*\[Lambda]ev)/
     (2698721910692551231488000*r^7) + 
    (13512752418455019288585796*\[Alpha]1^2 + 15529189641746653202120717*
       \[Alpha]2^2 + 147363512823066580840800*\[Lambda]ev)/
     (4722763343711964655104000*r^8) + 
    (-23307456221821050780187360*\[Alpha]1^2 - 43370882766640324235683631*
       \[Alpha]2^2 + 17802165935890812411936000*\[Lambda]ev)/
     (43179550571080819703808000*r^4))*\[Chi]^12 + 
  ((50427074012041721395765833636*\[Alpha]1^2 + 91064299564204462660139957975*
       \[Alpha]2^2 - 2999675984124879180699177600*\[Lambda]ev)/
     (516038808874986876280209408000*r^5) + 
    (16360397356572410679135924816*\[Alpha]1^2 + 
      32057408609220145098930027433*\[Alpha]2^2 - 
      1563283197731256087139653600*\[Lambda]ev)/
     (129009702218746719070052352000*r^7) + 
    (41334860559245595575739209608*\[Alpha]1^2 + 
      62236001251777462709475775203*\[Alpha]2^2 - 
      1163308324331348341715368800*\[Lambda]ev)/
     (516038808874986876280209408000*r^4) + 
    (8168354493888303592765528048*\[Alpha]1^2 + 15831752302395370495897185417*
       \[Alpha]2^2 - 857260410777396435649039200*\[Lambda]ev)/
     (64504851109373359535026176000*r^8) + 
    (3723898110864406693101754789*\[Alpha]1^2 + 7186605351167709561410706327*
       \[Alpha]2^2 - 302436396332012638575079200*\[Lambda]ev)/
     (32252425554686679767513088000*r^6) + 
    (1816756180758868104433027118*\[Alpha]1^2 + 3425263779077889747457227823*
       \[Alpha]2^2 - 201639624930415310428389600*\[Lambda]ev)/
     (16126212777343339883756544000*r^9) + 
    (442317554999694977017736316*\[Alpha]1^2 + 759192282373642465644841967*
       \[Alpha]2^2 - 51385858304034943720231200*\[Lambda]ev)/
     (8063106388671669941878272000*r^11) + 
    (174832045236640211240782321*\[Alpha]1^2 + 316365707436970718975562367*
       \[Alpha]2^2 - 20029007844381965271242400*\[Lambda]ev)/
     (2015776597167917485469568000*r^10) + 
    (103358083817953636362038272*\[Alpha]1^2 + 166727158250339599613107901*
       \[Alpha]2^2 - 12012168999137659102951200*\[Lambda]ev)/
     (4031553194335834970939136000*r^12) + 
    (4633290866681051449330595*\[Alpha]1^2 + 4833243384506775622501847*
       \[Alpha]2^2 - 995495048261360620974000*\[Lambda]ev)/
     (5586165633321644507136000*r) + (1228316600376760335479536*\[Alpha]1^2 + 
      1854599993916689580661571*\[Alpha]2^2 - 141474010154758857576000*
       \[Lambda]ev)/(183252417924356135042688000*r^13) + 
    (-4633290866681051449330595*\[Alpha]1^2 - 4833243384506775622501847*
       \[Alpha]2^2 + 995495048261360620974000*\[Lambda]ev)/
     5586165633321644507136000 + (92855007782641932985902092049*\[Alpha]1^2 + 
      44685203511081952642350946637*\[Alpha]2^2 + 316630585296408899143227600*
       \[Lambda]ev)/(516038808874986876280209408000*r^3) + 
    (35091702483012270835268832144*\[Alpha]1^2 + 
      28486754857299202340070093257*\[Alpha]2^2 + 
      1230976619326640267963481600*\[Lambda]ev)/
     (516038808874986876280209408000*r^2))*\[Chi]^14 + 
  x^8*((25448685638489490760463237384*\[Alpha]1^2 + 
      72769651259557008077418266129*\[Alpha]2^2 - 
      15562552515650728850555092800*\[Lambda]ev)/
     (32252425554686679767513088000*r^9) + 
    (164658669537216304799757420296*\[Alpha]1^2 + 
      358574880324652763991638723819*\[Alpha]2^2 - 
      2014194309440681209330288800*\[Lambda]ev)/(7055218090087711199143488000*
      r^15) + (306141216102745985821146357*\[Alpha]1^2 + 
      630870241556541996990857734*\[Alpha]2^2 - 16188084539311975865675100*
       \[Lambda]ev)/(15748254665374355355231000*r^17) + 
    (114693519080446226017516352*\[Alpha]1^2 + 264459838550815461801842881*
       \[Alpha]2^2 - 4426566336457246586885280*\[Lambda]ev)/
     (4611253653652098822969600*r^16) + 
    (135750399493207846459939428700*\[Alpha]1^2 + 
      249638065839730546742239654207*\[Alpha]2^2 + 
      978497185906541837888352000*\[Lambda]ev)/(7055218090087711199143488000*
      r^14) + (65959726250645995003333497578*\[Alpha]1^2 + 
      98468123680916760395479105551*\[Alpha]2^2 + 
      1064847392137513680047352000*\[Lambda]ev)/(4703478726725140799428992000*
      r^13) + (61638629200602123328409326607*\[Alpha]1^2 + 
      73968840068590906168799677687*\[Alpha]2^2 + 
      1192699708417447931105004600*\[Lambda]ev)/(7055218090087711199143488000*
      r^12) + (60686202118917680310681575620*\[Alpha]1^2 + 
      78595005084323457910786834707*\[Alpha]2^2 + 
      1300180331924767812151432800*\[Lambda]ev)/
     (28220872360350844796573952000*r^10) + 
    (140527392368807967736979011506*\[Alpha]1^2 + 
      91583435457240985109481024071*\[Alpha]2^2 + 
      1800775361988303720133514400*\[Lambda]ev)/
     (18813914906900563197715968000*r^11) + 
    (1122369565452729789257147082*\[Alpha]1^2 - 10805467338955658379136833221*
       \[Alpha]2^2 + 7326252632922764978421784800*\[Lambda]ev)/
     (16126212777343339883756544000*r^8))*\[Chi]^14 + 
  x^12*((68457688620445405305714270392*\[Alpha]1^2 + 
      332831382204786452822861393949*\[Alpha]2^2 - 
      52831799141635924958371824000*\[Lambda]ev)/
     (56441744720701689593147904000*r^13) + 
    (75163233710961890861847475720*\[Alpha]1^2 + 
      157478436985859214443086487619*\[Alpha]2^2 - 
      3915002814749842398925141800*\[Lambda]ev)/(440951130630481949946468000*
      r^17) + (173425096557902990980853*\[Alpha]1^2 + 
      2275626733794411515225266*\[Alpha]2^2 - 191936820318278750500500*
       \[Lambda]ev)/(3239048676547584400500*r^18) + 
    (-935027189556049399492608*\[Alpha]1^2 - 395099971723039039395991*
       \[Alpha]2^2 - 63818243873455434105600*\[Lambda]ev)/
     (539841446091264066750*r^19) + 
    (168171083557390432483875593448*\[Alpha]1^2 + 
      203611466762042181068886600335*\[Alpha]2^2 + 
      3195652160237666356231804800*\[Lambda]ev)/
     (14110436180175422398286976000*r^14) + 
    (739230541300209839158006525352*\[Alpha]1^2 + 
      871910787520629769201622120073*\[Alpha]2^2 + 
      3801470646362426502931065600*\[Lambda]ev)/(7055218090087711199143488000*
      r^16) + (759811258995683509957218391136*\[Alpha]1^2 + 
      495863249519550689701140064221*\[Alpha]2^2 + 
      9216744089732812291048790400*\[Lambda]ev)/
     (14110436180175422398286976000*r^15) + 
    (30982540196787853158624028511*\[Alpha]1^2 + 4125571432868745057438097347*
       \[Alpha]2^2 + 9547824050120910377643019200*\[Lambda]ev)/
     (14110436180175422398286976000*r^12))*\[Chi]^14 + 
  x^10*((-353539538809458715294323049984*\[Alpha]1^2 - 
      419671221979798572435952364219*\[Alpha]2^2 - 
      5998219953502709250625507200*\[Lambda]ev)/
     (14110436180175422398286976000*r^14) + 
    (-323330742585810263466294613248*\[Alpha]1^2 - 
      213589831590642356091151870381*\[Alpha]2^2 - 
      4359093681116042299012982400*\[Lambda]ev)/
     (18813914906900563197715968000*r^13) + 
    (-7231478447138993939942599096*\[Alpha]1^2 + 2120246636698455307141358941*
       \[Alpha]2^2 - 4251334183322920540288041600*\[Lambda]ev)/
     (8063106388671669941878272000*r^10) + 
    (-322802880578920243310657837752*\[Alpha]1^2 - 
      506248797023980140239999007575*\[Alpha]2^2 - 
      2393460456835787134508512800*\[Lambda]ev)/(7055218090087711199143488000*
      r^15) + (-21139294266818767204661291477*\[Alpha]1^2 - 
      26547667432545006169338256609*\[Alpha]2^2 - 452530937584469197859605200*
       \[Lambda]ev)/(4703478726725140799428992000*r^12) + 
    (-455585435337651264646349*\[Alpha]1^2 - 855514476706275886638073*
       \[Alpha]2^2 + 27562720022939826281700*\[Lambda]ev)/
     (3239048676547584400500*r^18) + 
    (-11801309746518399876891080801*\[Alpha]1^2 - 
      26342057512551959232737519837*\[Alpha]2^2 + 643155673063226065269877350*
       \[Lambda]ev)/(110237782657620487486617000*r^17) + 
    (-253820330317076266446319959948*\[Alpha]1^2 - 
      511552736675443837703345430271*\[Alpha]2^2 + 
      4460714264395218153321597600*\[Lambda]ev)/(3527609045043855599571744000*
      r^16) + (-41070023822073270398159250918*\[Alpha]1^2 - 
      176368830663187552680537744181*\[Alpha]2^2 + 
      33844173182000530040984292000*\[Lambda]ev)/
     (56441744720701689593147904000*r^11))*\[Chi]^14 + 
  x^2*((715422447695928110306317150796*\[Alpha]1^2 + 
      768109610128585810616113939711*\[Alpha]2^2 - 
      189236563038059150663212363200*\[Lambda]ev)/
     (516038808874986876280209408000*r^2) + 
    (-949227502829592187425011866432*\[Alpha]1^2 - 
      613631549415123449100928239661*\[Alpha]2^2 - 
      1251701073329451445542441600*\[Lambda]ev)/
     (1032077617749973752560418816000*r^5) + 
    (-171307509253691857043946838978*\[Alpha]1^2 - 
      231735296548684005012136156975*\[Alpha]2^2 - 
      731255800452949417675629600*\[Lambda]ev)/
     (516038808874986876280209408000*r^4) + 
    (-197602902458878182526933119088*\[Alpha]1^2 - 
      217290311963960595140962306773*\[Alpha]2^2 - 
      533116735154382246403536000*\[Lambda]ev)/
     (258019404437493438140104704000*r^6) + 
    (-124954253301264277292897976368*\[Alpha]1^2 - 
      153179017415326257452845963661*\[Alpha]2^2 - 
      248519973827636064444290400*\[Lambda]ev)/
     (129009702218746719070052352000*r^7) + 
    (-19069630401384457116139064*\[Alpha]1^2 - 34104918038532649811531251*
       \[Alpha]2^2 + 1482852437970614276005440*\[Lambda]ev)/
     (201577659716791748546956800*r^14) + 
    (-2183009472832587838832707655*\[Alpha]1^2 - 3401920770317563221198682928*
       \[Alpha]2^2 + 21465084256648579222726050*\[Lambda]ev)/
     (2015776597167917485469568000*r^9) + 
    (-397813769445450817973853936*\[Alpha]1^2 - 755093220244313370836801173*
       \[Alpha]2^2 + 27586113778294094260036800*\[Lambda]ev)/
     (1343851064778611656979712000*r^13) + 
    (-23220520931529322249574705436*\[Alpha]1^2 - 
      32099282404878734104538971075*\[Alpha]2^2 + 41111567661145740031072800*
       \[Lambda]ev)/(21501617036457786511675392000*r^8) + 
    (-1595357461913379653954974995*\[Alpha]1^2 - 2977076926717974896382481456*
       \[Alpha]2^2 + 61568633477418471697293000*\[Lambda]ev)/
     (2015776597167917485469568000*r^11) + 
    (-3952148767725446711911195156*\[Alpha]1^2 - 6840941415572071110218339247*
       \[Alpha]2^2 + 88894254524927358534627600*\[Lambda]ev)/
     (4031553194335834970939136000*r^10) + 
    (-2210888980376277554287026560*\[Alpha]1^2 - 4262815884307799174887113369*
       \[Alpha]2^2 + 122444334327233838622903200*\[Lambda]ev)/
     (4031553194335834970939136000*r^12) + 
    (-146168898890780168188754769073*\[Alpha]1^2 - 
      183594647533601059628383445581*\[Alpha]2^2 + 
      38779082889334996076829520560*\[Lambda]ev)/
     (103207761774997375256041881600*r^3))*\[Chi]^14 + 
  x^4*((1273258495822198745347007168856*\[Alpha]1^2 + 
      1905483056088726841168180435787*\[Alpha]2^2 - 
      405921984890979322966382582400*\[Lambda]ev)/
     (1032077617749973752560418816000*r^5) + 
    (163913318458085242770816947344*\[Alpha]1^2 + 
      321947896261505217064187649699*\[Alpha]2^2 - 
      1963839463597467586748217600*\[Lambda]ev)/
     (56441744720701689593147904000*r^12) + 
    (1889962866015130007191581528*\[Alpha]1^2 + 4007764100210276980319324759*
       \[Alpha]2^2 - 55773518149760164181588160*\[Lambda]ev)/
     (806310638867166994187827200*r^13) + 
    (139304404560974088513646208*\[Alpha]1^2 + 298465634486807525395197801*
       \[Alpha]2^2 - 6638824622623182264475200*\[Lambda]ev)/
     (91626208962178067521344000*r^14) + 
    (103014633708314266991656344*\[Alpha]1^2 + 206945310203825297110977523*
       \[Alpha]2^2 - 6195916489058292229833600*\[Lambda]ev)/
     (167981383097326457122464000*r^15) + 
    (7186210090708859620429663880*\[Alpha]1^2 + 12531382735898277224931499281*
       \[Alpha]2^2 + 5590368967970180200435200*\[Lambda]ev)/
     (2303744682477619983393792000*r^11) + 
    (1196598852773886122533854797*\[Alpha]1^2 + 1822131548633980423694718983*
       \[Alpha]2^2 + 9684064224617609860913880*\[Lambda]ev)/
     (403155319433583497093913600*r^10) + 
    (20159941276444296029819969581*\[Alpha]1^2 + 
      26866617687774208384484529474*\[Alpha]2^2 + 231413837523628472545833000*
       \[Lambda]ev)/(8063106388671669941878272000*r^9) + 
    (235792508215894018021086438712*\[Alpha]1^2 + 
      277386415663335141986710716939*\[Alpha]2^2 + 
      3108552428460757686494486400*\[Lambda]ev)/
     (129009702218746719070052352000*r^8) + 
    (173211831796363189247496389560*\[Alpha]1^2 + 
      236029825619862280634713787499*\[Alpha]2^2 + 
      3185107179880703722358313600*\[Lambda]ev)/
     (258019404437493438140104704000*r^6) + 
    (510929073790438111936381583072*\[Alpha]1^2 + 
      344140391068797413870013934323*\[Alpha]2^2 + 
      4513196933305122841236057600*\[Lambda]ev)/
     (258019404437493438140104704000*r^7) + 
    (-253588997956313584348203316447*\[Alpha]1^2 - 
      320257127571624136714774772390*\[Alpha]2^2 + 
      99571702551504582231586353600*\[Lambda]ev)/
     (258019404437493438140104704000*r^4))*\[Chi]^14 + 
  x^6*((67513818089875282012837638448*\[Alpha]1^2 + 
      126983541915532883110889384341*\[Alpha]2^2 - 
      53216711296659716162365008000*\[Lambda]ev)/
     (129009702218746719070052352000*r^6) + 
    (-152020377089135498283548191552*\[Alpha]1^2 - 
      202323953758476381617853100847*\[Alpha]2^2 - 
      3163944468532581336088886400*\[Lambda]ev)/
     (129009702218746719070052352000*r^8) + 
    (-90626560327554170050593081416*\[Alpha]1^2 - 
      128794436454251510617465806641*\[Alpha]2^2 - 
      1462950241632355719680236800*\[Lambda]ev)/
     (16126212777343339883756544000*r^11) + 
    (-121731306788778568239707494056*\[Alpha]1^2 - 
      80176778918464353098545346179*\[Alpha]2^2 - 
      1396940202596188314795931200*\[Lambda]ev)/
     (32252425554686679767513088000*r^9) + 
    (-57212989895281613366897551592*\[Alpha]1^2 - 
      96240160206462104680824961057*\[Alpha]2^2 - 670635473328613816863840000*
       \[Lambda]ev)/(8063106388671669941878272000*r^12) + 
    (-222328245262761288194048790208*\[Alpha]1^2 - 
      438625868334382166959360227877*\[Alpha]2^2 - 
      326744097447746311267334400*\[Lambda]ev)/(28220872360350844796573952000*
      r^13) + (-6170950121415399408231233616*\[Alpha]1^2 - 
      7403751531585973130435689241*\[Alpha]2^2 - 111008415004086702051069120*
       \[Lambda]ev)/(1612621277734333988375654400*r^10) + 
    (-76789755018328238001345428*\[Alpha]1^2 - 162190593477002877699577691*
       \[Alpha]2^2 + 4033966342615880365094400*\[Lambda]ev)/
     (22906552240544516880336000*r^16) + 
    (-784058660116214172690718918*\[Alpha]1^2 - 1795921034407590691443162741*
       \[Alpha]2^2 + 29675391332369066328844800*\[Lambda]ev)/
     (125986037322994842841848000*r^15) + 
    (-2846595368705330053842624624*\[Alpha]1^2 - 6316775311434400809414409795*
       \[Alpha]2^2 + 46480745802484765717545600*\[Lambda]ev)/
     (371327267899353221007552000*r^14) + 
    (-258721185245891009947573642848*\[Alpha]1^2 - 
      504055899994196250288739789583*\[Alpha]2^2 + 
      109811960272846837245672432000*\[Lambda]ev)/
     (258019404437493438140104704000*r^7))*\[Chi]^14 + 
  x^14*((-8224469834009951025461778112*\[Alpha]1^2 - 
      1716757243171219002899798939*\[Alpha]2^2 - 1900383295198466922975331200*
       \[Lambda]ev)/(1763804522521927799785872000*r^14) + 
    (-77737131073984*\[Alpha]1^2 + 76958763957405*\[Alpha]2^2 + 
      35802038592480*\[Lambda]ev)/(610224615*r^20) + 
    (-2151579778449195666772*\[Alpha]1^2 - 74989724269203437966155*
       \[Alpha]2^2 + 480367329002913518337600*\[Lambda]ev)/
     (215936578436505626700*r^18) + (-7507196539173867460641792*\[Alpha]1^2 + 
      9083601303623769222038791*\[Alpha]2^2 + 6580147781823347353564800*
       \[Lambda]ev)/(539841446091264066750*r^19) + 
    (-18601246192520036920080433856*\[Alpha]1^2 - 
      38292021158472559689145012793*\[Alpha]2^2 + 
      2957706552323745717490195200*\[Lambda]ev)/(2822087236035084479657395200*
      r^15) + (59107188386488869174115468224*\[Alpha]1^2 - 
      263995592632604460856547215039*\[Alpha]2^2 + 
      69444431525570935670508672000*\[Lambda]ev)/
     (2351739363362570399714496000*r^16) + 
    (229309126052457622964529674624*\[Alpha]1^2 - 
      338423080609431029496907914291*\[Alpha]2^2 + 
      138677180078232322654327200000*\[Lambda]ev)/
     (440951130630481949946468000*r^17))*\[Chi]^14, 
 (-1117*\[Alpha]1^2 - 320*\[Lambda]ev)/1155 - 
  (4*(101*\[Alpha]1^2 - 40*\[Lambda]ev))/(1155*r^3) - 
  (2*(551*\[Alpha]1^2 - 20*\[Lambda]ev))/(231*r^4) - 
  (8*(146*\[Alpha]1^2 - 5*\[Lambda]ev))/(165*r^5) - 
  (8*(46*\[Alpha]1^2 + 147*\[Lambda]ev))/(33*r^6) + 
  (-19*\[Alpha]1^2 + 160*\[Lambda]ev)/(1155*r^2) + 
  (1117*\[Alpha]1^2 + 320*\[Lambda]ev)/(1155*r) + 
  x^2*((-129123728*\[Alpha]1^2 + 24300375*\[Alpha]2^2 - 76236000*\[Lambda]ev)/
     (15765750*r^5) + (7429472*\[Alpha]1^2 - 6825825*\[Alpha]2^2 - 
      3993200*\[Lambda]ev)/(420420*r^6) + 
    (12148352*\[Alpha]1^2 - 9544095*\[Alpha]2^2 - 3725840*\[Lambda]ev)/
     (210210*r^7) + (-2980776*\[Alpha]1^2 + 256875*\[Alpha]2^2 - 
      1291000*\[Lambda]ev)/(600600*r^4) + 
    (-3951468*\[Alpha]1^2 - 1113375*\[Alpha]2^2 - 960500*\[Lambda]ev)/
     (1501500*r^3) + (23488*\[Alpha]1^2 - 16335*\[Alpha]2^2 + 
      119400*\[Lambda]ev)/(165*r^8) + 
    (7612352*\[Alpha]1^2 - 7357875*\[Alpha]2^2 + 3651600*\[Lambda]ev)/
     (3603600*r^2))*\[Chi]^2 + 
  ((-6297224*\[Alpha]1^2 + 5413875*\[Alpha]2^2 - 3114000*\[Lambda]ev)/
     3603600 + (10139*\[Alpha]1^2 + 40500*\[Alpha]2^2 - 11200*\[Lambda]ev)/
     (150150*r^2) + (420512*\[Alpha]1^2 + 105435*\[Alpha]2^2 + 
      109920*\[Lambda]ev)/(210210*r^7) + 
    (3554288*\[Alpha]1^2 + 2328375*\[Alpha]2^2 + 208500*\[Lambda]ev)/
     (4504500*r^3) + (1434256*\[Alpha]1^2 + 330825*\[Alpha]2^2 + 
      227600*\[Lambda]ev)/(420420*r^6) + 
    (11486812*\[Alpha]1^2 + 3217875*\[Alpha]2^2 + 958500*\[Lambda]ev)/
     (4504500*r^4) + (6297224*\[Alpha]1^2 - 5413875*\[Alpha]2^2 + 
      3114000*\[Lambda]ev)/(3603600*r) + 
    (58568288*\[Alpha]1^2 + 15580875*\[Alpha]2^2 + 6204000*\[Lambda]ev)/
     (15765750*r^5))*\[Chi]^2 + 
  x^2*((-134732976703*\[Alpha]1^2 + 59657913525*\[Alpha]2^2 - 
      57004916850*\[Lambda]ev)/(57034177200*r^3) + 
    (-540140784037*\[Alpha]1^2 - 41603281300*\[Alpha]2^2 - 
      44974371750*\[Lambda]ev)/(35646360750*r^7) + 
    (-199003438478*\[Alpha]1^2 - 53546088575*\[Alpha]2^2 - 
      5210622900*\[Lambda]ev)/(28517088600*r^6) + 
    (-17378928678*\[Alpha]1^2 + 470850985*\[Alpha]2^2 - 
      2738839500*\[Lambda]ev)/(872972100*r^8) + 
    (109193607*\[Alpha]1^2 - 478176195*\[Alpha]2^2 + 48562850*\[Lambda]ev)/
     (543182640*r^4) - (8*(1059367104*\[Alpha]1^2 + 33841225*\[Alpha]2^2 + 
       286502400*\[Lambda]ev))/(509233725*r^9) + 
    (-7487573594*\[Alpha]1^2 - 37277825375*\[Alpha]2^2 + 
      2518049625*\[Lambda]ev)/(17823180375*r^5) + 
    (8546208691*\[Alpha]1^2 - 9279285925*\[Alpha]2^2 + 
      5218198650*\[Lambda]ev)/(8147739600*r^2))*\[Chi]^4 + 
  ((-4723647658*\[Alpha]1^2 + 9428748805*\[Alpha]2^2 - 
      4744035450*\[Lambda]ev)/8147739600 + 
    (-382476643*\[Alpha]1^2 - 24910480*\[Alpha]2^2 - 79027200*\[Lambda]ev)/
     (2715913200*r^2) + (151158237*\[Alpha]1^2 + 16222030*\[Alpha]2^2 + 
      44418900*\[Lambda]ev)/(339489150*r^8) + 
    (1149973059*\[Alpha]1^2 + 166120955*\[Alpha]2^2 + 218398950*\[Lambda]ev)/
     (1125674550*r^7) + (2407188019*\[Alpha]1^2 + 2717569540*\[Alpha]2^2 + 
      304547250*\[Lambda]ev)/(19011392400*r^3) + 
    (19431271302*\[Alpha]1^2 + 5001424715*\[Alpha]2^2 + 
      1735226220*\[Lambda]ev)/(22813670880*r^4) + 
    (4723647658*\[Alpha]1^2 - 9428748805*\[Alpha]2^2 + 
      4744035450*\[Lambda]ev)/(8147739600*r) + 
    (89204902618*\[Alpha]1^2 + 17351068525*\[Alpha]2^2 + 
      9892212750*\[Lambda]ev)/(71292721500*r^5) + 
    (588675144066*\[Alpha]1^2 + 109939269475*\[Alpha]2^2 + 
      79618266000*\[Lambda]ev)/(427756329000*r^6))*\[Chi]^4 + 
  x^4*((-346955132504*\[Alpha]1^2 + 128050043625*\[Alpha]2^2 - 
      117601881600*\[Lambda]ev)/(114068354400*r^4) - 
    (2*(63708797664*\[Alpha]1^2 - 62811283975*\[Alpha]2^2 - 
       27939283800*\[Lambda]ev))/(509233725*r^9) - 
    (2*(1252736*\[Alpha]1^2 - 1096425*\[Alpha]2^2 + 6727800*\[Lambda]ev))/
     (3135*r^10) + (81257441886*\[Alpha]1^2 - 5705958475*\[Alpha]2^2 + 
      34823410650*\[Lambda]ev)/(42775632900*r^5) + 
    (-57494394228*\[Alpha]1^2 + 73765161983*\[Alpha]2^2 + 
      55956678300*\[Lambda]ev)/(1222160940*r^8) + 
    (216528473422*\[Alpha]1^2 - 67767310625*\[Alpha]2^2 + 
      117576898250*\[Lambda]ev)/(23764240500*r^6) + 
    (921322832092*\[Alpha]1^2 - 325529530025*\[Alpha]2^2 + 
      602277343500*\[Lambda]ev)/(35646360750*r^7))*\[Chi]^4 + 
  x^2*((-232630048251907*\[Alpha]1^2 + 56763025245570*\[Alpha]2^2 - 
      32998367209500*\[Lambda]ev)/(46381007673000*r^8) + 
    (-478151725390424*\[Alpha]1^2 - 28349021724135*\[Alpha]2^2 - 
      31537790776800*\[Lambda]ev)/(346311523958400*r^6) + 
    (-26999630250506*\[Alpha]1^2 + 27455683055445*\[Alpha]2^2 - 
      20434836529800*\[Lambda]ev)/(31482865814400*r^3) + 
    (-54835728843400*\[Alpha]1^2 + 16817286170699*\[Alpha]2^2 - 
      11566504026000*\[Lambda]ev)/(10822235123700*r^9) + 
    (-12616205637154*\[Alpha]1^2 + 2523475100085*\[Alpha]2^2 - 
      1275571659600*\[Lambda]ev)/(3935358226800*r^7) + 
    (21795045297664*\[Alpha]1^2 - 13578522319293*\[Alpha]2^2 - 
      420724901520*\[Lambda]ev)/(34631152395840*r^5) + 
    (-381268641159*\[Alpha]1^2 + 116734887085*\[Alpha]2^2 - 
      123028938450*\[Lambda]ev)/(128836132425*r^10) + 
    (314824627889*\[Alpha]1^2 - 94195999260*\[Alpha]2^2 - 
      6966634500*\[Lambda]ev)/(749592043200*r^4) + 
    (1422694676386*\[Alpha]1^2 - 4724526308955*\[Alpha]2^2 + 
      2277582337800*\[Lambda]ev)/(4497552259200*r^2))*\[Chi]^6 + 
  ((552371073746*\[Alpha]1^2 + 5384427000315*\[Alpha]2^2 - 
      2141332993800*\[Lambda]ev)/4497552259200 + 
    (-64725842743*\[Alpha]1^2 - 27495862140*\[Alpha]2^2 - 
      5677056000*\[Lambda]ev)/(374796021600*r^2) + 
    (196345889556*\[Alpha]1^2 - 11288746427*\[Alpha]2^2 + 
      64265632200*\[Lambda]ev)/(1546033589100*r^9) + 
    (-4611938001142*\[Alpha]1^2 + 2048045067795*\[Alpha]2^2 + 
      673265439000*\[Lambda]ev)/(94448597443200*r^3) + 
    (7487738683604*\[Alpha]1^2 + 784074075585*\[Alpha]2^2 + 
      1006639741800*\[Lambda]ev)/(11292767085600*r^6) + 
    (-552371073746*\[Alpha]1^2 - 5384427000315*\[Alpha]2^2 + 
      2141332993800*\[Lambda]ev)/(4497552259200*r) + 
    (22677860084884*\[Alpha]1^2 + 4367620317885*\[Alpha]2^2 + 
      2268883083600*\[Lambda]ev)/(62965731628800*r^4) + 
    (15886482060508*\[Alpha]1^2 + 408223706793*\[Alpha]2^2 + 
      3498748407000*\[Lambda]ev)/(43288940494800*r^8) + 
    (65908479923128*\[Alpha]1^2 + 8585503938175*\[Alpha]2^2 + 
      7620917119200*\[Lambda]ev)/(115437174652800*r^5) + 
    (77236540467098*\[Alpha]1^2 + 6603104963865*\[Alpha]2^2 + 
      12541710951000*\[Lambda]ev)/(129866821484400*r^7))*\[Chi]^6 + 
  x^4*((-107783737773592*\[Alpha]1^2 + 28429773398955*\[Alpha]2^2 - 
      41264663176800*\[Lambda]ev)/(62965731628800*r^4) + 
    (-26475230781940*\[Alpha]1^2 + 16746843888801*\[Alpha]2^2 - 
      952462609560*\[Lambda]ev)/(8657788098960*r^7) + 
    (-360098105785*\[Alpha]1^2 - 18839433984*\[Alpha]2^2 - 
      4348122408*\[Lambda]ev)/(157414329072*r^6) + 
    (8942376253248*\[Alpha]1^2 - 717743804135*\[Alpha]2^2 + 
      2418767017920*\[Lambda]ev)/(154603358910*r^11) + 
    (83694772824996*\[Alpha]1^2 - 15990324162925*\[Alpha]2^2 + 
      13672959715800*\[Lambda]ev)/(1546033589100*r^10) + 
    (592497152255347*\[Alpha]1^2 + 34364527982295*\[Alpha]2^2 + 
      22947337135800*\[Lambda]ev)/(64933410742200*r^8) + 
    (833401405971598*\[Alpha]1^2 - 98913578120175*\[Alpha]2^2 + 
      76017168958500*\[Lambda]ev)/(27055587809250*r^9) + 
    (1283439899699912*\[Alpha]1^2 - 2092971869967105*\[Alpha]2^2 + 
      1057676344401600*\[Lambda]ev)/(1038934571875200*r^5))*\[Chi]^6 + 
  x^6*((-2438680276963696*\[Alpha]1^2 + 1625621385164525*\[Alpha]2^2 - 
      1735367625684000*\[Lambda]ev)/(216444702474000*r^8) + 
    (116579334636096*\[Alpha]1^2 - 121034415667885*\[Alpha]2^2 - 
      57979841657760*\[Lambda]ev)/(154603358910*r^11) + 
    (18276592428616*\[Alpha]1^2 - 24416139624455*\[Alpha]2^2 - 
      21898818682400*\[Lambda]ev)/(171781509900*r^10) + 
    (-398414354896*\[Alpha]1^2 + 1552872052235*\[Alpha]2^2 - 
      860326962880*\[Lambda]ev)/(961976455440*r^7) + 
    (2*(104852144*\[Alpha]1^2 - 98302985*\[Alpha]2^2 + 
       563894520*\[Lambda]ev))/(72105*r^12) - 
    (4*(168485835822811*\[Alpha]1^2 - 88324959742775*\[Alpha]2^2 + 
       124500738285000*\[Lambda]ev))/(13527793904625*r^9) + 
    (3761991902038672*\[Alpha]1^2 - 528181536766275*\[Alpha]2^2 + 
      1085744517580800*\[Lambda]ev)/(1038934571875200*r^6))*\[Chi]^6 + 
  x^2*((-211109496673161872*\[Alpha]1^2 + 170760358383091191*\[Alpha]2^2 - 
      32002160257267200*\[Lambda]ev)/(247612739630256000*r^7) + 
    (-89136613373135644*\[Alpha]1^2 + 58926753194609157*\[Alpha]2^2 - 
      17682745960479600*\[Lambda]ev)/(46427388680673000*r^9) + 
    (-48307520628056336*\[Alpha]1^2 + 34176396255614613*\[Alpha]2^2 - 
      12946063212482400*\[Lambda]ev)/(30951592453782000*r^10) + 
    (86235997637391046*\[Alpha]1^2 - 1798785240439473*\[Alpha]2^2 - 
      3114098312925600*\[Lambda]ev)/(123806369815128000*r^5) + 
    (-10956558203981062*\[Alpha]1^2 + 11874364552848369*\[Alpha]2^2 - 
      2707453395246600*\[Lambda]ev)/(49522547926051200*r^6) + 
    (-35664844061841*\[Alpha]1^2 + 2743969769037013*\[Alpha]2^2 - 
      1399890277135350*\[Lambda]ev)/(2721019116816000*r^3) + 
    (-3721033210890776*\[Alpha]1^2 + 2632062927324363*\[Alpha]2^2 - 
      608974980213600*\[Lambda]ev)/(2411812398996000*r^8) + 
    (-115404278742589*\[Alpha]1^2 + 87913432728264*\[Alpha]2^2 - 
      44566916243850*\[Lambda]ev)/(165812102430975*r^11) + 
    (3015610238969*\[Alpha]1^2 + 225292111533*\[Alpha]2^2 - 
      126437538150*\[Lambda]ev)/(7495920432000*r^4) + 
    (-20753838457969*\[Alpha]1^2 - 94980251853388*\[Alpha]2^2 + 
      36362873396850*\[Lambda]ev)/(82455124752000*r^2))*\[Chi]^8 + 
  ((5257025424527*\[Alpha]1^2 + 10911789306550*\[Alpha]2^2 - 
      3484747791525*\[Lambda]ev)/8245512475200 + 
    (-13653575576213*\[Alpha]1^2 - 7068820606056*\[Alpha]2^2 - 
      757697740800*\[Lambda]ev)/(82455124752000*r^2) + 
    (-5257025424527*\[Alpha]1^2 - 10911789306550*\[Alpha]2^2 + 
      3484747791525*\[Lambda]ev)/(8245512475200*r) + 
    (-833048905416041*\[Alpha]1^2 - 186204673845982*\[Alpha]2^2 + 
      29371739547150*\[Lambda]ev)/(8163057350448000*r^3) + 
    (274320648528392*\[Alpha]1^2 - 64157386661511*\[Alpha]2^2 + 
      98712474260400*\[Lambda]ev)/(6632484097239000*r^10) + 
    (900916153861146*\[Alpha]1^2 + 60780013152617*\[Alpha]2^2 + 
      108142438565700*\[Lambda]ev)/(5442038233632000*r^4) + 
    (3385954028790924*\[Alpha]1^2 + 183815461838983*\[Alpha]2^2 + 
      413945979747300*\[Lambda]ev)/(11255124528648000*r^5) + 
    (1915744335747344*\[Alpha]1^2 - 207564632559427*\[Alpha]2^2 + 
      476715263824800*\[Lambda]ev)/(13264968194478000*r^9) + 
    (17013036410479537*\[Alpha]1^2 - 468306102533126*\[Alpha]2^2 + 
      3188365571090700*\[Lambda]ev)/(61903184907564000*r^8) + 
    (27493660574622361*\[Alpha]1^2 + 847342199206646*\[Alpha]2^2 + 
      3737741500092600*\[Lambda]ev)/(74283821889076800*r^6) + 
    (33588890504596456*\[Alpha]1^2 + 254177200838847*\[Alpha]2^2 + 
      5223901405823100*\[Lambda]ev)/(92854777361346000*r^7))*\[Chi]^8 + 
  x^6*((-12465402126584504*\[Alpha]1^2 + 203449386153672867*\[Alpha]2^2 - 
      67878099689400000*\[Lambda]ev)/(67530747171888000*r^7) + 
    (-269601685528939136*\[Alpha]1^2 + 95260290225545445*\[Alpha]2^2 - 
      28909600353884250*\[Lambda]ev)/(5803423585084125*r^11) + 
    (-157550357173542961*\[Alpha]1^2 + 103245957656299458*\[Alpha]2^2 - 
      14788565343852300*\[Lambda]ev)/(23213694340336500*r^10) + 
    (-10739990015754288*\[Alpha]1^2 + 3558908354743469*\[Alpha]2^2 - 
      1835816457875400*\[Lambda]ev)/(100492183291500*r^12) - 
    (2*(1755605475941568*\[Alpha]1^2 - 285191301386459*\[Alpha]2^2 + 
       475674526641600*\[Lambda]ev))/(25123045822875*r^13) + 
    (481257067070492351*\[Alpha]1^2 + 179566002174488787*\[Alpha]2^2 + 
      1369348317136800*\[Lambda]ev)/(92854777361346000*r^8) + 
    (441801326415558708*\[Alpha]1^2 + 852947027642281*\[Alpha]2^2 + 
      2740767724094400*\[Lambda]ev)/(46427388680673000*r^9) + 
    (295794923436772490*\[Alpha]1^2 - 17727616011102283*\[Alpha]2^2 + 
      98675385508299600*\[Lambda]ev)/(148567643778153600*r^6))*\[Chi]^8 + 
  x^4*((-4077719386246608*\[Alpha]1^2 + 3142169547382019*\[Alpha]2^2 - 
      2816974284894000*\[Lambda]ev)/(5442038233632000*r^4) + 
    (57715788937632*\[Alpha]1^2 - 34095972203917*\[Alpha]2^2 + 
      19397008917000*\[Lambda]ev)/(6699478886100*r^12) + 
    (-3894463173467135*\[Alpha]1^2 - 1666498055836526*\[Alpha]2^2 + 
      45076987563300*\[Lambda]ev)/(1904713381771200*r^6) + 
    (-86310817906308548*\[Alpha]1^2 - 18021037387075437*\[Alpha]2^2 + 
      1293459690322800*\[Lambda]ev)/(24761273963025600*r^7) + 
    (26979980794131506*\[Alpha]1^2 - 19180385491766499*\[Alpha]2^2 + 
      6405460616154600*\[Lambda]ev)/(2321369434033650*r^11) + 
    (45814850352558236*\[Alpha]1^2 - 71235390280866383*\[Alpha]2^2 + 
      9518549427387000*\[Lambda]ev)/(15475796226891000*r^9) + 
    (55724809752650030*\[Alpha]1^2 - 47151348238352787*\[Alpha]2^2 + 
      10297118838006000*\[Lambda]ev)/(6632484097239000*r^10) + 
    (-88385012416263188*\[Alpha]1^2 - 303109151390238193*\[Alpha]2^2 + 
      26937430803082800*\[Lambda]ev)/(148567643778153600*r^8) + 
    (-3550824706521913*\[Alpha]1^2 - 303379606856914731*\[Alpha]2^2 + 
      119300872800359250*\[Lambda]ev)/(185709554722692000*r^5))*\[Chi]^8 + 
  x^8*((-2964747743499629872*\[Alpha]1^2 + 68823801398373021*\[Alpha]2^2 - 
      784046639779603200*\[Lambda]ev)/(742838218890768000*r^8) - 
    (8*(5690721278112558*\[Alpha]1^2 - 5975983365447979*\[Alpha]2^2 - 
       2994641749853325*\[Lambda]ev))/(25123045822875*r^13) - 
    (2*(6163439864*\[Alpha]1^2 - 5943948175*\[Alpha]2^2 + 
       32860392420*\[Lambda]ev))/(1514205*r^14) + 
    (-1174699049678456*\[Alpha]1^2 + 1514408471211753*\[Alpha]2^2 + 
      1523944830379400*\[Lambda]ev)/(5582899071750*r^12) + 
    (-3315992626222288*\[Alpha]1^2 - 9039694875419481*\[Alpha]2^2 + 
      2613227069653200*\[Lambda]ev)/(2813781132162000*r^9) + 
    (368669590257909264*\[Alpha]1^2 - 429489433239409543*\[Alpha]2^2 + 
      346390931471785200*\[Lambda]ev)/(30951592453782000*r^10) + 
    (916977587519332912*\[Alpha]1^2 - 627895043023743495*\[Alpha]2^2 + 
      750693906224262000*\[Lambda]ev)/(11606847170168250*r^11))*\[Chi]^8 + 
  x^2*((1887932660555491831816*\[Alpha]1^2 + 3942295755292720508657*
       \[Alpha]2^2 - 1477875135176639199000*\[Lambda]ev)/
     (3307257243495773568000*r^3) + (-2188833191917224065296*\[Alpha]1^2 + 
      6574142251501628144393*\[Alpha]2^2 - 771277050941586789600*\[Lambda]ev)/
     (11575400352235207488000*r^7) + (-3311025143089664540624*\[Alpha]1^2 + 
      4276886634964300188897*\[Alpha]2^2 - 742075112444145480000*\[Lambda]ev)/
     (4340775132088202808000*r^9) + (-1261396496030107470108*\[Alpha]1^2 + 
      2078547195723387266579*\[Alpha]2^2 - 287030676864387456000*\[Lambda]ev)/
     (2480442932621830176000*r^8) + (269730463558981554992*\[Alpha]1^2 + 
      892021303782578471879*\[Alpha]2^2 - 119726402327870738400*\[Lambda]ev)/
     (3307257243495773568000*r^6) + (-456057568671562742968*\[Alpha]1^2 + 
      536104124834834909769*\[Alpha]2^2 - 117026186417476015680*\[Lambda]ev)/
     (578770017611760374400*r^10) + (-164986991229894778992*\[Alpha]1^2 + 
      201511096604898150941*\[Alpha]2^2 - 54470341407571689600*\[Lambda]ev)/
     (310055366577728772000*r^11) + (-2684820725641286776*\[Alpha]1^2 + 
      3613021293682410753*\[Alpha]2^2 - 1235580894298951200*\[Lambda]ev)/
     (14093425753533126000*r^12) + (22381501213253795048*\[Alpha]1^2 + 
      2805705705226720569*\[Alpha]2^2 - 794476906138355440*\[Lambda]ev)/
     (36747302705508595200*r^5) + (5380019396010971648*\[Alpha]1^2 + 
      1001698178789339031*\[Alpha]2^2 - 217735061501958000*\[Lambda]ev)/
     (15418448687625984000*r^4) + (-196986277385548665472*\[Alpha]1^2 - 
      360707590701458359229*\[Alpha]2^2 + 111952169337988980000*\[Lambda]ev)/
     (277532076377267712000*r^2))*\[Chi]^10 + 
  ((57955718313257225360*\[Alpha]1^2 + 81355952511503288281*\[Alpha]2^2 - 
      21709596985624548000*\[Lambda]ev)/55506415275453542400 + 
    (-864951324172907743*\[Alpha]1^2 - 479918456833938356*\[Alpha]2^2 - 
      35460254269440000*\[Lambda]ev)/(5781918257859744000*r^2) + 
    (4542223311485705168*\[Alpha]1^2 - 1889891069747952479*\[Alpha]2^2 + 
      1774431123642777600*\[Lambda]ev)/(310055366577728772000*r^11) + 
    (37238149508271977792*\[Alpha]1^2 - 9307501374215771701*\[Alpha]2^2 + 
      10259416966497098400*\[Lambda]ev)/(620110733155457544000*r^10) + 
    (-1147336827766690507624*\[Alpha]1^2 - 389140705827455875553*
       \[Alpha]2^2 + 19300526724832353000*\[Lambda]ev)/
     (9921771730487320704000*r^3) + (-57955718313257225360*\[Alpha]1^2 - 
      81355952511503288281*\[Alpha]2^2 + 21709596985624548000*\[Lambda]ev)/
     (55506415275453542400*r) + (212305586043373702054*\[Alpha]1^2 - 
      9345832335247342987*\[Alpha]2^2 + 28052997102728898300*\[Lambda]ev)/
     (1240221466310915088000*r^5) + (163178771855403205048*\[Alpha]1^2 - 
      23914193702433099299*\[Alpha]2^2 + 34340753048228827200*\[Lambda]ev)/
     (1240221466310915088000*r^9) + (744891451613623422664*\[Alpha]1^2 - 
      136380422991829817047*\[Alpha]2^2 + 119727830307179694600*\[Lambda]ev)/
     (9921771730487320704000*r^4) + (2242252425797831311216*\[Alpha]1^2 - 
      96284403413326115403*\[Alpha]2^2 + 311310458247435847200*\[Lambda]ev)/
     (9921771730487320704000*r^6) + (3463513661625596720008*\[Alpha]1^2 - 
      326020850409279745369*\[Alpha]2^2 + 605095840045933236000*\[Lambda]ev)/
     (17363100528352811232000*r^8) + (8174657532155942052592*\[Alpha]1^2 - 
      516861295944593759211*\[Alpha]2^2 + 1250601598027421640000*\[Lambda]ev)/
     (34726201056705622464000*r^7))*\[Chi]^10 + 
  x^4*((-54940898010844251488*\[Alpha]1^2 + 1359053449424627051849*
       \[Alpha]2^2 - 743172675255206796600*\[Lambda]ev)/
     (1653628621747886784000*r^4) + (-1307583779663776243532*\[Alpha]1^2 - 
      666058235857975657879*\[Alpha]2^2 + 10526630939239615200*\[Lambda]ev)/
     (826814310873943392000*r^6) + (26631144195319291816*\[Alpha]1^2 - 
      36856124054470142565*\[Alpha]2^2 + 11351366028049647600*\[Lambda]ev)/
     (15502768328886438600*r^13) + (-7920017960526073652714*\[Alpha]1^2 - 
      2715643221336501293253*\[Alpha]2^2 + 98954048137652908200*\[Lambda]ev)/
     (2893850088058801872000*r^7) + (-535490945549741915286*\[Alpha]1^2 - 
      2366166525690172662977*\[Alpha]2^2 + 151618500144304993800*\[Lambda]ev)/
     (723462522014700468000*r^9) + (542930949392717508356*\[Alpha]1^2 - 
      860298040434019960773*\[Alpha]2^2 + 179749931877976660200*\[Lambda]ev)/
     (180865630503675117000*r^12) + (537238191540046977064*\[Alpha]1^2 - 
      2897886312811944419667*\[Alpha]2^2 + 280977176870888097600*\[Lambda]ev)/
     (620110733155457544000*r^10) + (-5557644765183776490920*\[Alpha]1^2 - 
      6358319494217271956011*\[Alpha]2^2 + 295087427290374919200*\[Lambda]ev)/
     (3472620105670562246400*r^8) + (5572188648011707343456*\[Alpha]1^2 - 
      11744130950148450386793*\[Alpha]2^2 + 1701602798861640074400*
       \[Lambda]ev)/(2170387566044101404000*r^11) + 
    (-3075754686486954947688*\[Alpha]1^2 - 7816926855251008093781*
       \[Alpha]2^2 + 2500181143769718208800*\[Lambda]ev)/
     (4960885865243660352000*r^5))*\[Chi]^10 + 
  x^6*((-10415474834782773652144*\[Alpha]1^2 + 12211848193727102227307*
       \[Alpha]2^2 - 2812861962492154372800*\[Lambda]ev)/
     (542596891511025351000*r^13) + (20778747118958800074084*\[Alpha]1^2 + 
      24905114524925046704383*\[Alpha]2^2 - 986987416223218410000*
       \[Lambda]ev)/(4340775132088202808000*r^10) + 
    (76229128346501479232*\[Alpha]1^2 + 1966756942777217067279*\[Alpha]2^2 - 
      148173023801098296000*\[Lambda]ev)/(166952889695700108000*r^11) + 
    (-367598534033120768461*\[Alpha]1^2 + 719882494891336865660*\[Alpha]2^2 - 
      98781128319699926100*\[Lambda]ev)/(38756920822216096500*r^12) + 
    (11415951626316373729*\[Alpha]1^2 + 44016777415780822133*\[Alpha]2^2 - 
      12555697074074154000*\[Lambda]ev)/(20003572037272824000*r^7) + 
    (6388777149882571434880*\[Alpha]1^2 + 3515320414319872981927*
       \[Alpha]2^2 - 6230233402674961680*\[Lambda]ev)/
     (1736310052835281123200*r^8) + (797913633518532771089*\[Alpha]1^2 + 
      271130966210291436769*\[Alpha]2^2 - 4709079444743954280*\[Lambda]ev)/
     (108519378302205070200*r^9) + (-4814309140708664396*\[Alpha]1^2 + 
      4088454152267067713*\[Alpha]2^2 - 1682280013881238200*\[Lambda]ev)/
     (271027418337175500*r^14) + (4334384564445216392128*\[Alpha]1^2 - 
      2001429773861854993579*\[Alpha]2^2 + 2593344926519831484000*
       \[Lambda]ev)/(4960885865243660352000*r^6))*\[Chi]^10 + 
  x^8*((-18376187330897825515006*\[Alpha]1^2 - 461739965968355606727*
       \[Alpha]2^2 - 5809644088521139666800*\[Lambda]ev)/
     (8681550264176405616000*r^8) + (-6986472680655253524464*\[Alpha]1^2 - 
      3394864129894828242249*\[Alpha]2^2 - 31000031812575025200*\[Lambda]ev)/
     (868155026417640561600*r^10) + (-1244759834393568543216*\[Alpha]1^2 - 
      216505520239621556567*\[Alpha]2^2 - 3480111728338845600*\[Lambda]ev)/
     (70012502130454884000*r^11) + (49943018672634744192*\[Alpha]1^2 - 
      11412170108931455851*\[Alpha]2^2 + 13577402139365750400*\[Lambda]ev)/
     (180684945558117000*r^15) + (192283462250887539248*\[Alpha]1^2 - 
      88669676858268360959*\[Alpha]2^2 + 34404180088897476000*\[Lambda]ev)/
     (1084109673348702000*r^14) + (-139206726087050628052*\[Alpha]1^2 - 
      13988673072397094210139*\[Alpha]2^2 + 1002091853770084677600*
       \[Lambda]ev)/(1085193783022050702000*r^12) + 
    (32165466371198584963736*\[Alpha]1^2 - 20936832543617400415005*
       \[Alpha]2^2 + 4136452635807260168400*\[Lambda]ev)/
     (542596891511025351000*r^13) + (-4895827280256157601008*\[Alpha]1^2 - 
      32976038979392964709761*\[Alpha]2^2 + 8572867554874942519200*
       \[Lambda]ev)/(8681550264176405616000*r^9))*\[Chi]^10 + 
  x^10*((-61450454402010737436896*\[Alpha]1^2 + 50877121442768361725985*
       \[Alpha]2^2 - 54530247944376444240000*\[Lambda]ev)/
     (542596891511025351000*r^13) + (-2098035039979960154952*\[Alpha]1^2 + 
      3876602950037172351997*\[Alpha]2^2 - 2606017829371168212000*
       \[Lambda]ev)/(180865630503675117000*r^12) + 
    (675784603528723031808*\[Alpha]1^2 - 709524407413669783949*\[Alpha]2^2 - 
      366174652094801035200*\[Lambda]ev)/(180684945558117000*r^15) + 
    (128735907598091628512*\[Alpha]1^2 + 228916383746004019065*\[Alpha]2^2 - 
      45340442517986616000*\[Lambda]ev)/(48230834800980031200*r^11) + 
    (3000548994910311392*\[Alpha]1^2 - 3676434033935080171*\[Alpha]2^2 - 
      4019787435244609600*\[Lambda]ev)/(8030442024805200*r^14) + 
    (1796452502336*\[Alpha]1^2 - 1756559690215*\[Alpha]2^2 + 
      9482279854800*\[Lambda]ev)/(93880710*r^16) + 
    (36790686776241806287856*\[Alpha]1^2 + 1724222489424336378477*
       \[Alpha]2^2 + 9229881175109724729600*\[Lambda]ev)/
     (8681550264176405616000*r^10))*\[Chi]^10 + 
  x^2*((80512666235436192709873*\[Alpha]1^2 + 108787790775785588483840*
       \[Alpha]2^2 - 32343726038677890536700*\[Lambda]ev)/
     (79374173843898565632000*r^3) + (107251872777715623058594*\[Alpha]1^2 + 
      160047332140582937937263*\[Alpha]2^2 - 17148936177032236176600*
       \[Lambda]ev)/(674680477673137807872000*r^6) + 
    (-23722896175922113637799*\[Alpha]1^2 + 107503192468003947404476*
       \[Alpha]2^2 - 10629480754520115988500*\[Lambda]ev)/
     (168670119418284451968000*r^8) + (4342531190288971701017*\[Alpha]1^2 + 
      75341360476327932965398*\[Alpha]2^2 - 6792487479854454678300*
       \[Lambda]ev)/(168670119418284451968000*r^7) + 
    (-22661690639222582519908*\[Alpha]1^2 + 44230517830683986643301*
       \[Alpha]2^2 - 6438024392095200144240*\[Lambda]ev)/
     (59034541796399558188800*r^10) + (-7117807560496382843778*\[Alpha]1^2 + 
      12694320487229450485829*\[Alpha]2^2 - 2256713476532304589800*
       \[Lambda]ev)/(21083764927285556496000*r^11) + 
    (-6366874614744809751464*\[Alpha]1^2 + 15922673923931465610609*
       \[Alpha]2^2 - 1890496038485054800800*\[Lambda]ev)/
     (21083764927285556496000*r^9) + (28737396298222830791386*\[Alpha]1^2 + 
      5180860300113652106045*\[Alpha]2^2 - 943352226215292593700*\[Lambda]ev)/
     (56223373139428150656000*r^5) + (-185664865919933273309*\[Alpha]1^2 + 
      342904345004533637332*\[Alpha]2^2 - 73774906950621977100*\[Lambda]ev)/
     (958352951240252568000*r^12) + (-37889058139870235297*\[Alpha]1^2 + 
      78401549140083860051*\[Alpha]2^2 - 20621519569448998200*\[Lambda]ev)/
     (658867653977673640500*r^13) + (55122459260598416483*\[Alpha]1^2 + 
      12748842038507266537*\[Alpha]2^2 - 1993155675661250100*\[Lambda]ev)/
     (185021384251511808000*r^4) + (-603945997633413611597*\[Alpha]1^2 - 
      805717315681814611087*\[Alpha]2^2 + 210583354116438002700*\[Lambda]ev)/
     (555064152754535424000*r^2))*\[Chi]^12 + 
  ((152969525924735469535*\[Alpha]1^2 + 178005276135804336899*\[Alpha]2^2 - 
      41146640370495239580*\[Lambda]ev)/111012830550907084800 + 
    (-12290481231881129069*\[Alpha]1^2 - 7025755416433922784*\[Alpha]2^2 - 
      404179355330150400*\[Lambda]ev)/(92510692125755904000*r^2) + 
    (5355109875151614261*\[Alpha]1^2 - 2113733790754293218*\[Alpha]2^2 + 
      1607551466343322500*\[Lambda]ev)/(206703577718485848000*r^11) + 
    (23196187696146621598*\[Alpha]1^2 - 13919750246534916733*\[Alpha]2^2 + 
      9727298729658029520*\[Lambda]ev)/(4216752985457111299200*r^12) + 
    (-3039246684182298876881*\[Alpha]1^2 - 1170341458470755943114*
       \[Alpha]2^2 + 28738298734997751900*\[Lambda]ev)/
     (26458057947966188544000*r^3) + (-152969525924735469535*\[Alpha]1^2 - 
      178005276135804336899*\[Alpha]2^2 + 41146640370495239580*\[Lambda]ev)/
     (111012830550907084800*r) + (678008774763296855697*\[Alpha]1^2 - 
      181781994612916707686*\[Alpha]2^2 + 157054987956098232000*\[Lambda]ev)/
     (10541882463642778248000*r^10) + (1526165800071912690622*\[Alpha]1^2 - 
      1300288901668606347439*\[Alpha]2^2 + 414576122974184971800*\[Lambda]ev)/
     (52916115895932377088000*r^4) + (2847673141139850676169*\[Alpha]1^2 - 
      507459881226463468316*\[Alpha]2^2 + 418731463864976637375*\[Lambda]ev)/
     (28111686569714075328000*r^5) + (4651837791552271805416*\[Alpha]1^2 - 
      920482709685223473191*\[Alpha]2^2 + 894463764077622538800*\[Lambda]ev)/
     (42167529854571112992000*r^9) + (5518150249372959008838*\[Alpha]1^2 - 
      859254335318797839469*\[Alpha]2^2 + 926858158725092193600*\[Lambda]ev)/
     (37482248759618767104000*r^8) + (27210932406614642997837*\[Alpha]1^2 - 
      3524685782601011968193*\[Alpha]2^2 + 4142145531661896458700*
       \[Lambda]ev)/(168670119418284451968000*r^7) + 
    (98534105894796257187434*\[Alpha]1^2 - 12157129460593882763557*
       \[Alpha]2^2 + 14124177251181467870400*\[Lambda]ev)/
     (674680477673137807872000*r^6))*\[Chi]^12 + 
  x^4*((82289299119647216104256*\[Alpha]1^2 + 168740818985400590166211*
       \[Alpha]2^2 - 65054016144187126056000*\[Lambda]ev)/
     (158748347687797131264000*r^4) + (-8001046835516238773128*\[Alpha]1^2 - 
      4304100853229161448201*\[Alpha]2^2 + 33244013698752156300*\[Lambda]ev)/
     (6614514486991547136000*r^6) + (95585853608355131222*\[Alpha]1^2 - 
      247424672531303972991*\[Alpha]2^2 + 52477062501133670400*\[Lambda]ev)/
     (239588237810063142000*r^14) + (-9004152262743381210538*\[Alpha]1^2 - 
      3479132167000225262691*\[Alpha]2^2 + 76714163617049758800*\[Lambda]ev)/
     (4324874856879088512000*r^7) + (279517596441111542829*\[Alpha]1^2 - 
      830828785209352037587*\[Alpha]2^2 + 128033560051027455825*\[Lambda]ev)/
     (329433826988836820250*r^13) + (-8644575251775853422760*\[Alpha]1^2 - 
      16070116330106618004153*\[Alpha]2^2 + 631640040692783522400*
       \[Lambda]ev)/(7027921642428518832000*r^9) + 
    (4971865814709208274733*\[Alpha]1^2 - 21534135714464006442994*
       \[Alpha]2^2 + 2419251486327445094325*\[Lambda]ev)/
     (6149431437124953978000*r^12) + (-13499139269843015690322*\[Alpha]1^2 - 
      66051073476566603039363*\[Alpha]2^2 + 3689048800583537391000*
       \[Lambda]ev)/(21083764927285556496000*r^10) + 
    (3277948872060164452073*\[Alpha]1^2 - 67354360477670317147759*
       \[Alpha]2^2 + 5389131780078630784200*\[Lambda]ev)/
     (18448294311374861934000*r^11) + 
    (-492945148002208207624844*\[Alpha]1^2 - 473480658746093612353633*
       \[Alpha]2^2 + 14108175756474011011800*\[Lambda]ev)/
     (337340238836568903936000*r^8) + 
    (-173109002631376442433506*\[Alpha]1^2 - 272348442972807681910219*
       \[Alpha]2^2 + 73705887219683418950250*\[Lambda]ev)/
     (168670119418284451968000*r^5))*\[Chi]^12 + 
  x^12*((-162674462783731905647968*\[Alpha]1^2 - 15116016979588040381151*
       \[Alpha]2^2 - 39439274280232561534800*\[Lambda]ev)/
     (36896588622749723868000*r^12) + (-1864557387136*\[Alpha]1^2 + 
      1837002992649*\[Alpha]2^2 - 9750560966880*\[Lambda]ev)/
     (46940355*r^18) + (-249936071092208619272*\[Alpha]1^2 + 
      291726607215441180341*\[Alpha]2^2 + 339349006930016826600*\[Lambda]ev)/
     (409552543265065200*r^16) + (-2051103626511988184319*\[Alpha]1^2 - 
      3154510049417366645291*\[Alpha]2^2 + 481466473933030711125*\[Lambda]ev)/
     (512452619760412831500*r^13) + (-2659485416318140434432*\[Alpha]1^2 + 
      2782135351440918231161*\[Alpha]2^2 + 1465299138248897608800*
       \[Lambda]ev)/(383955509310998625*r^17) + 
    (16511001610300402670847*\[Alpha]1^2 - 45811950259757560534942*
       \[Alpha]2^2 + 27127760619291738280875*\[Lambda]ev)/
     (1537357859281238494500*r^14) + (82924101447300761072024*\[Alpha]1^2 - 
      78882563650737301728273*\[Alpha]2^2 + 78284331851061945609000*
       \[Lambda]ev)/(542596891511025351000*r^15))*\[Chi]^12 + 
  x^8*((-153593193232541771631836*\[Alpha]1^2 + 55829805402244368443201*
       \[Alpha]2^2 - 88562473504821197481600*\[Lambda]ev)/
     (168670119418284451968000*r^8) + 
    (-362643994076524101982478*\[Alpha]1^2 - 219025923828316745089505*
       \[Alpha]2^2 - 1754961931926240137100*\[Lambda]ev)/
     (73793177245499447736000*r^10) + 
    (-276862103138171336591917*\[Alpha]1^2 - 105511963305489559975834*
       \[Alpha]2^2 + 36453265116969600900*\[Lambda]ev)/
     (24597725748499815912000*r^11) + (280217607784856318399*\[Alpha]1^2 - 
      307337788568932900337*\[Alpha]2^2 + 101738761110132517800*\[Lambda]ev)/
     (9214932223463967000*r^16) + (-30190672908048063461069*\[Alpha]1^2 - 
      99016969096305121349337*\[Alpha]2^2 + 4943348838870121154475*
       \[Lambda]ev)/(4612073577843715483500*r^13) + 
    (-35867095088709688001888*\[Alpha]1^2 - 107532781203170879215399*
       \[Alpha]2^2 + 26000958923600015955600*\[Lambda]ev)/
     (42167529854571112992000*r^9) + 
    (-1488065031983537876238198*\[Alpha]1^2 - 1505956674056893763527435*
       \[Alpha]2^2 + 30675059177447006922600*\[Lambda]ev)/
     (147586354490998895472000*r^12) + 
    (244259196725260552223369*\[Alpha]1^2 - 422935397156132349205717*
       \[Alpha]2^2 + 75645745758784171070100*\[Lambda]ev)/
     (9224147155687430967000*r^15) + (276000192503005480422630*\[Alpha]1^2 - 
      1315254207711284044350289*\[Alpha]2^2 + 131363014917621665178000*
       \[Lambda]ev)/(36896588622749723868000*r^14))*\[Chi]^12 + 
  x^6*((-31238925816779841332000*\[Alpha]1^2 + 234408909100271859994311*
       \[Alpha]2^2 - 21945660638429188861200*\[Lambda]ev)/
     (18448294311374861934000*r^13) + (-36685736601971124259373*\[Alpha]1^2 + 
      108637726651267445555924*\[Alpha]2^2 - 15795253772642629385100*
       \[Lambda]ev)/(9224147155687430967000*r^14) + 
    (141880837099831668796426*\[Alpha]1^2 + 261969961123703775181117*
       \[Alpha]2^2 - 8524203851937364390800*\[Lambda]ev)/
     (36896588622749723868000*r^11) + (4479208164958839244679*\[Alpha]1^2 + 
      9429166660304577560152*\[Alpha]2^2 - 2449587740241537195300*
       \[Lambda]ev)/(4960885865243660352000*r^7) + 
    (-991431554115201471747*\[Alpha]1^2 + 2068867837700590942301*
       \[Alpha]2^2 - 468227863071741672900*\[Lambda]ev)/
     (329433826988836820250*r^15) + (1061025565652106197356*\[Alpha]1^2 + 
      6485970926802173979199*\[Alpha]2^2 - 370827239369449262400*\[Lambda]ev)/
     (620110733155457544000*r^12) + (3664851971927934910875*\[Alpha]1^2 + 
      3447897744463141410014*\[Alpha]2^2 - 57711329344638349380*\[Lambda]ev)/
     (868155026417640561600*r^10) + (1944393003427625072548*\[Alpha]1^2 + 
      789626487750739343181*\[Alpha]2^2 - 3576765090689590800*\[Lambda]ev)/
     (390440091246028824000*r^9) + (210375721061068402949101*\[Alpha]1^2 + 
      124989204395923299103281*\[Alpha]2^2 + 556695654887655983700*
       \[Lambda]ev)/(84335059709142225984000*r^8) + 
    (29467338831189484466012*\[Alpha]1^2 - 244879218650070411171441*
       \[Alpha]2^2 + 152636544238214022386400*\[Lambda]ev)/
     (337340238836568903936000*r^6))*\[Chi]^12 + 
  x^10*((157750160301797118477506*\[Alpha]1^2 + 647045780968758499101057*
       \[Alpha]2^2 - 143418367480152101337000*\[Lambda]ev)/
     (147586354490998895472000*r^11) + 
    (-624993232571750397217747*\[Alpha]1^2 + 651791194804330751648478*
       \[Alpha]2^2 - 97705882715388202955700*\[Lambda]ev)/
     (9224147155687430967000*r^15) + (402605971498760606305654*\[Alpha]1^2 + 
      893069916570079986347181*\[Alpha]2^2 - 42668318517117414521400*
       \[Lambda]ev)/(36896588622749723868000*r^14) + 
    (-4873482998453034834526*\[Alpha]1^2 + 2847653353813891438153*
       \[Alpha]2^2 - 910763311188191175000*\[Lambda]ev)/
     (18429864446927934000*r^16) - 
    (64*(2889450715918710312*\[Alpha]1^2 - 819906799977750901*\[Alpha]2^2 + 
       788737783513937400*\[Lambda]ev))/(383955509310998625*r^17) + 
    (496237263867388392435444*\[Alpha]1^2 + 123696407064088648374089*
       \[Alpha]2^2 + 1568949464755393320600*\[Lambda]ev)/
     (18448294311374861934000*r^13) + (780857604473173541839751*\[Alpha]1^2 + 
      425870700111522454595682*\[Alpha]2^2 + 5301876142434769197300*
       \[Lambda]ev)/(73793177245499447736000*r^12) + 
    (642629705441252484983464*\[Alpha]1^2 + 44187969426028090012743*
       \[Alpha]2^2 + 198391240058587993216800*\[Lambda]ev)/
     (295172708981997790944000*r^10))*\[Chi]^12 + 
  x^2*((18591680755963923070249181014*\[Alpha]1^2 + 
      20808627726082981390071112079*\[Alpha]2^2 - 
      5191046738910206914338799200*\[Lambda]ev)/
     (13579968654604917796847616000*r^3) + 
    (55269129043379932838711248328*\[Alpha]1^2 + 
      11249223753258764983263842065*\[Alpha]2^2 - 
      1655001885482581867045214400*\[Lambda]ev)/
     (129009702218746719070052352000*r^5) + 
    (14520163954234168760628949128*\[Alpha]1^2 + 
      16910321523670791738229020893*\[Alpha]2^2 - 
      1597851866857341927405974400*\[Lambda]ev)/
     (86006468145831146046701568000*r^6) + 
    (24368285229617886817547341*\[Alpha]1^2 + 7910153803881836962400873115*
       \[Alpha]2^2 - 625362592767480841549676400*\[Lambda]ev)/
     (16126212777343339883756544000*r^8) + 
    (-206739901857289030283518524*\[Alpha]1^2 + 1179304341501881608625468989*
       \[Alpha]2^2 - 106433807600151160345616400*\[Lambda]ev)/
     (2015776597167917485469568000*r^9) + 
    (-131642333066446738602457534*\[Alpha]1^2 + 351757075233497775062293791*
       \[Alpha]2^2 - 45137939336578012796071200*\[Lambda]ev)/
     (671925532389305828489856000*r^11) + 
    (102742184380691222027753093*\[Alpha]1^2 + 376016485610946177512216675*
       \[Alpha]2^2 - 28938561972537638539198080*\[Lambda]ev)/
     (1075080851822889325583769600*r^7) + 
    (-27343351072159674518043774*\[Alpha]1^2 + 67671331386942651436006619*
       \[Alpha]2^2 - 10360855765608587709069600*\[Lambda]ev)/
     (183252417924356135042688000*r^12) + 
    (-12431248723740668954539408*\[Alpha]1^2 + 32067093915588514270552263*
       \[Alpha]2^2 - 5826192191728327334916000*\[Lambda]ev)/
     (167981383097326457122464000*r^13) + 
    (-6340361723556098013262134*\[Alpha]1^2 + 21260152488502379798178967*
       \[Alpha]2^2 - 2278355162370092946340200*\[Lambda]ev)/
     (35364501704700306762624000*r^10) + 
    (-288842018050317076279768*\[Alpha]1^2 + 848984902079107122549469*
       \[Alpha]2^2 - 184084187862384022973760*\[Lambda]ev)/
     (15505973824368596042073600*r^14) + 
    (237840319400043062592621*\[Alpha]1^2 + 59930328559345730602855*
       \[Alpha]2^2 - 7562934064207904382000*\[Lambda]ev)/
     (931027605553607417856000*r^4) + 
    (-3927480558397334761497131*\[Alpha]1^2 - 4452791985534120111330071*
       \[Alpha]2^2 + 1013724566006927608033200*\[Lambda]ev)/
     (2793082816660822253568000*r^2))*\[Chi]^14 + 
  ((4633290866681051449330595*\[Alpha]1^2 + 4833243384506775622501847*
       \[Alpha]2^2 - 995495048261360620974000*\[Lambda]ev)/
     2793082816660822253568000 + (-13688627122695184134093*\[Alpha]1^2 - 
      7926070811930323149412*\[Alpha]2^2 - 379781619699312230400*\[Lambda]ev)/
     (116378450694200927232000*r^2) + (197602361297425972418504*\[Alpha]1^2 - 
      154719368901333549549401*\[Alpha]2^2 + 88082973771228351115200*
       \[Lambda]ev)/(91626208962178067521344000*r^13) + 
    (1445818901243237740792498*\[Alpha]1^2 - 780508309415708277102745*
       \[Alpha]2^2 + 466880037096017214019350*\[Lambda]ev)/
     (125986037322994842841848000*r^12) + 
    (3379998996379820334691282*\[Alpha]1^2 - 1318128952752105883658021*
       \[Alpha]2^2 + 848795626605992467802400*\[Lambda]ev)/
     (106093505114100920287872000*r^11) + 
    (-4633290866681051449330595*\[Alpha]1^2 - 4833243384506775622501847*
       \[Alpha]2^2 + 995495048261360620974000*\[Lambda]ev)/
     (2793082816660822253568000*r) + 
    (30726328165698897081268706*\[Alpha]1^2 - 9276846808138730549393389*
       \[Alpha]2^2 + 6405003344098254129834600*\[Lambda]ev)/
     (503944149291979371367392000*r^10) + 
    (-1478026571931601408919393922*\[Alpha]1^2 - 602748200023991991070984789*
       \[Alpha]2^2 + 8238644827024949997660000*\[Lambda]ev)/
     (13579968654604917796847616000*r^3) + 
    (91387920675617923767564235*\[Alpha]1^2 - 22581459698507516261341873*
       \[Alpha]2^2 + 16585903145806046298546300*\[Lambda]ev)/
     (1007888298583958742734784000*r^9) + 
    (103550526250002287154244212*\[Alpha]1^2 - 784616243398863820888542889*
       \[Alpha]2^2 + 145113853122233536006065600*\[Lambda]ev)/
     (27159937309209835593695232000*r^4) + 
    (1850906049416520791375724593*\[Alpha]1^2 - 362151753270608335881370391*
       \[Alpha]2^2 + 282719783159950197810949200*\[Lambda]ev)/
     (16126212777343339883756544000*r^7) + 
    (3157016513712490463979994400*\[Alpha]1^2 - 683563982613659826031778223*
       \[Alpha]2^2 + 473276593175787702529628400*\[Lambda]ev)/
     (32252425554686679767513088000*r^6) + 
    (3584914498142662354094602420*\[Alpha]1^2 - 759797108024146068262008989*
       \[Alpha]2^2 + 587017586147805454497055200*\[Lambda]ev)/
     (32252425554686679767513088000*r^8) + 
    (15638314877124928102411582264*\[Alpha]1^2 - 5827372408029997414925038121*
       \[Alpha]2^2 + 2661339430264350207785212800*\[Lambda]ev)/
     (258019404437493438140104704000*r^5))*\[Chi]^14 + 
  x^10*((13886613949948705278173558902*\[Alpha]1^2 + 
      38997346183909941560219008289*\[Alpha]2^2 - 
      8599101793993411632519588000*\[Lambda]ev)/
     (14110436180175422398286976000*r^11) + 
    (220736877966319840683772744536*\[Alpha]1^2 + 
      209670820695859280060234833507*\[Alpha]2^2 - 
      1971737054052068509186780800*\[Lambda]ev)/
     (14110436180175422398286976000*r^14) + 
    (-3595450477353908983340837464*\[Alpha]1^2 + 8719565305590259911449886227*
       \[Alpha]2^2 - 1286857868665269327056229600*\[Lambda]ev)/
     (110237782657620487486617000*r^17) + 
    (12725767252419342407576565871*\[Alpha]1^2 + 
      28977076167806449997628030363*\[Alpha]2^2 - 
      1018757119075197287508122400*\[Lambda]ev)/(881902261260963899892936000*
      r^15) + (-125961468766972286171229291*\[Alpha]1^2 + 
      2998635338147365658565871619*\[Alpha]2^2 - 233649541141250408531557200*
       \[Lambda]ev)/(51876603603586111758408000*r^16) + 
    (-150396824264195220581131*\[Alpha]1^2 + 201064301934356065845718*
       \[Alpha]2^2 - 56638121806794588617700*\[Lambda]ev)/
     (3239048676547584400500*r^18) + 
    (34834661806949136141123554536*\[Alpha]1^2 + 
      13732130235012450040283913727*\[Alpha]2^2 + 123422166783603060081508800*
       \[Lambda]ev)/(2351739363362570399714496000*r^13) + 
    (40742663307882365185030400033*\[Alpha]1^2 + 
      25928804745941304982712275571*\[Alpha]2^2 + 340774424703555003095734800*
       \[Lambda]ev)/(7055218090087711199143488000*r^12) + 
    (7423900555235917751746592656*\[Alpha]1^2 - 2396261322711882258779849791*
       \[Alpha]2^2 + 4242413621481144135932505600*\[Lambda]ev)/
     (8063106388671669941878272000*r^10))*\[Chi]^14 + 
  x^8*((-1525856653292170224733132000*\[Alpha]1^2 + 
      11169385859164824945930197129*\[Alpha]2^2 - 
      7314570287999397637918704000*\[Lambda]ev)/
     (16126212777343339883756544000*r^8) + 
    (-32396209576032684583418527390*\[Alpha]1^2 - 
      13517507095707655266937795393*\[Alpha]2^2 - 113942891324878242754327200*
       \[Lambda]ev)/(4703478726725140799428992000*r^11) + 
    (-382825185167768154038818468*\[Alpha]1^2 - 242893208384626488041046480*
       \[Alpha]2^2 - 2926930802592000819539925*\[Lambda]ev)/
     (125986037322994842841848000*r^10) + 
    (68985324045366693301382118*\[Alpha]1^2 - 201036867459575191632475459*
       \[Alpha]2^2 + 36290433133420363780482600*\[Lambda]ev)/
     (15748254665374355355231000*r^17) + 
    (-191400295048328455549412305788*\[Alpha]1^2 - 
      171260900623662574216572515963*\[Alpha]2^2 + 
      502465389493292188405041600*\[Lambda]ev)/(28220872360350844796573952000*
      r^12) + (-4959037225918253283301142365*\[Alpha]1^2 - 
      15640947627980555878321938806*\[Alpha]2^2 + 578526891341663190818291400*
       \[Lambda]ev)/(881902261260963899892936000*r^14) + 
    (-661160110049865292925566043*\[Alpha]1^2 - 20110423375217959626687095655*
       \[Alpha]2^2 + 1346119115029044178267645200*\[Lambda]ev)/
     (881902261260963899892936000*r^15) + 
    (-106412665926607942908652780888*\[Alpha]1^2 - 
      161206307790576293542064653609*\[Alpha]2^2 + 
      2715505240008569387345366400*\[Lambda]ev)/
     (14110436180175422398286976000*r^13) + 
    (-8067013289296045810403485360*\[Alpha]1^2 - 
      16647833009332297876676905067*\[Alpha]2^2 + 
      3934708960123742534735601600*\[Lambda]ev)/(8063106388671669941878272000*
      r^9) + (7218778058233795379134234528*\[Alpha]1^2 - 
      39544784680427937393350811229*\[Alpha]2^2 + 
      4385475470938826171998490400*\[Lambda]ev)/(1763804522521927799785872000*
      r^16))*\[Chi]^14 + 
  x^12*((-62302653993979334023197281272*\[Alpha]1^2 - 
      5849460027950148729749469819*\[Alpha]2^2 - 
      19017802072938678875343878400*\[Lambda]ev)/
     (28220872360350844796573952000*r^12) + 
    (-63996537829700270045725123692*\[Alpha]1^2 - 
      18477697929937592627734045157*\[Alpha]2^2 - 271892385483310641610360800*
       \[Lambda]ev)/(1763804522521927799785872000*r^15) + 
    (-22452572485549052845985494997*\[Alpha]1^2 - 
      13098878731664574081400865229*\[Alpha]2^2 - 198566175076996867786245600*
       \[Lambda]ev)/(1763804522521927799785872000*r^14) + 
    (830438611657860092733696*\[Alpha]1^2 - 274911430851694537377373*
       \[Alpha]2^2 + 227656239712981476883200*\[Lambda]ev)/
     (1079682892182528133500*r^19) + (2376865271228329766258534*\[Alpha]1^2 - 
      1669577864877765319188257*\[Alpha]2^2 + 462604557301807293945000*
       \[Lambda]ev)/(6478097353095168801000*r^18) + 
    (-256375661404969928978715919*\[Alpha]1^2 - 391647423811182680198675904*
       \[Alpha]2^2 + 13653977549132424526102080*\[Lambda]ev)/
     (10375320720717222351681600*r^16) + 
    (3925206815624965698830553085*\[Alpha]1^2 - 6204754945401703540875338313*
       \[Alpha]2^2 + 759434596438234008769577100*\[Lambda]ev)/
     (55118891328810243743308500*r^17) + 
    (-19855869538163375498031781448*\[Alpha]1^2 - 
      67997635127511856719201514911*\[Alpha]2^2 + 
      13533421646145051578255328000*\[Lambda]ev)/
     (14110436180175422398286976000*r^13))*\[Chi]^14 + 
  x^14*((-5644862322791277537376920576*\[Alpha]1^2 + 
      22755482462646824517833501581*\[Alpha]2^2 - 
      12283765617969358866721368000*\[Lambda]ev)/(587934840840642599928624000*
      r^16) + (-5460486402249431810043585404*\[Alpha]1^2 + 
      5759601082560473987260262841*\[Alpha]2^2 - 5401922614483003196007420000*
       \[Lambda]ev)/(27559445664405121871654250*r^17) + 
    (12775196568425231153167104*\[Alpha]1^2 - 13305397828557808270520327*
       \[Alpha]2^2 - 7111046979412733601129600*\[Lambda]ev)/
     (1079682892182528133500*r^19) + 
    (10678250794300769253897472*\[Alpha]1^2 + 15326273760178797903220305*
       \[Alpha]2^2 - 1924357571658401058379200*\[Lambda]ev)/
     (2062929266107517894486400*r^15) + 
    (134463124844479459574584*\[Alpha]1^2 - 150522228016415595063087*
       \[Alpha]2^2 - 183589293865667437862400*\[Lambda]ev)/
     (143957718957670417800*r^18) + (45854340703168*\[Alpha]1^2 - 
      45380597714397*\[Alpha]2^2 + 237836948641440*\[Lambda]ev)/
     (610224615*r^20) + (63945515624995451787433055296*\[Alpha]1^2 + 
      8004497391416009820395580807*\[Alpha]2^2 + 
      15144747586580149314762585600*\[Lambda]ev)/
     (14110436180175422398286976000*r^14))*\[Chi]^14 + 
  x^4*((25989940567564547119307422472*\[Alpha]1^2 + 
      34680950677549987751522822689*\[Alpha]2^2 - 
      10439158520369483217622108800*\[Lambda]ev)/
     (27159937309209835593695232000*r^4) + 
    (-530820273756185163701199925*\[Alpha]1^2 - 291317272612193020988613043*
       \[Alpha]2^2 + 653985936116133767546400*\[Lambda]ev)/
     (565832027275204908201984000*r^6) + 
    (2885364735019923878819249*\[Alpha]1^2 - 14866555595508642570034032*
       \[Alpha]2^2 + 1835321852805311173703400*\[Lambda]ev)/
     (11453276120272258440168000*r^14) + 
    (12797198610408372373600582*\[Alpha]1^2 - 56331005762200450065787381*
       \[Alpha]2^2 + 9169309495082285480131200*\[Lambda]ev)/
     (125986037322994842841848000*r^15) + 
    (-236729983210692884353005653*\[Alpha]1^2 - 1290003003006224420235535879*
       \[Alpha]2^2 + 65468202197403980393218800*\[Lambda]ev)/
     (503944149291979371367392000*r^11) + 
    (-3834983348297766858662154191*\[Alpha]1^2 - 3416699872416490089411921064*
       \[Alpha]2^2 + 69339046658308986864745440*\[Lambda]ev)/
     (3225242555468667976751308800*r^8) + 
    (-8625392444812059225079799*\[Alpha]1^2 - 1067159983561806310282055659*
       \[Alpha]2^2 + 74173770689109211121601600*\[Lambda]ev)/
     (415012828828688894067264000*r^12) + 
    (-900704604449723317075913385*\[Alpha]1^2 - 2208510641731394501563743268*
       \[Alpha]2^2 + 81006795054673914825699300*\[Lambda]ev)/
     (1007888298583958742734784000*r^10) + 
    (-17255990378381477204971730588*\[Alpha]1^2 - 
      6940589340474322546845276307*\[Alpha]2^2 + 93213408004521378971997600*
       \[Lambda]ev)/(10750808518228893255837696000*r^7) + 
    (126795703168149261328518384*\[Alpha]1^2 - 1068677616113781096931579937*
       \[Alpha]2^2 + 99846337758997106262585600*\[Lambda]ev)/
     (503944149291979371367392000*r^13) + 
    (-9179968675943470852110709816*\[Alpha]1^2 - 
      13219913789845877652880664627*\[Alpha]2^2 + 354244234420145283914700000*
       \[Lambda]ev)/(8063106388671669941878272000*r^9) + 
    (-347278986766773998107619756648*\[Alpha]1^2 - 
      436048616513066260880970257729*\[Alpha]2^2 + 
      102964841025063394256745465600*\[Lambda]ev)/
     (258019404437493438140104704000*r^5))*\[Chi]^14 + 
  x^6*((37786592489687852101993261576*\[Alpha]1^2 + 
      58329349377985161950103562227*\[Alpha]2^2 - 
      13877949909792301825315824000*\[Lambda]ev)/
     (32252425554686679767513088000*r^7) + 
    (-65361189113034128219758876*\[Alpha]1^2 + 27362612868821851778612008415*
       \[Alpha]2^2 - 1964602209569731522959168000*\[Lambda]ev)/
     (3527609045043855599571744000*r^14) + 
    (648688596656232083886839135*\[Alpha]1^2 + 3396273831254152808406629867*
       \[Alpha]2^2 - 158750518989101022696913200*\[Lambda]ev)/
     (440951130630481949946468000*r^13) + 
    (24446283946152844312856240576*\[Alpha]1^2 + 
      21472177660867443546541274503*\[Alpha]2^2 - 123502785869260881624340800*
       \[Lambda]ev)/(8063106388671669941878272000*r^10) + 
    (1383161007127269603819272977*\[Alpha]1^2 + 3190534983363437334473802255*
       \[Alpha]2^2 - 90767498286010783156920000*\[Lambda]ev)/
     (503944149291979371367392000*r^12) + 
    (-6637793597226080283329418*\[Alpha]1^2 + 29143470437263098905823029*
       \[Alpha]2^2 - 4479965965129222705737600*\[Lambda]ev)/
     (11453276120272258440168000*r^16) + 
    (-5439664217029643339298414*\[Alpha]1^2 + 38976187656347944831930507*
       \[Alpha]2^2 - 4118520066387801358284000*\[Lambda]ev)/
     (6630844069631307517992000*r^15) + 
    (32115236537171992572850605*\[Alpha]1^2 + 44076433329309880440444478*
       \[Alpha]2^2 - 677184453341934478340400*\[Lambda]ev)/
     (9881257829254497477792000*r^11) + 
    (4634328961347022622985331888*\[Alpha]1^2 + 1960163681525879755296128291*
       \[Alpha]2^2 + 5687808038615667718353600*\[Lambda]ev)/
     (1343851064778611656979712000*r^9) + 
    (56036378001297657802150219192*\[Alpha]1^2 + 
      34118160600566323851366938355*\[Alpha]2^2 + 292322054552842377826963200*
       \[Lambda]ev)/(32252425554686679767513088000*r^8) + 
    (-128182827570278277323394434976*\[Alpha]1^2 - 
      259783011852884567522602632731*\[Alpha]2^2 + 
      106221942482981207976789696000*\[Lambda]ev)/
     (258019404437493438140104704000*r^6))*\[Chi]^14, 
 (-1117*\[Alpha]1^2 - 320*\[Lambda]ev)/1155 - 
  (4*(101*\[Alpha]1^2 - 40*\[Lambda]ev))/(1155*r^3) - 
  (2*(551*\[Alpha]1^2 - 20*\[Lambda]ev))/(231*r^4) - 
  (8*(146*\[Alpha]1^2 - 5*\[Lambda]ev))/(165*r^5) - 
  (8*(46*\[Alpha]1^2 + 147*\[Lambda]ev))/(33*r^6) + 
  (-19*\[Alpha]1^2 + 160*\[Lambda]ev)/(1155*r^2) + 
  (1117*\[Alpha]1^2 + 320*\[Lambda]ev)/(1155*r) + 
  x^2*((-57013624*\[Alpha]1^2 + 68757375*\[Alpha]2^2 - 35775000*\[Lambda]ev)/
     (9009000*r^4) + (-61770568*\[Alpha]1^2 + 30109125*\[Alpha]2^2 - 
      24021000*\[Lambda]ev)/(9009000*r^3) + 
    (2388856*\[Alpha]1^2 + 3516675*\[Alpha]2^2 - 3971640*\[Lambda]ev)/
     (210210*r^6) + (1212104*\[Alpha]1^2 - 38775*\[Alpha]2^2 - 
      1257800*\[Lambda]ev)/(35035*r^7) - 
    (32*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^9) + 
    (6752*\[Alpha]1^2 - 2475*\[Alpha]2^2 + 37880*\[Lambda]ev)/(55*r^8) - 
    (2*(63436574*\[Alpha]1^2 - 55276125*\[Alpha]2^2 + 37665000*\[Lambda]ev))/
     (7882875*r^5))*\[Chi]^2 + 
  ((-6297224*\[Alpha]1^2 + 5413875*\[Alpha]2^2 - 3114000*\[Lambda]ev)/
     3603600 + (32*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^9) + 
    (2*(1616*\[Alpha]1^2 - 4455*\[Alpha]2^2 + 2880*\[Lambda]ev))/(165*r^8) + 
    (529624*\[Alpha]1^2 - 920601*\[Alpha]2^2 + 393088*\[Lambda]ev)/
     (21021*r^7) + (2939634*\[Alpha]1^2 - 4872375*\[Alpha]2^2 + 
      1527250*\[Lambda]ev)/(750750*r^4) + 
    (2043008*\[Alpha]1^2 - 6764175*\[Alpha]2^2 + 2088840*\[Lambda]ev)/
     (210210*r^6) + (6297224*\[Alpha]1^2 - 5413875*\[Alpha]2^2 + 
      3114000*\[Lambda]ev)/(3603600*r) + 
    (7855688*\[Alpha]1^2 - 6385875*\[Alpha]2^2 + 3382800*\[Lambda]ev)/
     (3603600*r^2) + (45170336*\[Alpha]1^2 - 32132625*\[Alpha]2^2 + 
      18675000*\[Lambda]ev)/(9009000*r^3) + 
    (91595428*\[Alpha]1^2 - 90611625*\[Alpha]2^2 + 40314000*\[Lambda]ev)/
     (7882875*r^5))*\[Chi]^2 + 
  ((-9019761202356*\[Alpha]1^2 + 14189578978225*\[Alpha]2^2 - 
      4938694488000*\[Lambda]ev)/(427756329000*r^7) + 
    (-1995969675706*\[Alpha]1^2 + 2853144445025*\[Alpha]2^2 - 
      1142075235000*\[Lambda]ev)/(142585443000*r^6) + 
    (-1565845299124*\[Alpha]1^2 + 1472688271425*\[Alpha]2^2 - 
      730762882500*\[Lambda]ev)/(142585443000*r^5) + 
    (-674014009521*\[Alpha]1^2 + 828361874425*\[Alpha]2^2 - 
      346126248000*\[Lambda]ev)/(15277011750*r^8) + 
    (-504531231747*\[Alpha]1^2 + 454819170400*\[Alpha]2^2 - 
      244088274150*\[Lambda]ev)/(57034177200*r^4) + 
    (-4723647658*\[Alpha]1^2 + 9428748805*\[Alpha]2^2 - 
      4744035450*\[Lambda]ev)/8147739600 - 
    (64*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^12) - 
    (4*(4096*\[Alpha]1^2 - 4455*\[Alpha]2^2 + 5640*\[Lambda]ev))/(165*r^11) - 
    (8*(2546732*\[Alpha]1^2 - 3755389*\[Alpha]2^2 + 1597380*\[Lambda]ev))/
     (315315*r^9) - (4*(2747604*\[Alpha]1^2 - 2884365*\[Alpha]2^2 + 
       1922320*\[Lambda]ev))/(105105*r^10) + 
    (4723647658*\[Alpha]1^2 - 9428748805*\[Alpha]2^2 + 
      4744035450*\[Lambda]ev)/(8147739600*r) + 
    (7398778762*\[Alpha]1^2 - 9354017365*\[Alpha]2^2 + 
      4981117050*\[Lambda]ev)/(8147739600*r^2) + 
    (126868485731*\[Alpha]1^2 - 121757294330*\[Alpha]2^2 + 
      73968422850*\[Lambda]ev)/(57034177200*r^3))*\[Chi]^4 + 
  x^2*((-2449829272502*\[Alpha]1^2 + 215616720725*\[Alpha]2^2 - 
      571065169500*\[Lambda]ev)/(71292721500*r^7) + 
    (-254379898377*\[Alpha]1^2 + 189567916475*\[Alpha]2^2 - 
      130059697950*\[Lambda]ev)/(57034177200*r^3) + 
    (-58781794383*\[Alpha]1^2 + 83667242725*\[Alpha]2^2 - 
      34737171750*\[Lambda]ev)/(727476750*r^8) + 
    (128*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^12) - 
    (4*(9568*\[Alpha]1^2 - 4455*\[Alpha]2^2 + 15880*\[Lambda]ev))/(55*r^11) - 
    (2*(6391104*\[Alpha]1^2 - 9985305*\[Alpha]2^2 + 8042000*\[Lambda]ev))/
     (35035*r^10) - (4*(22727803200*\[Alpha]1^2 - 22697834183*\[Alpha]2^2 + 
       12710517480*\[Lambda]ev))/(305540235*r^9) + 
    (78219434497*\[Alpha]1^2 - 85699817455*\[Alpha]2^2 + 
      38944899630*\[Lambda]ev)/(11406835440*r^4) + 
    (-25210573456*\[Alpha]1^2 - 547979259625*\[Alpha]2^2 + 
      91341148500*\[Lambda]ev)/(71292721500*r^5) + 
    (273315388506*\[Alpha]1^2 - 424566803255*\[Alpha]2^2 + 
      216746642700*\[Lambda]ev)/(28517088600*r^6))*\[Chi]^4 + 
  x^4*((-64*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^12) + 
    (16*(1640*\[Alpha]1^2 - 891*\[Alpha]2^2 + 2664*\[Lambda]ev))/(33*r^11) - 
    (4*(164645476*\[Alpha]1^2 - 9827235*\[Alpha]2^2 + 
       1877083220*\[Lambda]ev))/(1996995*r^10) + 
    (2*(14558979984*\[Alpha]1^2 - 22346004685*\[Alpha]2^2 + 
       47688444360*\[Lambda]ev))/(305540235*r^9) + 
    (338931428802*\[Alpha]1^2 - 410399493665*\[Alpha]2^2 + 
      229286915550*\[Lambda]ev)/(42775632900*r^6) + 
    (127488947502*\[Alpha]1^2 - 236334223325*\[Alpha]2^2 + 
      247019213250*\[Lambda]ev)/(2182430250*r^8) + 
    (1203380281284*\[Alpha]1^2 - 395562047825*\[Alpha]2^2 + 
      422452466100*\[Lambda]ev)/(85551265800*r^5) + 
    (9576637058816*\[Alpha]1^2 - 6608582358525*\[Alpha]2^2 + 
      5045237589000*\[Lambda]ev)/(142585443000*r^7))*\[Chi]^4 + 
  x^6*((-57189947856045184*\[Alpha]1^2 + 36908793962486775*\[Alpha]2^2 - 
      28391234118093000*\[Lambda]ev)/(324667053711000*r^9) + 
    (-1707200759349968*\[Alpha]1^2 + 2154947169649925*\[Alpha]2^2 - 
      2076249008295000*\[Lambda]ev)/(6012352846500*r^10) + 
    (-3833706485919952*\[Alpha]1^2 + 807698506168575*\[Alpha]2^2 - 
      1240603370899200*\[Lambda]ev)/(173155761979200*r^7) + 
    (-6995684882552*\[Alpha]1^2 + 51671550018585*\[Alpha]2^2 - 
      24346038901800*\[Lambda]ev)/(7214823415800*r^8) - 
    (128*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^15) + 
    (32*(588*\[Alpha]1^2 - 297*\[Alpha]2^2 + 934*\[Lambda]ev))/(11*r^14) - 
    (4*(2097378728*\[Alpha]1^2 - 1438256655*\[Alpha]2^2 + 
       3871654720*\[Lambda]ev))/(1996995*r^13) + 
    (2*(1498166256744*\[Alpha]1^2 + 1757224701235*\[Alpha]2^2 + 
       45559243280520*\[Lambda]ev))/(7027425405*r^12) - 
    (2*(236106240730358*\[Alpha]1^2 - 248380389075825*\[Alpha]2^2 + 
       387929670612000*\[Lambda]ev))/(644180662125*r^11))*\[Chi]^6 + 
  x^2*((-3418791873199001*\[Alpha]1^2 + 957054869770125*\[Alpha]2^2 - 
      1041891379798500*\[Lambda]ev)/(108222351237000*r^8) + 
    (-1726627612760872*\[Alpha]1^2 + 937744022686645*\[Alpha]2^2 - 
      662133273278400*\[Lambda]ev)/(57718587326400*r^7) + 
    (-336443255898064*\[Alpha]1^2 - 188607395466225*\[Alpha]2^2 - 
      358427458917000*\[Lambda]ev)/(46381007673000*r^9) + 
    (-9383471143982*\[Alpha]1^2 + 18719810276163*\[Alpha]2^2 - 
      10464197851800*\[Lambda]ev)/(6296573162880*r^3) - 
    (128*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(11*r^15) + 
    (16*(3688*\[Alpha]1^2 - 1485*\[Alpha]2^2 + 6540*\[Lambda]ev))/(55*r^14) + 
    (4*(32991944*\[Alpha]1^2 - 35538525*\[Alpha]2^2 + 52462600*\[Lambda]ev))/
     (105105*r^13) + (4*(82378395252*\[Alpha]1^2 - 68502813317*\[Alpha]2^2 + 
       57706709040*\[Lambda]ev))/(305540235*r^12) + 
    (2*(590821534262*\[Alpha]1^2 - 607703099275*\[Alpha]2^2 + 
       320288781000*\[Lambda]ev))/(2546168625*r^11) + 
    (22681061017114*\[Alpha]1^2 - 50447501776545*\[Alpha]2^2 + 
      20671992217800*\[Lambda]ev)/(10494288604800*r^4) + 
    (-254521942781024*\[Alpha]1^2 - 757949336613135*\[Alpha]2^2 + 
      53775564519600*\[Lambda]ev)/(173155761979200*r^5) + 
    (587382318057907*\[Alpha]1^2 - 915558950669490*\[Alpha]2^2 + 
      430396800579900*\[Lambda]ev)/(43288940494800*r^6) + 
    (2864142777517636*\[Alpha]1^2 - 2243379969083575*\[Alpha]2^2 + 
      1201402028904000*\[Lambda]ev)/(18037058539500*r^10))*\[Chi]^6 + 
  ((-1446522452710952*\[Alpha]1^2 + 2031324976624875*\[Alpha]2^2 - 
      996718216586400*\[Lambda]ev)/(346311523958400*r^5) + 
    (-32457829174786*\[Alpha]1^2 + 54594990073045*\[Alpha]2^2 - 
      27268821783000*\[Lambda]ev)/(10494288604800*r^4) + 
    (552371073746*\[Alpha]1^2 + 5384427000315*\[Alpha]2^2 - 
      2141332993800*\[Lambda]ev)/4497552259200 + 
    (128*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^15) + 
    (8*(2192*\[Alpha]1^2 - 1485*\[Alpha]2^2 + 2800*\[Lambda]ev))/(55*r^14) + 
    (4*(147352*\[Alpha]1^2 - 156483*\[Alpha]2^2 + 135224*\[Lambda]ev))/
     (1911*r^13) + (4*(2632820*\[Alpha]1^2 - 3382093*\[Alpha]2^2 + 
       1736640*\[Lambda]ev))/(45045*r^12) + 
    (763237176948*\[Alpha]1^2 - 987580537811*\[Alpha]2^2 + 
      386766424800*\[Lambda]ev)/(8555126580*r^10) + 
    (129196912694*\[Alpha]1^2 - 1010895330927*\[Alpha]2^2 + 
      441891533160*\[Lambda]ev)/(899510451840*r^2) + 
    (1183282722306*\[Alpha]1^2 - 1534658492375*\[Alpha]2^2 + 
      654088707000*\[Lambda]ev)/(7638505875*r^11) + 
    (-552371073746*\[Alpha]1^2 - 5384427000315*\[Alpha]2^2 + 
      2141332993800*\[Lambda]ev)/(4497552259200*r) + 
    (11028247681414*\[Alpha]1^2 - 39276411981663*\[Alpha]2^2 + 
      19266344725320*\[Lambda]ev)/(18889719488640*r^3) + 
    (169760260020743*\[Alpha]1^2 - 132236452543560*\[Alpha]2^2 + 
      76309652229300*\[Lambda]ev)/(5903037340200*r^7) + 
    (1928041014648776*\[Alpha]1^2 - 1834514205690327*\[Alpha]2^2 + 
      904323234220560*\[Lambda]ev)/(51946728593760*r^8) + 
    (5485893133965856*\[Alpha]1^2 - 951157898117835*\[Alpha]2^2 + 
      1161269301931200*\[Lambda]ev)/(1038934571875200*r^6) + 
    (16695684315051424*\[Alpha]1^2 - 21834512061123825*\[Alpha]2^2 + 
      8694967444317000*\[Lambda]ev)/(324667053711000*r^9))*\[Chi]^6 + 
  x^4*((-18943307580777656*\[Alpha]1^2 + 22259138662906335*\[Alpha]2^2 - 
      10435748122245600*\[Lambda]ev)/(1038934571875200*r^6) + 
    (-2947097022977084*\[Alpha]1^2 + 7423989598076835*\[Alpha]2^2 - 
      3299069627330400*\[Lambda]ev)/(259733642968800*r^8) + 
    (128*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(11*r^15) - 
    (8*(21328*\[Alpha]1^2 - 10395*\[Alpha]2^2 + 34560*\[Lambda]ev))/
     (55*r^14) + (4*(1316548952*\[Alpha]1^2 - 599499945*\[Alpha]2^2 + 
       2733556240*\[Lambda]ev))/(1996995*r^13) + 
    (16*(22336604007*\[Alpha]1^2 - 38758307696*\[Alpha]2^2 + 
       33707114010*\[Lambda]ev))/(305540235*r^12) + 
    (165589157592336*\[Alpha]1^2 + 55127569921285*\[Alpha]2^2 + 
      43070874893200*\[Lambda]ev)/(9619764554400*r^7) + 
    (1789421212745814*\[Alpha]1^2 - 1701422424584875*\[Alpha]2^2 + 
      981381778245000*\[Lambda]ev)/(1932541986375*r^11) + 
    (3490404730667608*\[Alpha]1^2 - 4873218130924675*\[Alpha]2^2 + 
      2054830300677000*\[Lambda]ev)/(18037058539500*r^10) + 
    (8397166592756984*\[Alpha]1^2 - 3969336914298135*\[Alpha]2^2 + 
      3781144114070400*\[Lambda]ev)/(1038934571875200*r^5) + 
    (35071703736454288*\[Alpha]1^2 - 5959648986863775*\[Alpha]2^2 + 
      10831894700319000*\[Lambda]ev)/(324667053711000*r^9))*\[Chi]^6 + 
  ((-8661142614243944128*\[Alpha]1^2 + 7711423649123637729*\[Alpha]2^2 - 
      4046634400356147600*\[Lambda]ev)/(92854777361346000*r^10) + 
    (-23363192477433071*\[Alpha]1^2 + 159713039338677253*\[Alpha]2^2 - 
      66661743053730825*\[Lambda]ev)/(30951592453782000*r^5) + 
    (-72710592320023184*\[Alpha]1^2 + 52317463401462919*\[Alpha]2^2 - 
      29620194859775520*\[Lambda]ev)/(1904713381771200*r^9) + 
    (-11546583582378944*\[Alpha]1^2 + 12978812388745425*\[Alpha]2^2 - 
      5731896219984000*\[Lambda]ev)/(92762015346000*r^11) + 
    (6700981174361*\[Alpha]1^2 + 2709730404650434*\[Alpha]2^2 - 
      1102724681951970*\[Lambda]ev)/(544203823363200*r^4) + 
    (-11882295845328*\[Alpha]1^2 + 15391577446175*\[Alpha]2^2 - 
      6275467506000*\[Lambda]ev)/(35646360750*r^13) + 
    (5257025424527*\[Alpha]1^2 + 10911789306550*\[Alpha]2^2 - 
      3484747791525*\[Lambda]ev)/8245512475200 - 
    (256*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^18) - 
    (16*(9056*\[Alpha]1^2 - 4455*\[Alpha]2^2 + 11160*\[Lambda]ev))/
     (165*r^17) - (64*(1536659*\[Alpha]1^2 - 1430550*\[Alpha]2^2 + 
       1598515*\[Lambda]ev))/(105105*r^16) - 
    (4*(61172560*\[Alpha]1^2 - 73168997*\[Alpha]2^2 + 46624920*\[Lambda]ev))/
     (315315*r^15) - (2*(2076203625306*\[Alpha]1^2 - 
       2681695333325*\[Alpha]2^2 + 1243070163000*\[Lambda]ev))/
     (7638505875*r^14) + (-5257025424527*\[Alpha]1^2 - 
      10911789306550*\[Alpha]2^2 + 3484747791525*\[Lambda]ev)/
     (8245512475200*r) + (-17203707017091*\[Alpha]1^2 - 
      51024536229722*\[Alpha]2^2 + 17802587828025*\[Lambda]ev)/
     (41227562376000*r^2) - (2*(3885203139782638*\[Alpha]1^2 - 
       5088995506138425*\[Alpha]2^2 + 2005585989734250*\[Lambda]ev))/
     (40583381713875*r^12) + (-4942308920093903*\[Alpha]1^2 - 
      18992294540816806*\[Alpha]2^2 + 7229220672123450*\[Lambda]ev)/
     (8163057350448000*r^3) + (102504595686905381*\[Alpha]1^2 + 
      20162020098228723*\[Alpha]2^2 + 11717611247241900*\[Lambda]ev)/
     (37141910944538400*r^6) + (361841508166210376*\[Alpha]1^2 - 
      474497144318305563*\[Alpha]2^2 + 261443024497254600*\[Lambda]ev)/
     (33765373585944000*r^7) + (709600781825746463*\[Alpha]1^2 - 
      1462923082839444369*\[Alpha]2^2 + 789095237333703300*\[Lambda]ev)/
     (185709554722692000*r^8))*\[Chi]^8 + 
  x^8*((-1072882093413649616*\[Alpha]1^2 - 131792372059174827*\[Alpha]2^2 - 
      147058908753556800*\[Lambda]ev)/(61903184907564000*r^10) + 
    (4*(6604892616702*\[Alpha]1^2 - 88981895810075*\[Alpha]2^2 - 
       1286677460400750*\[Lambda]ev))/(148657075875*r^14) - 
    (256*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^18) + 
    (64*(1888*\[Alpha]1^2 - 891*\[Alpha]2^2 + 2940*\[Lambda]ev))/(33*r^17) - 
    (8*(2524372568*\[Alpha]1^2 - 1653932115*\[Alpha]2^2 + 
       4549906840*\[Lambda]ev))/(1996995*r^16) + 
    (4*(5277035021040*\[Alpha]1^2 - 3948043157647*\[Alpha]2^2 + 
       10373955167808*\[Lambda]ev))/(1405485081*r^15) + 
    (12356612372890336*\[Alpha]1^2 - 12030768591705773*\[Alpha]2^2 + 
      16606711105584600*\[Lambda]ev)/(5097429587250*r^13) + 
    (53543579658265318*\[Alpha]1^2 - 62425131450135051*\[Alpha]2^2 + 
      57495130820255700*\[Lambda]ev)/(75369137468625*r^12) + 
    (1427659993417147184*\[Alpha]1^2 - 183566866143607947*\[Alpha]2^2 + 
      435141566539079400*\[Lambda]ev)/(46427388680673000*r^9) + 
    (2842283176403815528*\[Alpha]1^2 - 1752527280321042225*\[Alpha]2^2 + 
      1350207562660456500*\[Lambda]ev)/(7737898113445500*r^11))*\[Chi]^8 + 
  x^2*((-4642587576048148096*\[Alpha]1^2 + 5621894064903392133*\[Alpha]2^2 - 
      4500420984223164000*\[Lambda]ev)/(371419109445384000*r^9) + 
    (-6210688593333084992*\[Alpha]1^2 + 5186596700810700461*\[Alpha]2^2 - 
      3005388524705767200*\[Lambda]ev)/(247612739630256000*r^8) + 
    (-588685480841824292*\[Alpha]1^2 + 597547853549237877*\[Alpha]2^2 - 
      364115875134211200*\[Lambda]ev)/(49522547926051200*r^7) + 
    (1334088494164113*\[Alpha]1^2 + 9012666391360621*\[Alpha]2^2 - 
      3799839921327450*\[Lambda]ev)/(2721019116816000*r^3) + 
    (-8282200846528618*\[Alpha]1^2 + 2045954518705125*\[Alpha]2^2 - 
      1394802718501500*\[Lambda]ev)/(81166763427750*r^12) + 
    (-455582571519232*\[Alpha]1^2 + 373229513638225*\[Alpha]2^2 - 
      217853369992500*\[Lambda]ev)/(644180662125*r^13) + 
    (1024*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^18) - 
    (16*(10592*\[Alpha]1^2 - 4455*\[Alpha]2^2 + 25320*\[Lambda]ev))/
     (165*r^17) - (8*(41592272*\[Alpha]1^2 - 35445465*\[Alpha]2^2 + 
       73613840*\[Lambda]ev))/(105105*r^16) - 
    (4*(240922105248*\[Alpha]1^2 - 211204343281*\[Alpha]2^2 + 
       255539306520*\[Lambda]ev))/(305540235*r^15) - 
    (2*(6974122907466*\[Alpha]1^2 - 6264495157325*\[Alpha]2^2 + 
       4462551675000*\[Lambda]ev))/(7638505875*r^14) + 
    (-75320000759827*\[Alpha]1^2 - 1695056600928339*\[Alpha]2^2 + 
      587615808606750*\[Lambda]ev)/(388717016688000*r^4) + 
    (-51379400761539278*\[Alpha]1^2 - 117563847901051981*\[Alpha]2^2 + 
      3913873251288000*\[Lambda]ev)/(41268789938376000*r^5) + 
    (5895642460007084*\[Alpha]1^2 - 37332782953231311*\[Alpha]2^2 + 
      15514040133692100*\[Lambda]ev)/(2251024905729600*r^6) + 
    (393839244308289133*\[Alpha]1^2 - 333598700084830180*\[Alpha]2^2 + 
      193664411044854750*\[Lambda]ev)/(3868949056722750*r^11) + 
    (7170751803767610728*\[Alpha]1^2 - 6270353351752630569*\[Alpha]2^2 + 
      3213148123353168000*\[Lambda]ev)/(61903184907564000*r^10))*\[Chi]^8 + 
  x^4*((-7680697838314108576*\[Alpha]1^2 + 10186188813889453365*\[Alpha]2^2 - 
      2607467281016598000*\[Lambda]ev)/(92854777361346000*r^11) + 
    (-1824867697356057800*\[Alpha]1^2 + 4119380931687655491*\[Alpha]2^2 - 
      1473227259095592000*\[Lambda]ev)/(61903184907564000*r^10) + 
    (-392493171332225786*\[Alpha]1^2 + 1136459454105479361*\[Alpha]2^2 - 
      484626290229981900*\[Lambda]ev)/(74283821889076800*r^6) + 
    (-527988035985563601*\[Alpha]1^2 + 961395460651628288*\[Alpha]2^2 - 
      461855515471049700*\[Lambda]ev)/(37141910944538400*r^8) + 
    (-7640553998258816*\[Alpha]1^2 + 7306642292031069*\[Alpha]2^2 - 
      3704886277928550*\[Lambda]ev)/(15073827493725*r^12) - 
    (512*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(11*r^18) + 
    (48*(9568*\[Alpha]1^2 - 4455*\[Alpha]2^2 + 15880*\[Lambda]ev))/
     (55*r^17) - (8*(243149728*\[Alpha]1^2 + 345326355*\[Alpha]2^2 + 
       1023658080*\[Lambda]ev))/(1996995*r^16) - 
    (4*(86040907360*\[Alpha]1^2 - 114448686553*\[Alpha]2^2 + 
       212256192720*\[Lambda]ev))/(101846745*r^15) - 
    (4*(1402249564536694*\[Alpha]1^2 - 1662399922913275*\[Alpha]2^2 + 
       817296456871125*\[Lambda]ev))/(4509264634875*r^13) - 
    (2*(3123308382263298*\[Alpha]1^2 - 2759102591726575*\[Alpha]2^2 + 
       2506995538443000*\[Lambda]ev))/(1932541986375*r^14) + 
    (113161247215032340*\[Alpha]1^2 + 15292904376246783*\[Alpha]2^2 + 
      44247361241783700*\[Lambda]ev)/(12380636981512800*r^7) + 
    (1106115743032280158*\[Alpha]1^2 - 1464571500149120649*\[Alpha]2^2 + 
      1007635725376780500*\[Lambda]ev)/(371419109445384000*r^5) + 
    (6806442629548854480*\[Alpha]1^2 - 4785996830867673421*\[Alpha]2^2 + 
      3240631417332909600*\[Lambda]ev)/(74283821889076800*r^9))*\[Chi]^8 + 
  x^6*((-10141972704304123244*\[Alpha]1^2 + 820868276470377135*\[Alpha]2^2 - 
      3365541312049917000*\[Lambda]ev)/(46427388680673000*r^11) + 
    (-2566170676565379456*\[Alpha]1^2 + 793806261896528023*\[Alpha]2^2 - 
      993414141794474400*\[Lambda]ev)/(41268789938376000*r^9) + 
    (-693151317422738788*\[Alpha]1^2 + 213059363694113079*\[Alpha]2^2 - 
      285147743217876000*\[Lambda]ev)/(57141401453136000*r^7) + 
    (-230769939860999290*\[Alpha]1^2 + 389483327959061973*\[Alpha]2^2 - 
      151362356183438400*\[Lambda]ev)/(1055167924560750*r^12) + 
    (-122605238152267168*\[Alpha]1^2 + 105516290189978577*\[Alpha]2^2 - 
      64652934101055300*\[Lambda]ev)/(58620440253375*r^13) + 
    (1024*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^18) - 
    (16*(104224*\[Alpha]1^2 - 49005*\[Alpha]2^2 + 165240*\[Lambda]ev))/
     (165*r^17) + (8*(3791347632*\[Alpha]1^2 - 2199513195*\[Alpha]2^2 + 
       7215202160*\[Lambda]ev))/(1996995*r^16) - 
    (16*(161235609904*\[Alpha]1^2 - 63748084339*\[Alpha]2^2 + 
       360804344040*\[Lambda]ev))/(334639305*r^15) - 
    (4*(1312465212703119*\[Alpha]1^2 - 2438576481124525*\[Alpha]2^2 + 
       2267382750979500*\[Lambda]ev))/(1932541986375*r^14) + 
    (1988837331643225352*\[Alpha]1^2 - 2164703477990637771*\[Alpha]2^2 + 
      1100706640609514400*\[Lambda]ev)/(57141401453136000*r^8) + 
    (6733024401117948016*\[Alpha]1^2 - 11442497640027600003*\[Alpha]2^2 + 
      5488126897748695200*\[Lambda]ev)/(185709554722692000*r^10))*\[Chi]^8 + 
  x^10*((-241320093021779973461616*\[Alpha]1^2 + 141416135473730081921957*
       \[Alpha]2^2 - 110332755956886895832400*\[Lambda]ev)/
     (361731261007350234000*r^13) + (-27922802787115054094768*\[Alpha]1^2 + 
      32637191855623335725745*\[Alpha]2^2 - 29162514305610558873000*
       \[Lambda]ev)/(20869111211962513500*r^14) + 
    (-34473440439476156974640*\[Alpha]1^2 + 2396272418003735964693*
       \[Alpha]2^2 - 10046009140433483817600*\[Lambda]ev)/
     (868155026417640561600*r^11) + (-2836971024479448809276*\[Alpha]1^2 + 
      2663052868932968957991*\[Alpha]2^2 - 3423949711487137532700*
       \[Lambda]ev)/(474297982090057125*r^15) - 
    (512*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^21) + 
    (128*(2012*\[Alpha]1^2 - 891*\[Alpha]2^2 + 3078*\[Lambda]ev))/(33*r^20) - 
    (16*(2981381848*\[Alpha]1^2 - 1869607575*\[Alpha]2^2 + 
       5261563240*\[Lambda]ev))/(1996995*r^19) + 
    (64*(4408555271499*\[Alpha]1^2 - 3195050362615*\[Alpha]2^2 + 
       8485112251125*\[Lambda]ev))/(7027425405*r^18) - 
    (16*(1709843691361529*\[Alpha]1^2 - 1340193417203900*\[Alpha]2^2 + 
       3488391929310750*\[Lambda]ev))/(644180662125*r^17) + 
    (-9441348102443284912*\[Alpha]1^2 + 26175820983956521423*\[Alpha]2^2 + 
      284628523685920814400*\[Lambda]ev)/(3634467295709250*r^16) + 
    (106226374468794177367184*\[Alpha]1^2 - 8654062489207348640427*
       \[Alpha]2^2 + 26232400477783473573600*\[Lambda]ev)/
     (2170387566044101404000*r^12))*\[Chi]^10 + 
  ((-211972811483962850768888*\[Alpha]1^2 + 329407031514047621562129*
       \[Alpha]2^2 - 173036947848502703565600*\[Lambda]ev)/
     (8681550264176405616000*r^10) + (-26894708837196171819716*\[Alpha]1^2 + 
      26124040169217108718275*\[Alpha]2^2 - 14920559726009446388880*
       \[Lambda]ev)/(1736310052835281123200*r^9) + 
    (7893656959136277480104*\[Alpha]1^2 + 26522512397556343319593*
       \[Alpha]2^2 - 9056665265098748497200*\[Lambda]ev)/
     (4960885865243660352000*r^5) + (2181131306507122600256*\[Alpha]1^2 + 
      5300340152618710662385*\[Alpha]2^2 - 1742600287066315737060*
       \[Lambda]ev)/(992177173048732070400*r^4) + 
    (57955718313257225360*\[Alpha]1^2 + 81355952511503288281*\[Alpha]2^2 - 
      21709596985624548000*\[Lambda]ev)/55506415275453542400 + 
    (512*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^21) + 
    (32*(11536*\[Alpha]1^2 - 4455*\[Alpha]2^2 + 13920*\[Lambda]ev))/
     (165*r^20) + (16*(18061944*\[Alpha]1^2 - 14282235*\[Alpha]2^2 + 
       19897040*\[Lambda]ev))/(105105*r^19) + 
    (8*(98052376*\[Alpha]1^2 - 107502197*\[Alpha]2^2 + 84989280*\[Lambda]ev))/
     (315315*r^18) + (8*(1779054445653*\[Alpha]1^2 - 
       2227107142825*\[Alpha]2^2 + 1186279425000*\[Lambda]ev))/
     (7638505875*r^17) + (64713738290268*\[Alpha]1^2 - 
      83718467005075*\[Alpha]2^2 + 36229384800000*\[Lambda]ev)/
     (53469541125*r^16) + (1661074650230656*\[Alpha]1^2 - 
      2164531025544225*\[Alpha]2^2 + 866683640829600*\[Lambda]ev)/
     (2319050383650*r^15) + (47663111771058272*\[Alpha]1^2 - 
      57425204939810925*\[Alpha]2^2 + 24070883125212000*\[Lambda]ev)/
     (108222351237000*r^14) + (28899668536262442848*\[Alpha]1^2 - 
      28386440565921653787*\[Alpha]2^2 + 13828682395801072800*\[Lambda]ev)/
     (92854777361346000*r^13) + (31598735644176868976*\[Alpha]1^2 - 
      25459516436124593273*\[Alpha]2^2 + 13854718011711376800*\[Lambda]ev)/
     (185709554722692000*r^12) + (-57955718313257225360*\[Alpha]1^2 - 
      81355952511503288281*\[Alpha]2^2 + 21709596985624548000*\[Lambda]ev)/
     (55506415275453542400*r) + (-238503940945848237136*\[Alpha]1^2 - 
      383743676629487400317*\[Alpha]2^2 + 110250077133055860000*\[Lambda]ev)/
     (277532076377267712000*r^2) + (2332554160787616381026*\[Alpha]1^2 + 
      862463847389410858267*\[Alpha]2^2 + 162504773527112616600*\[Lambda]ev)/
     (1240221466310915088000*r^6) + (-30463711321666840177744*\[Alpha]1^2 - 
      52359466881963457120853*\[Alpha]2^2 + 16047761268782088846000*
       \[Lambda]ev)/(19843543460974641408000*r^3) + 
    (3767772850377373844672*\[Alpha]1^2 - 47527336366875166749571*
       \[Alpha]2^2 + 20952508614814942925760*\[Lambda]ev)/
     (3472620105670562246400*r^7) + (135868681888957359644336*\[Alpha]1^2 - 
      44237316900535909809633*\[Alpha]2^2 + 29989685153586283725600*
       \[Lambda]ev)/(4340775132088202808000*r^11) + 
    (-5976600454820191350704*\[Alpha]1^2 - 78036739119181739597753*
       \[Alpha]2^2 + 32843313060303458512800*\[Lambda]ev)/
     (8681550264176405616000*r^8))*\[Chi]^10 + 
  x^8*((-295297139821890739719904*\[Alpha]1^2 + 346427770154184255897217*
       \[Alpha]2^2 - 184765043246197826412000*\[Lambda]ev)/
     (2170387566044101404000*r^12) + (-100998209018719359319768*\[Alpha]1^2 + 
      96168290950309765916755*\[Alpha]2^2 - 54063000738116831260800*
       \[Lambda]ev)/(1736310052835281123200*r^10) + 
    (2560*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^21) - 
    (32*(4528*\[Alpha]1^2 - 2025*\[Alpha]2^2 + 7040*\[Lambda]ev))/(5*r^20) + 
    (16*(2383383144*\[Alpha]1^2 - 1410292455*\[Alpha]2^2 + 
       4362252200*\[Lambda]ev))/(665665*r^19) - 
    (8*(45890042910312*\[Alpha]1^2 - 27773916636971*\[Alpha]2^2 + 
       93943284179760*\[Lambda]ev))/(7027425405*r^18) + 
    (4*(1827115196281662*\[Alpha]1^2 - 642493406071855*\[Alpha]2^2 + 
       4175767669906800*\[Lambda]ev))/(386508397275*r^17) + 
    (2*(462107685019558278*\[Alpha]1^2 - 935753645833720987*\[Alpha]2^2 + 
       900576719020578600*\[Lambda]ev))/(175861320760125*r^16) + 
    (79276119777561920748*\[Alpha]1^2 - 595096180858182450139*\[Alpha]2^2 + 
      144779019975047719800*\[Lambda]ev)/(1605316247074039500*r^14) + 
    (2*(341120066880534524465*\[Alpha]1^2 - 263958853486265631421*
        \[Alpha]2^2 + 171701759740905043650*\[Lambda]ev))/
     (158099327363352375*r^15) + (28422734273385289303808*\[Alpha]1^2 - 
      5856423850329223971189*\[Alpha]2^2 + 11010004052608811970720*
       \[Lambda]ev)/(1736310052835281123200*r^9) + 
    (63066799611474203968712*\[Alpha]1^2 - 31558964041552924925273*
       \[Alpha]2^2 + 27128496884186880262080*\[Lambda]ev)/
     (434077513208820280800*r^11) + (114862012149189725394776*\[Alpha]1^2 - 
      6625679329954216986311*\[Alpha]2^2 + 40769357124682946459700*
       \[Lambda]ev)/(271298445755512675500*r^13))*\[Chi]^10 + 
  x^4*((-210661822045615198794128*\[Alpha]1^2 + 322797465295640348743379*
       \[Alpha]2^2 - 94120009054572782080800*\[Lambda]ev)/
     (4340775132088202808000*r^11) + (-127390657198360666892486*\[Alpha]1^2 + 
      143092442438523637389473*\[Alpha]2^2 - 73013817245848740261000*
       \[Lambda]ev)/(542596891511025351000*r^12) + 
    (10511039272987747523088*\[Alpha]1^2 + 73232778178094296480121*
       \[Alpha]2^2 - 26186188242481128061200*\[Lambda]ev)/
     (4960885865243660352000*r^6) + (1898714980214606300556*\[Alpha]1^2 + 
      9637746699352061412967*\[Alpha]2^2 - 2911685584938323193000*
       \[Lambda]ev)/(361731261007350234000*r^10) + 
    (-128337325751927681361*\[Alpha]1^2 + 1324760807085916419994*
       \[Alpha]2^2 - 589430678206002633000*\[Lambda]ev)/
     (66781155878280043200*r^8) + (5120*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/
     (33*r^21) - (64*(45872*\[Alpha]1^2 - 22275*\[Alpha]2^2 + 
       81360*\[Lambda]ev))/(165*r^20) - 
    (32*(137107568*\[Alpha]1^2 - 145014111*\[Alpha]2^2 + 
       169810484*\[Lambda]ev))/(399399*r^19) + 
    (128*(8395971048*\[Alpha]1^2 - 10365473633*\[Alpha]2^2 + 
       42448835475*\[Lambda]ev))/(305540235*r^18) + 
    (4*(52115978245112*\[Alpha]1^2 - 53710370033493*\[Alpha]2^2 + 
       80762657508720*\[Lambda]ev))/(25767226485*r^17) + 
    (2*(34179484217937228*\[Alpha]1^2 - 36453194235044825*\[Alpha]2^2 + 
       25574855412645000*\[Lambda]ev))/(13527793904625*r^16) + 
    (1234198616539317838*\[Alpha]1^2 - 1278986022198261195*\[Alpha]2^2 + 
      667540372742743500*\[Lambda]ev)/(527583962280375*r^15) + 
    (2670670484195127488*\[Alpha]1^2 - 2084665954795813389*\[Alpha]2^2 + 
      1069534044374796000*\[Lambda]ev)/(3095159245378200*r^14) + 
    (4600364221884964939279*\[Alpha]1^2 - 2921285771095225117337*
       \[Alpha]2^2 + 4295842499740398106500*\[Lambda]ev)/
     (1446925044029400936000*r^7) + (8860954615235982593254*\[Alpha]1^2 - 
      15835458183223426403695*\[Alpha]2^2 + 8709903746256792479400*
       \[Lambda]ev)/(289385008805880187200*r^9) + 
    (-2416463910356823929832*\[Alpha]1^2 - 24125568248346532715969*
       \[Alpha]2^2 + 11418253246832199768000*\[Lambda]ev)/
     (4960885865243660352000*r^5) + (113420843366628559321312*\[Alpha]1^2 - 
      91840191252937586641325*\[Alpha]2^2 + 47088079747009939638000*
       \[Lambda]ev)/(361731261007350234000*r^13))*\[Chi]^10 + 
  x^6*((-751062109587957029857352*\[Alpha]1^2 + 482080110156900260358951*
       \[Alpha]2^2 - 373758105283252525836000*\[Lambda]ev)/
     (4340775132088202808000*r^11) + (1344233289030556062848*\[Alpha]1^2 - 
      108537355149504859531239*\[Alpha]2^2 - 17989043840288365244400*
       \[Lambda]ev)/(1085193783022050702000*r^13) + 
    (-11587575691672418833988*\[Alpha]1^2 + 11462369721142386925229*
       \[Alpha]2^2 - 9336941216744689548000*\[Lambda]ev)/
     (2480442932621830176000*r^7) + (-8487191233091531025458*\[Alpha]1^2 + 
      6981028046210842334019*\[Alpha]2^2 - 5586171811134964849800*
       \[Lambda]ev)/(333905779391400216000*r^9) - 
    (5120*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^21) + 
    (128*(48824*\[Alpha]1^2 - 22275*\[Alpha]2^2 + 78420*\[Lambda]ev))/
     (165*r^20) - (32*(1952667072*\[Alpha]1^2 - 873174555*\[Alpha]2^2 + 
       4034467060*\[Lambda]ev))/(1996995*r^19) - 
    (16*(51286476176*\[Alpha]1^2 - 242124458633*\[Alpha]2^2 + 
       40723272240*\[Lambda]ev))/(334639305*r^18) + 
    (4*(37734036994812*\[Alpha]1^2 - 54548882756015*\[Alpha]2^2 + 
       123627166898400*\[Lambda]ev))/(20342547225*r^17) + 
    (2*(30694845134623952*\[Alpha]1^2 - 25032360399493239*\[Alpha]2^2 + 
       26485079063757600*\[Lambda]ev))/(8374348607625*r^16) + 
    (202620797727087244*\[Alpha]1^2 - 268951877175623733*\[Alpha]2^2 + 
      125687703787305660*\[Lambda]ev)/(105516792456075*r^15) + 
    (9106330540601987940737*\[Alpha]1^2 - 24796692176636760214406*
       \[Alpha]2^2 + 11425580189679731755680*\[Lambda]ev)/
     (868155026417640561600*r^8) + (32170114742263219705824*\[Alpha]1^2 - 
      33341367436188005166973*\[Alpha]2^2 + 17393554029079582754400*
       \[Lambda]ev)/(41738222423925027000*r^14) + 
    (53160163311378915398366*\[Alpha]1^2 - 89453036074802766292953*
       \[Alpha]2^2 + 48484680389993806358400*\[Lambda]ev)/
     (2170387566044101404000*r^10) + (136753989882988243660990*\[Alpha]1^2 - 
      173393724103163146075779*\[Alpha]2^2 + 80982325244033638425000*
       \[Lambda]ev)/(542596891511025351000*r^12))*\[Chi]^10 + 
  x^2*((-142824794006372153666032*\[Alpha]1^2 + 324231448188590504231631*
       \[Alpha]2^2 - 152556525853262800869600*\[Lambda]ev)/
     (17363100528352811232000*r^8) + (-257615631695733346656384*\[Alpha]1^2 + 
      130064925346154845077317*\[Alpha]2^2 - 68094532333199464092000*
       \[Lambda]ev)/(2170387566044101404000*r^12) + 
    (-14868593923055605623976*\[Alpha]1^2 + 111985504618840358934103*
       \[Alpha]2^2 - 50895150051307891329000*\[Lambda]ev)/
     (8681550264176405616000*r^7) + (-2885110203103602049702*\[Alpha]1^2 + 
      80462874311970657324831*\[Alpha]2^2 - 43866034341857559631800*
       \[Lambda]ev)/(4340775132088202808000*r^9) + 
    (39496633629466410153392*\[Alpha]1^2 + 75234960002064868421689*
       \[Alpha]2^2 - 24876411026392259334000*\[Lambda]ev)/
     (19843543460974641408000*r^3) + (-11707560235195162456*\[Alpha]1^2 + 
      13243620168015191955*\[Alpha]2^2 - 7081472163277512000*\[Lambda]ev)/
     (46427388680673000*r^14) + (-1755446595722996658*\[Alpha]1^2 + 
      1425333405360706435*\[Alpha]2^2 - 793577215812080700*\[Lambda]ev)/
     (3868949056722750*r^13) - (256*(246*\[Alpha]1^2 - 245*\[Lambda]ev))/
     (55*r^20) - (2560*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^21) + 
    (16*(13411672*\[Alpha]1^2 - 9892245*\[Alpha]2^2 + 27435120*\[Lambda]ev))/
     (35035*r^19) + (4*(124356766488*\[Alpha]1^2 - 105367844705*\[Alpha]2^2 + 
       107336269800*\[Lambda]ev))/(80405325*r^17) + 
    (16*(163057001916*\[Alpha]1^2 - 134181418199*\[Alpha]2^2 + 
       222987740580*\[Lambda]ev))/(305540235*r^18) + 
    (2731838381847984*\[Alpha]1^2 - 1387914495794425*\[Alpha]2^2 + 
      1025396907084000*\[Lambda]ev)/(3865083972750*r^15) + 
    (39009336197856216*\[Alpha]1^2 - 31618034518396025*\[Alpha]2^2 + 
      22509901935675000*\[Lambda]ev)/(13527793904625*r^16) + 
    (-2341111363651825679132*\[Alpha]1^2 - 4936242031798100396269*
       \[Alpha]2^2 + 71775384059252273400*\[Lambda]ev)/
     (2480442932621830176000*r^5) + (601626318578567956141*\[Alpha]1^2 - 
      806559100874629728655*\[Alpha]2^2 + 406442429857079916300*\[Lambda]ev)/
     (8347644484785005400*r^11) + (-4365330424287653225632*\[Alpha]1^2 - 
      16278104600538888840785*\[Alpha]2^2 + 5633747897231971717200*
       \[Lambda]ev)/(992177173048732070400*r^6) + 
    (-35868049040379215666672*\[Alpha]1^2 - 88681736949160468926709*
       \[Alpha]2^2 + 25893164274725172625200*\[Lambda]ev)/
     (19843543460974641408000*r^4) + (117109825814775832493942*\[Alpha]1^2 - 
      174703901009148107888291*\[Alpha]2^2 + 82140377389907545308600*
       \[Lambda]ev)/(2170387566044101404000*r^10))*\[Chi]^10 + 
  x^2*((-10048123935775047948641766*\[Alpha]1^2 + 4722892528488349887474083*
       \[Alpha]2^2 - 2744482072917093965656200*\[Lambda]ev)/
     (147586354490998895472000*r^12) + 
    (1822082706048842385717742*\[Alpha]1^2 + 4968088784794269610711679*
       \[Alpha]2^2 - 1734669297923562481080600*\[Lambda]ev)/
     (337340238836568903936000*r^7) + (437420751783771367396691*\[Alpha]1^2 + 
      3363348221386799219590708*\[Alpha]2^2 - 1242808639619723021745900*
       \[Lambda]ev)/(168670119418284451968000*r^8) + 
    (-556544732900543512406944*\[Alpha]1^2 + 754393588781172745455203*
       \[Alpha]2^2 - 381519030236508880475760*\[Lambda]ev)/
     (2459772574849981591200*r^13) + (392741414539817787508280*\[Alpha]1^2 + 
      939216409549822903003591*\[Alpha]2^2 - 375419482789372374553200*
       \[Lambda]ev)/(42167529854571112992000*r^9) + 
    (-92772463934892162932312*\[Alpha]1^2 + 349327017210052018670351*
       \[Alpha]2^2 - 179897489866986321830400*\[Lambda]ev)/
     (2170387566044101404000*r^14) + (84413740519530828542205*\[Alpha]1^2 + 
      113074314353594855751574*\[Alpha]2^2 - 30856855105326386436300*
       \[Lambda]ev)/(26458057947966188544000*r^3) + 
    (2048*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(11*r^24) + 
    (192*(608*\[Alpha]1^2 - 99*\[Alpha]2^2 + 424*\[Lambda]ev))/(11*r^23) - 
    (32*(24180896*\[Alpha]1^2 - 18232335*\[Alpha]2^2 + 73262800*\[Lambda]ev))/
     (105105*r^22) - (32*(191900492352*\[Alpha]1^2 - 
       141866173475*\[Alpha]2^2 + 320028807600*\[Lambda]ev))/
     (305540235*r^21) - (16*(2981756547809*\[Alpha]1^2 - 
       2339553470600*\[Alpha]2^2 + 3350543749500*\[Lambda]ev))/
     (2546168625*r^20) - (8*(232654203724213*\[Alpha]1^2 - 
       135208350515850*\[Alpha]2^2 + 118536287236875*\[Lambda]ev))/
     (527056905375*r^18) - (4*(35917741003399692*\[Alpha]1^2 - 
       27695526650767325*\[Alpha]2^2 + 26932201761811500*\[Lambda]ev))/
     (13527793904625*r^19) + (3429134539888746748*\[Alpha]1^2 - 
      8949798453704022915*\[Alpha]2^2 + 3330283227767496000*\[Lambda]ev)/
     (11606847170168250*r^17) + (71179816902848202152*\[Alpha]1^2 - 
      62846271261459629757*\[Alpha]2^2 + 34218379622364537600*\[Lambda]ev)/
     (46427388680673000*r^16) + (-11352830656543389713884*\[Alpha]1^2 - 
      23436466179752779803849*\[Alpha]2^2 + 87684998586377049000*\[Lambda]ev)/
     (16063820896979471616000*r^5) + (6933240759825557362988*\[Alpha]1^2 - 
      4923677718203577131253*\[Alpha]2^2 + 2713374480190164991200*
       \[Lambda]ev)/(8221165022894323500*r^15) + 
    (-80724663660234562357897*\[Alpha]1^2 - 125523374225821545982614*
       \[Alpha]2^2 + 31527659997520596409500*\[Lambda]ev)/
     (26458057947966188544000*r^4) + (-439139338741287161481026*\[Alpha]1^2 - 
      783766443949647782787153*\[Alpha]2^2 + 227233952359209457061400*
       \[Lambda]ev)/(44978698511542520524800*r^6) + 
    (371972278100080869692181*\[Alpha]1^2 - 2122580056709195812745648*
       \[Alpha]2^2 + 899258482792694939814900*\[Lambda]ev)/
     (24597725748499815912000*r^11) + (478539127103985250568425*\[Alpha]1^2 - 
      5409450896972140722347027*\[Alpha]2^2 + 2126035701893922233114700*
       \[Lambda]ev)/(73793177245499447736000*r^10))*\[Chi]^12 + 
  ((2288929883574855427480168*\[Alpha]1^2 + 3902916788753355486620201*
       \[Alpha]2^2 - 1110871715973633050837400*\[Lambda]ev)/
     (674680477673137807872000*r^5) + (-37460340647670561892108*\[Alpha]1^2 + 
      1592941556260620341671041*\[Alpha]2^2 - 673804023189955394536800*
       \[Lambda]ev)/(42167529854571112992000*r^10) + 
    (-181417426177957202664232*\[Alpha]1^2 + 579776395302349909795103*
       \[Alpha]2^2 - 271178230890652147062000*\[Lambda]ev)/
     (42167529854571112992000*r^9) + (309255424263431884832959*\[Alpha]1^2 + 
      464459352052181640854162*\[Alpha]2^2 - 127343187665052751091700*
       \[Lambda]ev)/(79374173843898565632000*r^4) + 
    (-126247754648388346282976*\[Alpha]1^2 + 85509566177323650884613*
       \[Alpha]2^2 - 47982419870495033523600*\[Lambda]ev)/
     (542596891511025351000*r^14) + (152969525924735469535*\[Alpha]1^2 + 
      178005276135804336899*\[Alpha]2^2 - 41146640370495239580*\[Lambda]ev)/
     111012830550907084800 + (-15124601045109827956*\[Alpha]1^2 + 
      13461489250511561765*\[Alpha]2^2 - 6920850101878112400*\[Lambda]ev)/
     (23213694340336500*r^15) + (-12336785871511610384*\[Alpha]1^2 + 
      13255463371275135153*\[Alpha]2^2 - 6038772814129255200*\[Lambda]ev)/
     (11606847170168250*r^16) + (-259264560829320736*\[Alpha]1^2 + 
      323792786607528525*\[Alpha]2^2 - 132880504233708000*\[Lambda]ev)/
     (162333526855500*r^17) - (1024*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/
     (33*r^24) - (64*(4672*\[Alpha]1^2 - 1485*\[Alpha]2^2 + 
       5560*\[Lambda]ev))/(55*r^23) - 
    (64*(12705188*\[Alpha]1^2 - 8560035*\[Alpha]2^2 + 14382040*\[Lambda]ev))/
     (105105*r^22) - (32*(76119104*\[Alpha]1^2 - 75174451*\[Alpha]2^2 + 
       72340200*\[Lambda]ev))/(315315*r^21) - 
    (8*(847632528558*\[Alpha]1^2 - 1008350715425*\[Alpha]2^2 + 
       633060594000*\[Lambda]ev))/(1091215125*r^20) - 
    (2*(114527262768552*\[Alpha]1^2 - 146077467004175*\[Alpha]2^2 + 
       69445208700000*\[Lambda]ev))/(53469541125*r^19) - 
    (4*(26813835030096593*\[Alpha]1^2 - 34825225587724950*\[Alpha]2^2 + 
       14458007623059000*\[Lambda]ev))/(40583381713875*r^18) + 
    (-152969525924735469535*\[Alpha]1^2 - 178005276135804336899*\[Alpha]2^2 + 
      41146640370495239580*\[Lambda]ev)/(111012830550907084800*r) + 
    (-677688885024700386011*\[Alpha]1^2 - 847871848180418147791*\[Alpha]2^2 + 
      208158277984457100300*\[Lambda]ev)/(555064152754535424000*r^2) + 
    (956953106973842150353082*\[Alpha]1^2 + 433290268626287535829239*
       \[Alpha]2^2 + 45859733147337198289200*\[Lambda]ev)/
     (674680477673137807872000*r^6) + 
    (-181846295375703189547385*\[Alpha]1^2 - 233946176660411246600224*
       \[Alpha]2^2 + 60313054173506262027900*\[Lambda]ev)/
     (79374173843898565632000*r^3) + (38583303203650503611044*\[Alpha]1^2 - 
      141701022604784134051917*\[Alpha]2^2 + 71450393226423917706000*
       \[Lambda]ev)/(2170387566044101404000*r^13) + 
    (5142497250859727121240172*\[Alpha]1^2 + 1213100930509406855825899*
       \[Alpha]2^2 + 272216757639460781347200*\[Lambda]ev)/
     (295172708981997790944000*r^11) + 
    (-780547194620576879445659*\[Alpha]1^2 - 1702072429053292580176740*
       \[Alpha]2^2 + 572817624467660016845400*\[Lambda]ev)/
     (168670119418284451968000*r^8) + 
    (4119381444388558552658959*\[Alpha]1^2 - 4961235983617194599275902*
       \[Alpha]2^2 + 2733941454596825556283200*\[Lambda]ev)/
     (73793177245499447736000*r^12) + 
    (-3835076833765626344874500*\[Alpha]1^2 - 10144634616452838019424427*
       \[Alpha]2^2 + 3534013405973118539671200*\[Lambda]ev)/
     (674680477673137807872000*r^7))*\[Chi]^12 + 
  x^6*((-4117194483521151192361466*\[Alpha]1^2 + 7612457652647666731135883*
       \[Alpha]2^2 - 4509035738498579461173000*\[Lambda]ev)/
     (73793177245499447736000*r^11) + 
    (-100090378326929625919064*\[Alpha]1^2 + 1127000191363458738924643*
       \[Alpha]2^2 - 573882432000008744012400*\[Lambda]ev)/
     (42167529854571112992000*r^9) + (63891061115032080921050*\[Alpha]1^2 + 
      1055229322400566870559491*\[Alpha]2^2 - 541195615882854331799400*
       \[Lambda]ev)/(168670119418284451968000*r^7) + 
    (-602641674387117495000736*\[Alpha]1^2 + 572029220756187513910239*
       \[Alpha]2^2 - 304127350708860028350000*\[Lambda]ev)/
     (473033187471150306000*r^15) + (-40124706662237492200535*\[Alpha]1^2 + 
      30942032721341822920697*\[Alpha]2^2 - 14290278841615291064550*
       \[Lambda]ev)/(67824611438878168875*r^16) + 
    (8*(20130230278684*\[Alpha]1^2 - 17300300623315*\[Alpha]2^2 - 
       568148692161600*\[Lambda]ev))/(128836132425*r^20) + 
    (20480*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^24) - 
    (128*(9568*\[Alpha]1^2 - 4455*\[Alpha]2^2 + 15880*\[Lambda]ev))/
     (11*r^23) + (64*(243510208*\[Alpha]1^2 + 40496775*\[Alpha]2^2 + 
       790697680*\[Lambda]ev))/(665665*r^22) + 
    (16*(20143886082528*\[Alpha]1^2 - 23524506270295*\[Alpha]2^2 + 
       45614730874680*\[Lambda]ev))/(7027425405*r^21) - 
    (4*(733591768575762168*\[Alpha]1^2 - 692315001949885769*\[Alpha]2^2 + 
       1477167460933764600*\[Lambda]ev))/(175861320760125*r^19) - 
    (2*(2193017311719098896*\[Alpha]1^2 - 2311251636473324727*\[Alpha]2^2 + 
       1942467706308729600*\[Lambda]ev))/(527583962280375*r^18) - 
    (4*(3816537574269842645417*\[Alpha]1^2 - 4673434812737592885984*
        \[Alpha]2^2 + 2435044554217431005850*\[Lambda]ev))/
     (5217277802990628375*r^17) + (3780383762364321552619704*\[Alpha]1^2 - 
      5401841806343603475412123*\[Alpha]2^2 + 382436134029595750104000*
       \[Lambda]ev)/(73793177245499447736000*r^13) + 
    (-377399249822657846896561*\[Alpha]1^2 - 2422127225613495073252814*
       \[Alpha]2^2 + 915185570643438972777900*\[Lambda]ev)/
     (84335059709142225984000*r^8) + (156276392552959920186953*\[Alpha]1^2 - 
      2540623138844664729094206*\[Alpha]2^2 + 1235031452346638590944300*
       \[Lambda]ev)/(73793177245499447736000*r^10) + 
    (2282750709210142264102508*\[Alpha]1^2 - 7795681548891482416667923*
       \[Alpha]2^2 + 3395668082677233375612600*\[Lambda]ev)/
     (36896588622749723868000*r^12) + 
    (7664371479265569417492004*\[Alpha]1^2 - 8450918057794665541519457*
       \[Alpha]2^2 + 5286862817698816892538000*\[Lambda]ev)/
     (36896588622749723868000*r^14))*\[Chi]^12 + 
  x^4*((-2921086399178062639707588*\[Alpha]1^2 + 8025932301779594274914189*
       \[Alpha]2^2 - 3651654456687418663932450*\[Lambda]ev)/
     (36896588622749723868000*r^12) + 
    (2539375426628849883090652*\[Alpha]1^2 + 5271159934484451485546189*
       \[Alpha]2^2 - 1574364899793814528900500*\[Lambda]ev)/
     (337340238836568903936000*r^6) + 
    (1690258176236277576333398*\[Alpha]1^2 + 3694764705897604297603175*
       \[Alpha]2^2 - 1034796288280676484162600*\[Lambda]ev)/
     (147586354490998895472000*r^10) + 
    (-1201758828358212330205478*\[Alpha]1^2 + 3563878001090463575659549*
       \[Alpha]2^2 - 953228462865913250616600*\[Lambda]ev)/
     (73793177245499447736000*r^11) + 
    (-1102496492122029130053376*\[Alpha]1^2 + 883361548795555514442615*
       \[Alpha]2^2 - 459712987860263258721600*\[Lambda]ev)/
     (542596891511025351000*r^16) + (32932923450496127594059*\[Alpha]1^2 + 
      98696561519811677196808*\[Alpha]2^2 - 36683345279172971228850*
       \[Lambda]ev)/(4960885865243660352000*r^8) + 
    (-1767706739999400120*\[Alpha]1^2 + 1594585169582502097*\[Alpha]2^2 - 
      846737150207949000*\[Lambda]ev)/(386894905672275*r^17) + 
    (128*(7605092148*\[Alpha]1^2 - 6159154145*\[Alpha]2^2 - 
       4144274739*\[Lambda]ev))/(61108047*r^21) - 
    (5120*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(11*r^24) + 
    (384*(816*\[Alpha]1^2 - 495*\[Alpha]2^2 + 1720*\[Lambda]ev))/(11*r^23) + 
    (32*(3197312968*\[Alpha]1^2 - 2553187725*\[Alpha]2^2 + 
       5026524080*\[Lambda]ev))/(1996995*r^22) - 
    (8*(613475816627304*\[Alpha]1^2 - 718082937435775*\[Alpha]2^2 + 
       1848093604790400*\[Lambda]ev))/(386508397275*r^20) - 
    (2*(20916513066244512*\[Alpha]1^2 - 22887464790822835*\[Alpha]2^2 + 
       25386035021285400*\[Lambda]ev))/(2705558780925*r^19) - 
    (8*(618322230669761743*\[Alpha]1^2 - 673769881444128105*\[Alpha]2^2 + 
       413928040531005000*\[Lambda]ev))/(527583962280375*r^18) + 
    (-232372677284389827056264*\[Alpha]1^2 - 439776410515893417829607*
       \[Alpha]2^2 + 155637980369990535417000*\[Lambda]ev)/
     (74964497519237534208000*r^5) + (313117969964574482907088*\[Alpha]1^2 - 
      428952552812078930796447*\[Alpha]2^2 + 248935023280923600020400*
       \[Lambda]ev)/(1085193783022050702000*r^15) + 
    (-134187457539211731293772*\[Alpha]1^2 - 1257274778788262483025139*
       \[Alpha]2^2 + 521936109985930304464800*\[Lambda]ev)/
     (21083764927285556496000*r^9) + (1414807070635051875615548*\[Alpha]1^2 - 
      1460143631509058898744909*\[Alpha]2^2 + 717058335975460760080800*
       \[Lambda]ev)/(2838199124826901836000*r^14) + 
    (-733914410958137623017352*\[Alpha]1^2 - 2985571496213673593047199*
       \[Alpha]2^2 + 1768329762464064220621200*\[Lambda]ev)/
     (674680477673137807872000*r^7) + 
    (7791080980220848412445512*\[Alpha]1^2 - 11779507740645270484606011*
       \[Alpha]2^2 + 5554749731650487691523200*\[Lambda]ev)/
     (73793177245499447736000*r^13))*\[Chi]^12 + 
  x^12*((-585803453281682739212332*\[Alpha]1^2 + 61531308980771598530133*
       \[Alpha]2^2 - 159096111565003359446700*\[Lambda]ev)/
     (6149431437124953978000*r^14) + 
    (4*(1004161328808928319384*\[Alpha]1^2 - 2041408493024238567957*
        \[Alpha]2^2 - 18692868615998942465100*\[Lambda]ev))/
     (474297982090057125*r^18) - (1024*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/
     (33*r^24) + (256*(712*\[Alpha]1^2 - 297*\[Alpha]2^2 + 1072*\[Lambda]ev))/
     (11*r^23) - (32*(315309688*\[Alpha]1^2 - 189571185*\[Alpha]2^2 + 
       546056720*\[Lambda]ev))/(181545*r^22) + 
    (16*(6537132127872*\[Alpha]1^2 - 4591364565335*\[Alpha]2^2 + 
       12342334150080*\[Lambda]ev))/(1003917915*r^21) - 
    (32*(7554236473409037*\[Alpha]1^2 - 5777857951049950*\[Alpha]2^2 + 
       15131987526051000*\[Lambda]ev))/(1932541986375*r^20) + 
    (2*(8462440728712283856*\[Alpha]1^2 - 6827087405197518641*\[Alpha]2^2 + 
       17686339526469814200*\[Lambda]ev))/(165203058895875*r^19) + 
    (150367841024659976542054*\[Alpha]1^2 - 3811043316916159490595*
       \[Alpha]2^2 + 42328073123830745801550*\[Lambda]ev)/
     (3074715718562476989000*r^13) + (106227187186103845096448*\[Alpha]1^2 - 
      97033223465718967577579*\[Alpha]2^2 + 118831101312906175564800*
       \[Lambda]ev)/(8447021204841969750*r^17) + 
    (5819883135208566393544160*\[Alpha]1^2 - 3215756958942814460765877*
       \[Alpha]2^2 + 2569336320481105468035600*\[Lambda]ev)/
     (5270941231821389124000*r^15) + (6501611570741818596719692*\[Alpha]1^2 - 
      8003341772748917170667091*\[Alpha]2^2 + 6962205602819372952746700*
       \[Lambda]ev)/(3074715718562476989000*r^16))*\[Chi]^12 + 
  x^10*((-20608024520069570905647448*\[Alpha]1^2 + 11613432103649905043759013*
       \[Alpha]2^2 - 9219235887310108450190400*\[Lambda]ev)/
     (73793177245499447736000*r^13) + 
    (-739707508930238728602499*\[Alpha]1^2 + 133466986259718973102280*
       \[Alpha]2^2 - 289623123359055868882500*\[Lambda]ev)/
     (838558832335220997000*r^15) + (-509233061150744217739969*\[Alpha]1^2 + 
      71017655639769674839557*\[Alpha]2^2 - 189229094628848677903500*
       \[Lambda]ev)/(24597725748499815912000*r^11) + 
    (-3880131340146125588936*\[Alpha]1^2 + 9280195550897081261997*
       \[Alpha]2^2 - 9147254141855656827000*\[Lambda]ev)/
     (474297982090057125*r^18) + (-6472992654997838170196*\[Alpha]1^2 + 
      4509450844653970506863*\[Alpha]2^2 - 3117682816636371469200*
       \[Lambda]ev)/(767911018621997250*r^17) + 
    (2048*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(11*r^24) - 
    (192*(2016*\[Alpha]1^2 - 855*\[Alpha]2^2 + 3080*\[Lambda]ev))/(5*r^23) + 
    (32*(1043909152*\[Alpha]1^2 - 608508405*\[Alpha]2^2 + 
       1858948400*\[Lambda]ev))/(181545*r^22) - 
    (16*(97436593866720*\[Alpha]1^2 - 62402589872641*\[Alpha]2^2 + 
       191865356494200*\[Lambda]ev))/(7027425405*r^21) + 
    (8*(35017538924152458*\[Alpha]1^2 - 21504055770208475*\[Alpha]2^2 + 
       74309756294961000*\[Lambda]ev))/(1932541986375*r^20) - 
    (2*(15937741591141368600*\[Alpha]1^2 - 4936702697800680937*\[Alpha]2^2 + 
       36247747157321614200*\[Lambda]ev))/(778814420509125*r^19) + 
    (5003638459189904157223267*\[Alpha]1^2 + 1828454111095564323507851*
       \[Alpha]2^2 + 1299328956978104029477500*\[Lambda]ev)/
     (9224147155687430967000*r^16) + (4386980262513644298325142*\[Alpha]1^2 - 
      3593546891893522050149901*\[Alpha]2^2 + 2247718944340611053512200*
       \[Lambda]ev)/(49195451496999631824000*r^12) + 
    (14215136925539070832390710*\[Alpha]1^2 - 13969131604780157114757409*
       \[Alpha]2^2 + 8002692197419642858535400*\[Lambda]ev)/
     (36896588622749723868000*r^14))*\[Chi]^12 + 
  x^8*((-1834254934752176925332344*\[Alpha]1^2 + 4297297669836741943590331*
       \[Alpha]2^2 - 2154148078935677433008400*\[Lambda]ev)/
     (98390902993999263648000*r^10) + 
    (-1130421090687335834740449*\[Alpha]1^2 + 1145111983195420710343822*
       \[Alpha]2^2 - 648883604307948159150000*\[Lambda]ev)/
     (838558832335220997000*r^16) + (-265624009219044743622093*\[Alpha]1^2 + 
      453638225365464933034196*\[Alpha]2^2 - 252950181953799730900500*
       \[Lambda]ev)/(4340775132088202808000*r^12) + 
    (-251493656104802607220783*\[Alpha]1^2 + 276022506228813035595800*
       \[Alpha]2^2 - 143637386575283232231600*\[Lambda]ev)/
     (361731261007350234000*r^14) + (-57553215095940495633472*\[Alpha]1^2 + 
      84926566629300903263757*\[Alpha]2^2 - 36226897139290114857600*
       \[Lambda]ev)/(20869111211962513500*r^17) - 
    (5120*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(11*r^24) + 
    (192*(7936*\[Alpha]1^2 - 3465*\[Alpha]2^2 + 12440*\[Lambda]ev))/
     (11*r^23) - (256*(1466341769*\[Alpha]1^2 - 780852600*\[Alpha]2^2 + 
       2784250990*\[Lambda]ev))/(1996995*r^22) + 
    (16*(36756453702816*\[Alpha]1^2 - 10948779790325*\[Alpha]2^2 + 
       81612836553240*\[Lambda]ev))/(7027425405*r^21) + 
    (16*(133076541536341*\[Alpha]1^2 - 342517249906965*\[Alpha]2^2 + 
       339605597977800*\[Lambda]ev))/(128836132425*r^20) - 
    (16*(159032681435390709*\[Alpha]1^2 - 259994705135948692*\[Alpha]2^2 + 
       638668598679861750*\[Lambda]ev))/(175861320760125*r^19) - 
    (4*(273502487689066706617*\[Alpha]1^2 - 208722399404958534225*
        \[Alpha]2^2 + 235885292005789097100*\[Lambda]ev))/
     (67756854584293875*r^18) + (271319291376373855261784*\[Alpha]1^2 - 
      219192392007659616101801*\[Alpha]2^2 + 203125905933242410918800*
       \[Lambda]ev)/(42167529854571112992000*r^9) + 
    (3173818429203521694081892*\[Alpha]1^2 - 4015790946808450369294267*
       \[Alpha]2^2 + 2551764433312339906620960*\[Lambda]ev)/
     (59034541796399558188800*r^11) + 
    (21952193301531832162740928*\[Alpha]1^2 - 12938014774310311230988983*
       \[Alpha]2^2 + 11375721620288175362612400*\[Lambda]ev)/
     (73793177245499447736000*r^13) + 
    (25095990849073663925672556*\[Alpha]1^2 - 16911675229156191225476449*
       \[Alpha]2^2 + 14021454197587032339343200*\[Lambda]ev)/
     (36896588622749723868000*r^15))*\[Chi]^12 + 
  x^14*((-753481290328454382202892194144*\[Alpha]1^2 + 
      390066492150475829667415966815*\[Alpha]2^2 - 
      322013148309386110668831339600*\[Lambda]ev)/
     (440951130630481949946468000*r^17) + 
    (-411098991658459531663702032832*\[Alpha]1^2 - 
      3615625480100579913755622549*\[Alpha]2^2 - 
      112594536001132776822994963200*\[Lambda]ev)/
     (7055218090087711199143488000*r^15) + 
    (-12882368622180949681765959276*\[Alpha]1^2 + 
      11457033336105755164577133323*\[Alpha]2^2 - 
      13536942132703977227563923600*\[Lambda]ev)/(540381287537355330816750*
      r^19) + (-1809709088444438923994523488*\[Alpha]1^2 + 
      2457794546505698426482187017*\[Alpha]2^2 - 2076568068093164545007394000*
       \[Lambda]ev)/(617578614328406092362000*r^18) - 
    (16*(109531311789614919360038*\[Alpha]1^2 - 196825935183866891601699*
        \[Alpha]2^2 - 1613363099439725262453825*\[Lambda]ev))/
     (88693722650840682375*r^20) - (2048*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/
     (33*r^27) + (512*(2260*\[Alpha]1^2 - 891*\[Alpha]2^2 + 
       3354*\[Lambda]ev))/(33*r^26) - 
    (64*(3985446728*\[Alpha]1^2 - 2300958495*\[Alpha]2^2 + 
       6785088880*\[Lambda]ev))/(1996995*r^25) + 
    (64*(28982623803948*\[Alpha]1^2 - 19738831478755*\[Alpha]2^2 + 
       53766824312520*\[Lambda]ev))/(7027425405*r^24) - 
    (16*(42800925239789748*\[Alpha]1^2 - 31949808592469675*\[Alpha]2^2 + 
       84286943343108000*\[Lambda]ev))/(1932541986375*r^23) + 
    (4*(449744552779400514264*\[Alpha]1^2 - 355688582610813386753*
        \[Alpha]2^2 + 925147898861422836600*\[Lambda]ev))/
     (5451700943563875*r^22) - (4*(26142798002776144521320*\[Alpha]1^2 - 
       21491154813583479207729*\[Alpha]2^2 + 55492799807372291664300*
        \[Lambda]ev))/(474297982090057125*r^21) + 
    (9248319893826534531431324096*\[Alpha]1^2 - 882978964643792603196806625*
       \[Alpha]2^2 + 2575337443958084756494864320*\[Lambda]ev)/
     (58793484084064259992862400*r^16))*\[Chi]^14 + 
  x^2*((-246715249126273740619682511536*\[Alpha]1^2 + 
      1992561740295541499079753212047*\[Alpha]2^2 - 
      833917141694070805132155794400*\[Lambda]ev)/
     (7055218090087711199143488000*r^13) + 
    (1399829844110520521711631234184*\[Alpha]1^2 + 
      2151161708872797560419618984165*\[Alpha]2^2 - 
      610381366477718793983049024000*\[Lambda]ev)/
     (129009702218746719070052352000*r^7) + 
    (171830090272487102307446832679*\[Alpha]1^2 + 
      355394037419274251386533333188*\[Alpha]2^2 - 
      106663130579460264914114010000*\[Lambda]ev)/
     (16126212777343339883756544000*r^8) + 
    (35513016086835876235704151996*\[Alpha]1^2 + 
      52159773452283010056609278301*\[Alpha]2^2 - 
      16427611990956577318801393500*\[Lambda]ev)/
     (2015776597167917485469568000*r^9) + 
    (56782501705819606291047282858*\[Alpha]1^2 + 
      64107576993416765352644722483*\[Alpha]2^2 - 
      15048504418761570974853636000*\[Lambda]ev)/
     (13579968654604917796847616000*r^3) + 
    (-36167778878146065183797063663*\[Alpha]1^2 + 
      19827253777675346881967569579*\[Alpha]2^2 - 
      11503273060307127470006235600*\[Lambda]ev)/
     (1007888298583958742734784000*r^12) + 
    (4904320282862034864000823837*\[Alpha]1^2 + 21806534615248475488392853329*
       \[Alpha]2^2 - 8765349175079621578113660000*\[Lambda]ev)/
     (125986037322994842841848000*r^14) + 
    (-68855495874808249017358872968*\[Alpha]1^2 - 
      143073908590825102136703243125*\[Alpha]2^2 - 
      443378296514190332237342400*\[Lambda]ev)/
     (129009702218746719070052352000*r^5) + 
    (-1058180361957027789093676*\[Alpha]1^2 + 840977599812269497938503*
       \[Alpha]2^2 - 459997861717273495215600*\[Lambda]ev)/
     (271298445755512675500*r^18) + (-479055955741069863195748*\[Alpha]1^2 + 
      172545668856563322305973*\[Alpha]2^2 - 104138765798612365220400*
       \[Lambda]ev)/(542596891511025351000*r^17) + 
    (-2546137012354479488*\[Alpha]1^2 + 2598388303209269747*\[Alpha]2^2 - 
      1302562582707157200*\[Lambda]ev)/(552707008103250*r^19) - 
    (64*(1615624*\[Alpha]1^2 + 158895*\[Alpha]2^2 - 5887400*\[Lambda]ev))/
     (15015*r^25) - (14336*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^27) - 
    (256*(26888*\[Alpha]1^2 - 4455*\[Alpha]2^2 + 24780*\[Lambda]ev))/
     (165*r^26) + (64*(179541048516*\[Alpha]1^2 - 116282057951*\[Alpha]2^2 + 
       385338981240*\[Lambda]ev))/(305540235*r^24) + 
    (64*(5981863753287*\[Alpha]1^2 - 4169103802925*\[Alpha]2^2 + 
       8433036006750*\[Lambda]ev))/(7638505875*r^23) + 
    (2*(12027352910257616*\[Alpha]1^2 - 6948116717132787*\[Alpha]2^2 + 
       8171105443189920*\[Lambda]ev))/(1623335268555*r^21) + 
    (4*(39610398791132816*\[Alpha]1^2 - 27976823835480625*\[Alpha]2^2 + 
       38634708311199000*\[Lambda]ev))/(4509264634875*r^22) + 
    (31*(441365902121143784*\[Alpha]1^2 + 603694950519565905*\[Alpha]2^2 + 
       125686245935250000*\[Lambda]ev))/(11606847170168250*r^20) + 
    (10937109157842326445562944*\[Alpha]1^2 - 17087980618325181252804587*
       \[Alpha]2^2 + 8722378915900122987914400*\[Lambda]ev)/
     (18448294311374861934000*r^16) + 
    (125039256717445591677576688*\[Alpha]1^2 - 127632605639012332096294049*
       \[Alpha]2^2 + 66912721178270916335587200*\[Lambda]ev)/
     (295172708981997790944000*r^15) + 
    (-1979805474066481943760857794*\[Alpha]1^2 - 7261356700001206169596380383*
       \[Alpha]2^2 + 2502248379932454267378360096*\[Lambda]ev)/
     (80631063886716699418782720*r^11) + 
    (-55168697298017178777690517442*\[Alpha]1^2 - 
      68763117915578927065811354471*\[Alpha]2^2 + 
      15231028852730301467279623200*\[Lambda]ev)/
     (13579968654604917796847616000*r^4) + 
    (-104573616412944663761949863332*\[Alpha]1^2 - 
      309419424217720301111200741489*\[Alpha]2^2 + 
      99750595253398528332521628000*\[Lambda]ev)/
     (4031553194335834970939136000*r^10) + 
    (-455514928642651960689900313409*\[Alpha]1^2 - 
      605742633417366750444495619068*\[Alpha]2^2 + 
      150926940098116139372716501200*\[Lambda]ev)/
     (32252425554686679767513088000*r^6))*\[Chi]^14 + 
  ((1251505306280954082348233878792*\[Alpha]1^2 + 
      1620695018027037271382876394441*\[Alpha]2^2 - 
      396449931521712795131470665600*\[Lambda]ev)/
     (258019404437493438140104704000*r^5) + 
    (26324706713667593466794782784*\[Alpha]1^2 + 
      119524082950266450439426947061*\[Alpha]2^2 - 
      44047541587245851197843700400*\[Lambda]ev)/
     (8063106388671669941878272000*r^9) + 
    (71684581743693481591897320690*\[Alpha]1^2 + 
      86585428905021105857701737401*\[Alpha]2^2 - 
      20488364142614462801403496800*\[Lambda]ev)/
     (13579968654604917796847616000*r^4) + 
    (3900388489364839952319073084*\[Alpha]1^2 + 9778563690174510842664317399*
       \[Alpha]2^2 - 3310754356973440028308456800*\[Lambda]ev)/
     (237150187902107939467008000*r^10) + 
    (5638603479769931768831198030*\[Alpha]1^2 + 2970653127672046769381192241*
       \[Alpha]2^2 - 176680876293211129329409920*\[Lambda]ev)/
     (403155319433583497093913600*r^11) + 
    (-53456564182597489538714976*\[Alpha]1^2 + 34950251038188380255109383*
       \[Alpha]2^2 - 22969369626025949532806400*\[Lambda]ev)/
     (590345417963995581888000*r^14) + 
    (4633290866681051449330595*\[Alpha]1^2 + 4833243384506775622501847*
       \[Alpha]2^2 - 995495048261360620974000*\[Lambda]ev)/
     2793082816660822253568000 + (-265228679495958304674539*\[Alpha]1^2 + 
      409551371115731354681892*\[Alpha]2^2 - 219374147564388317701200*
       \[Lambda]ev)/(2049810479041651326000*r^15) + 
    (2048*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^27) + 
    (128*(16496*\[Alpha]1^2 - 4455*\[Alpha]2^2 + 19440*\[Lambda]ev))/
     (165*r^26) + (64*(3121688*\[Alpha]1^2 - 1814355*\[Alpha]2^2 + 
       3580840*\[Lambda]ev))/(9555*r^25) + 
    (256*(28558667*\[Alpha]1^2 - 25213639*\[Alpha]2^2 + 
       28871580*\[Lambda]ev))/(315315*r^24) + 
    (16*(9621398288706*\[Alpha]1^2 - 10700657158925*\[Alpha]2^2 + 
       7936306848000*\[Lambda]ev))/(7638505875*r^23) + 
    (4*(21955027840804*\[Alpha]1^2 - 27210648568425*\[Alpha]2^2 + 
       14609460768000*\[Lambda]ev))/(5941060125*r^22) + 
    (13536435459145528*\[Alpha]1^2 - 17211274037409375*\[Alpha]2^2 + 
      7101273291948000*\[Lambda]ev)/(2319050383650*r^20) + 
    (2*(38836306512343468*\[Alpha]1^2 - 50034739961413725*\[Alpha]2^2 + 
       22108188779107200*\[Lambda]ev))/(8116676342775*r^21) + 
    (13730693458310719170*\[Alpha]1^2 - 13358476310893348459*\[Alpha]2^2 + 
      6479811458003683800*\[Lambda]ev)/(5803423585084125*r^18) + 
    (86421975684639306784*\[Alpha]1^2 - 99324221969977119687*\[Alpha]2^2 + 
      43157003361937264800*\[Lambda]ev)/(23213694340336500*r^19) + 
    (10186295528244104235948*\[Alpha]1^2 - 1396100464279198462729*
       \[Alpha]2^2 + 1167354595931721397200*\[Lambda]ev)/
     (51675894429621462000*r^16) + (75752241765646726401187*\[Alpha]1^2 - 
      60708497762013068308042*\[Alpha]2^2 + 32216598752786133285600*
       \[Lambda]ev)/(67824611438878168875*r^17) + 
    (-250353388784824657689139*\[Alpha]1^2 - 273118687354143992171527*
       \[Alpha]2^2 + 59094694537302594970800*\[Lambda]ev)/
     (164298989215342485504000*r^2) + 
    (-4633290866681051449330595*\[Alpha]1^2 - 4833243384506775622501847*
       \[Alpha]2^2 + 995495048261360620974000*\[Lambda]ev)/
     (2793082816660822253568000*r) + 
    (-39668847521787284629717495766*\[Alpha]1^2 - 
      43901697467357775953644595193*\[Alpha]2^2 + 
      9865696324678389010512496800*\[Lambda]ev)/
     (13579968654604917796847616000*r^3) + 
    (290537850939186962253077475440*\[Alpha]1^2 + 
      143807222644269192659332153269*\[Alpha]2^2 + 
      10502053426845964550690323200*\[Lambda]ev)/
     (258019404437493438140104704000*r^6) + 
    (-101415094300579625522058848840*\[Alpha]1^2 - 
      145344114151109172107104113179*\[Alpha]2^2 + 
      40584139968031261270711922880*\[Lambda]ev)/
     (12900970221874671907005235200*r^8) + 
    (39685220949533520978066842800*\[Alpha]1^2 - 
      260339494465241072586816902733*\[Alpha]2^2 + 
      116043600838354980376180795200*\[Lambda]ev)/
     (4031553194335834970939136000*r^12) + 
    (-352707178841101664842562331474*\[Alpha]1^2 - 
      540647616829685150554388509169*\[Alpha]2^2 + 
      154565955255081427378329808800*\[Lambda]ev)/
     (32252425554686679767513088000*r^7) + 
    (-108723264142553149930575704344*\[Alpha]1^2 - 
      559030860048699077281989826347*\[Alpha]2^2 + 
      218723371835376509937990554400*\[Lambda]ev)/
     (7055218090087711199143488000*r^13))*\[Chi]^14 + 
  x^4*((930277999793784359492878782988*\[Alpha]1^2 + 
      6074311998844623160557489768691*\[Alpha]2^2 - 
      2271451928203012625278874265600*\[Lambda]ev)/
     (28220872360350844796573952000*r^12) + 
    (3052161329771332441288710233640*\[Alpha]1^2 + 
      4354772609240723322409655455831*\[Alpha]2^2 - 
      1112404756997090638719612374400*\[Lambda]ev)/
     (258019404437493438140104704000*r^6) + 
    (868978009627806728433402521436*\[Alpha]1^2 + 
      1392157681798023143503643028815*\[Alpha]2^2 - 
      428807616502593116926977840000*\[Lambda]ev)/
     (64504851109373359535026176000*r^8) + 
    (46419872465158493941121714624*\[Alpha]1^2 + 
      68749416883785052875651285435*\[Alpha]2^2 - 
      17158776285630837867285276000*\[Lambda]ev)/
     (2687702129557223313959424000*r^10) + 
    (33184242325028112153410656*\[Alpha]1^2 + 27128031242932208466854361851*
       \[Alpha]2^2 - 6682521257780364053965908000*\[Lambda]ev)/
     (671925532389305828489856000*r^11) + 
    (-48858265223470128357523632*\[Alpha]1^2 + 61162726093333460071313951*
       \[Alpha]2^2 - 29503941899536855807056000*\[Lambda]ev)/
     (49195451496999631824000*r^16) + 
    (-2493453931987319486870552*\[Alpha]1^2 + 2814608567945027152707473*
       \[Alpha]2^2 - 1455463864412931181208400*\[Lambda]ev)/
     (1419099562413450918000*r^17) - 
    (32*(847633313971071*\[Alpha]1^2 - 135172917298900*\[Alpha]2^2 - 
       3868939200852000*\[Lambda]ev))/(1932541986375*r^23) + 
    (14336*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(11*r^27) - 
    (384*(48*\[Alpha]1^2 - 81*\[Alpha]2^2 + 224*\[Lambda]ev))/r^26 - 
    (64*(675236456*\[Alpha]1^2 - 498958515*\[Alpha]2^2 + 
       1193709360*\[Lambda]ev))/(285285*r^25) - 
    (64*(1922748956*\[Alpha]1^2 - 1522341819*\[Alpha]2^2 + 
       1826768760*\[Lambda]ev))/(1072071*r^24) + 
    (4*(36727095201015908*\[Alpha]1^2 - 45089579155744025*\[Alpha]2^2 + 
       78048983608596000*\[Lambda]ev))/(4509264634875*r^22) + 
    (2*(8331839302251114376*\[Alpha]1^2 - 9547963477065769665*\[Alpha]2^2 + 
       8004588627052017000*\[Lambda]ev))/(527583962280375*r^21) + 
    (4*(28657932826896985453*\[Alpha]1^2 - 28606299870027664785*\[Alpha]2^2 + 
       16485735460112919000*\[Lambda]ev))/(5803423585084125*r^20) + 
    (45887001762707597460616*\[Alpha]1^2 - 23846739611693800926345*
       \[Alpha]2^2 + 11445198113185971334200*\[Lambda]ev)/
     (24663495068682970500*r^18) + (1451010104384839787940200*\[Alpha]1^2 - 
      1214693840485813864867977*\[Alpha]2^2 + 651777695004677681840400*
       \[Lambda]ev)/(135649222877756337750*r^19) + 
    (23697223653738379983172172132*\[Alpha]1^2 - 
      57821258631101933504775745379*\[Alpha]2^2 + 
      25119397670587398841049202816*\[Lambda]ev)/(141104361801754223982869760*
      r^14) + (-92247530912751884632814968728*\[Alpha]1^2 - 
      134830430825208976119600187249*\[Alpha]2^2 + 
      51781844105161008317591112000*\[Lambda]ev)/
     (21501617036457786511675392000*r^7) + 
    (4764259204904407850024390760*\[Alpha]1^2 - 
      177011659641200235343117741543*\[Alpha]2^2 + 
      67859990666484512977688407200*\[Lambda]ev)/
     (1175869681681285199857248000*r^13) + 
    (-134382231757526375498648952176*\[Alpha]1^2 - 
      271774465739975353938301683107*\[Alpha]2^2 + 
      88702225690831260436968039000*\[Lambda]ev)/
     (4031553194335834970939136000*r^9) + 
    (71555284618486781405205723946*\[Alpha]1^2 - 
      349439971013072354895884431273*\[Alpha]2^2 + 
      168556732205087613405138120000*\[Lambda]ev)/
     (881902261260963899892936000*r^15) + 
    (-1334896728334226788641301810584*\[Alpha]1^2 - 
      1753924742259965795438837519911*\[Alpha]2^2 + 
      499652864799103756526385600000*\[Lambda]ev)/
     (258019404437493438140104704000*r^5))*\[Chi]^14 + 
  x^6*((535694852669586240378156351232*\[Alpha]1^2 + 
      1012666433070594350368222147101*\[Alpha]2^2 - 
      374177627088112831231632384000*\[Lambda]ev)/
     (129009702218746719070052352000*r^7) + 
    (72523890367482918931168724792*\[Alpha]1^2 + 
      474079610785499039209574912255*\[Alpha]2^2 - 
      204877918327753305767250518400*\[Lambda]ev)/
     (4031553194335834970939136000*r^11) + 
    (-106705656600448951136845958932*\[Alpha]1^2 + 
      234558713429823616256317961981*\[Alpha]2^2 - 
      110681637466157176612988995200*\[Lambda]ev)/
     (251972074645989685683696000*r^15) + 
    (-175561167725949406867818119699*\[Alpha]1^2 + 
      93162273716669588843035331916*\[Alpha]2^2 - 
      52272897336947954563862565600*\[Lambda]ev)/(440951130630481949946468000*
      r^16) + (265732444825384918746088284448*\[Alpha]1^2 - 
      138030831625710805210400425385*\[Alpha]2^2 - 
      25842761642295453232953576000*\[Lambda]ev)/
     (7055218090087711199143488000*r^13) + 
    (28203603672746855960890426720*\[Alpha]1^2 + 
      65785233036235096044441835139*\[Alpha]2^2 - 
      24202354976292566983332723300*\[Lambda]ev)/
     (2015776597167917485469568000*r^9) - 
    (71680*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^27) + 
    (1024*(8702*\[Alpha]1^2 - 4455*\[Alpha]2^2 + 15435*\[Lambda]ev))/
     (33*r^26) + (64*(114894232*\[Alpha]1^2 - 110701305*\[Alpha]2^2 + 
       109732000*\[Lambda]ev))/(57057*r^25) - 
    (64*(4272100214244*\[Alpha]1^2 - 4015049715745*\[Alpha]2^2 + 
       12813378920760*\[Lambda]ev))/(2342475135*r^24) - 
    (16*(633744354068532*\[Alpha]1^2 - 698272440924665*\[Alpha]2^2 + 
       704699241120600*\[Lambda]ev))/(128836132425*r^23) + 
    (2*(1928526042771673432*\[Alpha]1^2 - 1883283404810617901*\[Alpha]2^2 + 
       3693187286046858600*\[Lambda]ev))/(175861320760125*r^21) + 
    (4*(456277299165187176*\[Alpha]1^2 - 312255005299145363*\[Alpha]2^2 + 
       3755214124131670200*\[Lambda]ev))/(175861320760125*r^22) + 
    (2*(24391691402334655792132*\[Alpha]1^2 - 32639427228794997609999*
        \[Alpha]2^2 + 24040848403396782757800*\[Lambda]ev))/
     (5217277802990628375*r^20) + (617232810660597096744976*\[Alpha]1^2 - 
      796713742416273051883513*\[Alpha]2^2 + 411579583823947212273600*
       \[Lambda]ev)/(271298445755512675500*r^19) + 
    (2*(2803357722604611512232910*\[Alpha]1^2 - 2689091256760430227558996*
        \[Alpha]2^2 + 1417321930826478825173025*\[Lambda]ev))/
     (1153018394460928870875*r^18) + 
    (22494545171614235583444160*\[Alpha]1^2 - 22400899861655526269196619*
       \[Alpha]2^2 + 9314139662118663483711600*\[Lambda]ev)/
     (18448294311374861934000*r^17) + 
    (-11820288503503266620384074272*\[Alpha]1^2 - 
      29763631034472800183356737839*\[Alpha]2^2 + 
      11574358089152148511560939600*\[Lambda]ev)/(806310638867166994187827200*
      r^10) + (54922126353258098695356174107*\[Alpha]1^2 - 
      182186512806115355567424146138*\[Alpha]2^2 + 
      98620115202095756040724352400*\[Lambda]ev)/(881902261260963899892936000*
      r^14) + (-253171483663545479066327846796*\[Alpha]1^2 - 
      503078093132658271775740019311*\[Alpha]2^2 + 
      155981291917944457928485922400*\[Lambda]ev)/
     (16126212777343339883756544000*r^8) + 
    (-280183483193272622148169644926*\[Alpha]1^2 - 
      1469146668384866879531528242473*\[Alpha]2^2 + 
      533272345386429609989763134400*\[Lambda]ev)/
     (7055218090087711199143488000*r^12))*\[Chi]^14 + 
  x^8*((-2782944411499005424542660841952*\[Alpha]1^2 + 
      7837206159456368742436310154085*\[Alpha]2^2 - 
      3730393865357788779223119446400*\[Lambda]ev)/
     (14110436180175422398286976000*r^14) + 
    (-616049730347607944920861075168*\[Alpha]1^2 + 
      748643447076133099661251408975*\[Alpha]2^2 - 
      700509979662305864464038225600*\[Lambda]ev)/
     (3527609045043855599571744000*r^16) + 
    (29068098920860010035443364098*\[Alpha]1^2 + 
      1405916192050964441057088956017*\[Alpha]2^2 - 
      647078847996986135106874898400*\[Lambda]ev)/
     (14110436180175422398286976000*r^12) + 
    (54687046419776159201314517600*\[Alpha]1^2 + 
      368317293749016709724247227597*\[Alpha]2^2 - 
      147040137703160489821534300800*\[Lambda]ev)/
     (8063106388671669941878272000*r^10) + 
    (-47728773428328114701633948*\[Alpha]1^2 + 49969266890319261680050141*
       \[Alpha]2^2 - 27602715382074738684979200*\[Lambda]ev)/
     (18448294311374861934000*r^18) - 
    (16*(217166557387014561*\[Alpha]1^2 - 178269135878357888*\[Alpha]2^2 - 
       484354405697362200*\[Lambda]ev))/(175861320760125*r^22) + 
    (71680*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^27) - 
    (128*(131312*\[Alpha]1^2 - 57915*\[Alpha]2^2 + 210000*\[Lambda]ev))/
     (33*r^26) + (64*(361250616*\[Alpha]1^2 - 163835595*\[Alpha]2^2 + 
       752652760*\[Lambda]ev))/(57057*r^25) + 
    (128*(2802166359654*\[Alpha]1^2 - 7904632015955*\[Alpha]2^2 + 
       3082390706160*\[Lambda]ev))/(7027425405*r^24) - 
    (16*(54591742976762*\[Alpha]1^2 - 62477827937035*\[Alpha]2^2 + 
       161015684537400*\[Lambda]ev))/(6780849075*r^23) + 
    (4*(1557287813106781890714*\[Alpha]1^2 - 1414818929390036694797*
        \[Alpha]2^2 + 3182518619740239179400*\[Lambda]ev))/
     (158099327363352375*r^21) + (175220725575302122658392*\[Alpha]1^2 - 
      167767134369664369673133*\[Alpha]2^2 + 153406218129027686222400*
       \[Lambda]ev)/(10434555605981256750*r^20) + 
    (12567342106384268060211487*\[Alpha]1^2 - 15235599279747437824857052*
       \[Alpha]2^2 + 8132155982712970803995400*\[Lambda]ev)/
     (2306036788921857741750*r^19) + 
    (-1963586676127364911470957360*\[Alpha]1^2 - 
      61325376445991597660397693583*\[Alpha]2^2 + 
      33192990112121333086410417600*\[Lambda]ev)/
     (8063106388671669941878272000*r^9) + 
    (37940036466119029769134381353*\[Alpha]1^2 - 
      108169305928674103551566285963*\[Alpha]2^2 + 
      66564056306623839049264978800*\[Lambda]ev)/(293967420420321299964312000*
      r^15) + (-7153769819898646446787070078*\[Alpha]1^2 - 
      222131435022889365783949669581*\[Alpha]2^2 + 
      99925503559795596689994667680*\[Lambda]ev)/
     (2822087236035084479657395200*r^11) + 
    (255605354663306181020178032952*\[Alpha]1^2 - 
      506982482383166010977199106283*\[Alpha]2^2 + 
      317004712629568985994495082560*\[Lambda]ev)/
     (2822087236035084479657395200*r^13) + 
    (1106358434836689506947345911376*\[Alpha]1^2 - 
      1015524825367936862112891110211*\[Alpha]2^2 + 
      594186780041624787318572871600*\[Lambda]ev)/
     (440951130630481949946468000*r^17))*\[Chi]^14 + 
  x^10*((-1221501795845101023907186887144*\[Alpha]1^2 + 
      830292821888534891157119665711*\[Alpha]2^2 - 
      705363891842113304312595283200*\[Lambda]ev)/
     (2351739363362570399714496000*r^15) + 
    (-701855922642367896242394812952*\[Alpha]1^2 + 
      1017784771137406404568424109493*\[Alpha]2^2 - 
      615340658428572599217868773600*\[Lambda]ev)/
     (7055218090087711199143488000*r^13) + 
    (-225080417675682875675758288528*\[Alpha]1^2 + 
      180564222245267369377883420419*\[Alpha]2^2 - 
      121902445500293913783074706960*\[Lambda]ev)/(88190226126096389989293600*
      r^17) + (-77354430511119903584927875052*\[Alpha]1^2 + 
      53954612887578587392577586421*\[Alpha]2^2 - 
      55227560113275622674225624000*\[Lambda]ev)/
     (9406957453450281598857984000*r^11) - 
    (14336*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(11*r^27) + 
    (768*(32168*\[Alpha]1^2 - 13365*\[Alpha]2^2 + 49420*\[Lambda]ev))/
     (55*r^26) - (64*(3610067176*\[Alpha]1^2 - 1971873585*\[Alpha]2^2 + 
       6567753480*\[Lambda]ev))/(285285*r^25) + 
    (64*(23571476355404*\[Alpha]1^2 - 12437547916341*\[Alpha]2^2 + 
       48299501378760*\[Lambda]ev))/(2342475135*r^24) - 
    (32*(10628791246035414*\[Alpha]1^2 - 586533149203625*\[Alpha]2^2 + 
       23233263451299000*\[Lambda]ev))/(1932541986375*r^23) - 
    (4*(8529856423444664192*\[Alpha]1^2 - 18458833333976362873*\[Alpha]2^2 + 
       26181685370237797400*\[Lambda]ev))/(605744549284875*r^22) + 
    (16*(55400016315103938883*\[Alpha]1^2 - 119036520191046754569*
        \[Alpha]2^2 + 319872685799965457250*\[Lambda]ev))/
     (43117998371823375*r^21) + (5811368879736719726130280*\[Alpha]1^2 - 
      4205274800390777946711879*\[Alpha]2^2 + 4925851454101249761289200*
       \[Lambda]ev)/(177387445301681364750*r^20) + 
    (14167950083906452805082324*\[Alpha]1^2 - 26640329173857811109382971*
       \[Alpha]2^2 + 9180636320846024346312000*\[Lambda]ev)/
     (4612073577843715483500*r^19) + 
    (47881066857832515420918601580*\[Alpha]1^2 - 
      46062116213088069534564002021*\[Alpha]2^2 + 
      27174728176008962203038384000*\[Lambda]ev)/(12969150900896527939602000*
      r^18) + (87583056512679324004040021561*\[Alpha]1^2 - 
      155749997219321783065126663948*\[Alpha]2^2 + 
      86431106188665677285969522400*\[Lambda]ev)/(587934840840642599928624000*
      r^14) + (141578696391634788610167933882*\[Alpha]1^2 - 
      283231644039120753474995679583*\[Alpha]2^2 + 
      153937381554999767205691610400*\[Lambda]ev)/
     (4703478726725140799428992000*r^12) + 
    (1297040523958693310802553674815*\[Alpha]1^2 - 
      1269312984405212037630329943708*\[Alpha]2^2 + 
      730672819424175235884601525200*\[Lambda]ev)/
     (881902261260963899892936000*r^16))*\[Chi]^14 + 
  x^12*((-1810342709966471200474027335416*\[Alpha]1^2 + 
      1274727622021567721251425206073*\[Alpha]2^2 - 
      888005210585468429185152220800*\[Lambda]ev)/
     (14110436180175422398286976000*r^14) + 
    (-624601859545643135650191334708*\[Alpha]1^2 + 
      550104011003962546059684093951*\[Alpha]2^2 - 
      333602565701072148282333692160*\[Lambda]ev)/
     (705521809008771119914348800*r^16) + 
    (-27346804846279588894792434184*\[Alpha]1^2 + 
      5906163791068204849595333781*\[Alpha]2^2 - 
      10395722041334923542120471600*\[Lambda]ev)/(12969150900896527939602000*
      r^18) + (14336*(62*\[Alpha]1^2 + 69*\[Lambda]ev))/(33*r^27) - 
    (128*(254704*\[Alpha]1^2 - 102465*\[Alpha]2^2 + 383040*\[Lambda]ev))/
     (165*r^26) + (64*(2411421096*\[Alpha]1^2 - 1369665495*\[Alpha]2^2 + 
       4200063200*\[Lambda]ev))/(285285*r^25) - 
    (64*(28852285900580*\[Alpha]1^2 - 18586290770451*\[Alpha]2^2 + 
       55284048019800*\[Lambda]ev))/(2342475135*r^24) + 
    (32*(41165363266919403*\[Alpha]1^2 - 27373544495815775*\[Alpha]2^2 + 
       84466716241297500*\[Lambda]ev))/(1932541986375*r^23) + 
    (16*(188380942437501793261*\[Alpha]1^2 - 51937516671969013218*
        \[Alpha]2^2 + 412555341495643297875*\[Lambda]ev))/
     (36484460160773625*r^21) - (8*(236315216257811078034*\[Alpha]1^2 - 
       145220115396633126031*\[Alpha]2^2 + 510230496154435056000*
        \[Lambda]ev))/(5451700943563875*r^22) + 
    (272896045739080796319292*\[Alpha]1^2 - 947565143293535166240841*
       \[Alpha]2^2 + 953801895077571000661200*\[Lambda]ev)/
     (29564574216946894125*r^20) + 
    (10265811138495460617752560786*\[Alpha]1^2 - 6437847041407770553541548143*
       \[Alpha]2^2 + 4755748987984055275068014160*\[Lambda]ev)/
     (648457545044826396980100*r^19) + 
    (353960054425712628641151906184*\[Alpha]1^2 - 
      32900874959810964340704695997*\[Alpha]2^2 + 
      127640234083777124830318598400*\[Lambda]ev)/
     (14110436180175422398286976000*r^13) + 
    (838047013852358090480780401840*\[Alpha]1^2 - 
      290279240651873555306206353267*\[Alpha]2^2 + 
      357654961413888668401181310000*\[Lambda]ev)/
     (440951130630481949946468000*r^17) + 
    (1688268935478054685260412635784*\[Alpha]1^2 - 
      967262350623238797042236411703*\[Alpha]2^2 + 
      764287817750490157282700942400*\[Lambda]ev)/
     (3527609045043855599571744000*r^15))*\[Chi]^14}


==> anc/Hsolquartic.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(32512*\[Xi]1)/(17*r^10) - (87424*\[Xi]1)/(85*r^9) - 
  (3072*\[Xi]1)/(1105*r^8) - (21504*\[Xi]1)/(12155*r^7) - 
  (14336*\[Xi]1)/(12155*r^6) - (2048*\[Xi]1)/(2431*r^5) - 
  (8192*\[Xi]1)/(12155*r^4) - (8192*\[Xi]1)/(12155*r^3) - 
  (16384*\[Xi]1)/(12155*r^2) + (16384*\[Xi]1)/(12155*r) + 
  ((31965239*\[Xi]1 - 10536234*\[Xi]2)/(16166150*r^4) + 
    (31965239*\[Xi]1 - 10536234*\[Xi]2)/(16166150*r^3) - 
    (8*(1387861*\[Xi]1 - 6425406*\[Xi]2))/(8083075*r^9) + 
    (15228767*\[Xi]1 - 3271962*\[Xi]2)/(8083075*r^5) - 
    (256*(35708*\[Xi]1 - 94653*\[Xi]2))/(1865325*r^10) - 
    (9*(155951*\[Xi]1 - 86522*\[Xi]2))/(646646*r^2) + 
    (9*(155951*\[Xi]1 - 86522*\[Xi]2))/(646646*r) + 
    (16*(391867*\[Xi]1 + 315198*\[Xi]2))/(4849845*r^7) + 
    (2*(6860531*\[Xi]1 + 360174*\[Xi]2))/(8083075*r^6) - 
    (256*(4254521*\[Xi]1 + 4164354*\[Xi]2))/(621775*r^11) + 
    (4*(2546629*\[Xi]1 + 17381826*\[Xi]2))/(24249225*r^8))*\[Chi]^2 + 
  x^2*((384*(50630639*\[Xi]1 - 24164004*\[Xi]2))/(621775*r^11) - 
    (2*(22440421*\[Xi]1 - 16994046*\[Xi]2))/(8083075*r^6) + 
    (128*(6214657*\[Xi]1 - 2691702*\[Xi]2))/(24249225*r^10) + 
    (56*(36949*\[Xi]1 - 11934*\[Xi]2))/(182325*r^9) - 
    (4608*(15465*\[Xi]1 - 8636*\[Xi]2))/(1309*r^12) - 
    (9216*(127*\[Xi]1 - 118*\[Xi]2))/(323323*r^7) + 
    (12*(717047*\[Xi]1 + 830038*\[Xi]2))/(8083075*r^8) + 
    (-48991663*\[Xi]1 + 36482298*\[Xi]2)/(8083075*r^5) + 
    (-200152387*\[Xi]1 + 75458802*\[Xi]2)/(16166150*r^3) + 
    (-69408067*\[Xi]1 + 75458802*\[Xi]2)/(16166150*r^4))*\[Chi]^2 + 
  ((814156715*\[Xi]1 - 104039564*\[Xi]2)/(743642900*r^2) + 
    (116906747*\[Xi]1 + 103323868*\[Xi]2)/(26558675*r^6) + 
    (-814156715*\[Xi]1 + 104039564*\[Xi]2)/(743642900*r) + 
    (226596883*\[Xi]1 + 148329848*\[Xi]2)/(148728580*r^4) + 
    (226596883*\[Xi]1 + 148329848*\[Xi]2)/(148728580*r^3) + 
    (3*(307742097*\[Xi]1 + 243131488*\[Xi]2))/(371821450*r^5) + 
    (4*(700576523*\[Xi]1 + 739174984*\[Xi]2))/(111546435*r^9) + 
    (384*(825316301*\[Xi]1 + 865567512*\[Xi]2))/(2045017975*r^12) + 
    (8*(6028434309*\[Xi]1 + 5745000763*\[Xi]2))/(6135053925*r^7) + 
    (64*(7990544963*\[Xi]1 + 8595858672*\[Xi]2))/(6135053925*r^11) + 
    (2*(8602663911*\[Xi]1 + 8699755708*\[Xi]2))/(1227010785*r^8) + 
    (8*(34864270303*\[Xi]1 + 37578882742*\[Xi]2))/(6135053925*r^10))*
   \[Chi]^4 + x^4*((-1536*(5371595891*\[Xi]1 - 3388746986*\[Xi]2))/
     (26558675*r^13) + (256*(83788205*\[Xi]1 - 64200636*\[Xi]2))/
     (38675*r^14) + (1250728417*\[Xi]1 + 306904062*\[Xi]2)/(26558675*r^6) + 
    (20831445615*\[Xi]1 + 2245036718*\[Xi]2)/(557732175*r^5) + 
    (8*(15511530165*\[Xi]1 + 3400680898*\[Xi]2))/(266741475*r^10) + 
    (64*(35272651455*\[Xi]1 + 18994329472*\[Xi]2))/(2045017975*r^12) + 
    (8*(79943197937*\[Xi]1 + 27304157274*\[Xi]2))/(876436275*r^11) + 
    (4*(259397868641*\[Xi]1 + 35021994424*\[Xi]2))/(6135053925*r^8) + 
    (4*(439075198835*\[Xi]1 + 66925145978*\[Xi]2))/(6135053925*r^9) + 
    (581060029635*\[Xi]1 + 97269441662*\[Xi]2)/(6135053925*r^7))*\[Chi]^4 + 
  x^2*((-143454399425*\[Xi]1 - 86893732834*\[Xi]2)/(2045017975*r^7) + 
    (5795524915*\[Xi]1 - 7278590524*\[Xi]2)/(743642900*r^4) + 
    (-5892026317*\[Xi]1 - 5697131652*\[Xi]2)/(371821450*r^5) + 
    (-3889032185*\[Xi]1 - 1905574324*\[Xi]2)/(743642900*r^3) - 
    (64*(2575423259*\[Xi]1 + 2060015938*\[Xi]2))/(471927225*r^10) - 
    (2*(3340411037*\[Xi]1 + 2405055875*\[Xi]2))/(185910725*r^6) + 
    (384*(12420498653*\[Xi]1 + 11992494076*\[Xi]2))/(185910725*r^13) - 
    (64*(28151767235*\[Xi]1 + 35972377032*\[Xi]2))/(2045017975*r^12) - 
    (24*(47677021591*\[Xi]1 + 47739041318*\[Xi]2))/(2045017975*r^11) - 
    (2*(128359535349*\[Xi]1 + 76540632664*\[Xi]2))/(2045017975*r^8) - 
    (8*(163340489560*\[Xi]1 + 108599723249*\[Xi]2))/(6135053925*r^9))*
   \[Chi]^4 + ((-22483354939*\[Xi]1 - 6307717890*\[Xi]2)/(7393935120*r) + 
    (22483354939*\[Xi]1 + 6307717890*\[Xi]2)/(7393935120*r^2) + 
    (6304*(20293309138*\[Xi]1 + 21218236141*\[Xi]2))/(2312915329725*r^12) + 
    (414408087923*\[Xi]1 + 385885080410*\[Xi]2)/(258787729200*r^4) + 
    (414408087923*\[Xi]1 + 385885080410*\[Xi]2)/(258787729200*r^3) + 
    (64*(1890872155544*\[Xi]1 + 1965643913605*\[Xi]2))/(2312915329725*r^13) + 
    (3353151871807*\[Xi]1 + 3217046156446*\[Xi]2)/(711666255300*r^6) + 
    (2*(3439695622409*\[Xi]1 + 3482587938590*\[Xi]2))/(330416475675*r^9) + 
    (3754930903589*\[Xi]1 + 3559609399134*\[Xi]2)/(1423332510600*r^5) + 
    (4374156251177*\[Xi]1 + 4338022586610*\[Xi]2)/(330416475675*r^8) + 
    (16*(4521281305523*\[Xi]1 + 4659197519959*\[Xi]2))/(2312915329725*r^10) + 
    (5336799517251*\[Xi]1 + 5192679833114*\[Xi]2)/(660832951350*r^7) + 
    (8*(12735547342979*\[Xi]1 + 13273687020054*\[Xi]2))/(2312915329725*r^11))*
   \[Chi]^6 + x^6*((-941898882356855*\[Xi]1 - 405981903138234*\[Xi]2)/
     (2312915329725*r^9) + (256*(3890529377125*\[Xi]1 - 
       2790153929172*\[Xi]2))/(557732175*r^15) - 
    (2048*(1577894555*\[Xi]1 - 1360235178*\[Xi]2))/(949025*r^16) - 
    (24*(33463323638851*\[Xi]1 + 13430881341126*\[Xi]2))/
     (110138825225*r^13) - (2*(90917764393591*\[Xi]1 + 
       33567284429814*\[Xi]2))/(2312915329725*r^7) - 
    (4*(159276829139099*\[Xi]1 + 53524455039870*\[Xi]2))/
     (330416475675*r^11) - (8*(265431746690753*\[Xi]1 + 
       96156002910896*\[Xi]2))/(2312915329725*r^10) - 
    (2*(186704149927112*\[Xi]1 + 100483752280729*\[Xi]2))/
     (2312915329725*r^8) - (128*(241378085358349*\[Xi]1 + 
       119215490386932*\[Xi]2))/(2312915329725*r^14) - 
    (8*(369444717904201*\[Xi]1 + 129153844105654*\[Xi]2))/
     (770971776575*r^12))*\[Chi]^6 + 
  x^2*((-26695990792789*\[Xi]1 - 24899273213594*\[Xi]2)/(711666255300*r^6) + 
    (-14978617390808*\[Xi]1 - 13613919935869*\[Xi]2)/(210265029975*r^7) + 
    (-9142931875991*\[Xi]1 - 9008016158362*\[Xi]2)/(474444170200*r^5) + 
    (408797511229*\[Xi]1 - 952868257234*\[Xi]2)/(258787729200*r^3) + 
    (-184451672813*\[Xi]1 - 105090521086*\[Xi]2)/(36969675600*r^4) - 
    (256*(869544446731*\[Xi]1 + 905536057232*\[Xi]2))/(59305521275*r^14) - 
    (2*(7183495493011*\[Xi]1 + 6548403360908*\[Xi]2))/(110138825225*r^8) - 
    (64*(7087253631404*\[Xi]1 + 7414229395519*\[Xi]2))/(210265029975*r^13) - 
    (4*(21616174386367*\[Xi]1 + 20780000663762*\[Xi]2))/(210265029975*r^10) - 
    (2*(38553979775335*\[Xi]1 + 35908823320108*\[Xi]2))/(330416475675*r^9) - 
    (12*(46092716161145*\[Xi]1 + 45886339521104*\[Xi]2))/
     (770971776575*r^11) - (8*(359852370174397*\[Xi]1 + 
       369547040312550*\[Xi]2))/(2312915329725*r^12))*\[Chi]^6 + 
  x^4*((-128*(1450080727405*\[Xi]1 + 1385026622828*\[Xi]2))/
     (1244171775*r^15) + (1732935279329*\[Xi]1 + 1563996288262*\[Xi]2)/
     (71166625530*r^5) + (103*(4892354582057*\[Xi]1 + 4750834466320*\[Xi]2))/
     (4625830659450*r^7) + (2525067727605*\[Xi]1 + 5836363399366*\[Xi]2)/
     (118611042550*r^6) + (8*(55426908316616*\[Xi]1 + 45040384279545*\[Xi]2))/
     (210265029975*r^11) + (512*(58343444324328*\[Xi]1 + 
       64436712736559*\[Xi]2))/(2312915329725*r^14) + 
    (175666965387869*\[Xi]1 + 145217182860562*\[Xi]2)/(330416475675*r^9) + 
    (16*(573842802999801*\[Xi]1 + 497265881919284*\[Xi]2))/
     (2312915329725*r^12) + 
    (4*(625264540226899*\[Xi]1 + 499962246499574*\[Xi]2))/
     (2312915329725*r^10) + (574891239546769*\[Xi]1 + 511480102520532*\[Xi]2)/
     (2312915329725*r^8) + (8*(698909289147071*\[Xi]1 + 
       672878520422110*\[Xi]2))/(770971776575*r^13))*\[Chi]^6 + 
  ((-409561072351*\[Xi]1 - 208680055534*\[Xi]2)/(83349814080*r) + 
    (409561072351*\[Xi]1 + 208680055534*\[Xi]2)/(83349814080*r^2) + 
    (1510846127147*\[Xi]1 + 1510472758294*\[Xi]2)/(916847954880*r^4) + 
    (1510846127147*\[Xi]1 + 1510472758294*\[Xi]2)/(916847954880*r^3) + 
    (16*(2643790463729*\[Xi]1 + 2733676965434*\[Xi]2))/(2172738643075*r^14) + 
    (2*(4316549898337*\[Xi]1 + 4418839416746*\[Xi]2))/(310391234725*r^11) + 
    (59398065994291*\[Xi]1 + 58772712319202*\[Xi]2)/(5462885731160*r^8) + 
    (112562315930422*\[Xi]1 + 110638796099189*\[Xi]2)/(26072863716900*r^6) + 
    (2*(111614906239367*\[Xi]1 + 113032661025386*\[Xi]2))/
     (10242910745925*r^10) + 
    (4*(109321287177913*\[Xi]1 + 113172133181918*\[Xi]2))/
     (14340075044295*r^13) + (176437057255029*\[Xi]1 + 
      174708385979698*\[Xi]2)/(69527636578400*r^5) + 
    (649722604661407*\[Xi]1 + 649997630132842*\[Xi]2)/(40971642983700*r^9) + 
    (2*(1143453409979467*\[Xi]1 + 1179567807617786*\[Xi]2))/
     (71700375221475*r^12) + (2022534164373887*\[Xi]1 + 
      1987818616964344*\[Xi]2)/(286801500885900*r^7))*\[Chi]^8 + 
  x^2*((-3904257698589517*\[Xi]1 - 3890715786018330*\[Xi]2)/
     (208582909735200*r^5) + (-3720505808595991*\[Xi]1 - 
      3610157018635010*\[Xi]2)/(20485821491850*r^9) + 
    (-2535383990820353*\[Xi]1 - 2442965275181532*\[Xi]2)/
     (40971642983700*r^7) + (-1104503518799834*\[Xi]1 - 
      1064200821704745*\[Xi]2)/(10242910745925*r^8) + 
    (-325781760582853*\[Xi]1 - 317446030667522*\[Xi]2)/(9481041351600*r^6) + 
    (-178258090475485*\[Xi]1 - 174938428854066*\[Xi]2)/(602524161525*r^10) + 
    (-310863193307*\[Xi]1 - 141448349670*\[Xi]2)/(27783271360*r^4) + 
    (431275379699*\[Xi]1 + 1676438070*\[Xi]2)/(61123196992*r^3) - 
    (16*(55307621383613*\[Xi]1 + 57171540469642*\[Xi]2))/
     (787916211225*r^15) - (8*(1544580573797507*\[Xi]1 + 
       1594308286657618*\[Xi]2))/(10242910745925*r^14) - 
    (4*(1584345015932781*\[Xi]1 + 1620879311531582*\[Xi]2))/
     (6518215929225*r^13) - (2*(2378236972474377*\[Xi]1 + 
       2366441738793718*\[Xi]2))/(10242910745925*r^11) - 
    (2*(24927688258116887*\[Xi]1 + 25169297389531538*\[Xi]2))/
     (71700375221475*r^12))*\[Chi]^8 + 
  x^4*((32*(1098706181907637*\[Xi]1 + 1138427649892836*\[Xi]2))/
     (2172738643075*r^15) + (2*(1485415059115271*\[Xi]1 + 
       1408803029790440*\[Xi]2))/(3414303581975*r^10) + 
    (188*(2061221878790937*\[Xi]1 + 2042782502281240*\[Xi]2))/
     (71700375221475*r^13) + (1318594205492423*\[Xi]1 + 
      2260147568621802*\[Xi]2)/(104291454867600*r^5) + 
    (4072469944875845*\[Xi]1 + 3606237819806134*\[Xi]2)/
     (104291454867600*r^6) + 
    (2*(8413151088680961*\[Xi]1 + 8030535253855880*\[Xi]2))/
     (10242910745925*r^11) + (15826699008993605*\[Xi]1 + 
      15232514495970504*\[Xi]2)/(71700375221475*r^8) + 
    (16*(42373059175780799*\[Xi]1 + 43043841453751604*\[Xi]2))/
     (71700375221475*r^14) + (4*(54085653269724753*\[Xi]1 + 
       52426112001883010*\[Xi]2))/(71700375221475*r^12) + 
    (60069027525437435*\[Xi]1 + 58757149647085394*\[Xi]2)/
     (573603001771800*r^7) + (64048843355241469*\[Xi]1 + 
      60935876098336964*\[Xi]2)/(143400750442950*r^9) + 
    (32*(60798945817491823*\[Xi]1 + 63144053466723170*\[Xi]2))/
     (71700375221475*r^16))*\[Chi]^8 + 
  x^8*((-32*(38604186840381601*\[Xi]1 - 29907248354383962*\[Xi]2))/
     (167133741775*r^17) + (1536*(3494483845*\[Xi]1 - 3187045152*\[Xi]2))/
     (352495*r^18) + (2*(4834900946278505*\[Xi]1 + 2475869033878342*\[Xi]2))/
     (71700375221475*r^9) + (2*(8097172728100251*\[Xi]1 + 
       3903315570168458*\[Xi]2))/(5515413478575*r^12) + 
    (11323748492439687*\[Xi]1 + 6376912370277610*\[Xi]2)/
     (10242910745925*r^11) + (2*(13266076002755661*\[Xi]1 + 
       8862674020697582*\[Xi]2))/(71700375221475*r^10) + 
    (8*(45744231195644515*\[Xi]1 + 20102626907540854*\[Xi]2))/
     (10242910745925*r^15) + (8*(49171328471482785*\[Xi]1 + 
       20672687184896314*\[Xi]2))/(23900125073825*r^14) + 
    (8*(64381074878647443*\[Xi]1 + 27963575410159162*\[Xi]2))/
     (71700375221475*r^13) + (16*(331898572658934257*\[Xi]1 + 
       163419270628523886*\[Xi]2))/(71700375221475*r^16))*\[Chi]^8 + 
  x^6*((-107132160808388537*\[Xi]1 - 103315005314173474*\[Xi]2)/
     (286801500885900*r^9) + (-61559708118900815*\[Xi]1 - 
      82280125750713714*\[Xi]2)/(573603001771800*r^8) + 
    (-33057716374546091*\[Xi]1 - 31867498774990106*\[Xi]2)/
     (573603001771800*r^7) + (-21967982598921419*\[Xi]1 - 
      20415126032339098*\[Xi]2)/(23900125073825*r^10) + 
    (-1988160401534747*\[Xi]1 - 1780956447823590*\[Xi]2)/
     (931173704175*r^11) - (112*(1902299878903019*\[Xi]1 + 
       1716181100320282*\[Xi]2))/(10242910745925*r^14) + 
    (32*(2969551320227081*\[Xi]1 + 2808000373378790*\[Xi]2))/
     (167133741775*r^17) - (4*(25906605581892965*\[Xi]1 + 
       22655412418974264*\[Xi]2))/(10242910745925*r^13) - 
    (2*(169989284625201861*\[Xi]1 + 148669209283331270*\[Xi]2))/
     (71700375221475*r^12) - (8*(370290193034277283*\[Xi]1 + 
       356566634820667038*\[Xi]2))/(71700375221475*r^15) - 
    (16*(356059324343056435*\[Xi]1 + 378335478926602298*\[Xi]2))/
     (71700375221475*r^16))*\[Chi]^8 + 
  x^2*((-196179931115570844525*\[Xi]1 - 192842564500051068686*\[Xi]2)/
     (1443185152457848800*r^9) + (-22358828262512549495*\[Xi]1 - 
      21914206243133551034*\[Xi]2)/(262397300446881600*r^8) + 
    (-3923067732079741373*\[Xi]1 - 3904889515901841452*\[Xi]2)/
     (12885581718373650*r^11) + (-1788053799371988953*\[Xi]1 - 
      1767182935096709792*\[Xi]2)/(8590387812249100*r^10) + 
    (-834930860029258843*\[Xi]1 - 837919598613672062*\[Xi]2)/
     (1982397187442100*r^12) + (-633762476152640681*\[Xi]1 - 
      641520461416981018*\[Xi]2)/(1171416519852150*r^13) + 
    (-259313974898106754*\[Xi]1 - 254449337200495601*\[Xi]2)/
     (5046101931670800*r^7) + (-7555406631298453*\[Xi]1 - 
      4362306825442922*\[Xi]2)/(452311657740800*r^4) + 
    (-3385541912661559*\[Xi]1 - 3346459071745726*\[Xi]2)/
     (113077914435200*r^6) + (-678820419685963*\[Xi]1 - 
      680139571344502*\[Xi]2)/(39909852153600*r^5) + 
    (5779901884450107*\[Xi]1 + 2432315782744118*\[Xi]2)/
     (452311657740800*r^3) - (16*(32541217096998999*\[Xi]1 + 
       33482021275029716*\[Xi]2))/(1366652606494175*r^16) - 
    (4*(517831353483402089*\[Xi]1 + 531477880558710216*\[Xi]2))/
     (3469195078023675*r^15) - 
    (4*(2342419476602891717*\[Xi]1 + 2389934735285085019*\[Xi]2))/
     (15033178671435925*r^14))*\[Chi]^10 + 
  ((-712891121860745*\[Xi]1 - 458810767963826*\[Xi]2)/(104379613324800*r) + 
    (428115323308025*\[Xi]1 + 425293800976826*\[Xi]2)/(113077914435200*r^6) + 
    (712891121860745*\[Xi]1 + 458810767963826*\[Xi]2)/(104379613324800*r^2) + 
    (738083015683289*\[Xi]1 + 751995732863794*\[Xi]2)/(452311657740800*r^4) + 
    (738083015683289*\[Xi]1 + 751995732863794*\[Xi]2)/(452311657740800*r^3) + 
    (1594313662299339*\[Xi]1 + 1602583334817446*\[Xi]2)/
     (678467486611200*r^5) + 
    (8*(3941734119591854*\[Xi]1 + 4061187516421621*\[Xi]2))/
     (4099957819482525*r^15) + 
    (4*(16325767600358897*\[Xi]1 + 16813873774564547*\[Xi]2))/
     (4099957819482525*r^14) + (38292877179947905*\[Xi]1 + 
      38784757509973022*\[Xi]2)/(1982397187442100*r^11) + 
    (3*(61161547856824979*\[Xi]1 + 62423947298811662*\[Xi]2))/
     (8590387812249100*r^12) + (136615269842356047*\[Xi]1 + 
      137182886176889438*\[Xi]2)/(8590387812249100*r^10) + 
    (265780159126372243*\[Xi]1 + 272834574126416798*\[Xi]2)/
     (12885581718373650*r^13) + (777897254764975391*\[Xi]1 + 
      769129929873319060*\[Xi]2)/(131198650223440800*r^7) + 
    (2297842921336655243*\[Xi]1 + 2275341596361981698*\[Xi]2)/
     (262397300446881600*r^8) + (2510445902815225867*\[Xi]1 + 
      2500414408423659362*\[Xi]2)/(206169307493978400*r^9))*\[Chi]^10 + 
  x^4*((65337352143469*\[Xi]1 + 561695503800551*\[Xi]2)/
     (42404217913200*r^5) + (1888234461698077*\[Xi]1 + 
      1436191074984873*\[Xi]2)/(42404217913200*r^6) + 
    (2*(561241254618111181*\[Xi]1 + 558047633704763745*\[Xi]2))/
     (378987697599225*r^13) + (778810617506215323*\[Xi]1 + 
      760820642979256112*\[Xi]2)/(1261525482917700*r^10) + 
    (16*(1604888439794381921*\[Xi]1 + 1655125434967556731*\[Xi]2))/
     (3469195078023675*r^17) + (1953308695303917220*\[Xi]1 + 
      1929016535791779703*\[Xi]2)/(21866441703906800*r^7) + 
    (8*(3288004599165618517*\[Xi]1 + 3344620598256856103*\[Xi]2))/
     (4099957819482525*r^15) + (6991320017152062875*\[Xi]1 + 
      6847984159650514306*\[Xi]2)/(6442790859186825*r^11) + 
    (11809684151601373535*\[Xi]1 + 11637238229014769297*\[Xi]2)/
     (6442790859186825*r^12) + 
    (2*(20429566589725827337*\[Xi]1 + 20540594198438372862*\[Xi]2))/
     (9019907202861555*r^14) + (23274161545118823225*\[Xi]1 + 
      22839681631330121444*\[Xi]2)/(131198650223440800*r^8) + 
    (8*(45054167390893460666*\[Xi]1 + 46275472641856689097*\[Xi]2))/
     (45099536014307775*r^16) + (48741466047001478087*\[Xi]1 + 
      47649080576005063492*\[Xi]2)/(144318515245784880*r^9))*\[Chi]^10 + 
  x^10*((-318881453312537905687*\[Xi]1 - 176911223242919498802*\[Xi]2)/
     (45099536014307775*r^14) + (-210757131258857607925*\[Xi]1 - 
      135016001867216351382*\[Xi]2)/(90199072028615550*r^13) + 
    (-123281252642797314151*\[Xi]1 - 91122794406631215314*\[Xi]2)/
     (180398144057231100*r^12) + 
    (32*(14217032478598405277*\[Xi]1 - 11600551757977109106*\[Xi]2))/
     (18551845337025*r^19) + (-2162761904714668779*\[Xi]1 - 
      1292702335693557310*\[Xi]2)/(10611655532778300*r^11) - 
    (1024*(462838478793335*\[Xi]1 - 435307472940696*\[Xi]2))/
     (8673139475*r^20) - (128*(7598979511507613651*\[Xi]1 + 
       3720572686017829602*\[Xi]2))/(3469195078023675*r^18) - 
    (2*(30711491572167094041*\[Xi]1 + 14219076739052564446*\[Xi]2))/
     (1218906378765075*r^16) - 
    (8*(110343876635745156763*\[Xi]1 + 54560436391710678216*\[Xi]2))/
     (45099536014307775*r^15) - 
    (4*(196577279444147867729*\[Xi]1 + 90628585760075334006*\[Xi]2))/
     (6442790859186825*r^17))*\[Chi]^10 + 
  x^6*((-220696705823324096395*\[Xi]1 - 215955544381901443148*\[Xi]2)/
     (721592576228924400*r^9) + (-68576520441317315435*\[Xi]1 - 
      66232812390892246107*\[Xi]2)/(45099536014307775*r^11) + 
    (-20376364128919886290*\[Xi]1 - 19636606911245947111*\[Xi]2)/
     (6442790859186825*r^12) + (-18033989755385708287*\[Xi]1 - 
      17515355352874583244*\[Xi]2)/(25771163436747300*r^10) + 
    (-14819440266470957165*\[Xi]1 - 13858599590433321772*\[Xi]2)/
     (131198650223440800*r^8) + (-4858293304444390309*\[Xi]1 - 
      6537506776091488696*\[Xi]2)/(131198650223440800*r^7) - 
    (8*(80685200221433485*\[Xi]1 + 81610623221147159*\[Xi]2))/
     (15697715285175*r^16) - (16*(2609980290781552159*\[Xi]1 + 
       2690655163532958807*\[Xi]2))/(585708259926075*r^17) - 
    (2*(20399022636222115007*\[Xi]1 + 19717043957430233107*\[Xi]2))/
     (6442790859186825*r^13) - 
    (16*(64364144693826726829*\[Xi]1 + 63802126120491166488*\[Xi]2))/
     (45099536014307775*r^15) - 
    (64*(83566384543242167701*\[Xi]1 + 86641515904282355150*\[Xi]2))/
     (45099536014307775*r^18) - 
    (2*(275926205033268271381*\[Xi]1 + 269222881008718776610*\[Xi]2))/
     (45099536014307775*r^14))*\[Chi]^10 + 
  x^8*((827841899642886610*\[Xi]1 + 813201858468567049*\[Xi]2)/
     (8199915638965050*r^9) - (32*(976661606341872677*\[Xi]1 + 
       914657176327626958*\[Xi]2))/(18551845337025*r^19) + 
    (256*(1103702097123023329*\[Xi]1 + 1153511800676688384*\[Xi]2))/
     (884304627731525*r^18) + (15744561197174127555*\[Xi]1 + 
      15195698410382909656*\[Xi]2)/(18039814405723110*r^11) + 
    (22852254944800112512*\[Xi]1 + 26741896327305343865*\[Xi]2)/
     (90199072028615550*r^10) + (32569840184790766971*\[Xi]1 + 
      30793357008178111306*\[Xi]2)/(13876780312094700*r^12) + 
    (2*(126404860031669542585*\[Xi]1 + 116578330659672836942*\[Xi]2))/
     (3469195078023675*r^16) + 
    (4*(370705544952424310075*\[Xi]1 + 335749751327431699276*\[Xi]2))/
     (45099536014307775*r^15) + (534509711834477245693*\[Xi]1 + 
      494417817958670878670*\[Xi]2)/(90199072028615550*r^13) + 
    (642990515262541538801*\[Xi]1 + 584604816376817773102*\[Xi]2)/
     (45099536014307775*r^14) + 
    (4*(1752820033999756694191*\[Xi]1 + 1693508067333985549866*\[Xi]2))/
     (45099536014307775*r^17))*\[Chi]^10 + 
  x^2*((-11218233402723772015021*\[Xi]1 - 11171031869077376618038*\[Xi]2)/
     (53535296845936391200*r^11) + (-3694995140862564190667*\[Xi]1 - 
      3698291907450387079848*\[Xi]2)/(13383824211484097800*r^12) + 
    (-960394429341927464233*\[Xi]1 - 952353411294973990651*\[Xi]2)/
     (6387734282753773950*r^10) + (-618817636036362535607*\[Xi]1 - 
      622942652496661902200*\[Xi]2)/(1825066937929649700*r^13) + 
    (-79003412188683827551*\[Xi]1 - 78108039954340126151*\[Xi]2)/
     (768449237023010400*r^9) + (-57089648708316423667*\[Xi]1 - 
      58139180380139463710*\[Xi]2)/(154428740901739590*r^15) + 
    (-4435032562168950265*\[Xi]1 - 4491344931421779976*\[Xi]2)/
     (11699147038010575*r^14) + (-825143302085081869*\[Xi]1 - 
      556965919151198732*\[Xi]2)/(37089555934745600*r^4) + 
    (-432450759650553031*\[Xi]1 - 434504230762604572*\[Xi]2)/
     (28660111404121600*r^5) + (694740569722026471*\[Xi]1 + 
      421218638147678300*\[Xi]2)/(37089555934745600*r^3) - 
    (3*(674112549508553455*\[Xi]1 + 670608437736663869*\[Xi]2))/
     (78815306361334400*r^6) - 
    (7*(4178732561268939829*\[Xi]1 + 4133135027713075066*\[Xi]2))/
     (691149609630163200*r^7) - 
    (2*(21883628383647056953*\[Xi]1 + 22386469426961278422*\[Xi]2))/
     (152088911494137475*r^16) - 
    (3*(33597366479218666733*\[Xi]1 + 33176332979309980640*\[Xi]2))/
     (1497490820865353600*r^8) - 
    (4*(37214516621735627393*\[Xi]1 + 38168754416198699512*\[Xi]2))/
     (1064622380458962325*r^17))*\[Chi]^12 + 
  ((-974806977656666993*\[Xi]1 - 707951174472098252*\[Xi]2)/
     (111268667804236800*r) + 
    (4*(9253311761261253*\[Xi]1 + 9509362206026654*\[Xi]2))/
     (11699147038010575*r^16) + (58378005362684463*\[Xi]1 + 
      59784323637679096*\[Xi]2)/(37089555934745600*r^4) + 
    (58378005362684463*\[Xi]1 + 59784323637679096*\[Xi]2)/
     (37089555934745600*r^3) + (517526208660013653*\[Xi]1 + 
      517017373322648012*\[Xi]2)/(157630612722668800*r^6) + 
    (675826169495221059*\[Xi]1 + 683456082828613552*\[Xi]2)/
     (315261225445337600*r^5) + (974806977656666993*\[Xi]1 + 
      707951174472098252*\[Xi]2)/(111268667804236800*r^2) + 
    (882212607901792967*\[Xi]1 + 903046239099880334*\[Xi]2)/
     (70194882228063450*r^14) + 
    (2*(1857177061866937561*\[Xi]1 + 1906620965472051436*\[Xi]2))/
     (456266734482412425*r^15) + (11131470346938444119*\[Xi]1 + 
      11049573408162965006*\[Xi]2)/(2246236231298030400*r^7) + 
    (31840819556128928669*\[Xi]1 + 31572769685296875788*\[Xi]2)/
     (4492472462596060800*r^8) + (55732343240978434843*\[Xi]1 + 
      55420254562979950456*\[Xi]2)/(5840214201374879040*r^9) + 
    (58744095722835967071*\[Xi]1 + 58727365897128391090*\[Xi]2)/
     (4866845167812399200*r^10) + (190707869687997851621*\[Xi]1 + 
      191900639088519649720*\[Xi]2)/(13383824211484097800*r^11) + 
    (207170762723009573537*\[Xi]1 + 209850155012554832968*\[Xi]2)/
     (13383824211484097800*r^12) + (302735608369772287639*\[Xi]1 + 
      308462487704141066368*\[Xi]2)/(20075736317226146700*r^13))*\[Chi]^12 + 
  x^6*((-575738508806151475046947*\[Xi]1 - 565737182269399350273748*\[Xi]2)/
     (562120616882332107600*r^11) + (-32589252162536964798763*\[Xi]1 - 
      32202132883020052737072*\[Xi]2)/(5018934079306536675*r^14) + 
    (-12893979025217908745661*\[Xi]1 - 12691527534266658666122*\[Xi]2)/
     (25550937131015095800*r^10) + (-8031230363062083341757*\[Xi]1 - 
      7930733747637322381352*\[Xi]2)/(34067916174686794400*r^9) + 
    (-5358577053203046888800*\[Xi]1 - 5264450482189101939089*\[Xi]2)/
     (2702502965780442825*r^12) + (-3860743036185723024*\[Xi]1 - 
      7541258262488439397*\[Xi]2)/(224623623129803040*r^7) + 
    (-534054860905983908*\[Xi]1 - 455872375617021997*\[Xi]2)/
     (5081982423751200*r^8) - (7*(2631881903345440128517*\[Xi]1 + 
       2590048075537218405529*\[Xi]2))/(5018934079306536675*r^13) - 
    (16*(5043322065578850571877*\[Xi]1 + 5192925517809112651927*\[Xi]2))/
     (2702502965780442825*r^19) - 
    (64*(5838037679635517734372*\[Xi]1 + 5978417332615151252823*\[Xi]2))/
     (11710846185048585575*r^18) - 
    (2*(9135410932870776961278*\[Xi]1 + 9087305796834735286259*\[Xi]2))/
     (1672978026435512225*r^15) - 
    (4*(20065338584679227475549*\[Xi]1 + 20349819549881832235138*\[Xi]2))/
     (3193867141376886975*r^17) - 
    (2*(101155164723716436203653*\[Xi]1 + 101532624106675547405402*\[Xi]2))/
     (11710846185048585575*r^16))*\[Chi]^12 + 
  x^12*((-32*(1648037381903508883115*\[Xi]1 - 1395504960585514068462*\[Xi]2))/
     (760625658818025*r^21) + 
    (512*(6093128730487885*\[Xi]1 - 5836751743864956*\[Xi]2))/
     (18715722025*r^22) + (218696234800796975515*\[Xi]1 + 
      142881883031945218674*\[Xi]2)/(772143704508697950*r^13) + 
    (256*(1492445628314015388703*\[Xi]1 + 721676097371704297941*\[Xi]2))/
     (456266734482412425*r^20) + 
    (2*(3484228004124162190199*\[Xi]1 + 1860450952759179656674*\[Xi]2))/
     (158970762692967225*r^17) + (7051223017973933154373*\[Xi]1 + 
      5521466930159588774110*\[Xi]2)/(6387734282753773950*r^14) + 
    (4*(125155280073652100234257*\[Xi]1 + 75434259700001671588700*\[Xi]2))/
     (35132538555145756725*r^16) + 
    (4*(417606418235687313112641*\[Xi]1 + 197366349419833620242806*\[Xi]2))/
     (5018934079306536675*r^19) + (296566381205151700449361*\[Xi]1 + 
      204815700589298481630502*\[Xi]2)/(70265077110291513450*r^15) + 
    (4*(1096500279958729134211971*\[Xi]1 + 537183822838195336004306*\[Xi]2))/
     (35132538555145756725*r^18))*\[Chi]^12 + 
  x^10*((-1188199232541329514996639*\[Xi]1 - 1102721399558090718914228*
       \[Xi]2)/(35132538555145756725*r^16) + 
    (-18194383925106629219527*\[Xi]1 - 20173253221228689774168*\[Xi]2)/
     (40151472634452293400*r^12) + (-10432259420122728493607*\[Xi]1 - 
      10089717996717765540345*\[Xi]2)/(6387734282753773950*r^13) + 
    (-9870947533203293040934*\[Xi]1 - 9418651693279521231969*\[Xi]2)/
     (2066619915008573925*r^14) + (-3358010584977881255549*\[Xi]1 - 
      3157301395042865614758*\[Xi]2)/(257381234836232650*r^15) + 
    (-183775629779817002319*\[Xi]1 - 181917744203865681832*\[Xi]2)/
     (1216711291953099800*r^11) - 
    (82816*(84379941124367789435*\[Xi]1 + 78874714104541896647*\[Xi]2))/
     (35132538555145756725*r^18) + 
    (32*(100160008969068850355*\[Xi]1 + 92921613553004917234*\[Xi]2))/
     (760625658818025*r^21) - (128*(20916804354832784538769*\[Xi]1 + 
       21667593685412489708060*\[Xi]2))/(2702502965780442825*r^20) - 
    (4*(147165289527147940271658*\[Xi]1 + 135941895436189488656731*\[Xi]2))/
     (7026507711029151345*r^17) - 
    (4*(568572006412610195262633*\[Xi]1 + 551028142346758111998614*\[Xi]2))/
     (5018934079306536675*r^19))*\[Chi]^12 + 
  x^4*((-4754880865553696477*\[Xi]1 + 1055504227274701462*\[Xi]2)/
     (472891838168006400*r^5) + (23299320875678640017*\[Xi]1 + 
      17597503771874525438*\[Xi]2)/(472891838168006400*r^6) + 
    (16*(24545262495779083297*\[Xi]1 + 25199049470465835203*\[Xi]2))/
     (168098270598783525*r^18) + (314896977425291387463*\[Xi]1 + 
      311447316928442534462*\[Xi]2)/(2246236231298030400*r^8) + 
    (666976588374139044739*\[Xi]1 + 662301488827104097566*\[Xi]2)/
     (8984944925192121600*r^7) + (1356050630859959223393*\[Xi]1 + 
      1338003019708335201698*\[Xi]2)/(3097083288607890400*r^10) + 
    (1830266964377364152511*\[Xi]1 + 1822158745007350644194*\[Xi]2)/
     (1056617700906639300*r^13) + 
    (4*(1946397181945567511334*\[Xi]1 + 1977809273002666910981*\[Xi]2))/
     (2066619915008573925*r^16) + 
    (4*(2462452100735982009673*\[Xi]1 + 2518213225443367756322*\[Xi]2))/
     (2702502965780442825*r^17) + (2939356079101791404909*\[Xi]1 + 
      2965061645006943784402*\[Xi]2)/(912533468964824850*r^15) + 
    (3449698459897310105041*\[Xi]1 + 3404905386462422944658*\[Xi]2)/
     (13627166469874717760*r^9) + (4933202380442261976771*\[Xi]1 + 
      4941269217561343355266*\[Xi]2)/(2007573631722614670*r^14) + 
    (11538184299514156724029*\[Xi]1 + 11433988256863002161921*\[Xi]2)/
     (10037868158613073350*r^12) + (815643567929333720478901*\[Xi]1 + 
      805857973734437881272014*\[Xi]2)/(1124241233764664215200*r^11))*
   \[Chi]^12 + 
  x^8*((16*(321941662249668103483*\[Xi]1 + 330833719761938371623*\[Xi]2))/
     (22334735254383825*r^19) + (3431164012261712428081*\[Xi]1 + 
      4276974129107545690204*\[Xi]2)/(51101874262030191600*r^9) + 
    (11270555313872756559667*\[Xi]1 + 10736174172507779078092*\[Xi]2)/
     (51101874262030191600*r^10) + (32421630965278007422363*\[Xi]1 + 
      31781602957779610009468*\[Xi]2)/(51101874262030191600*r^11) + 
    (2*(43545878919677443646671*\[Xi]1 + 42377960133805508407815*\[Xi]2))/
     (5018934079306536675*r^15) + (81914433643590499490063*\[Xi]1 + 
      79564497984895770635456*\[Xi]2)/(10037868158613073350*r^14) + 
    (64*(212529780389235088831409*\[Xi]1 + 220076666382734205917230*\[Xi]2))/
     (35132538555145756725*r^20) + (442104550975310535741747*\[Xi]1 + 
      431400840423914609278348*\[Xi]2)/(281060308441166053800*r^12) + 
    (516167520500353570759243*\[Xi]1 + 502045263787186783030700*\[Xi]2)/
     (140530154220583026900*r^13) + 
    (4*(1137685975333393184613251*\[Xi]1 + 1148154473127598261202214*\[Xi]2))/
     (35132538555145756725*r^18) + 
    (2*(1216101873107277147134079*\[Xi]1 + 1206321382988771211725356*\[Xi]2))/
     (35132538555145756725*r^17) + (1243472328772071049073765*\[Xi]1 + 
      1218299687334348114814804*\[Xi]2)/(35132538555145756725*r^16))*
   \[Chi]^12 + ((-68055685850116797207*\[Xi]1 - 53091701860761187570*\[Xi]2)/
     (6379403620776243200*r) + 
    (2*(1010911699209225508*\[Xi]1 + 1036893771558321371*\[Xi]2))/
     (1509189967903364175*r^17) + (1793742008759031349*\[Xi]1 + 
      1832670426218966638*\[Xi]2)/(242965567588157700*r^15) + 
    (6215227851842865566*\[Xi]1 + 6366853767232853891*\[Xi]2)/
     (1509189967903364175*r^16) + (12931612510743653179*\[Xi]1 + 
      12854040257947586436*\[Xi]2)/(1694529086768689600*r^9) + 
    (27205489933074455317*\[Xi]1 + 27583565333562964854*\[Xi]2)/
     (13985615630163302400*r^5) + (28586986843188716359*\[Xi]1 + 
      29299201702349336746*\[Xi]2)/(19138210862328729600*r^4) + 
    (28586986843188716359*\[Xi]1 + 29299201702349336746*\[Xi]2)/
     (19138210862328729600*r^3) + (36212598510571901291*\[Xi]1 + 
      36291002202533859368*\[Xi]2)/(3304331719198944720*r^11) + 
    (68055685850116797207*\[Xi]1 + 53091701860761187570*\[Xi]2)/
     (6379403620776243200*r^2) + (76050771941351324108*\[Xi]1 + 
      75850199486106230891*\[Xi]2)/(8049013162151275600*r^10) + 
    (101865322043436114091*\[Xi]1 + 101152882460378727894*\[Xi]2)/
     (17561483262875510400*r^8) + (258930678684659073271*\[Xi]1 + 
      259537107832159115566*\[Xi]2)/(90906501596061465600*r^6) + 
    (1581272280449722787867*\[Xi]1 + 1609433360010638071278*\[Xi]2)/
     (156955756661949874200*r^14) + (3215389409051710275475*\[Xi]1 + 
      3200656444425213730618*\[Xi]2)/(772705263566522457600*r^7) + 
    (3634970461645798110749*\[Xi]1 + 3682161164593824511226*\[Xi]2)/
     (313911513323899748400*r^13) + (7405082751510224192953*\[Xi]1 + 
      7461330596426152021402*\[Xi]2)/(627823026647799496800*r^12))*
   \[Chi]^14 + x^2*((-72124000787840537051933*\[Xi]1 - 
      72382196650980204988130*\[Xi]2)/(313911513323899748400*r^13) + 
    (-63134497679149511638949*\[Xi]1 - 62892499716460293528860*\[Xi]2)/
     (418548684431866331200*r^11) + (-20777257969142242338047*\[Xi]1 - 
      20599356386657955748690*\[Xi]2)/(386352631783261228800*r^8) + 
    (-13518883473644478322630*\[Xi]1 - 13428445623084882690537*\[Xi]2)/
     (386352631783261228800*r^7) + (-8269154352700763170607*\[Xi]1 - 
      8409878679942317174412*\[Xi]2)/(39238939165487468550*r^16) + 
    (-8291998604844979966195*\[Xi]1 - 8396701963536115247107*\[Xi]2)/
     (33202179293874011850*r^15) + (-7663843363185233943492*\[Xi]1 - 
      7600674472522531070015*\[Xi]2)/(96588157945815307200*r^9) + 
    (-3607618914791917517685*\[Xi]1 - 3584131514621787576926*\[Xi]2)/
     (32196052648605102400*r^10) + (-1992929323613574035005*\[Xi]1 - 
      1989397254764135449978*\[Xi]2)/(90906501596061465600*r^6) + 
    (-37141846662885610049*\[Xi]1 - 37376155548042403342*\[Xi]2)/
     (2797123126032660480*r^5) + (-28028965515450966109*\[Xi]1 - 
      20815779826064716822*\[Xi]2)/(1007274255912038400*r^4) - 
    (32*(196469849848532131*\[Xi]1 + 201041773113239666*\[Xi]2))/
     (116091535992566475*r^18) + (473450456148111980705*\[Xi]1 + 
      335105795359975776446*\[Xi]2)/(19138210862328729600*r^3) - 
    (2*(1353925132635112289866*\[Xi]1 + 1381999671471825304655*\[Xi]2))/
     (19619469582743734275*r^17) - 
    (7*(8623940631190517531383*\[Xi]1 + 8620253939677155844696*\[Xi]2))/
     (313911513323899748400*r^12) - 
    (7*(62392965153658432021609*\[Xi]1 + 62893468529185439614778*\[Xi]2))/
     (1726513323281448616200*r^14))*\[Chi]^14 + 
  x^6*((-5636238313901308752955023*\[Xi]1 - 5575496203938074699063486*\[Xi]2)/
     (4394761186534596477600*r^12) + (-1591699967080114602063566*\[Xi]1 - 
      1579533666380637504803479*\[Xi]2)/(431628330820362154050*r^14) + 
    (-293423803422902057441051*\[Xi]1 - 292203458290508759335714*\[Xi]2)/
     (50779803625924959300*r^15) + (-140880312004572432860056*\[Xi]1 - 
      140981235952991140906149*\[Xi]2)/(16601089646937005925*r^16) + 
    (-70274205788575919877921*\[Xi]1 - 69738634182896958839734*\[Xi]2)/
     (386352631783261228800*r^9) + (-34604655305529278919519*\[Xi]1 - 
      34840194200054805186922*\[Xi]2)/(3018379935806728350*r^17) + 
    (-17756871339755906263357*\[Xi]1 - 17581581506496702110868*\[Xi]2)/
     (48294078972907653600*r^10) + (-19428780473768219989103*\[Xi]1 - 
      16123291899169279094367*\[Xi]2)/(193176315891630614400*r^8) + 
    (233690930522853229402*\[Xi]1 - 1425141198760375919847*\[Xi]2)/
     (96588157945815307200*r^7) + (-1395357105240743819883*\[Xi]1 - 
      1380282222481279982762*\[Xi]2)/(1982748110324654400*r^11) - 
    (16*(3615384889647272235139*\[Xi]1 + 3705651566356623299061*\[Xi]2))/
     (6539823194247911425*r^20) - 
    (7*(199896664468518312657095*\[Xi]1 + 197940057670860041457082*\[Xi]2))/
     (627823026647799496800*r^13) - 
    (4*(394688878558959274274577*\[Xi]1 + 402653606345408481769298*\[Xi]2))/
     (116207627528559041475*r^19) - 
    (32*(649382799213490106801915*\[Xi]1 + 658221123712914377430693*\[Xi]2))/
     (1510699157871267539175*r^18))*\[Chi]^14 + 
  x^4*((-990218559128051397249*\[Xi]1 - 433599779579566406054*\[Xi]2)/
     (45453250798030732800*r^5) + 
    (8*(122696687828970112582*\[Xi]1 + 125129349414831757343*\[Xi]2))/
     (594529381295264675*r^18) + 
    (236*(470887406656614404585*\[Xi]1 + 481898293646708746936*\[Xi]2))/
     (137336287079206139925*r^19) + 
    (3*(1298056501166303465413*\[Xi]1 + 1289738035510304522290*\[Xi]2))/
     (5122099285005357200*r^12) + (1808608161780539570877*\[Xi]1 + 
      1792671741651061353794*\[Xi]2)/(5681656349753841600*r^10) + 
    (2490331772572437478493*\[Xi]1 + 1934385693311134413158*\[Xi]2)/
     (45453250798030732800*r^6) + (21071460563096031088463*\[Xi]1 + 
      20900733709288480994695*\[Xi]2)/(41854868443186633120*r^11) + 
    (43058102813998128039409*\[Xi]1 + 42758673500849482855476*\[Xi]2)/
     (386352631783261228800*r^8) + (47572241676715323882497*\[Xi]1 + 
      47393909165973797079264*\[Xi]2)/(772705263566522457600*r^7) + 
    (62278560297155986997939*\[Xi]1 + 62047108750640107828706*\[Xi]2)/
     (57074820604345408800*r^13) + (69559216130537279631413*\[Xi]1 + 
      70599871170170348105654*\[Xi]2)/(33202179293874011850*r^17) + 
    (74399478157526248081605*\[Xi]1 + 73767208121095587186338*\[Xi]2)/
     (386352631783261228800*r^9) + (145550527571479658254383*\[Xi]1 + 
      146203990836657030279824*\[Xi]2)/(78477878330974937100*r^15) + 
    (318514101634961706193570*\[Xi]1 + 318499382552378171231223*\[Xi]2)/
     (215814165410181077025*r^14) + (912637819333998276698911*\[Xi]1 + 
      921432390034669273473444*\[Xi]2)/(431628330820362154050*r^16))*
   \[Chi]^14 + 
  x^12*((-32*(3176833801976362789225*\[Xi]1 + 2920059931769241003798*\[Xi]2))/
     (10902301109725025*r^23) + (3322908551692334566538*\[Xi]1 + 
      3301834534247819118125*\[Xi]2)/(16157210244612487050*r^13) + 
    (32*(1138240875267530469466571*\[Xi]1 + 1073502462539786117181740*
        \[Xi]2))/(79510481993224607325*r^20) + 
    (2123591669531569656453031*\[Xi]1 + 2015979839834643504901934*\[Xi]2)/
     (86325666164072430810*r^17) + (2108928276988925671451742*\[Xi]1 + 
      2274471087708642180117329*\[Xi]2)/(3021398315742535078350*r^14) + 
    (2*(4692836636919881850956173*\[Xi]1 + 4409306640251297325569490*\[Xi]2))/
     (137336287079206139925*r^18) + 
    (4*(5256865425415699173567540*\[Xi]1 + 4916241941624937506277031*\[Xi]2))/
     (116207627528559041475*r^19) + 
    (4*(6449693674897495034542339*\[Xi]1 + 6266209205522370270598626*\[Xi]2))/
     (23241525505711808295*r^21) + (8025260776103245350095074*\[Xi]1 + 
      7776921008523310002798093*\[Xi]2)/(3021398315742535078350*r^15) + 
    (12655364874719330025315467*\[Xi]1 + 12144147377108646399742656*\[Xi]2)/
     (1510699157871267539175*r^16) + 
    (256*(15185002841723101241839429*\[Xi]1 + 15644651757781551231688406*
        \[Xi]2))/(1510699157871267539175*r^22))*\[Chi]^14 + 
  x^14*((-4922618007511734294171541*\[Xi]1 - 3999492851242256528068042*
       \[Xi]2)/(3021398315742535078350*r^16) + 
    (-1121668078309319551563569*\[Xi]1 - 775995361360261585468942*\[Xi]2)/
     (3021398315742535078350*r^15) + 
    (32*(11828859558171393934877*\[Xi]1 - 10296370892782698031810*\[Xi]2))/
     (2180460221945005*r^23) + (-5825894256915764954649*\[Xi]1 - 
      4224468223564131470654*\[Xi]2)/(850379486558551950*r^17) - 
    (2048*(1791483972081920575*\[Xi]1 - 1736211582405340582*\[Xi]2))/
     (8178770524925*r^24) - (316*(32773336059079333155851*\[Xi]1 + 
       16626634555013848056082*\[Xi]2))/(38735875842853013825*r^20) - 
    (8*(252703722681764505337009*\[Xi]1 + 160760116310815489732516*\[Xi]2))/
     (79510481993224607325*r^18) - 
    (4*(2206648706714467807641295*\[Xi]1 + 1054623837838200220551978*\[Xi]2))/
     (11358640284746372475*r^21) - 
    (128*(25061061659925925453749199*\[Xi]1 + 11902765854852279406503774*
        \[Xi]2))/(1510699157871267539175*r^22) - 
    (2*(64816595210832093830282495*\[Xi]1 + 36371883782791088331529286*
        \[Xi]2))/(1510699157871267539175*r^19))*\[Chi]^14 + 
  x^8*((39584977887197717577*\[Xi]1 + 62689290054598357103*\[Xi]2)/
     (1097592703929719400*r^9) + (171330693612714244806*\[Xi]1 + 
      152556277176168850379*\[Xi]2)/(928732287940531800*r^10) + 
    (16*(43925439650375945651391*\[Xi]1 + 45172421740866040276057*\[Xi]2))/
     (7747175168570602765*r^21) + (52187264023730378089909*\[Xi]1 + 
      51570799560417086621033*\[Xi]2)/(115651610171963065200*r^11) + 
    (4*(146946765632871225766655*\[Xi]1 + 148738859730115256738046*\[Xi]2))/
     (8078605122306243525*r^19) + (576313491419174520594797*\[Xi]1 + 
      573453766571068408698822*\[Xi]2)/(19619469582743734275*r^17) + 
    (705371470315583308311211*\[Xi]1 + 695865931698786600183374*\[Xi]2)/
     (78477878330974937100*r^15) + (2462702669385011081529412*\[Xi]1 + 
      2426035926677252723555633*\[Xi]2)/(1098690296633649119400*r^13) + 
    (2*(3319584484366347466528841*\[Xi]1 + 3328607116223606625398754*\[Xi]2))/
     (137336287079206139925*r^18) + (4554684411329277266821723*\[Xi]1 + 
      4491150208468473928761326*\[Xi]2)/(4394761186534596477600*r^12) + 
    (32*(4483772003926989769779219*\[Xi]1 + 4581917344856912243629882*
        \[Xi]2))/(1510699157871267539175*r^20) + 
    (7209496673964204661572247*\[Xi]1 + 7135040048883077957987220*\[Xi]2)/
     (431628330820362154050*r^16) + (55599891205073781670644233*\[Xi]1 + 
      54775408196278552655617438*\[Xi]2)/(12085593262970140313400*r^14))*
   \[Chi]^14 + x^10*((-34737955345267882886934251*\[Xi]1 - 
      33990277285726020626177306*\[Xi]2)/(12085593262970140313400*r^14) + 
    (-8262204991914828171715357*\[Xi]1 - 8073165497403675036235584*\[Xi]2)/
     (215814165410181077025*r^17) + (-3664124901242242331507452*\[Xi]1 - 
      3574844522477855667142513*\[Xi]2)/(215814165410181077025*r^16) + 
    (-3097437760438770204971324*\[Xi]1 - 3024461249931794184697709*\[Xi]2)/
     (431628330820362154050*r^15) + (-1550404352207114024781289*\[Xi]1 - 
      1489687429572839382186430*\[Xi]2)/(4394761186534596477600*r^12) + 
    (-169412824264650128688712*\[Xi]1 - 166298931233773590397903*\[Xi]2)/
     (156955756661949874200*r^13) + (-33936917048997945057953*\[Xi]1 - 
      40792617540076945547882*\[Xi]2)/(338058552810353575200*r^11) - 
    (64*(3513117303741840259442927*\[Xi]1 + 3634336610684059592431354*
        \[Xi]2))/(215814165410181077025*r^22) - 
    (16*(5224051693016848460309001*\[Xi]1 + 5356369565946218257790813*
        \[Xi]2))/(137336287079206139925*r^21) - 
    (4*(17835319735429692935386685*\[Xi]1 + 17974240336003879883964746*
        \[Xi]2))/(215814165410181077025*r^20) - 
    (4*(31132794497129237041755759*\[Xi]1 + 30583279200131500435960786*
        \[Xi]2))/(1510699157871267539175*r^18) - 
    (2*(127903466873083970939427395*\[Xi]1 + 126948583403344273521045648*
        \[Xi]2))/(1510699157871267539175*r^19))*\[Chi]^14, 
 (8192*\[Xi]1)/12155 + (16256*\[Xi]1)/(17*r^9) - (1536*\[Xi]1)/(1105*r^7) - 
  (10752*\[Xi]1)/(12155*r^6) - (7168*\[Xi]1)/(12155*r^5) - 
  (1024*\[Xi]1)/(2431*r^4) - (4096*\[Xi]1)/(12155*r^3) - 
  (4096*\[Xi]1)/(12155*r^2) - (8192*\[Xi]1)/(12155*r) - 
  (192*(3071*\[Xi]1 + 3060*\[Xi]2))/(935*r^8) + 
  x^2*((2*(159414391*\[Xi]1 - 701095616*\[Xi]2))/(24249225*r^5) + 
    (4*(231404531*\[Xi]1 - 695678010*\[Xi]2))/(7621185*r^8) + 
    (4*(83347513*\[Xi]1 - 291858098*\[Xi]2))/(10669659*r^6) + 
    (25849171*\[Xi]1 - 231632291*\[Xi]2)/(8083075*r^4) + 
    (4*(56632303*\[Xi]1 - 178902942*\[Xi]2))/(3556553*r^7) + 
    (128*(42382121*\[Xi]1 - 124788036*\[Xi]2))/(24249225*r^9) + 
    (-10079161*\[Xi]1 - 77561156*\[Xi]2)/(6466460*r^3) + 
    (-43190513*\[Xi]1 - 15932702*\[Xi]2)/(6466460*r^2) - 
    (128*(268591*\[Xi]1 - 155448*\[Xi]2))/(1309*r^11) + 
    (2304*(31545021*\[Xi]1 + 25967449*\[Xi]2))/(8083075*r^10))*\[Chi]^2 + 
  ((9*(155951*\[Xi]1 - 86522*\[Xi]2))/1293292 - 
    (9*(155951*\[Xi]1 - 86522*\[Xi]2))/(1293292*r) - 
    (128*(4254521*\[Xi]1 + 4164354*\[Xi]2))/(621775*r^10) + 
    (31612523*\[Xi]1 + 22736642*\[Xi]2)/(32332300*r^2) + 
    (64*(18586283*\[Xi]1 + 28765452*\[Xi]2))/(24249225*r^9) + 
    (9228899*\[Xi]1 + 38708011*\[Xi]2)/(8083075*r^4) + 
    (4*(11722082*\[Xi]1 + 54132803*\[Xi]2))/(24249225*r^5) + 
    (31083449*\[Xi]1 + 72645956*\[Xi]2)/(32332300*r^3) + 
    (8*(27740957*\[Xi]1 + 104957008*\[Xi]2))/(53348295*r^6) + 
    (4*(639239659*\[Xi]1 + 1798953786*\[Xi]2))/(266741475*r^7) + 
    (4*(1463779847*\[Xi]1 + 3034309038*\[Xi]2))/(266741475*r^8))*\[Chi]^2 + 
  x^4*((-2*(5388543514795*\[Xi]1 - 31568636752784*\[Xi]2))/
     (79755701025*r^8) - (16*(2327255384625*\[Xi]1 - 8970683372909*\[Xi]2))/
     (79755701025*r^9) - (8*(159374193475*\[Xi]1 - 504228994578*\[Xi]2))/
     (1035788325*r^10) - (256*(68668132373*\[Xi]1 - 194901776691*\[Xi]2))/
     (6135053925*r^11) - (2*(1615717703*\[Xi]1 - 56109953560*\[Xi]2))/
     (345262775*r^7) + (128*(831200005*\[Xi]1 - 655686396*\[Xi]2))/
     (425425*r^13) + (3*(3710518075*\[Xi]1 + 2467290992*\[Xi]2))/
     (743642900*r^4) + (16687601495*\[Xi]1 + 29521837112*\[Xi]2)/
     (743642900*r^5) - (192*(53088903167*\[Xi]1 + 31065466732*\[Xi]2))/
     (185910725*r^12) + (2*(89252243523*\[Xi]1 + 439575642403*\[Xi]2))/
     (7250518275*r^6))*\[Chi]^4 + 
  ((814156715*\[Xi]1 - 104039564*\[Xi]2)/(1487285800*r) + 
    (-814156715*\[Xi]1 + 104039564*\[Xi]2)/1487285800 + 
    (168361714*\[Xi]1 + 204498751*\[Xi]2)/(26558675*r^5) + 
    (376781547*\[Xi]1 + 358005944*\[Xi]2)/(297457160*r^2) + 
    (3*(451510219*\[Xi]1 + 536497681*\[Xi]2))/(371821450*r^4) + 
    (602058543*\[Xi]1 + 672520088*\[Xi]2)/(297457160*r^3) + 
    (192*(825316301*\[Xi]1 + 865567512*\[Xi]2))/(2045017975*r^11) + 
    (4*(110859977082*\[Xi]1 + 132489705631*\[Xi]2))/(15951140205*r^8) + 
    (32*(152545340141*\[Xi]1 + 168847328844*\[Xi]2))/(79755701025*r^10) + 
    (4*(212732954442*\[Xi]1 + 260120650369*\[Xi]2))/(79755701025*r^6) + 
    (278615784849*\[Xi]1 + 339023085088*\[Xi]2)/(15951140205*r^7) + 
    (4*(849107519391*\[Xi]1 + 982885546774*\[Xi]2))/(79755701025*r^9))*
   \[Chi]^4 + x^2*((-11921082988459*\[Xi]1 - 12867587569624*\[Xi]2)/
     (79755701025*r^7) + (-37648085611*\[Xi]1 - 29643208724*\[Xi]2)/
     (743642900*r^5) + (-19195306561*\[Xi]1 - 15351626714*\[Xi]2)/
     (743642900*r^4) + (-7286925725*\[Xi]1 - 8790177552*\[Xi]2)/
     (1487285800*r^2) + (-1860356055*\[Xi]1 - 3352751344*\[Xi]2)/
     (297457160*r^3) + (64*(3156117491*\[Xi]1 + 3044290776*\[Xi]2))/
     (16900975*r^12) - (64*(136989525391*\[Xi]1 + 188213150844*\[Xi]2))/
     (6135053925*r^11) - (2*(660026027433*\[Xi]1 + 848307803830*\[Xi]2))/
     (5317046735*r^8) - (2*(1185693321957*\[Xi]1 + 1061221795063*\[Xi]2))/
     (26585233675*r^6) - (8*(7522356585157*\[Xi]1 + 11142753025818*\[Xi]2))/
     (79755701025*r^10) - (4*(8424241660519*\[Xi]1 + 12148092944386*\[Xi]2))/
     (79755701025*r^9))*\[Chi]^4 + 
  x^6*((8*(473810304041367*\[Xi]1 - 2177970848246758*\[Xi]2))/
     (2312915329725*r^11) + (-278540485224223*\[Xi]1 - 
      373928478167466*\[Xi]2)/(4625830659450*r^7) + 
    (512*(75717726296572*\[Xi]1 - 204702651059547*\[Xi]2))/
     (2312915329725*r^13) + (-53822042032919*\[Xi]1 - 136014322732448*\[Xi]2)/
     (462583065945*r^8) + (4*(4692744568295*\[Xi]1 - 55731425170924*\[Xi]2))/
     (79755701025*r^10) + (-35905979241753*\[Xi]1 - 27082107802370*\[Xi]2)/
     (1541943553150*r^6) + (8*(7314842774119*\[Xi]1 - 23750777495110*\[Xi]2))/
     (10012620475*r^12) - (128*(137372596325*\[Xi]1 - 120984455628*\[Xi]2))/
     (12337325*r^15) + (128*(28473810860291*\[Xi]1 + 9965894718576*\[Xi]2))/
     (16174233075*r^14) - (16*(2226753123922*\[Xi]1 + 19686021723981*\[Xi]2))/
     (330416475675*r^9))*\[Chi]^6 + 
  ((-22483354939*\[Xi]1 - 6307717890*\[Xi]2)/14787870240 + 
    (22483354939*\[Xi]1 + 6307717890*\[Xi]2)/(14787870240*r) + 
    (7749674911*\[Xi]1 + 8002639420*\[Xi]2)/(3619408800*r^3) + 
    (128*(638557337632*\[Xi]1 + 677103542329*\[Xi]2))/(2312915329725*r^11) + 
    (691926257663*\[Xi]1 + 689282023070*\[Xi]2)/(517575458400*r^2) + 
    (1065183870761*\[Xi]1 + 1152535361460*\[Xi]2)/(50833303950*r^8) + 
    (32*(1890872155544*\[Xi]1 + 1965643913605*\[Xi]2))/(2312915329725*r^12) + 
    (13103947390371*\[Xi]1 + 13967867527594*\[Xi]2)/(1321665902700*r^6) + 
    (19553013663109*\[Xi]1 + 21032086346340*\[Xi]2)/(1321665902700*r^7) + 
    (4*(19588493383619*\[Xi]1 + 21058268885814*\[Xi]2))/
     (2312915329725*r^10) + 
    (2*(32230719141087*\[Xi]1 + 34881799451966*\[Xi]2))/(2312915329725*r^9) + 
    (58346980475093*\[Xi]1 + 61617453802214*\[Xi]2)/(9251661318900*r^5) + 
    (69835800281521*\[Xi]1 + 73122491959791*\[Xi]2)/(18503322637800*r^4))*
   \[Chi]^6 + x^2*((-1078761121467189*\[Xi]1 - 1132764665431988*\[Xi]2)/
     (4625830659450*r^8) + (-278233940742267*\[Xi]1 - 263260565594536*\[Xi]2)/
     (6167774212600*r^5) + (-148037308201012*\[Xi]1 - 141233790977509*\[Xi]2)/
     (6167774212600*r^4) + (-67951453822883*\[Xi]1 - 73734364889200*\[Xi]2)/
     (177916563825*r^9) + (-67830546779441*\[Xi]1 - 65742864005446*\[Xi]2)/
     (841060119900*r^6) + (-61242833572017*\[Xi]1 - 61746841490860*\[Xi]2)/
     (440555300900*r^7) + (-5081972597245*\[Xi]1 - 4646738148596*\[Xi]2)/
     (517575458400*r^3) + (-50928995001*\[Xi]1 - 84979465546*\[Xi]2)/
     (15684104800*r^2) - (64*(333457275055*\[Xi]1 + 347153548184*\[Xi]2))/
     (11861104255*r^13) - (16*(88097673046479*\[Xi]1 + 
       97424583416828*\[Xi]2))/(2312915329725*r^10) - 
    (8*(90545751138261*\[Xi]1 + 100191752884642*\[Xi]2))/
     (770971776575*r^11) - (32*(99097808515525*\[Xi]1 + 
       107426984504659*\[Xi]2))/(2312915329725*r^12))*\[Chi]^6 + 
  x^4*((-512*(1951162413479*\[Xi]1 + 1859413142866*\[Xi]2))/
     (16174233075*r^14) + (2686918857523*\[Xi]1 + 2558222794638*\[Xi]2)/
     (30037861425*r^6) + (2*(24792256742057*\[Xi]1 + 23121662790888*\[Xi]2))/
     (110138825225*r^8) + (16*(41300916301667*\[Xi]1 + 
       51318943017312*\[Xi]2))/(210265029975*r^11) + 
    (64*(57426173924831*\[Xi]1 + 74295833710524*\[Xi]2))/
     (330416475675*r^13) + (80326116596785*\[Xi]1 + 84557688748592*\[Xi]2)/
     (6167774212600*r^4) + (296061410309845*\[Xi]1 + 298141333019424*\[Xi]2)/
     (330416475675*r^9) + (486814919961807*\[Xi]1 + 445281992892173*\[Xi]2)/
     (2312915329725*r^7) + (8*(491033083176411*\[Xi]1 + 
       550605837869863*\[Xi]2))/(2312915329725*r^10) + 
    (537715557591505*\[Xi]1 + 646427606475944*\[Xi]2)/(18503322637800*r^5) + 
    (8*(1685408081716043*\[Xi]1 + 2224038663708546*\[Xi]2))/
     (2312915329725*r^12))*\[Chi]^6 + 
  ((-409561072351*\[Xi]1 - 208680055534*\[Xi]2)/166699628160 + 
    (409561072351*\[Xi]1 + 208680055534*\[Xi]2)/(166699628160*r) + 
    (335860464637*\[Xi]1 + 341035885394*\[Xi]2)/(166699628160*r^3) + 
    (2384293720691*\[Xi]1 + 2406841550710*\[Xi]2)/(1833695909760*r^2) + 
    (8*(2643790463729*\[Xi]1 + 2733676965434*\[Xi]2))/(2172738643075*r^13) + 
    (104270716809743*\[Xi]1 + 106187657810536*\[Xi]2)/(18962082703200*r^5) + 
    (237339522477822*\[Xi]1 + 241138218235679*\[Xi]2)/(69527636578400*r^4) + 
    (260376276554623*\[Xi]1 + 272663082338304*\[Xi]2)/(13394575590825*r^9) + 
    (4*(1120802846362894*\[Xi]1 + 1169750353023947*\[Xi]2))/
     (243781275753015*r^12) + (1288994302495099*\[Xi]1 + 
      1353850234187222*\[Xi]2)/(58043160893575*r^10) + 
    (2175732672344453*\[Xi]1 + 2246019222185818*\[Xi]2)/
     (185738114859440*r^7) + (6209330544787333*\[Xi]1 + 
      6359479768359296*\[Xi]2)/(750096233086200*r^6) + 
    (10871316632142847*\[Xi]1 + 11313466790130957*\[Xi]2)/
     (696517930722900*r^8) + (27307889877092339*\[Xi]1 + 
      28651874821016962*\[Xi]2)/(1218906378765075*r^11))*\[Chi]^8 + 
  x^2*((-423495982692963995*\[Xi]1 - 417087193762819394*\[Xi]2)/
     (6500834020080400*r^6) + (-180950635423332881*\[Xi]1 - 
      186773313468538188*\[Xi]2)/(696517930722900*r^9) + 
    (-161108077764260643*\[Xi]1 - 160991433391856006*\[Xi]2)/
     (1500192466172400*r^7) + (-89908980189979073*\[Xi]1 - 
      94753797884417366*\[Xi]2)/(174129482680725*r^11) + 
    (-79140025515983077*\[Xi]1 - 80410660734849090*\[Xi]2)/
     (464345287148600*r^8) + (-7926391145971799*\[Xi]1 - 
      7748132797728824*\[Xi]2)/(208582909735200*r^5) + 
    (-629595204989921*\[Xi]1 - 618495764523664*\[Xi]2)/(29797558533600*r^4) + 
    (-20065144943747*\[Xi]1 - 16238520762510*\[Xi]2)/(1833695909760*r^3) + 
    (-2114514484501*\[Xi]1 - 6626693137626*\[Xi]2)/(1833695909760*r^2) - 
    (8*(1599508466207109*\[Xi]1 + 1652956779150134*\[Xi]2))/
     (23900125073825*r^14) - (2*(32882009276529095*\[Xi]1 + 
       34377176227717148*\[Xi]2))/(174129482680725*r^10) - 
    (16*(52977482281871263*\[Xi]1 + 55556463978506607*\[Xi]2))/
     (1218906378765075*r^13) - 
    (4*(196811104870175813*\[Xi]1 + 207723660650392904*\[Xi]2))/
     (1218906378765075*r^12))*\[Chi]^8 + 
  x^8*((-4*(97036889353251915*\[Xi]1 - 510087635374095668*\[Xi]2))/
     (93762029135775*r^13) - 
    (2*(7913444602510153*\[Xi]1 - 327747491804053626*\[Xi]2))/
     (93762029135775*r^12) - (8*(38000077867922179*\[Xi]1 - 
       123967161538344050*\[Xi]2))/(15829952970975*r^14) - 
    (64*(24501948970618157*\[Xi]1 - 63107418129856062*\[Xi]2))/
     (23900125073825*r^15) + 
    (256*(284870286865*\[Xi]1 - 263907511704*\[Xi]2))/(12337325*r^17) - 
    (16*(22811117896014683*\[Xi]1 + 3239306567520258*\[Xi]2))/
     (501401225325*r^16) + (2*(34016950922617129*\[Xi]1 + 
       66380929532670648*\[Xi]2))/(243781275753015*r^10) + 
    (148758893588312585*\[Xi]1 + 118218783694755321*\[Xi]2)/
     (4875625515060300*r^8) + (131274032913620903*\[Xi]1 + 
      157862860840980601*\[Xi]2)/(1218906378765075*r^9) + 
    (8*(65324289495309214*\[Xi]1 + 312501526893002245*\[Xi]2))/
     (1218906378765075*r^11))*\[Chi]^8 + 
  x^4*((293646037247363*\[Xi]1 + 353872057501477*\[Xi]2)/
     (29797558533600*r^4) + (1454747255654564*\[Xi]1 + 
      1416721384788581*\[Xi]2)/(52145727433800*r^5) + 
    (8*(44984577015820529*\[Xi]1 + 47371185707825352*\[Xi]2))/
     (174129482680725*r^11) + 
    (4*(50927971605146497*\[Xi]1 + 52231081576812857*\[Xi]2))/
     (174129482680725*r^10) + (54247111420197217*\[Xi]1 + 
      53804195436997912*\[Xi]2)/(750096233086200*r^6) + 
    (16*(52388711928709591*\[Xi]1 + 54385708721175266*\[Xi]2))/
     (71700375221475*r^15) + (16*(59471495278356521*\[Xi]1 + 
       63844549816806118*\[Xi]2))/(110809670796825*r^14) + 
    (79809841805060603*\[Xi]1 + 78494044306970374*\[Xi]2)/
     (500064155390800*r^7) + (441766970171967331*\[Xi]1 + 
      442291353074774380*\[Xi]2)/(696517930722900*r^9) + 
    (4*(1066776442427597274*\[Xi]1 + 1147628414762874989*\[Xi]2))/
     (1218906378765075*r^12) + 
    (4*(1724316517412578039*\[Xi]1 + 1871228661674189768*\[Xi]2))/
     (1218906378765075*r^13) + (3194174155031828219*\[Xi]1 + 
      3149576913810382306*\[Xi]2)/(9751251030120600*r^8))*\[Chi]^8 + 
  x^6*((-1256130910586314033*\[Xi]1 - 1205466040389321982*\[Xi]2)/
     (2437812757530150*r^9) + (-374804720643649661*\[Xi]1 - 
      383284733296698598*\[Xi]2)/(19502502060241200*r^6) + 
    (-219800912322031973*\[Xi]1 - 211465551660114398*\[Xi]2)/
     (174129482680725*r^10) + (-133453371135210277*\[Xi]1 - 
      130885793407275200*\[Xi]2)/(696517930722900*r^8) + 
    (-103648876765806329*\[Xi]1 - 113479555363863282*\[Xi]2)/
     (1772954732749200*r^7) + 
    (16*(6571123828104383*\[Xi]1 + 6191338204137634*\[Xi]2))/
     (501401225325*r^16) - (16*(31627369518114053*\[Xi]1 + 
       39493670043742598*\[Xi]2))/(10242910745925*r^15) - 
    (8*(62275142316673654*\[Xi]1 + 62348710763462491*\[Xi]2))/
     (174129482680725*r^11) - (16*(944214729259811927*\[Xi]1 + 
       1104752083092505622*\[Xi]2))/(1218906378765075*r^13) - 
    (16*(1879798309244697659*\[Xi]1 + 2343460715578685520*\[Xi]2))/
     (1218906378765075*r^14) - 
    (2*(3711514892214451125*\[Xi]1 + 3993624006703930402*\[Xi]2))/
     (1218906378765075*r^12))*\[Chi]^8 + 
  x^2*((-6756374167474551142337*\[Xi]1 - 6796910712140011382734*\[Xi]2)/
     (54841035793398254400*r^8) + (-331622805212461814089*\[Xi]1 - 
      344124039286789766042*\[Xi]2)/(856891184271847725*r^13) + 
    (-239327951245869425487*\[Xi]1 - 244964748420010190834*\[Xi]2)/
     (979304210596397400*r^10) + (-153904789522082004555*\[Xi]1 - 
      158646340435194874268*\[Xi]2)/(489652105298198700*r^11) + 
    (-116291845549335105641*\[Xi]1 - 118038332934387880434*\[Xi]2)/
     (652869473730931600*r^9) + (-9563321760533498147*\[Xi]1 - 
      9906243358809116938*\[Xi]2)/(25771163436747300*r^12) + 
    (-5969908604542292666*\[Xi]1 - 5954238015183671469*\[Xi]2)/
     (73316892771922800*r^7) + (-208756574536924899*\[Xi]1 - 
      206951142165216791*\[Xi]2)/(11533947272390400*r^4) + 
    (-90460461719334301*\[Xi]1 - 89356346609857779*\[Xi]2)/
     (2883486818097600*r^5) + (-6395186724228701*\[Xi]1 - 
      5098277053343444*\[Xi]2)/(542773989288960*r^3) + 
    (3215801353318063*\[Xi]1 - 3579069019273238*\[Xi]2)/
     (2713869946444800*r^2) - 
    (16*(15439136447656729*\[Xi]1 + 15881269231885865*\[Xi]2))/
     (1366652606494175*r^15) - 
    (83*(1550016730119218029*\[Xi]1 + 1535384955266799305*\[Xi]2))/
     (2492774354245375200*r^6) - 
    (4*(4143406159507988333*\[Xi]1 + 4290275199872929227*\[Xi]2))/
     (50405363780696925*r^14))*\[Chi]^10 + 
  ((-712891121860745*\[Xi]1 - 458810767963826*\[Xi]2)/208759226649600 + 
    (712891121860745*\[Xi]1 + 458810767963826*\[Xi]2)/(208759226649600*r) + 
    (1102649229787669*\[Xi]1 + 1117975420898614*\[Xi]2)/
     (904623315481600*r^2) + (1649498550944239*\[Xi]1 + 
      1666944952950844*\[Xi]2)/(904623315481600*r^3) + 
    (3117681254499909*\[Xi]1 + 3137732360284801*\[Xi]2)/
     (1048540661126400*r^4) + 
    (4*(3941734119591854*\[Xi]1 + 4061187516421621*\[Xi]2))/
     (4099957819482525*r^14) + (4463222894238805*\[Xi]1 + 
      4488644312427543*\[Xi]2)/(961162272699200*r^5) + 
    (2*(361805450773884743*\[Xi]1 + 374585766852489818*\[Xi]2))/
     (77899198570167975*r^13) + (422366965371140663*\[Xi]1 + 
      431267836549096618*\[Xi]2)/(35449926175435200*r^8) + 
    (516194514114851389*\[Xi]1 + 535559255137559294*\[Xi]2)/
     (37665546561399900*r^12) + (2336319969452293739*\[Xi]1 + 
      2401535046814735031*\[Xi]2)/(163217368432732900*r^9) + 
    (2593658405366937239*\[Xi]1 + 2689166569175848092*\[Xi]2)/
     (163217368432732900*r^11) + (15554929218340373155*\[Xi]1 + 
      16075311656922466814*\[Xi]2)/(979304210596397400*r^10) + 
    (23119479566499250733*\[Xi]1 + 23446803285390354668*\[Xi]2)/
     (2492774354245375200*r^7) + (33800647898043659429*\[Xi]1 + 
      34090815157299744640*\[Xi]2)/(4985548708490750400*r^6))*\[Chi]^10 + 
  x^4*((36369414974859991*\[Xi]1 + 50108705782325214*\[Xi]2)/
     (5766973636195200*r^4) + (141304334248021297*\[Xi]1 + 
      129199333559038238*\[Xi]2)/(5766973636195200*r^5) + 
    (8*(1361368982842333882*\[Xi]1 + 1403399142279723005*\[Xi]2))/
     (3469195078023675*r^16) + (24940908185825990333*\[Xi]1 + 
      25974406205878103982*\[Xi]2)/(9416386640349975*r^13) + 
    (27203766281580218335*\[Xi]1 + 27184076239210790814*\[Xi]2)/
     (65599325111720400*r^9) + (39766827756239505749*\[Xi]1 + 
      39623944573199732716*\[Xi]2)/(712221244070107200*r^6) + 
    (44517321253211995165*\[Xi]1 + 45403612536610602504*\[Xi]2)/
     (37665546561399900*r^11) + 
    (2*(135471746880089324769*\[Xi]1 + 141712334307962141788*\[Xi]2))/
     (77899198570167975*r^14) + (193762006669984874943*\[Xi]1 + 
      192548632270494032354*\[Xi]2)/(1661849569496916800*r^7) + 
    (16*(209516980997491203635*\[Xi]1 + 218537317477105902874*\[Xi]2))/
     (856891184271847725*r^15) + (352111536360420706483*\[Xi]1 + 
      355051244833736396130*\[Xi]2)/(489652105298198700*r^10) + 
    (448668674593155777017*\[Xi]1 + 462932063995277711234*\[Xi]2)/
     (244826052649099350*r^12) + (3105960871523268191848*\[Xi]1 + 
      3088122789922552554587*\[Xi]2)/(13710258948349563600*r^8))*\[Chi]^10 + 
  x^6*((-2654576601559988743661*\[Xi]1 - 2634748420763412032102*\[Xi]2)/
     (3427564737087390900*r^10) + (-1842530444773527602482*\[Xi]1 - 
      1829649422053884507465*\[Xi]2)/(13710258948349563600*r^8) + 
    (-826045383591012373641*\[Xi]1 - 840472812040207210574*\[Xi]2)/
     (244826052649099350*r^12) + (-815617290563783577557*\[Xi]1 - 
      816503240839766839904*\[Xi]2)/(489652105298198700*r^11) + 
    (-419071859224713240491*\[Xi]1 - 415319147881048402118*\[Xi]2)/
     (1246387177122687600*r^9) + (-76970775333874360013*\[Xi]1 - 
      75215463260234284062*\[Xi]2)/(1661849569496916800*r^7) + 
    (-755641029355281369*\[Xi]1 - 861008550431299856*\[Xi]2)/
     (54786249543854400*r^6) - 
    (16*(8592682144485465249*\[Xi]1 + 8904361478533055758*\[Xi]2))/
     (3006635734287185*r^17) - 
    (8*(62631397283122979057*\[Xi]1 + 66807121120184379681*\[Xi]2))/
     (15579839714033595*r^16) - 
    (2*(395884965894682736003*\[Xi]1 + 411349071693463464664*\[Xi]2))/
     (122413026324549675*r^13) - 
    (8*(2158737792978216627081*\[Xi]1 + 2315380425686934631930*\[Xi]2))/
     (856891184271847725*r^15) - 
    (2*(5034592032187976139859*\[Xi]1 + 5337615652863129494264*\[Xi]2))/
     (856891184271847725*r^14))*\[Chi]^10 + 
  x^10*((2*(3758063119834414528001*\[Xi]1 - 21571671164810112989350*\[Xi]2))/
     (856891184271847725*r^15) + (-864845639571510558851*\[Xi]1 - 
      3153109886993212425740*\[Xi]2)/(856891184271847725*r^13) + 
    (-866002070467895673641*\[Xi]1 - 1475884138557247013209*\[Xi]2)/
     (1713782368543695450*r^12) + (-1091319673737013411531*\[Xi]1 - 
      1240704932073621534360*\[Xi]2)/(6855129474174781800*r^11) + 
    (2*(281975823567277416769*\[Xi]1 - 908717366681000978026*\[Xi]2))/
     (11128456938595425*r^16) + (-250196814708323578567*\[Xi]1 - 
      204480994191074883754*\[Xi]2)/(6855129474174781800*r^10) + 
    (256*(11766965377686618569*\[Xi]1 - 28907419063097053009*\[Xi]2))/
     (15033178671435925*r^17) + 
    (32*(1154414338468603783*\[Xi]1 - 38566114065911862*\[Xi]2))/
     (18551845337025*r^18) - (256*(667731632567995*\[Xi]1 - 
       635363207986512*\[Xi]2))/(8673139475*r^19) - 
    (2*(100566812779726612743*\[Xi]1 + 6111040625404673995174*\[Xi]2))/
     (856891184271847725*r^14))*\[Chi]^10 + 
  x^8*((-32*(323520704898333343*\[Xi]1 + 301484567441290634*\[Xi]2))/
     (18551845337025*r^18) + (29206804884265308019*\[Xi]1 + 
      29560750774035960198*\[Xi]2)/(1246387177122687600*r^8) + 
    (16*(63994596411905857361*\[Xi]1 + 78100324820619750598*\[Xi]2))/
     (6442790859186825*r^17) + (103063486726255662735*\[Xi]1 + 
      101583687326710332014*\[Xi]2)/(326434736865465800*r^10) + 
    (108345181604744804857*\[Xi]1 + 114401517573263549766*\[Xi]2)/
     (1246387177122687600*r^9) + 
    (8*(152073830765454709505*\[Xi]1 + 160665662107480604559*\[Xi]2))/
     (77899198570167975*r^14) + 
    (2*(946331139696953694521*\[Xi]1 + 947465380671823277959*\[Xi]2))/
     (285630394757282575*r^13) + (1309231141473514358783*\[Xi]1 + 
      1276750786988197301464*\[Xi]2)/(1371025894834956360*r^11) + 
    (4491238229851110713867*\[Xi]1 + 4382700990846143705345*\[Xi]2)/
     (1713782368543695450*r^12) + 
    (2*(10672779352824685074565*\[Xi]1 + 12870325345896590847862*\[Xi]2))/
     (285630394757282575*r^16) + 
    (2*(14908476391586902977835*\[Xi]1 + 16903194119859462707846*\[Xi]2))/
     (856891184271847725*r^15))*\[Chi]^10 + 
  x^2*((-26845040711295314239607*\[Xi]1 - 27204842468918831219950*\[Xi]2)/
     (160605890537809173600*r^10) + (-9550129087957040059743*\[Xi]1 - 
      9776376430555032805630*\[Xi]2)/(40151472634452293400*r^12) + 
    (-5548834630805016248881*\[Xi]1 - 5653570392868142076944*\[Xi]2)/
     (26767648422968195600*r^11) + (-1647057253708462340457*\[Xi]1 - 
      1692050822726396858152*\[Xi]2)/(6691912105742048900*r^13) + 
    (-729941052237665674125*\[Xi]1 - 731446400226197914978*\[Xi]2)/
     (8015980276396892800*r^8) + (-184618129672980127598*\[Xi]1 - 
      183393413625798462417*\[Xi]2)/(4492472462596060800*r^6) + 
    (-47413982205602004649*\[Xi]1 - 47778299422981274144*\[Xi]2)/
     (374372705216338400*r^9) + (-18222483325467288425*\[Xi]1 - 
      18084291591226581564*\[Xi]2)/(704701562760166400*r^5) + 
    (-148943361247851595*\[Xi]1 - 120410521822734568*\[Xi]2)/
     (11712491347814400*r^3) + (800263776501696457*\[Xi]1 + 
      250717492860364480*\[Xi]2)/(222537335608473600*r^2) - 
    (2*(15071761158126110521*\[Xi]1 + 15454133299715887574*\[Xi]2))/
     (456266734482412425*r^16) - 
    (3*(18835515031283802385*\[Xi]1 + 19384710351559223798*\[Xi]2))/
     (257381234836232650*r^14) - 
    (7*(26743333370711234253*\[Xi]1 + 26663317608460854440*\[Xi]2))/
     (2994981641730707200*r^7) - 
    (3*(61407767082482814649*\[Xi]1 + 61122889738180822922*\[Xi]2))/
     (11979926566922828800*r^4) - 
    (2*(245888639249133849587*\[Xi]1 + 252932048406802432286*\[Xi]2))/
     (3193867141376886975*r^15))*\[Chi]^12 + 
  ((-974806977656666993*\[Xi]1 - 707951174472098252*\[Xi]2)/
     222537335608473600 + (9280516209411871*\[Xi]1 + 9364176202002672*\[Xi]2)/
     (5706085528422400*r^3) + 
    (2*(9253311761261253*\[Xi]1 + 9509362206026654*\[Xi]2))/
     (11699147038010575*r^15) + (83285487506552407*\[Xi]1 + 
      84564310433021352*\[Xi]2)/(74179111869491200*r^2) + 
    (686749708899432518*\[Xi]1 + 687269236662086847*\[Xi]2)/
     (176175390690041600*r^5) + (974806977656666993*\[Xi]1 + 
      707951174472098252*\[Xi]2)/(222537335608473600*r) + 
    (1333010474014249531*\[Xi]1 + 1374452731298162302*\[Xi]2)/
     (165915176175422700*r^13) + (2117986654318071313*\[Xi]1 + 
      2182347513700690684*\[Xi]2)/(456266734482412425*r^14) + 
    (15350577331993847967*\[Xi]1 + 15398032578053627525*\[Xi]2)/
     (5989963283461414400*r^4) + (18884933243494224373*\[Xi]1 + 
      19301358516550272200*\[Xi]2)/(1574567554292246800*r^10) + 
    (24985427324680249769*\[Xi]1 + 25030228888502173106*\[Xi]2)/
     (4492472462596060800*r^6) + (54497481357474282278*\[Xi]1 + 
      55074208565667149009*\[Xi]2)/(5840214201374879040*r^8) + 
    (66803109124628012231*\[Xi]1 + 67162431990053738576*\[Xi]2)/
     (8984944925192121600*r^7) + (106811418355220266095*\[Xi]1 + 
      108567383855413856066*\[Xi]2)/(9733690335624798400*r^9) + 
    (214131064456036703363*\[Xi]1 + 220512108757504107503*\[Xi]2)/
     (20075736317226146700*r^12) + (320975507277255783937*\[Xi]1 + 
      329538809901261544568*\[Xi]2)/(26767648422968195600*r^11))*\[Chi]^12 + 
  x^6*((-263571670441932875423707*\[Xi]1 - 262364326055695372971768*\[Xi]2)/
     (562120616882332107600*r^10) + (-44356951560442343837411*\[Xi]1 - 
      44101787497886308723930*\[Xi]2)/(204407497048120766400*r^9) + 
    (-40849642201602286980913*\[Xi]1 - 42224859690603374131332*\[Xi]2)/
     (5018934079306536675*r^15) + (-35924809864039694202243*\[Xi]1 - 
      36100668202361452600978*\[Xi]2)/(20075736317226146700*r^12) + 
    (-4912727382470122121805*\[Xi]1 - 4980307640180460382528*\[Xi]2)/
     (1544287409017395900*r^13) + (-1271540326562862438181*\[Xi]1 - 
      1269901516538894265216*\[Xi]2)/(1344786164790268200*r^11) + 
    (-80391059980976221316*\[Xi]1 - 75260019278273224949*\[Xi]2)/
     (2246236231298030400*r^7) + (-19698409544932178186*\[Xi]1 - 
      24955037952692302009*\[Xi]2)/(2246236231298030400*r^6) + 
    (-10604111432310677779*\[Xi]1 - 10540566560839235132*\[Xi]2)/
     (114514003948527040*r^8) - 
    (16*(1896556985489513527709*\[Xi]1 + 1951791401984692979239*\[Xi]2))/
     (2702502965780442825*r^18) - 
    (8*(4511384775273543932462*\[Xi]1 + 4690602448782570674051*\[Xi]2))/
     (3193867141376886975*r^16) - 
    (2*(13276655107181211709657*\[Xi]1 + 13596058040825801803527*\[Xi]2))/
     (5018934079306536675*r^14) - 
    (16*(29342757497451410779301*\[Xi]1 + 30488650167905548375291*\[Xi]2))/
     (35132538555145756725*r^17))*\[Chi]^12 + 
  x^12*((-4*(7726100416649274012417*\[Xi]1 - 46471079634416092126550*\[Xi]2))/
     (1849080976586618775*r^17) - 
    (128*(9444733568988449617191*\[Xi]1 - 22176355032129638191546*\[Xi]2))/
     (2342169237009717115*r^19) - 
    (4*(4387511462475862514429*\[Xi]1 - 13809541067955601994546*\[Xi]2))/
     (152088911494137475*r^18) - 
    (32*(114457019563597489859*\[Xi]1 - 20408098320483431478*\[Xi]2))/
     (760625658818025*r^20) + (256*(77816690618216345*\[Xi]1 - 
       75203070352297092*\[Xi]2))/(355598718475*r^21) + 
    (11633754519550536697657*\[Xi]1 + 9673612300641758580444*\[Xi]2)/
     (281060308441166053800*r^12) + (9408435251171524293035*\[Xi]1 + 
      29440656006518825706948*\[Xi]2)/(5018934079306536675*r^15) + 
    (27514284190003667474084*\[Xi]1 + 43215523852524810371251*\[Xi]2)/
     (35132538555145756725*r^14) + (2048172068834882854579*\[Xi]1 + 
      47073296422590177224772*\[Xi]2)/(1849080976586618775*r^16) + 
    (59364003197430906078551*\[Xi]1 + 65299144816907449981980*\[Xi]2)/
     (281060308441166053800*r^13))*\[Chi]^12 + 
  x^4*((8*(373503505324512844*\[Xi]1 + 383286560975221457*\[Xi]2))/
     (3056332192705155*r^17) + 
    (43*(470834710335631567*\[Xi]1 + 881856113112673624*\[Xi]2))/
     (7187955940153697280*r^4) + (46299554324702318663*\[Xi]1 + 
      41184742943978334152*\[Xi]2)/(2114104688280499200*r^5) + 
    (64357952499301229243*\[Xi]1 + 64198251691177626497*\[Xi]2)/
     (1497490820865353600*r^6) + (76932041607731232345*\[Xi]1 + 
      76652232976962306658*\[Xi]2)/(898494492519212160*r^7) + 
    (535805579678253156611*\[Xi]1 + 550929817823359941474*\[Xi]2)/
     (304177822988274950*r^14) + (758848120512970248227*\[Xi]1 + 
      770692028260939261216*\[Xi]2)/(730026775171859880*r^12) + 
    (2*(2307202551878710828567*\[Xi]1 + 2379218905389361598788*\[Xi]2))/
     (2702502965780442825*r^16) + (3088026591480870199273*\[Xi]1 + 
      3077144396019783079532*\[Xi]2)/(19467380671249596800*r^8) + 
    (9661821909369652633205*\[Xi]1 + 9966765214510047405628*\[Xi]2)/
     (5018934079306536675*r^15) + (14220462924917330154796*\[Xi]1 + 
      14540215406787776772789*\[Xi]2)/(10037868158613073350*r^13) + 
    (28495800536874624961067*\[Xi]1 + 28744539763972960938928*\[Xi]2)/
     (40151472634452293400*r^11) + (56524511461074280817497*\[Xi]1 + 
      56444404637307096244138*\[Xi]2)/(204407497048120766400*r^9) + 
    (512321706145941476853359*\[Xi]1 + 513758983651572322607234*\[Xi]2)/
     (1124241233764664215200*r^10))*\[Chi]^12 + 
  x^8*((465497908249969962343*\[Xi]1 + 520333753332108932192*\[Xi]2)/
     (29201071006874395200*r^8) + (4996671874195798545297*\[Xi]1 + 
      4949669177074341084914*\[Xi]2)/(25550937131015095800*r^10) + 
    (64*(4914385561001648006411*\[Xi]1 + 5086097516443275041846*\[Xi]2))/
     (2342169237009717115*r^19) + 
    (16*(5992206203742799905407*\[Xi]1 + 6362137630876949632253*\[Xi]2))/
     (1064622380458962325*r^18) + (12405296301706436706969*\[Xi]1 + 
      12123833835250051610086*\[Xi]2)/(204407497048120766400*r^9) + 
    (27814992952635865268935*\[Xi]1 + 27570267002614111817684*\[Xi]2)/
     (51101874262030191600*r^11) + (36300790381655190637043*\[Xi]1 + 
      36763513250733852370442*\[Xi]2)/(5018934079306536675*r^14) + 
    (65726081934535489193953*\[Xi]1 + 65728354860535434968698*\[Xi]2)/
     (20075736317226146700*r^13) + (194760170616471704475824*\[Xi]1 + 
      193484807539059152693169*\[Xi]2)/(140530154220583026900*r^12) + 
    (2*(514041073507924851069118*\[Xi]1 + 539955054511649067640715*\[Xi]2))/
     (35132538555145756725*r^16) + 
    (2*(938567634842244826478331*\[Xi]1 + 998682413199997074735458*\[Xi]2))/
     (35132538555145756725*r^17) + (1054380880123611473136247*\[Xi]1 + 
      1086915230714827952521484*\[Xi]2)/(70265077110291513450*r^15))*
   \[Chi]^12 + x^10*((-159444040524885356909387*\[Xi]1 - 
      156602450332041048078319*\[Xi]2)/(35132538555145756725*r^14) + 
    (-104195996822491246776705*\[Xi]1 - 108956864532466847115782*\[Xi]2)/
     (3193867141376886975*r^16) + (-17929396490746072153253*\[Xi]1 - 
      17672701951377049805374*\[Xi]2)/(40151472634452293400*r^12) + 
    (-16832062060179255131507*\[Xi]1 - 16510399490513827313680*\[Xi]2)/
     (11242412337646642152*r^13) + (-13656167405234707585073*\[Xi]1 - 
      13673746423527912621884*\[Xi]2)/(1081001186312177130*r^15) + 
    (-5701750032538630597327*\[Xi]1 - 5914928620475996997676*\[Xi]2)/
     (51101874262030191600*r^11) + (-1340983292987792580169*\[Xi]1 - 
      1350957862716028832308*\[Xi]2)/(51101874262030191600*r^10) + 
    (32*(2732585595866003209*\[Xi]1 + 2519121332889645998*\[Xi]2))/
     (69147787165275*r^20) - (256*(8126189083473322242463*\[Xi]1 + 
       9760663740175643756543*\[Xi]2))/(5018934079306536675*r^19) - 
    (4*(535599348632243202873087*\[Xi]1 + 632033970156075102928834*\[Xi]2))/
     (11710846185048585575*r^18) - 
    (2*(1388996657650327594907301*\[Xi]1 + 1544952785071322659871530*\[Xi]2))/
     (35132538555145756725*r^17))*\[Chi]^12 + 
  x^2*((-13005283932195286854485189*\[Xi]1 - 13214323767597923023217705*
       \[Xi]2)/(79419612870946636345200*r^12) + 
    (-6179291800633619063655445*\[Xi]1 - 6318437876554488128607206*\[Xi]2)/
     (39709806435473318172600*r^14) + (-4189827430714008973543541*\[Xi]1 - 
      4240597004716056180832952*\[Xi]2)/(28879859225798776852800*r^11) + 
    (-3460308487374331516963291*\[Xi]1 - 3488145019555888841043718*\[Xi]2)/
     (28879859225798776852800*r^10) + (-1228190984435058660826703*\[Xi]1 - 
      1228533704219555091073752*\[Xi]2)/(17772221062030016524800*r^8) + 
    (-1176909186524499464323967*\[Xi]1 - 1171077644292231632082234*\[Xi]2)/
     (35544442124060033049600*r^6) + (-133652530727248407341149*\[Xi]1 - 
      133263321692966739818732*\[Xi]2)/(2734187855696925619200*r^7) + 
    (-109327875147542201330633*\[Xi]1 - 111981703871605094357998*\[Xi]2)/
     (902495600806211776650*r^15) + (-53125135313348345697661*\[Xi]1 - 
      54169287358136457114104*\[Xi]2)/(313911513323899748400*r^13) + 
    (-36059698007591806308355*\[Xi]1 - 36205288029589396126432*\[Xi]2)/
     (386352631783261228800*r^9) + (-32642177022248386305551*\[Xi]1 - 
      33443190345768570965007*\[Xi]2)/(451247800403105888325*r^16) + 
    (-3896773318235199786143*\[Xi]1 - 3877163496616950043120*\[Xi]2)/
     (181813003192122931200*r^5) + (-2376116376373540264150*\[Xi]1 - 
      2370374020882664759363*\[Xi]2)/(181813003192122931200*r^4) + 
    (-175923039496152692619*\[Xi]1 - 145230799338984811756*\[Xi]2)/
     (12758807241552486400*r^3) - 
    (2*(19239187167044639987*\[Xi]1 + 19681636679199486898*\[Xi]2))/
     (1509189967903364175*r^17) + (228809448721339405003*\[Xi]1 + 
      136475315751353822470*\[Xi]2)/(38276421724657459200*r^2))*\[Chi]^14 + 
  ((-68055685850116797207*\[Xi]1 - 53091701860761187570*\[Xi]2)/
     12758807241552486400 + (1010911699209225508*\[Xi]1 + 
      1036893771558321371*\[Xi]2)/(1509189967903364175*r^16) + 
    (2*(3084118405236188563*\[Xi]1 + 3167864234664254995*\[Xi]2))/
     (2670105327829028925*r^15) + (4252046324221715593*\[Xi]1 + 
      4288142423573443492*\[Xi]2)/(2944340132665958400*r^3) + 
    (39262832991866150899*\[Xi]1 + 39877861623991508206*\[Xi]2)/
     (38276421724657459200*r^2) + (68055685850116797207*\[Xi]1 + 
      53091701860761187570*\[Xi]2)/(12758807241552486400*r) + 
    (298351834154131742987*\[Xi]1 + 297983248933500508094*\[Xi]2)/
     (90906501596061465600*r^5) + (401346418531552633049*\[Xi]1 + 
      402131090701883479275*\[Xi]2)/(181813003192122931200*r^4) + 
    (3*(4280097450581425936891*\[Xi]1 + 4319764198804459230110*\[Xi]2))/
     (1481018421835834710400*r^9) + (12570990965828003268425*\[Xi]1 + 
      12553596953285809779278*\[Xi]2)/(2734187855696925619200*r^6) + 
    (16554004007947111444873*\[Xi]1 + 17002899629521314999910*\[Xi]2)/
     (3609982403224847106600*r^14) + (19535026910581993301237*\[Xi]1 + 
      19550320426444124585508*\[Xi]2)/(3231312920369093913600*r^7) + 
    (24755810507972066020583*\[Xi]1 + 25390446254563793997822*\[Xi]2)/
     (3609982403224847106600*r^13) + (44258040901150316836467*\[Xi]1 + 
      44459903529512110868528*\[Xi]2)/(5924073687343338841600*r^8) + 
    (61847834058159356231756*\[Xi]1 + 63259997648093451278519*\[Xi]2)/
     (7219964806449694213200*r^12) + (135737442398906505908801*\[Xi]1 + 
      137671576563545207209934*\[Xi]2)/(14439929612899388426400*r^10) + 
    (272050467366903894283019*\[Xi]1 + 277199180978107738484396*\[Xi]2)/
     (28879859225798776852800*r^11))*\[Chi]^14 + 
  x^6*((-373621797884420238788387471*\[Xi]1 - 373786129931392154020364038*
       \[Xi]2)/(370624860064417636277600*r^12) + 
    (-56900843440386511460229639*\[Xi]1 - 56756451401111514491050916*\[Xi]2)/
     (101079507290295718984800*r^11) + (-7655249946234931440578227*\[Xi]1 - 
      7784727487436733037240371*\[Xi]2)/(1985490321773665908630*r^15) + 
    (-5276085716792270221355593*\[Xi]1 - 5332035578891934008630184*\[Xi]2)/
     (1985490321773665908630*r^14) + (-1526369168893026595797367*\[Xi]1 - 
      1567596576012097265798156*\[Xi]2)/(261248726549166566925*r^17) + 
    (-774193569368643289149549*\[Xi]1 - 770934346159180676189696*\[Xi]2)/
     (2625441747799888804800*r^10) + (-579382102497547169226011*\[Xi]1 - 
      576333137897268493714864*\[Xi]2)/(8886110531015008262400*r^8) + 
    (-514256816016339892473541*\[Xi]1 - 469480327893277095056654*\[Xi]2)/
     (17772221062030016524800*r^7) + (-359623683397294910728957*\[Xi]1 - 
      361385563633895276298788*\[Xi]2)/(212351906072049829800*r^13) + 
    (-2067516824495297126980*\[Xi]1 - 2057131642119874156579*\[Xi]2)/
     (14332436340346787520*r^9) - 
    (7*(585794212558349672261*\[Xi]1 + 911719773488187156734*\[Xi]2))/
     (935380055896316659200*r^6) - 
    (16*(5586960322354120588427*\[Xi]1 + 5723105947611850191943*\[Xi]2))/
     (27467257415841227985*r^19) - 
    (2*(229012428864978371486072*\[Xi]1 + 234238528590774910442049*\[Xi]2))/
     (90249560080621177665*r^16) - 
    (4*(3632323654600775579713997*\[Xi]1 + 3733981849978950709108698*\[Xi]2))/
     (2672775433156857953925*r^18))*\[Chi]^14 + 
  x^4*((-84402646153358824591*\[Xi]1 + 359547088609807204664*\[Xi]2)/
     (181813003192122931200*r^4) + 
    (4*(1641548882038310995487*\[Xi]1 + 1679159286104727416584*\[Xi]2))/
     (19619469582743734275*r^18) + (3698038212755584506219*\[Xi]1 + 
      3250129861463641695664*\[Xi]2)/(181813003192122931200*r^5) + 
    (4*(4454173657025161408336*\[Xi]1 + 4565398281403262359625*\[Xi]2))/
     (23749884231742415175*r^17) + (148662685674593917640454*\[Xi]1 + 
      148380360533227714332367*\[Xi]2)/(4443055265507504131200*r^6) + 
    (189741813456444502048402*\[Xi]1 + 189244139294328325777033*\[Xi]2)/
     (2962036843671669420800*r^7) + (253360408243110515091508*\[Xi]1 + 
      252689310888826219505575*\[Xi]2)/(2221527632753752065600*r^8) + 
    (396990180678618825556516*\[Xi]1 + 397213131565772124169799*\[Xi]2)/
     (1312720873899944402400*r^10) + (391936962512342061986155*\[Xi]1 + 
      401465935164514440910586*\[Xi]2)/(381825061879551136275*r^16) + 
    (914932259644882132987512*\[Xi]1 + 930980969543436724128473*\[Xi]2)/
     (902495600806211776650*r^14) + (1697524396099528361093353*\[Xi]1 + 
      1694725082403477353462000*\[Xi]2)/(8886110531015008262400*r^9) + 
    (2016733116352115152628797*\[Xi]1 + 2042661787117911473774992*\[Xi]2)/
     (2406654935483231404400*r^13) + (3266836656410500189614766*\[Xi]1 + 
      3279629649111371870336905*\[Xi]2)/(7219964806449694213200*r^11) + 
    (5954635514538997648395505*\[Xi]1 + 6003149419109822101825174*\[Xi]2)/
     (9343483867170192511200*r^12) + (10929072355983379256793830*\[Xi]1 + 
      11165050901466978212316601*\[Xi]2)/(9927451608868329543150*r^15))*
   \[Chi]^14 + 
  x^14*((4*(257464548032078236490255037*\[Xi]1 - 1570315423806460033393214530*
        \[Xi]2))/(34746080631039153401025*r^19) + 
    (4*(26628464172296121285070723*\[Xi]1 - 81298027044607686250156222*
        \[Xi]2))/(451247800403105888325*r^20) + 
    (-15299032518844381678052083*\[Xi]1 - 22775219262120108369822638*\[Xi]2)/
     (13898432252415661360410*r^16) + 
    (128*(4617136826868542718486469*\[Xi]1 - 10388946192898160389300074*
        \[Xi]2))/(503566385957089179725*r^21) + 
    (-9096971009229416345805603*\[Xi]1 - 9795599760085240068917780*\[Xi]2)/
     (34746080631039153401025*r^15) + (-3154422136132469146389447*\[Xi]1 - 
      2653540149409671794203934*\[Xi]2)/(69492161262078306802050*r^14) + 
    (32*(10814524206788860145885*\[Xi]1 - 3213166002964391609202*\[Xi]2))/
     (32706903329175075*r^22) - 
    (256*(4503238633104476555*\[Xi]1 - 4394185817552376556*\[Xi]2))/
     (8178770524925*r^23) - (4*(221083609168142732514381*\[Xi]1 + 
       628787888527598967545828*\[Xi]2))/(291983870849068515975*r^17) - 
    (2*(2312030595571476703998783*\[Xi]1 + 37823259223175559467298244*
        \[Xi]2))/(1828741085844165968475*r^18))*\[Chi]^14 + 
  x^8*((1289759131486072729912*\[Xi]1 + 1593606462923758212073*\[Xi]2)/
     (130678096044338356800*r^8) + 
    (16*(13000551351051429711181*\[Xi]1 + 13361486142564669414941*\[Xi]2))/
     (6835742795797590675*r^20) + (95640421245183931726514*\[Xi]1 + 
      90277872948435338357381*\[Xi]2)/(2221527632753752065600*r^9) + 
    (16*(287574803219960830377847*\[Xi]1 + 297646067679927716003297*\[Xi]2))/
     (166249189622196906225*r^18) + (3543510756419480500669261*\[Xi]1 + 
      3514005481100011064698634*\[Xi]2)/(28879859225798776852800*r^10) + 
    (64*(18730218604996447121972796*\[Xi]1 + 19403761778170358736912161*
        \[Xi]2))/(34746080631039153401025*r^19) + 
    (20727818786849995571669056*\[Xi]1 + 20665544925383705750490225*\[Xi]2)/
     (12634938411286964873100*r^13) + (37740963303588440131402662*\[Xi]1 + 
      37516766183171869066460483*\[Xi]2)/(50539753645147859492400*r^12) + 
    (2*(46703444136700769415509173*\[Xi]1 + 48018039884947939537903977*
        \[Xi]2))/(4963725804434164771575*r^17) + 
    (63838898365287491137627043*\[Xi]1 + 63357413878082529967189536*\[Xi]2)/
     (202159014580591437969600*r^11) + (133608760497170333793782959*\[Xi]1 + 
      133882547887630738873419194*\[Xi]2)/(39709806435473318172600*r^14) + 
    (228010367606428551888498373*\[Xi]1 + 232286329799059326330607400*\[Xi]2)/
     (19854903217736659086300*r^16) + (255949786362751251402041169*\[Xi]1 + 
      258382621732351089540675868*\[Xi]2)/(39709806435473318172600*r^15))*
   \[Chi]^14 + x^10*((-584540530720350322556777583*\[Xi]1 - 
      580280084019628503114866506*\[Xi]2)/(277968645048313227208200*r^14) + 
    (-286735149482565708314089319*\[Xi]1 - 293975673190123839676501788*
       \[Xi]2)/(9927451608868329543150*r^17) + 
    (-256584666151433406448670831*\[Xi]1 - 258970927558017657035266464*
       \[Xi]2)/(19854903217736659086300*r^16) + 
    (-38256956301442038012763265*\[Xi]1 - 37875004410585953839229356*\[Xi]2)/
     (50539753645147859492400*r^13) + (-12571110538435099515423571*\[Xi]1 - 
      12428374545711872743710727*\[Xi]2)/(50539753645147859492400*r^12) + 
    (-3108977944034589221864067*\[Xi]1 - 3104348892492400390264940*\[Xi]2)/
     (575504441093816205400*r^15) + (-1102827333465456545720167*\[Xi]1 - 
      1077856172174246627897128*\[Xi]2)/(15550693429276264459200*r^11) - 
    (3*(248501635303960661933*\[Xi]1 + 275464267014761591362*\[Xi]2))/
     (43559365348112785600*r^10) - 
    (64*(135552987451366429792543*\[Xi]1 + 140149645792375844671742*\[Xi]2))/
     (26503493997741535775*r^21) - 
    (16*(2426392765891583210238791*\[Xi]1 + 2567077154328463988196259*
        \[Xi]2))/(185807917813043601075*r^20) - 
    (4*(53593814022493311000624789*\[Xi]1 + 56695067587116286824875978*
        \[Xi]2))/(1828741085844165968475*r^19) - 
    (2*(1048023790986244869942066677*\[Xi]1 + 1093717039049496223291327010*
        \[Xi]2))/(34746080631039153401025*r^18))*\[Chi]^14 + 
  x^12*((-32*(2611810510129563901205*\[Xi]1 + 2382275206264255785166*\[Xi]2))/
     (32706903329175075*r^22) + (256*(786686279551709903962690*\[Xi]1 + 
       933947855835244137947153*\[Xi]2))/(215814165410181077025*r^21) + 
    (1421541573602241984804851*\[Xi]1 + 1428694818524109554811332*\[Xi]2)/
     (50539753645147859492400*r^12) + (5702959925807193953618849*\[Xi]1 + 
      5616134910486008430854323*\[Xi]2)/(9927451608868329543150*r^14) + 
    (6668752408907246049798713*\[Xi]1 + 6849855420418412521616804*\[Xi]2)/
     (50539753645147859492400*r^13) + (16166640704220237501162807*\[Xi]1 + 
      16182825055952575425742108*\[Xi]2)/(763650123759102272550*r^17) + 
    (34635322482824178041072180*\[Xi]1 + 34121056675845996803110627*\[Xi]2)/
     (4963725804434164771575*r^16) + 
    (4*(46908170391111982881696145*\[Xi]1 + 48724351069048943578843047*
        \[Xi]2))/(3158734602821741218275*r^18) + 
    (32*(169024920805198938783092843*\[Xi]1 + 185595687858443143066600296*
        \[Xi]2))/(34746080631039153401025*r^19) + 
    (292898943824764871325445003*\[Xi]1 + 287921640695424778526706512*\[Xi]2)/
     (138984322524156613604100*r^15) + 
    (4*(3359322330337586771031199553*\[Xi]1 + 3904300306907972143290825934*
        \[Xi]2))/(34746080631039153401025*r^20))*\[Chi]^14, 
 (-16384*\[Xi]1)/12155 - (8576*\[Xi]1)/(17*r^9) + (384*\[Xi]1)/(85*r^8) + 
  (3072*\[Xi]1)/(1105*r^7) + (21504*\[Xi]1)/(12155*r^6) + 
  (14336*\[Xi]1)/(12155*r^5) + (2048*\[Xi]1)/(2431*r^4) + 
  (8192*\[Xi]1)/(12155*r^3) + (8192*\[Xi]1)/(12155*r^2) + 
  (16384*\[Xi]1)/(12155*r) + 
  ((2*(5654003*\[Xi]1 - 1647378*\[Xi]2))/(1616615*r^6) + 
    (7389239*\[Xi]1 - 705834*\[Xi]2)/(16166150*r^3) + 
    (4*(2669063*\[Xi]1 - 682506*\[Xi]2))/(969969*r^7) + 
    (16*(2061137*\[Xi]1 - 631302*\[Xi]2))/(8083075*r^5) + 
    (3*(1535551*\[Xi]1 - 447066*\[Xi]2))/(2309450*r^4) + 
    (12*(991551*\[Xi]1 - 191386*\[Xi]2))/(734825*r^8) - 
    (9*(155951*\[Xi]1 - 86522*\[Xi]2))/646646 + 
    (9*(155951*\[Xi]1 - 86522*\[Xi]2))/(646646*r) + 
    (384*(35579*\[Xi]1 - 2844*\[Xi]2))/(621775*r^9) - 
    (49152*(5*\[Xi]1 - 2*\[Xi]2))/(323323*r^2) + 
    (128*(126223*\[Xi]1 + 20502*\[Xi]2))/(621775*r^10))*\[Chi]^2 + 
  x^2*((-4*(155382571*\[Xi]1 - 72172386*\[Xi]2))/(3464175*r^8) - 
    (8*(28340009*\[Xi]1 - 12438294*\[Xi]2))/(8083075*r^5) - 
    (12*(13318517*\[Xi]1 - 6138462*\[Xi]2))/(1616615*r^7) - 
    (2*(8673361*\[Xi]1 - 3936006*\[Xi]2))/(323323*r^6) - 
    (256*(2044451*\[Xi]1 - 953082*\[Xi]2))/(1616615*r^9) + 
    (3*(795533*\[Xi]1 - 390638*\[Xi]2))/(646646*r^2) - 
    (768*(42943*\[Xi]1 - 20043*\[Xi]2))/(56525*r^10) + 
    (640*(28055*\[Xi]1 - 15912*\[Xi]2))/(1309*r^11) + 
    (-80822437*\[Xi]1 + 16863102*\[Xi]2)/(16166150*r^3) + 
    (-43057207*\[Xi]1 + 17220906*\[Xi]2)/(3233230*r^4))*\[Chi]^2 + 
  ((2*(1193468215*\[Xi]1 - 3782500156*\[Xi]2))/(2045017975*r^8) + 
    (4*(1751397585*\[Xi]1 - 3357927427*\[Xi]2))/(6135053925*r^7) + 
    (8*(51460805*\[Xi]1 - 383984254*\[Xi]2))/(557732175*r^9) + 
    (814156715*\[Xi]1 - 104039564*\[Xi]2)/743642900 + 
    (2*(37554012*\[Xi]1 - 45011755*\[Xi]2))/(79676025*r^6) + 
    (21322925*\[Xi]1 - 4439672*\[Xi]2)/(43743700*r^4) + 
    (4*(4758046*\[Xi]1 - 3112525*\[Xi]2))/(26558675*r^5) - 
    (442368*(285*\[Xi]1 + 208*\[Xi]2))/(185910725*r^2) + 
    (124385375*\[Xi]1 + 5548888*\[Xi]2)/(743642900*r^3) - 
    (128*(1541599*\[Xi]1 + 25665237*\[Xi]2))/(471927225*r^10) - 
    (192*(19787837*\[Xi]1 + 67634636*\[Xi]2))/(2045017975*r^11) + 
    (-814156715*\[Xi]1 + 104039564*\[Xi]2)/(743642900*r))*\[Chi]^4 + 
  x^4*((8*(179839105445*\[Xi]1 - 112510063854*\[Xi]2))/(876436275*r^10) + 
    (16*(112797254360*\[Xi]1 - 81731055737*\[Xi]2))/(6135053925*r^8) + 
    (24*(61898212345*\[Xi]1 - 40821625062*\[Xi]2))/(2045017975*r^9) + 
    (512*(42102958279*\[Xi]1 - 25439979414*\[Xi]2))/(6135053925*r^11) + 
    (-1613660505*\[Xi]1 - 7584154846*\[Xi]2)/(557732175*r^5) + 
    (4167573521*\[Xi]1 - 6582844626*\[Xi]2)/(185910725*r^6) + 
    (192*(7025776267*\[Xi]1 - 4134007368*\[Xi]2))/(185910725*r^12) + 
    (16*(1841283427*\[Xi]1 - 1633309750*\[Xi]2))/(292145425*r^7) - 
    (128*(430410385*\[Xi]1 - 335431692*\[Xi]2))/(425425*r^13) - 
    (3*(623475170*\[Xi]1 + 273033099*\[Xi]2))/(185910725*r^4))*\[Chi]^4 + 
  x^2*((-2*(164070326535*\[Xi]1 - 18602238232*\[Xi]2))/(6135053925*r^8) - 
    (16*(52609904315*\[Xi]1 - 5448521682*\[Xi]2))/(6135053925*r^9) - 
    (8*(73460843417*\[Xi]1 - 2484423750*\[Xi]2))/(2045017975*r^10) + 
    (1180118609*\[Xi]1 - 439185238*\[Xi]2)/(185910725*r^5) + 
    (3*(905566755*\[Xi]1 - 335819272*\[Xi]2))/(743642900*r^4) + 
    (3569697*\[Xi]1 - 2879356*\[Xi]2)/(1062347*r^6) + 
    (2525225*\[Xi]1 + 10910908*\[Xi]2)/(9657700*r^2) - 
    (3*(1166715845*\[Xi]1 + 75098164*\[Xi]2))/(743642900*r^3) - 
    (64*(775090531*\[Xi]1 + 82239372*\[Xi]2))/(94385445*r^11) - 
    (4*(6453462971*\[Xi]1 + 174890429*\[Xi]2))/(2045017975*r^7) - 
    (64*(2449718371*\[Xi]1 + 922813992*\[Xi]2))/(185910725*r^12))*\[Chi]^4 + 
  ((-589224988371*\[Xi]1 - 1139331222334*\[Xi]2)/(330416475675*r^8) + 
    (-29013004359*\[Xi]1 - 151930247500*\[Xi]2)/(355833127650*r^5) + 
    (-49194868015*\[Xi]1 - 112932347502*\[Xi]2)/(101666607900*r^6) + 
    (4128872819*\[Xi]1 - 15209919654*\[Xi]2)/(258787729200*r^3) + 
    (-22483354939*\[Xi]1 - 6307717890*\[Xi]2)/(7393935120*r) + 
    (-2391725357*\[Xi]1 - 4837839456*\[Xi]2)/(2278734315*r^7) + 
    (5054163949*\[Xi]1 - 1670212578*\[Xi]2)/(36969675600*r^4) - 
    (8192*(142281*\[Xi]1 + 139096*\[Xi]2))/(1470384825*r^2) + 
    (22483354939*\[Xi]1 + 6307717890*\[Xi]2)/7393935120 - 
    (32*(38691367380*\[Xi]1 + 62385167653*\[Xi]2))/(330416475675*r^11) - 
    (32*(65044791202*\[Xi]1 + 94941553097*\[Xi]2))/(770971776575*r^12) - 
    (4*(1531468472997*\[Xi]1 + 2839536779542*\[Xi]2))/(2312915329725*r^9) - 
    (4*(2001948425677*\[Xi]1 + 3498181621134*\[Xi]2))/(2312915329725*r^10))*
   \[Chi]^6 + x^2*((-8*(1318393329485*\[Xi]1 - 27325512872426*\[Xi]2))/
     (2312915329725*r^11) - (32*(79303637444*\[Xi]1 - 714519041205*\[Xi]2))/
     (210265029975*r^12) - (128*(48656730041*\[Xi]1 - 520469588720*\[Xi]2))/
     (770971776575*r^13) + (-114826301431*\[Xi]1 - 197406169802*\[Xi]2)/
     (86262576400*r^3) + (75525607547*\[Xi]1 + 57276909772*\[Xi]2)/
     (12270107850*r^5) + (-376638207761*\[Xi]1 + 180324873914*\[Xi]2)/
     (258787729200*r^2) + (265530959203*\[Xi]1 + 184077715562*\[Xi]2)/
     (86262576400*r^4) + (2*(668676357717*\[Xi]1 + 897020641313*\[Xi]2))/
     (110138825225*r^7) + (16*(325317372210*\[Xi]1 + 1320280994863*\[Xi]2))/
     (462583065945*r^9) + (2238005018245*\[Xi]1 + 2134290946322*\[Xi]2)/
     (237222085100*r^6) + (8*(485229753815*\[Xi]1 + 6667969912124*\[Xi]2))/
     (770971776575*r^10) + (4371160954207*\[Xi]1 + 9267898925618*\[Xi]2)/
     (330416475675*r^8))*\[Chi]^6 + 
  x^4*((8*(9190939167516*\[Xi]1 - 49988784206255*\[Xi]2))/
     (2312915329725*r^10) + 
    (16*(56473306481525*\[Xi]1 - 38822243896932*\[Xi]2))/
     (2312915329725*r^11) + 
    (8*(121824989274119*\[Xi]1 - 29188770884142*\[Xi]2))/
     (770971776575*r^12) + (-2986021289015*\[Xi]1 - 4955038439962*\[Xi]2)/
     (355833127650*r^5) + (-88262861255*\[Xi]1 - 96780453646*\[Xi]2)/
     (10782822050*r^4) + (-1482982785*\[Xi]1 - 1267831088*\[Xi]2)/
     (53117350*r^6) + (7936*(12170604233*\[Xi]1 + 4544036284*\[Xi]2))/
     (16174233075*r^14) + (256*(3899556238147*\[Xi]1 + 140536135452*\[Xi]2))/
     (330416475675*r^13) - (14*(607724126782*\[Xi]1 + 494722950637*\[Xi]2))/
     (110138825225*r^8) - (4*(2037423459787*\[Xi]1 + 2846951046798*\[Xi]2))/
     (110138825225*r^9) - (3*(13354154105283*\[Xi]1 + 10102914883052*\[Xi]2))/
     (770971776575*r^7))*\[Chi]^6 + 
  x^6*((-8*(758267786488995*\[Xi]1 - 650361757336366*\[Xi]2))/
     (2312915329725*r^11) - 
    (4*(463477929892453*\[Xi]1 - 504107822852444*\[Xi]2))/
     (2312915329725*r^10) - (8*(9128971183443*\[Xi]1 - 6895648899574*\[Xi]2))/
     (10012620475*r^12) - (8*(2352122404057*\[Xi]1 - 4423645879084*\[Xi]2))/
     (110138825225*r^9) - (128*(5513279095351*\[Xi]1 - 3651358922184*\[Xi]2))/
     (16174233075*r^14) - (768*(637749019547*\[Xi]1 - 445669435572*\[Xi]2))/
     (26585233675*r^13) + (128*(70782692945*\[Xi]1 - 61863313548*\[Xi]2))/
     (12337325*r^15) + (3095082358700*\[Xi]1 + 2046582334359*\[Xi]2)/
     (177916563825*r^6) + (2*(271766256376*\[Xi]1 + 10183287566759*\[Xi]2))/
     (177916563825*r^8) + (2*(29790447595709*\[Xi]1 + 46249426610187*\[Xi]2))/
     (2312915329725*r^7))*\[Chi]^6 + 
  ((-182175558847171*\[Xi]1 - 236217031278546*\[Xi]2)/(81943285967400*r^8) + 
    (-30793832319951*\[Xi]1 - 40620783484982*\[Xi]2)/(10242910745925*r^9) + 
    (-24960884776173*\[Xi]1 - 36262917655310*\[Xi]2)/(104291454867600*r^5) + 
    (-19841576682107*\[Xi]1 - 25259658663419*\[Xi]2)/(26072863716900*r^6) + 
    (-11811965225803*\[Xi]1 - 15021830992482*\[Xi]2)/(8194328596740*r^7) + 
    (1278494718307*\[Xi]1 - 807032906874*\[Xi]2)/(32089678420800*r^4) + 
    (-409561072351*\[Xi]1 - 208680055534*\[Xi]2)/(83349814080*r) + 
    (-82374927317*\[Xi]1 - 122634030058*\[Xi]2)/(916847954880*r^3) - 
    (16384*(58439*\[Xi]1 + 59902*\[Xi]2))/(1101980715*r^2) + 
    (409561072351*\[Xi]1 + 208680055534*\[Xi]2)/83349814080 - 
    (8*(1283519529841*\[Xi]1 + 1608968458646*\[Xi]2))/(6518215929225*r^13) - 
    (4*(9229720631385*\[Xi]1 + 12258632557139*\[Xi]2))/
     (10242910745925*r^10) - 
    (2*(21999088617599*\[Xi]1 + 28474859081762*\[Xi]2))/
     (14340075044295*r^12) - 
    (2*(133673023285897*\[Xi]1 + 176438331140166*\[Xi]2))/
     (71700375221475*r^11))*\[Chi]^8 + 
  x^2*((645229212691*\[Xi]1 - 1299601073994*\[Xi]2)/(916847954880*r^3) + 
    (-2911950741397*\[Xi]1 - 662373822522*\[Xi]2)/(916847954880*r^2) + 
    (8*(26144285765713*\[Xi]1 + 42280978582958*\[Xi]2))/
     (5515413478575*r^14) + 
    (8*(44081584697179*\[Xi]1 + 58817713379025*\[Xi]2))/
     (10242910745925*r^9) + (80563588697381*\[Xi]1 + 75337865259446*\[Xi]2)/
     (13036431858450*r^5) + (91589759209623*\[Xi]1 + 82519966380526*\[Xi]2)/
     (32089678420800*r^4) + 
    (2*(152161206537353*\[Xi]1 + 239218552923902*\[Xi]2))/
     (5515413478575*r^11) + (253782098903849*\[Xi]1 + 307947375001353*\[Xi]2)/
     (10242910745925*r^8) + 
    (2*(200039010001213*\[Xi]1 + 330890169361134*\[Xi]2))/
     (6518215929225*r^12) + (371608458578691*\[Xi]1 + 409557794908442*\[Xi]2)/
     (22061653914300*r^7) + (16*(260628339089031*\[Xi]1 + 
       436996721165918*\[Xi]2))/(71700375221475*r^13) + 
    (462141064925673*\[Xi]1 + 673894126117774*\[Xi]2)/(10242910745925*r^10) + 
    (1117212503922533*\[Xi]1 + 1124041207513242*\[Xi]2)/
     (104291454867600*r^6))*\[Chi]^8 + 
  x^8*((2*(55855617778477727*\[Xi]1 - 87292051172375554*\[Xi]2))/
     (71700375221475*r^12) + (8*(60076116501584229*\[Xi]1 - 
       63509344663949710*\[Xi]2))/(71700375221475*r^13) + 
    (64*(24701284758801689*\[Xi]1 - 19101351148471554*\[Xi]2))/
     (23900125073825*r^15) + (-6980626370257651*\[Xi]1 - 
      5216356036322542*\[Xi]2)/(286801500885900*r^8) + 
    (16*(5572319067926573*\[Xi]1 - 3997352996681082*\[Xi]2))/
     (501401225325*r^16) + (8*(2621801171727971*\[Xi]1 - 
       2275126343492354*\[Xi]2))/(931173704175*r^14) + 
    (4*(32779896835211*\[Xi]1 - 157248657243130*\[Xi]2))/
     (787916211225*r^11) - (256*(146356829965*\[Xi]1 - 134898413304*\[Xi]2))/
     (12337325*r^17) - (4*(1072862711989573*\[Xi]1 + 
       1370243501222100*\[Xi]2))/(71700375221475*r^9) - 
    (8*(711335635743256*\[Xi]1 + 2266638987188099*\[Xi]2))/
     (71700375221475*r^10))*\[Chi]^8 + 
  x^6*((-8*(9114786608256155*\[Xi]1 - 6675382432963418*\[Xi]2))/
     (23900125073825*r^14) - 
    (64*(282958941638090*\[Xi]1 - 1900564359502663*\[Xi]2))/
     (71700375221475*r^13) - (16*(6507689429633423*\[Xi]1 - 
       621348180395054*\[Xi]2))/(10242910745925*r^15) + 
    (3084112801075*\[Xi]1 + 3218075789962*\[Xi]2)/(206109594600*r^6) + 
    (8*(129200555911824*\[Xi]1 + 122630907819971*\[Xi]2))/
     (5515413478575*r^9) + (28*(126297980381233*\[Xi]1 + 
       123252431930288*\[Xi]2))/(10242910745925*r^10) - 
    (16*(768406029525773*\[Xi]1 + 265410898408294*\[Xi]2))/
     (501401225325*r^16) + (558059006311595*\[Xi]1 + 546652484176114*\[Xi]2)/
     (6303329689800*r^8) + (594864489606589*\[Xi]1 + 705417121477270*\[Xi]2)/
     (18503322637800*r^7) + 
    (2*(557796425442157*\[Xi]1 + 1143377946088370*\[Xi]2))/
     (2172738643075*r^12) + (2*(2669811617966957*\[Xi]1 + 
       3111884569036278*\[Xi]2))/(10242910745925*r^11))*\[Chi]^8 + 
  x^4*((-29668740518208793*\[Xi]1 - 29627623043391374*\[Xi]2)/
     (573603001771800*r^7) + (-25445918263658635*\[Xi]1 - 
      26201343269657298*\[Xi]2)/(286801500885900*r^8) + 
    (-2052146567707297*\[Xi]1 - 2602362485742938*\[Xi]2)/
     (10242910745925*r^10) + (-257387151628435*\[Xi]1 - 
      245952996446986*\[Xi]2)/(20858290973520*r^5) + 
    (-74618133135939*\[Xi]1 - 74746442698474*\[Xi]2)/(2674139868400*r^6) + 
    (-28049517727505*\[Xi]1 - 31194832520554*\[Xi]2)/(200841387175*r^9) + 
    (-1301463518299*\[Xi]1 - 1743213062366*\[Xi]2)/(208374535200*r^4) - 
    (8*(122316110970587*\[Xi]1 + 687719746157978*\[Xi]2))/
     (6518215929225*r^14) - (16*(427557884929891*\[Xi]1 + 
       866305379008356*\[Xi]2))/(23900125073825*r^12) - 
    (16*(32632547850047*\[Xi]1 + 927680504063458*\[Xi]2))/
     (23900125073825*r^15) - 
    (2*(1318892037200515*\[Xi]1 + 2031325457855042*\[Xi]2))/
     (10242910745925*r^11) - (16*(1143060170461745*\[Xi]1 + 
       3431053717463908*\[Xi]2))/(71700375221475*r^13))*\[Chi]^8 + 
  ((-353417358955997647*\[Xi]1 - 391557285022066474*\[Xi]2)/
     (262397300446881600*r^7) + (-85122421831571881*\[Xi]1 - 
      101902849077577018*\[Xi]2)/(25771163436747300*r^11) + 
    (-82139144659480745*\[Xi]1 - 97303614810210216*\[Xi]2)/
     (25771163436747300*r^10) + (-74733218505202369*\[Xi]1 - 
      89670792866732618*\[Xi]2)/(25771163436747300*r^12) + 
    (-5902685448946271*\[Xi]1 - 6705906658561370*\[Xi]2)/
     (2883486818097600*r^8) + (-1687187504765999*\[Xi]1 - 
      1838441619488710*\[Xi]2)/(2374636203139200*r^6) + 
    (-712891121860745*\[Xi]1 - 458810767963826*\[Xi]2)/(104379613324800*r) + 
    (-75497405485863*\[Xi]1 - 88992485233870*\[Xi]2)/(452311657740800*r^3) + 
    (-18992245678645*\[Xi]1 - 21495039625012*\[Xi]2)/(84808435826400*r^5) + 
    (1501298640619*\[Xi]1 - 5251136462938*\[Xi]2)/(271386994644480*r^4) - 
    (458752*(133223*\[Xi]1 + 137711*\[Xi]2))/(67955477425*r^2) - 
    (4*(54589514840160*\[Xi]1 + 64240888148737*\[Xi]2))/
     (273330521298835*r^14) - 
    (7*(332424764326918*\[Xi]1 + 386732361397931*\[Xi]2))/
     (859038781224910*r^9) + (712891121860745*\[Xi]1 + 
      458810767963826*\[Xi]2)/104379613324800 - 
    (4*(2017139559410219*\[Xi]1 + 2406207089762720*\[Xi]2))/
     (4099957819482525*r^13))*\[Chi]^10 + 
  x^2*((-525141793898633*\[Xi]1 - 264736563787442*\[Xi]2)/
     (104379613324800*r^2) + (118888297675228*\[Xi]1 + 
      115553954975397*\[Xi]2)/(21202108956600*r^5) + 
    (3686019011985863*\[Xi]1 + 413796689758862*\[Xi]2)/
     (1356934973222400*r^3) + 
    (8*(1085015855926165*\[Xi]1 + 1406332655134388*\[Xi]2))/
     (372723438134775*r^15) + (3358922524109657*\[Xi]1 + 
      3199041739675858*\[Xi]2)/(1356934973222400*r^4) + 
    (16*(12993822623491411*\[Xi]1 + 16849921373231802*\[Xi]2))/
     (3469195078023675*r^13) + (23694397039197097*\[Xi]1 + 
      23853858067004178*\[Xi]2)/(2374636203139200*r^6) + 
    (4*(40831165265537984*\[Xi]1 + 53382899499313721*\[Xi]2))/
     (3469195078023675*r^14) + 
    (2*(108822040815655928*\[Xi]1 + 124269816572651367*\[Xi]2))/
     (6442790859186825*r^9) + (108674190567377571*\[Xi]1 + 
      133840680238998374*\[Xi]2)/(1982397187442100*r^11) + 
    (143553332937186387*\[Xi]1 + 182249052452339438*\[Xi]2)/
     (2342833039704300*r^12) + (323235988727801829*\[Xi]1 + 
      339302537941928086*\[Xi]2)/(20184407726683200*r^7) + 
    (1150610454318656311*\[Xi]1 + 1366792975116586998*\[Xi]2)/
     (25771163436747300*r^10) + (2097864340651008095*\[Xi]1 + 
      2298302099660338938*\[Xi]2)/(87465766815627200*r^8))*\[Chi]^10 + 
  x^4*((-11367518787979534683*\[Xi]1 - 12013383955671355760*\[Xi]2)/
     (90199072028615550*r^9) + (-10243846166572911119*\[Xi]1 - 
      10538917369861249596*\[Xi]2)/(131198650223440800*r^8) + 
    (-5985482662563832543*\[Xi]1 - 6073086773143138864*\[Xi]2)/
     (131198650223440800*r^7) + (-4937320092478599757*\[Xi]1 - 
      5432336149806933012*\[Xi]2)/(25771163436747300*r^10) + 
    (-2337007370219370309*\[Xi]1 - 2885182284697952843*\[Xi]2)/
     (6442790859186825*r^12) + (-103577555766209412*\[Xi]1 - 
      120115256533384285*\[Xi]2)/(378987697599225*r^11) + 
    (-317847272940491*\[Xi]1 - 525163747317789*\[Xi]2)/(84808435826400*r^4) + 
    (-57724018398477*\[Xi]1 - 58354949235728*\[Xi]2)/(2292119887200*r^6) + 
    (-43873630287501*\[Xi]1 - 37587076218079*\[Xi]2)/(3261862916400*r^5) - 
    (8*(110011981213069352*\[Xi]1 + 168582022552694167*\[Xi]2))/
     (3469195078023675*r^16) - 
    (4*(709797375990348179*\[Xi]1 + 938484992833258976*\[Xi]2))/
     (6442790859186825*r^13) - 
    (2*(973765621017935749*\[Xi]1 + 1377574462895241614*\[Xi]2))/
     (4099957819482525*r^14) - 
    (8*(2390122657330205703*\[Xi]1 + 3573125256799135943*\[Xi]2))/
     (45099536014307775*r^15))*\[Chi]^10 + 
  x^8*((-78380521739957988641*\[Xi]1 - 77844768020394419134*\[Xi]2)/
     (180398144057231100*r^11) + 
    (2*(34876877641247855867*\[Xi]1 - 68658570824847767110*\[Xi]2))/
     (15033178671435925*r^16) + (-23880371443936576703*\[Xi]1 - 
      24241576840740203650*\[Xi]2)/(25771163436747300*r^12) + 
    (-9901042764692353985*\[Xi]1 - 14701738176903437318*\[Xi]2)/
     (4099957819482525*r^14) + (-4608699778895636327*\[Xi]1 - 
      4604602778194000342*\[Xi]2)/(25771163436747300*r^10) + 
    (-482291399103245506*\[Xi]1 - 530734054322160463*\[Xi]2)/
     (8199915638965050*r^9) + (-327533324686533029*\[Xi]1 - 
      335983978197681878*\[Xi]2)/(16399831277930100*r^8) + 
    (256*(637307569330449619*\[Xi]1 - 174618153310556068*\[Xi]2))/
     (6442790859186825*r^17) + 
    (32*(3935226462225293*\[Xi]1 + 1224655554028414*\[Xi]2))/
     (1686531394275*r^18) - (16*(4772790460266556439*\[Xi]1 + 
       5351526348826665576*\[Xi]2))/(45099536014307775*r^13) - 
    (2*(2197978877710534733*\[Xi]1 + 8268199892023659974*\[Xi]2))/
     (2652913883194575*r^15))*\[Chi]^10 + 
  x^6*((959503624703983*\[Xi]1 + 1132706943445722*\[Xi]2)/
     (84808435826400*r^6) + (4*(104781575530671211*\[Xi]1 + 
       106559070062198926*\[Xi]2))/(2652913883194575*r^9) + 
    (64*(25274537987041649*\[Xi]1 + 134196245402727814*\[Xi]2))/
     (3006635734287185*r^17) + (582993379910071615*\[Xi]1 + 
      588997484695122988*\[Xi]2)/(7717567660202400*r^8) + 
    (8*(240102320875279986*\[Xi]1 + 659876593359139279*\[Xi]2))/
     (1366652606494175*r^16) + (1156494861447101810*\[Xi]1 + 
      1245793103649914167*\[Xi]2)/(2147596953062275*r^11) + 
    (4*(2067435797079193379*\[Xi]1 + 2668536045851358950*\[Xi]2))/
     (6442790859186825*r^13) + (3224789323458690633*\[Xi]1 + 
      3339693695242527268*\[Xi]2)/(10611655532778300*r^10) + 
    (4047819340057979897*\[Xi]1 + 3976279072971702908*\[Xi]2)/
     (131198650223440800*r^7) + (5634214467923150689*\[Xi]1 + 
      6510317161831191431*\[Xi]2)/(6442790859186825*r^12) + 
    (8*(10040319942143804466*\[Xi]1 + 19323309752589142453*\[Xi]2))/
     (45099536014307775*r^15) + 
    (2*(37363100205286888355*\[Xi]1 + 56782289337085726022*\[Xi]2))/
     (45099536014307775*r^14))*\[Chi]^10 + 
  x^10*((-2*(316321684488016970229*\[Xi]1 - 395170691588610940250*\[Xi]2))/
     (45099536014307775*r^15) - 
    (128*(22073028038611483873*\[Xi]1 - 18384361990721643978*\[Xi]2))/
     (15033178671435925*r^17) - 
    (2*(16373427412554164101*\[Xi]1 - 15776582663769297754*\[Xi]2))/
     (585708259926075*r^16) - 
    (4*(44034388439579167*\[Xi]1 - 2558084525746451930*\[Xi]2))/
     (6442790859186825*r^13) - 
    (32*(328631042138131303*\[Xi]1 - 249905874898432182*\[Xi]2))/
     (18551845337025*r^18) + (256*(342448337130895*\[Xi]1 - 
       324695349285312*\[Xi]2))/(8673139475*r^19) + 
    (5490831727042681769*\[Xi]1 + 4336702306595157248*\[Xi]2)/
     (180398144057231100*r^10) + (18141364890277448447*\[Xi]1 + 
      21391083359161098210*\[Xi]2)/(180398144057231100*r^11) + 
    (37659564919803062233*\[Xi]1 + 81029601433407772142*\[Xi]2)/
     (180398144057231100*r^12) + (-112308917562063531731*\[Xi]1 + 
      243482962886680251742*\[Xi]2)/(45099536014307775*r^14))*\[Chi]^10 + 
  ((-104067559699320964627*\[Xi]1 - 118773984061681408912*\[Xi]2)/
     (40151472634452293400*r^12) + (-33495712032473935675*\[Xi]1 - 
      36586326889145602714*\[Xi]2)/(14600535503437197600*r^9) + 
    (-7794364702006578061*\[Xi]1 - 8319507657403076500*\[Xi]2)/
     (4492472462596060800*r^8) + (-905314867940948833*\[Xi]1 - 
      1037468131524873988*\[Xi]2)/(456266734482412425*r^13) + 
    (-974806977656666993*\[Xi]1 - 707951174472098252*\[Xi]2)/
     (111268667804236800*r) + (-195508778873737276*\[Xi]1 - 
      203585969035698031*\[Xi]2)/(172787402407540800*r^7) + 
    (-96561733659310759*\[Xi]1 - 107553964718994347*\[Xi]2)/
     (35785626233914700*r^10) + (-8243417161747921*\[Xi]1 - 
      9068876636646408*\[Xi]2)/(37089555934745600*r^3) + 
    (-6760267569870398*\[Xi]1 - 6813171732423497*\[Xi]2)/
     (39407653180667200*r^5) + (-522305952587579*\[Xi]1 - 
      881463543924552*\[Xi]2)/(37089555934745600*r^4) - 
    (131072*(14599067*\[Xi]1 + 15088127*\[Xi]2))/(2130604086325*r^2) - 
    (2*(174449114239699*\[Xi]1 + 198387611599828*\[Xi]2))/
     (899934387539275*r^15) - 
    (3*(15216573475736298*\[Xi]1 + 15473371276408997*\[Xi]2))/
     (78815306361334400*r^6) - 
    (2*(262441813768946497*\[Xi]1 + 300368402118265738*\[Xi]2))/
     (456266734482412425*r^14) + (974806977656666993*\[Xi]1 + 
      707951174472098252*\[Xi]2)/111268667804236800 - 
    (3*(12618064541315293169*\[Xi]1 + 14264599663139278276*\[Xi]2))/
     (13383824211484097800*r^11))*\[Chi]^12 + 
  x^4*((-10334985958273035145413*\[Xi]1 - 10693040337308313339682*\[Xi]2)/
     (102203748524060383200*r^9) + (-5172052009885197310655*\[Xi]1 - 
      5453262227244327781066*\[Xi]2)/(34067916174686794400*r^10) + 
    (-4320167390086976810053*\[Xi]1 - 4665745279093079316092*\[Xi]2)/
     (20075736317226146700*r^11) + (-3528087962025076374801*\[Xi]1 - 
      4043331622339509306254*\[Xi]2)/(10037868158613073350*r^13) + 
    (-1147966907560347449593*\[Xi]1 - 1275300555434461650684*\[Xi]2)/
     (4015147263445229340*r^12) + (-71684473116483852892*\[Xi]1 - 
      73188022026499580753*\[Xi]2)/(1123118115649015200*r^8) + 
    (-20985709642671969241*\[Xi]1 - 24832378055705338034*\[Xi]2)/
     (53678439350872050*r^14) + (-8589608666245032314*\[Xi]1 - 
      8700949824058978803*\[Xi]2)/(224623623129803040*r^7) + 
    (-606110007742254503*\[Xi]1 - 507248687417101442*\[Xi]2)/
     (42990167106182400*r^5) + (-28122488523692692*\[Xi]1 - 
      97577055718570843*\[Xi]2)/(27817166951059200*r^4) + 
    (-14770380969684073*\[Xi]1 - 14910465169002422*\[Xi]2)/
     (678467486611200*r^6) - (16*(5583721891209932123*\[Xi]1 + 
       7052367567030353221*\[Xi]2))/(638773428275377395*r^17) - 
    (4*(196404126551079426823*\[Xi]1 + 245168573081997698977*\[Xi]2))/
     (2702502965780442825*r^16) - 
    (4*(473874446113310240969*\[Xi]1 + 577743601393973273658*\[Xi]2))/
     (5018934079306536675*r^15))*\[Chi]^12 + 
  x^2*((-59610977698720757*\[Xi]1 - 38568582588393980*\[Xi]2)/
     (8559128292633600*r^2) + 
    (2*(51898900165170053*\[Xi]1 + 62036243952853022*\[Xi]2))/
     (8946406558478675*r^16) + (76949514067902217*\[Xi]1 + 
      74619704811872104*\[Xi]2)/(37089555934745600*r^4) + 
    (534336288999339731*\[Xi]1 + 260872767144791420*\[Xi]2)/
     (111268667804236800*r^3) + (315936130535438189*\[Xi]1 + 
      316983075383307076*\[Xi]2)/(36376295243692800*r^6) + 
    (274333302211276533*\[Xi]1 + 326237061641509166*\[Xi]2)/
     (6277591093566650*r^14) + (762306172743163281*\[Xi]1 + 
      748931555398796002*\[Xi]2)/(157630612722668800*r^5) + 
    (1836462260901554386*\[Xi]1 + 1888198678635274105*\[Xi]2)/
     (132131543017531200*r^7) + 
    (2*(6626356598139974543*\[Xi]1 + 7932592018757257556*\[Xi]2))/
     (456266734482412425*r^15) + 
    (7*(26655283830182409979*\[Xi]1 + 30743763415663772700*\[Xi]2))/
     (3650133875859299400*r^12) + (30919829175077826801*\[Xi]1 + 
      32592541302454290832*\[Xi]2)/(1497490820865353600*r^8) + 
    (36024112121551765397*\[Xi]1 + 40707048549502826248*\[Xi]2)/
     (787283777146123400*r^11) + (42232018371252068363*\[Xi]1 + 
      46675580590483544066*\[Xi]2)/(1123118115649015200*r^10) + 
    (210064629511155030467*\[Xi]1 + 226838864131899484034*\[Xi]2)/
     (7300267751718598800*r^9) + (513129776692267182379*\[Xi]1 + 
      602325786789338881486*\[Xi]2)/(10037868158613073350*r^13))*\[Chi]^12 + 
  x^12*((4*(226875519391796815077753*\[Xi]1 - 323816244580338492613130*
        \[Xi]2))/(35132538555145756725*r^17) + 
    (-27147972027803875166251*\[Xi]1 - 48918189134564270021834*\[Xi]2)/
     (70265077110291513450*r^14) + 
    (128*(41653332339526946396887*\[Xi]1 - 36680521114222191236502*\[Xi]2))/
     (11710846185048585575*r^19) + 
    (4*(13688078318781345175031*\[Xi]1 - 14283610677837507163862*\[Xi]2))/
     (456266734482412425*r^18) + (-10144780776734699564831*\[Xi]1 - 
      11462411475542179688898*\[Xi]2)/(70265077110291513450*r^13) + 
    (2*(3626769884688954022561*\[Xi]1 - 10615772041185096636452*\[Xi]2))/
     (2066619915008573925*r^16) + (-1251922422650301014029*\[Xi]1 - 
      1019360951310383107843*\[Xi]2)/(35132538555145756725*r^12) + 
    (32*(36226329354606750131*\[Xi]1 - 28793067720214159590*\[Xi]2))/
     (760625658818025*r^20) - (256*(39863205738405845*\[Xi]1 - 
       38425767262970292*\[Xi]2))/(355598718475*r^21) - 
    (4*(359650074376902923191*\[Xi]1 + 3430217097556752641716*\[Xi]2))/
     (5018934079306536675*r^15))*\[Chi]^12 + 
  x^10*((-4*(9461671644502215380721*\[Xi]1 - 79251305225590887629762*\[Xi]2))/
     (11710846185048585575*r^18) - 
    (256*(1015611200990727817394*\[Xi]1 - 511776756203436165095*\[Xi]2))/
     (5018934079306536675*r^19) - 
    (2656*(4887036129071387*\[Xi]1 + 1346937218494522*\[Xi]2))/
     (69147787165275*r^20) + (600719938919184240587*\[Xi]1 + 
      611071406760911029364*\[Xi]2)/(25550937131015095800*r^10) + 
    (2*(762261163307856505034*\[Xi]1 + 838685200938995572761*\[Xi]2))/
     (386071852254348975*r^15) + 
    (16*(887293907445591041457*\[Xi]1 + 1950818384435771990486*\[Xi]2))/
     (1849080976586618775*r^17) + (2147911163815685357171*\[Xi]1 + 
      2290441439327930975168*\[Xi]2)/(25550937131015095800*r^11) + 
    (11485946295820623655031*\[Xi]1 + 11504780228450618711176*\[Xi]2)/
     (40151472634452293400*r^12) + (18981139412073833432909*\[Xi]1 + 
      19470795644998081637152*\[Xi]2)/(10037868158613073350*r^14) + 
    (21615106243017474671995*\[Xi]1 + 28644925599348893655292*\[Xi]2)/
     (3193867141376886975*r^16) + (55216444281517446774251*\[Xi]1 + 
      55493530996161492864034*\[Xi]2)/(70265077110291513450*r^13))*
   \[Chi]^12 + x^6*((17196473826707015*\[Xi]1 + 17323422570804619*\[Xi]2)/
     (288348681809760*r^8) + (434817529671402732*\[Xi]1 + 
      576671754867028103*\[Xi]2)/(59111479771000800*r^6) + 
    (16*(560097269559079123*\[Xi]1 + 810805211068354373*\[Xi]2))/
     (8366882246998275*r^18) + (30265483201611296328*\[Xi]1 + 
      28034288742399006757*\[Xi]2)/(1123118115649015200*r^7) + 
    (4*(43282389027342034797*\[Xi]1 + 46204449940628416807*\[Xi]2))/
     (264154425226659825*r^12) + 
    (64*(58489205568031068147*\[Xi]1 + 80797342879201774142*\[Xi]2))/
     (2066619915008573925*r^17) + 
    (4*(2255391015091362123293*\[Xi]1 + 2755895904567198138492*\[Xi]2))/
     (5018934079306536675*r^15) + 
    (2*(2513427829940731230980*\[Xi]1 + 2778219225381410878663*\[Xi]2))/
     (5018934079306536675*r^13) + (3088204536381377128931*\[Xi]1 + 
      3130698632149624377056*\[Xi]2)/(25550937131015095800*r^9) + 
    (2*(3197740947678853315711*\[Xi]1 + 4155299252466150583766*\[Xi]2))/
     (3193867141376886975*r^16) + (7079544316860135575457*\[Xi]1 + 
      8188108650270356400166*\[Xi]2)/(5018934079306536675*r^14) + 
    (11612738961613913169021*\[Xi]1 + 11894238038827970814964*\[Xi]2)/
     (51101874262030191600*r^10) + (56096903816676339935419*\[Xi]1 + 
      58411773849202642267500*\[Xi]2)/(140530154220583026900*r^11))*
   \[Chi]^12 + x^8*((-189273430058571800810823*\[Xi]1 - 
      195011241539395490963708*\[Xi]2)/(281060308441166053800*r^12) + 
    (-11422913961021820543573*\[Xi]1 - 15457089607166984904700*\[Xi]2)/
     (2066619915008573925*r^16) + (-11946200616538171801923*\[Xi]1 - 
      13283539598886124504327*\[Xi]2)/(5018934079306536675*r^14) + 
    (-8002553561714981292005*\[Xi]1 - 8120125718155857676252*\[Xi]2)/
     (25550937131015095800*r^11) + (-6751423258833850553669*\[Xi]1 - 
      6791710098663760265708*\[Xi]2)/(51101874262030191600*r^10) + 
    (-220036651113619446361*\[Xi]1 - 216574054923178065004*\[Xi]2)/
     (4645624932911835600*r^9) - 
    (9*(595397555404103209*\[Xi]1 + 677583306192766016*\[Xi]2))/
     (374372705216338400*r^8) - 
    (16*(23480316345654078231*\[Xi]1 + 49339969776452623589*\[Xi]2))/
     (62624845909350725*r^18) - 
    (64*(105676490606188585219*\[Xi]1 + 353320527702601921598*\[Xi]2))/
     (2342169237009717115*r^19) - 
    (2*(1108112846226119892117*\[Xi]1 + 1173998298882125680637*\[Xi]2))/
     (1672978026435512225*r^13) - 
    (2*(9693798214789293326864*\[Xi]1 + 11652167039671353974063*\[Xi]2))/
     (5018934079306536675*r^15) - 
    (4*(58330288701433242461103*\[Xi]1 + 94045056665331299325934*\[Xi]2))/
     (35132538555145756725*r^17))*\[Chi]^12 + 
  ((-501472687029590321921*\[Xi]1 - 546285153776140519330*\[Xi]2)/
     (209274342215933165600*r^11) + (-198806766545695942289*\[Xi]1 - 
      221882545141679723242*\[Xi]2)/(156955756661949874200*r^14) + 
    (-146345130124156620317*\[Xi]1 - 162637233163595093564*\[Xi]2)/
     (78477878330974937100*r^13) + (-129468205455090156397*\[Xi]1 - 
      142723630363079999482*\[Xi]2)/(57074820604345408800*r^12) + 
    (-91650381066263664709*\[Xi]1 - 94443720520424804450*\[Xi]2)/
     (64392105297210204800*r^8) + (-61194809915421023957*\[Xi]1 - 
      64423954418003503438*\[Xi]2)/(32196052648605102400*r^9) + 
    (-68055685850116797207*\[Xi]1 - 53091701860761187570*\[Xi]2)/
     (6379403620776243200*r) + (-15970599643077296829*\[Xi]1 - 
      16063275756642956947*\[Xi]2)/(17561483262875510400*r^7) + 
    (-11454761244584402053*\[Xi]1 - 12286608661542586966*\[Xi]2)/
     (5083587260306068800*r^10) + (-4992010316750036153*\[Xi]1 - 
      5329623711139139414*\[Xi]2)/(19138210862328729600*r^3) + 
    (-3684533844792333075*\[Xi]1 - 3596451264545111606*\[Xi]2)/
     (8264227417823769600*r^6) + (-968435209514493816*\[Xi]1 - 
      1081417108024932059*\[Xi]2)/(1509189967903364175*r^15) + 
    (-1108217751047473745*\[Xi]1 - 1030698426347682628*\[Xi]2)/
     (9090650159606146560*r^5) + (-279346034739735646*\[Xi]1 - 
      310983964846517645*\[Xi]2)/(1509189967903364175*r^16) + 
    (-45302360661605581*\[Xi]1 - 50690661016036630*\[Xi]2)/
     (1472170066332979200*r^4) - (9437184*(448241*\[Xi]1 + 462255*\[Xi]2))/
     (4821893458525*r^2) + (68055685850116797207*\[Xi]1 + 
      53091701860761187570*\[Xi]2)/6379403620776243200)*\[Chi]^14 + 
  x^4*((-133452872914861271630255*\[Xi]1 - 142214208298731478453226*\[Xi]2)/
     (627823026647799496800*r^12) + (-125674243984686928083061*\[Xi]1 - 
      141664372871635960174480*\[Xi]2)/(431628330820362154050*r^15) + 
    (-50920952347888792849451*\[Xi]1 - 53400412894006682442710*\[Xi]2)/
     (313911513323899748400*r^11) + (-9917853952296559017267*\[Xi]1 - 
      10069476585681963334117*\[Xi]2)/(193176315891630614400*r^8) + 
    (-7610822338397324045839*\[Xi]1 - 8416323823338032474478*\[Xi]2)/
     (26159292776991645700*r^14) + (-7664006028678342645941*\[Xi]1 - 
      7842910776978564620114*\[Xi]2)/(96588157945815307200*r^9) + 
    (-4073775505928557885409*\[Xi]1 - 4115184354953593741916*\[Xi]2)/
     (128784210594420409600*r^7) + (-3396265481791403706208*\[Xi]1 - 
      3684725560466466265759*\[Xi]2)/(13079646388495822850*r^13) + 
    (-134381093191118518945*\[Xi]1 - 112713188420511762998*\[Xi]2)/
     (9090650159606146560*r^5) + (-13121933112432439913*\[Xi]1 - 
      13574665119194273913*\[Xi]2)/(112573610659458400*r^10) + 
    (4188330173321826349*\[Xi]1 - 1710081085828847486*\[Xi]2)/
     (2392276357791091200*r^4) + (-1345661296125603407*\[Xi]1 - 
      1355857982379548312*\[Xi]2)/(72493222963366400*r^6) - 
    (4*(106146088124724852749*\[Xi]1 + 124634242841588249600*\[Xi]2))/
     (6539823194247911425*r^18) - 
    (8*(402358456264155697114*\[Xi]1 + 468384834104887111935*\[Xi]2))/
     (19619469582743734275*r^17) - 
    (3*(458024242430102142308*\[Xi]1 + 525555481096861502317*\[Xi]2))/
     (5533696548979001975*r^16))*\[Chi]^14 + 
  x^2*((-56862686796803879703*\[Xi]1 - 41548760056265028850*\[Xi]2)/
     (6379403620776243200*r^2) + 
    (16*(515876741844675929*\[Xi]1 + 591559010861535148*\[Xi]2))/
     (1509189967903364175*r^17) + (842886157310791811*\[Xi]1 + 
      823492943523301026*\[Xi]2)/(490723355444326400*r^4) + 
    (3*(74348534931699892535*\[Xi]1 + 74370786809113789094*\[Xi]2))/
     (30302167198687155200*r^6) + (65608714455296474161*\[Xi]1 + 
      74742360861990273580*\[Xi]2)/(2308172892087498150*r^15) + 
    (132274335367288702487*\[Xi]1 + 85813235022385603346*\[Xi]2)/
     (19138210862328729600*r^3) + (113630543478667616653*\[Xi]1 + 
      121324454110174773028*\[Xi]2)/(3714929151762127200*r^10) + 
    (185324964046467287109*\[Xi]1 + 182743894965667165340*\[Xi]2)/
     (45453250798030732800*r^5) + (320362361178666315134*\[Xi]1 + 
      367015342406250615989*\[Xi]2)/(19619469582743734275*r^16) + 
    (571843287540637146907*\[Xi]1 + 601049820525522340273*\[Xi]2)/
     (24147039486453826800*r^9) + (663739818508210943949*\[Xi]1 + 
      730192369373656186018*\[Xi]2)/(16098026324302551200*r^12) + 
    (1095825066223200409131*\[Xi]1 + 1222144815468122297072*\[Xi]2)/
     (26159292776991645700*r^13) + (1508341272390983917847*\[Xi]1 + 
      1533829021697551601268*\[Xi]2)/(128784210594420409600*r^7) + 
    (3324154330843363134423*\[Xi]1 + 3437506018174134326440*\[Xi]2)/
     (193176315891630614400*r^8) + (4997664234269740594269*\[Xi]1 + 
      5640780346123342749818*\[Xi]2)/(132808717175496047400*r^14) + 
    (5794506942975909361561*\[Xi]1 + 6281804444394300954919*\[Xi]2)/
     (156955756661949874200*r^11))*\[Chi]^14 + 
  x^14*((-4*(16453735527036921365595579*\[Xi]1 - 26110600750766357581907630*
        \[Xi]2))/(1510699157871267539175*r^19) - 
    (2*(3427552179264708011371661*\[Xi]1 - 13261994778020932387473652*
        \[Xi]2))/(1510699157871267539175*r^18) - 
    (128*(3863336241659412975621889*\[Xi]1 - 3549808879572828418784514*
        \[Xi]2))/(503566385957089179725*r^21) - 
    (4*(1138822555340276543559941*\[Xi]1 - 1263160762659135298686194*\[Xi]2))/
     (19619469582743734275*r^20) - 
    (32*(3694007758148009108285*\[Xi]1 - 3038621883877380190002*\[Xi]2))/
     (32706903329175075*r^22) + 
    (256*(2305143275033884575*\[Xi]1 - 2245029093034213196*\[Xi]2))/
     (8178770524925*r^23) + (4*(2532830434481481234847*\[Xi]1 + 
       13514563829490828622836*\[Xi]2))/(12694950906481239825*r^17) + 
    (60452353613034085706917*\[Xi]1 + 50157635778173805547579*\[Xi]2)/
     (1510699157871267539175*r^14) + (365476223017117179930023*\[Xi]1 + 
      595405625078207041659622*\[Xi]2)/(604279663148507015670*r^16) + 
    (570997822855634848230107*\[Xi]1 + 628418440428604969863270*\[Xi]2)/
     (3021398315742535078350*r^15))*\[Chi]^14 + 
  x^8*((-2598557403668295234928753*\[Xi]1 - 2728895131437055319197878*\[Xi]2)/
     (1726513323281448616200*r^14) + (-1934324441035741088706063*\[Xi]1 - 
      1967787243915959916600842*\[Xi]2)/(4394761186534596477600*r^12) + 
    (-1609075296250610253969933*\[Xi]1 - 1798840047763509674351600*\[Xi]2)/
     (431628330820362154050*r^16) + (-1068813025543416042831857*\[Xi]1 - 
      1152711723769995852230254*\[Xi]2)/(431628330820362154050*r^15) + 
    (-931135489996452661137293*\[Xi]1 - 938846655144471298215066*\[Xi]2)/
     (4394761186534596477600*r^11) + (-27315900973313681983921*\[Xi]1 - 
      28150640039544000672360*\[Xi]2)/(32314420489224974100*r^13) + 
    (-4503377195341631945447*\[Xi]1 - 4513230489693218286388*\[Xi]2)/
     (48294078972907653600*r^10) + (-443879784480467486031*\[Xi]1 - 
      418217622226182038569*\[Xi]2)/(12073519743226913400*r^9) + 
    (-33819790047678553053*\[Xi]1 - 42607685108721691027*\[Xi]2)/
     (3714929151762127200*r^8) - 
    (16*(1428202629166633034581*\[Xi]1 + 1980188731477887285221*\[Xi]2))/
     (6835742795797590675*r^20) - 
    (8*(9206249699181400511537*\[Xi]1 + 11382159589909214106892*\[Xi]2))/
     (12485117007200558175*r^18) - 
    (32*(13763582500083643808001*\[Xi]1 + 18066531105671833370006*\[Xi]2))/
     (79510481993224607325*r^19) - 
    (2*(543740808018563637212051*\[Xi]1 + 636381634622004807474974*\[Xi]2))/
     (215814165410181077025*r^17))*\[Chi]^14 + 
  x^6*((433082009844912742*\[Xi]1 + 733242506433054243*\[Xi]2)/
     (121532756144467200*r^6) + 
    (1888*(159390857067923232007*\[Xi]1 + 186618021636997663111*\[Xi]2))/
     (215814165410181077025*r^17) + (526367337279429331553*\[Xi]1 + 
      528729160460021442217*\[Xi]2)/(11363312699507683200*r^8) + 
    (4*(556509595788123760647*\[Xi]1 + 669969402505185476558*\[Xi]2))/
     (2038730307518579675*r^18) + (875665862278268754805*\[Xi]1 + 
      883487407109245549008*\[Xi]2)/(9658815794581530720*r^9) + 
    (16*(908051535999285764453*\[Xi]1 + 1116341143494386494051*\[Xi]2))/
     (27467257415841227985*r^19) + (1225920607567284792287*\[Xi]1 + 
      1244912559684861983468*\[Xi]2)/(7429858303524254400*r^10) + 
    (4597684988936639279258*\[Xi]1 + 4142651386331286475797*\[Xi]2)/
     (193176315891630614400*r^7) + (5601466659876460950909*\[Xi]1 + 
      5740397067911153865626*\[Xi]2)/(19885797224138445600*r^11) + 
    (9190732422910566451726*\[Xi]1 + 10446352604508406245449*\[Xi]2)/
     (6539823194247911425*r^16) + (17544245729923644474962*\[Xi]1 + 
      19385095141093801693221*\[Xi]2)/(14387611027345405135*r^15) + 
    (26647601988149307584197*\[Xi]1 + 28118214912647537407508*\[Xi]2)/
     (39238939165487468550*r^13) + (163958226542451748437463*\[Xi]1 + 
      176674960679586101277120*\[Xi]2)/(172651332328144861620*r^14) + 
    (661890724675885077423587*\[Xi]1 + 686887974099393748130986*\[Xi]2)/
     (1464920395511532159200*r^12))*\[Chi]^14 + 
  x^10*((3*(6626763159096095027*\[Xi]1 + 7422927341740038448*\[Xi]2))/
     (1238309717254042400*r^10) + 
    (64*(4113125987733500543501*\[Xi]1 + 10915371595561635040534*\[Xi]2))/
     (26503493997741535775*r^21) + 
    (16*(9097784357997471691741*\[Xi]1 + 16598224366920321248309*\[Xi]2))/
     (8078605122306243525*r^20) + (20336273223999073213177*\[Xi]1 + 
      20001157388773969341238*\[Xi]2)/(338058552810353575200*r^11) + 
    (2*(91236679239675591302150*\[Xi]1 + 95582313771237439665417*\[Xi]2))/
     (71938055136727025675*r^15) + (126558255740810353981497*\[Xi]1 + 
      137713641415340665275148*\[Xi]2)/(25389901812962479650*r^16) + 
    (271502048413593114245665*\[Xi]1 + 274280843190028771588028*\[Xi]2)/
     (549345148316824559700*r^13) + 
    (8*(238092949472267318029483*\[Xi]1 + 275450040079155895094166*\[Xi]2))/
     (215814165410181077025*r^17) + (822446427893474645850139*\[Xi]1 + 
      823736440559885237092258*\[Xi]2)/(4394761186534596477600*r^12) + 
    (4*(6829274600714331030672249*\[Xi]1 + 10019858906523036417886882*
        \[Xi]2))/(1510699157871267539175*r^19) + 
    (2*(10401193678180706830894759*\[Xi]1 + 13229606374384955415848710*
        \[Xi]2))/(1510699157871267539175*r^18) + 
    (14190009116171341040223429*\[Xi]1 + 14532526950051282190959734*\[Xi]2)/
     (12085593262970140313400*r^14))*\[Chi]^14 + 
  x^12*((-468946903059321367344551*\[Xi]1 - 482025737760715736988430*\[Xi]2)/
     (143876110273454051350*r^16) + (-172480464662547056222132*\[Xi]1 - 
      172561717495295999971597*\[Xi]2)/(431628330820362154050*r^14) + 
    (128*(154955946763932839836981*\[Xi]1 - 123858846210747859831522*\[Xi]2))/
     (215814165410181077025*r^21) + (-29183596803692256303122*\[Xi]1 - 
      30596867308193898418451*\[Xi]2)/(274672574158412279850*r^13) + 
    (-7139420181871828661189*\[Xi]1 - 7227337865867235285548*\[Xi]2)/
     (274672574158412279850*r^12) + 
    (32*(421824769585278675845*\[Xi]1 + 101393848130168742286*\[Xi]2))/
     (32706903329175075*r^22) - 
    (3*(12054205524673906253923*\[Xi]1 + 12148142654741924119552*\[Xi]2))/
     (29621552115122892925*r^15) - 
    (2*(62965567995773365066931*\[Xi]1 + 68429684862819660090354*\[Xi]2))/
     (16601089646937005925*r^17) - 
    (4*(508063930808084452165875*\[Xi]1 + 635592764127729749928929*\[Xi]2))/
     (137336287079206139925*r^18) - 
    (32*(994343817811439803140827*\[Xi]1 + 1776302526725089668353156*\[Xi]2))/
     (1510699157871267539175*r^19) - 
    (4*(2374706332640144681538631*\[Xi]1 + 24703994796111389123992898*
        \[Xi]2))/(1510699157871267539175*r^20))*\[Chi]^14, 
 (-16384*\[Xi]1)/12155 - (8576*\[Xi]1)/(17*r^9) + (384*\[Xi]1)/(85*r^8) + 
  (3072*\[Xi]1)/(1105*r^7) + (21504*\[Xi]1)/(12155*r^6) + 
  (14336*\[Xi]1)/(12155*r^5) + (2048*\[Xi]1)/(2431*r^4) + 
  (8192*\[Xi]1)/(12155*r^3) + (8192*\[Xi]1)/(12155*r^2) + 
  (16384*\[Xi]1)/(12155*r) + ((49664*\[Xi]1)/(17*r^12) + 
    (4*(836808239*\[Xi]1 - 560748474*\[Xi]2))/(24249225*r^8) + 
    (4*(88723057*\[Xi]1 - 60344262*\[Xi]2))/(4849845*r^7) + 
    (126719189*\[Xi]1 - 59301534*\[Xi]2)/(16166150*r^3) + 
    (128*(49099811*\[Xi]1 - 32618196*\[Xi]2))/(24249225*r^9) + 
    (2*(30896599*\[Xi]1 - 21625578*\[Xi]2))/(1616615*r^6) + 
    (256*(15354509*\[Xi]1 - 10145889*\[Xi]2))/(8083075*r^10) + 
    (3*(4901277*\[Xi]1 - 5745742*\[Xi]2))/(2309450*r^4) + 
    (192*(799927*\[Xi]1 - 601322*\[Xi]2))/(8083075*r^5) + 
    (3*(631693*\[Xi]1 - 325102*\[Xi]2))/(646646*r^2) - 
    (9*(155951*\[Xi]1 - 86522*\[Xi]2))/646646 + 
    (9*(155951*\[Xi]1 - 86522*\[Xi]2))/(646646*r) - 
    (256*(3647*\[Xi]1 + 9180*\[Xi]2))/(935*r^11))*\[Chi]^2 + 
  x^2*((-49664*\[Xi]1)/(17*r^12) - (2*(68609401*\[Xi]1 - 39658230*\[Xi]2))/
     (1616615*r^6) - (8*(43415983*\[Xi]1 - 25607418*\[Xi]2))/(8083075*r^5) - 
    (12*(28989249*\[Xi]1 - 16619174*\[Xi]2))/(1154725*r^8) - 
    (384*(21971071*\[Xi]1 - 12585066*\[Xi]2))/(8083075*r^10) - 
    (4*(13016293*\[Xi]1 - 7478526*\[Xi]2))/(323323*r^7) - 
    (256*(7590757*\[Xi]1 - 4348422*\[Xi]2))/(3464175*r^9) + 
    (384*(22801*\[Xi]1 - 8160*\[Xi]2))/(595*r^11) + 
    (-200152387*\[Xi]1 + 75458802*\[Xi]2)/(16166150*r^3) + 
    (-285966281*\[Xi]1 + 197376726*\[Xi]2)/(16166150*r^4))*\[Chi]^2 + 
  x^4*((-99328*\[Xi]1)/(17*r^15) + 
    (4*(1124908826429*\[Xi]1 - 583200021632*\[Xi]2))/(6135053925*r^8) + 
    (16*(547798214935*\[Xi]1 - 383846169714*\[Xi]2))/(876436275*r^11) + 
    (64*(190160556811*\[Xi]1 - 137958673992*\[Xi]2))/(557732175*r^12) + 
    (48*(188751181215*\[Xi]1 - 125538459802*\[Xi]2))/(2045017975*r^10) + 
    (16*(143306360129*\[Xi]1 - 87470268074*\[Xi]2))/(1227010785*r^9) + 
    (4*(134533005197*\[Xi]1 - 46313361273*\[Xi]2))/(2045017975*r^7) - 
    (384*(22128671*\[Xi]1 - 8365980*\[Xi]2))/(67925*r^13) + 
    (4*(121000260*\[Xi]1 - 6109213*\[Xi]2))/(7243275*r^6) + 
    (512*(1085039*\[Xi]1 - 523260*\[Xi]2))/(6545*r^14) + 
    (20831445615*\[Xi]1 + 2245036718*\[Xi]2)/(557732175*r^5))*\[Chi]^4 + 
  ((-99328*\[Xi]1)/(17*r^15) - 
    (2*(240612655857*\[Xi]1 - 423189623272*\[Xi]2))/(6135053925*r^8) - 
    (16*(14990969358*\[Xi]1 - 32215779803*\[Xi]2))/(6135053925*r^7) - 
    (16*(23502628477*\[Xi]1 - 31935031614*\[Xi]2))/(876436275*r^11) - 
    (8*(16632941527*\[Xi]1 - 25079628762*\[Xi]2))/(557732175*r^10) - 
    (16*(10481418661*\[Xi]1 - 17110678850*\[Xi]2))/(1227010785*r^9) - 
    (4*(895953473*\[Xi]1 - 1233977148*\[Xi]2))/(185910725*r^5) + 
    (814156715*\[Xi]1 - 104039564*\[Xi]2)/743642900 - 
    (256*(76112851*\[Xi]1 - 90590826*\[Xi]2))/(24249225*r^12) - 
    (1024*(13622369*\[Xi]1 - 11379069*\[Xi]2))/(8083075*r^13) - 
    (2048*(422*\[Xi]1 - 2295*\[Xi]2))/(935*r^14) + 
    (-61971439*\[Xi]1 + 94417948*\[Xi]2)/(148728580*r^2) + 
    (-814156715*\[Xi]1 + 104039564*\[Xi]2)/(743642900*r) + 
    (-315317973*\[Xi]1 + 317296520*\[Xi]2)/(21246940*r^4) + 
    (102654005*\[Xi]1 + 337165744*\[Xi]2)/(148728580*r^3) + 
    (-5489539173*\[Xi]1 + 9161575816*\[Xi]2)/(185910725*r^6))*\[Chi]^4 + 
  x^2*((198656*\[Xi]1)/(17*r^15) - 
    (8*(725462783267*\[Xi]1 - 399453605010*\[Xi]2))/(2045017975*r^10) - 
    (32*(420835056745*\[Xi]1 - 270913590306*\[Xi]2))/(2045017975*r^11) - 
    (16*(437909621675*\[Xi]1 - 171437241626*\[Xi]2))/(6135053925*r^9) - 
    (64*(127275343229*\[Xi]1 - 89649809712*\[Xi]2))/(557732175*r^12) - 
    (2*(422438961337*\[Xi]1 - 32205570620*\[Xi]2))/(2045017975*r^8) + 
    (-1965631635*\[Xi]1 - 15831150064*\[Xi]2)/(185910725*r^6) + 
    (-2584544251*\[Xi]1 - 8738641718*\[Xi]2)/(185910725*r^5) + 
    (-3889032185*\[Xi]1 - 1905574324*\[Xi]2)/(743642900*r^3) + 
    (390212765*\[Xi]1 - 909688684*\[Xi]2)/(43743700*r^4) - 
    (6144*(3518392*\[Xi]1 - 68656557*\[Xi]2))/(8083075*r^13) - 
    (13824*(39749*\[Xi]1 - 17000*\[Xi]2))/(6545*r^14) - 
    (4*(68858773873*\[Xi]1 + 43667884369*\[Xi]2))/(2045017975*r^7))*
   \[Chi]^4 + ((198656*\[Xi]1)/(17*r^18) + 
    (224023705892359*\[Xi]1 - 126327138828518*\[Xi]2)/(2312915329725*r^8) + 
    (152919450733171*\[Xi]1 - 59510271892950*\[Xi]2)/(2312915329725*r^7) + 
    (16*(57022660877824*\[Xi]1 - 52888135632405*\[Xi]2))/
     (2312915329725*r^11) + 
    (32*(46780591766162*\[Xi]1 - 46365183963845*\[Xi]2))/
     (2312915329725*r^12) + (8*(9356401526578*\[Xi]1 - 8511330461957*\[Xi]2))/
     (330416475675*r^10) + (14*(3399758625391*\[Xi]1 - 2638411002528*\[Xi]2))/
     (330416475675*r^9) + (64*(1330526053205*\[Xi]1 - 1397170202508*\[Xi]2))/
     (79755701025*r^13) + (16380989102487*\[Xi]1 - 659239647442*\[Xi]2)/
     (711666255300*r^6) + (32*(116094065533*\[Xi]1 - 125246874230*\[Xi]2))/
     (2045017975*r^14) + (-581777815313*\[Xi]1 - 20222626118*\[Xi]2)/
     (258787729200*r^2) + (-22483354939*\[Xi]1 - 6307717890*\[Xi]2)/
     (7393935120*r) + (512*(31569413*\[Xi]1 - 31773048*\[Xi]2))/
     (4849845*r^15) + (18432*(1918951*\[Xi]1 - 3468816*\[Xi]2))/
     (8083075*r^16) + (3072*(2341*\[Xi]1 - 3060*\[Xi]2))/(935*r^17) + 
    (22483354939*\[Xi]1 + 6307717890*\[Xi]2)/7393935120 + 
    (-107021077529*\[Xi]1 + 49348546882*\[Xi]2)/(36969675600*r^3) + 
    (261918405787*\[Xi]1 + 349662985996*\[Xi]2)/(50833303950*r^5) + 
    (1037361206197*\[Xi]1 + 640578718326*\[Xi]2)/(258787729200*r^4))*
   \[Chi]^6 + x^6*((-198656*\[Xi]1)/(17*r^18) - 
    (16*(3528484715000899*\[Xi]1 - 2449729639122684*\[Xi]2))/
     (2312915329725*r^12) - (8*(2464435367363477*\[Xi]1 - 
       1510256495875048*\[Xi]2))/(2312915329725*r^11) - 
    (32*(915465233019511*\[Xi]1 - 717731291080938*\[Xi]2))/
     (177916563825*r^14) - (8*(783247566625010*\[Xi]1 - 
       377982582224761*\[Xi]2))/(2312915329725*r^10) - 
    (128*(392335802875574*\[Xi]1 - 293270786842047*\[Xi]2))/
     (770971776575*r^13) - (2*(927666009860189*\[Xi]1 - 
       226322219434712*\[Xi]2))/(2312915329725*r^9) + 
    (-343968566540773*\[Xi]1 - 84817245483144*\[Xi]2)/(2312915329725*r^8) + 
    (128*(75532204340123*\[Xi]1 - 27462002369124*\[Xi]2))/
     (16174233075*r^15) - (9216*(43092781*\[Xi]1 - 27348282*\[Xi]2))/
     (475475*r^16) + (12288*(93532*\[Xi]1 - 43605*\[Xi]2))/(6545*r^17) - 
    (2*(90917764393591*\[Xi]1 + 33567284429814*\[Xi]2))/(2312915329725*r^7))*
   \[Chi]^6 + x^4*((595968*\[Xi]1)/(17*r^18) + 
    (32*(572280012767997*\[Xi]1 - 394013273094446*\[Xi]2))/
     (177916563825*r^14) + (8*(373062593302873*\[Xi]1 - 
       140921952324706*\[Xi]2))/(210265029975*r^12) + 
    (576*(52779138328663*\[Xi]1 - 30066436448016*\[Xi]2))/
     (770971776575*r^13) + (16*(62707937117596*\[Xi]1 - 
       3513984059205*\[Xi]2))/(210265029975*r^11) + 
    (256*(55472828281*\[Xi]1 - 271915570952*\[Xi]2))/(185910725*r^15) + 
    (6144*(89344354*\[Xi]1 - 45418407*\[Xi]2))/(734825*r^16) - 
    (3072*(731869*\[Xi]1 - 327420*\[Xi]2))/(6545*r^17) + 
    (1732935279329*\[Xi]1 + 1563996288262*\[Xi]2)/(71166625530*r^5) + 
    (8953456541789*\[Xi]1 + 10791885805278*\[Xi]2)/(70088343325*r^7) + 
    (2271043448483*\[Xi]1 + 11767442630907*\[Xi]2)/(177916563825*r^6) + 
    (2*(50825315759297*\[Xi]1 + 51935341875496*\[Xi]2))/(177916563825*r^9) + 
    (4*(289206890985251*\[Xi]1 + 137592532468630*\[Xi]2))/
     (770971776575*r^10) + (2*(159962898368901*\[Xi]1 + 
       392933948813033*\[Xi]2))/(2312915329725*r^8))*\[Chi]^6 + 
  x^2*((-595968*\[Xi]1)/(17*r^18) + 
    (8*(1018571263510611*\[Xi]1 - 1628228944493198*\[Xi]2))/
     (2312915329725*r^12) + 
    (8*(323092503878647*\[Xi]1 - 728876577587084*\[Xi]2))/
     (2312915329725*r^11) + 
    (4*(41232739153989*\[Xi]1 - 202981414365490*\[Xi]2))/
     (770971776575*r^10) + (-26584185836419*\[Xi]1 - 49598256049322*\[Xi]2)/
     (711666255300*r^6) + (128*(5052704313900*\[Xi]1 - 6590549712439*\[Xi]2))/
     (70088343325*r^13) + (32*(4265591886287*\[Xi]1 - 4819504012746*\[Xi]2))/
     (6135053925*r^14) + (-3774298970555*\[Xi]1 - 4571186882452*\[Xi]2)/
     (118611042550*r^5) + (408797511229*\[Xi]1 - 952868257234*\[Xi]2)/
     (258787729200*r^3) + (-154913190071*\[Xi]1 - 161517863146*\[Xi]2)/
     (17252515280*r^4) + (256*(41324701267*\[Xi]1 - 33928964864*\[Xi]2))/
     (185910725*r^15) + (3072*(12978961*\[Xi]1 - 22043796*\[Xi]2))/
     (475475*r^16) + (6144*(170677*\[Xi]1 - 65790*\[Xi]2))/(6545*r^17) - 
    (4*(2614487537399*\[Xi]1 + 3018989470780*\[Xi]2))/(70088343325*r^8) - 
    (4*(25124806149533*\[Xi]1 + 16262525971782*\[Xi]2))/(770971776575*r^7) - 
    (2*(172851576964267*\[Xi]1 + 473053048579312*\[Xi]2))/
     (2312915329725*r^9))*\[Chi]^6 + 
  x^8*((-397312*\[Xi]1)/(17*r^21) + 
    (16*(1143075774676069217*\[Xi]1 - 933752988362343738*\[Xi]2))/
     (23900125073825*r^16) + (16*(1192596995052124507*\[Xi]1 - 
       923572784868442578*\[Xi]2))/(71700375221475*r^15) + 
    (2*(247080494945873481*\[Xi]1 - 111266044202423218*\[Xi]2))/
     (71700375221475*r^12) + (16*(129158155384251091*\[Xi]1 - 
       91787767447340152*\[Xi]2))/(23900125073825*r^14) + 
    (16*(115763340549845514*\[Xi]1 - 70597765631817613*\[Xi]2))/
     (71700375221475*r^13) - (64*(5701598813230351*\[Xi]1 - 
       1923007179049002*\[Xi]2))/(177916563825*r^17) + 
    (512*(154199807424085*\[Xi]1 - 109781829007008*\[Xi]2))/
     (16174233075*r^18) + (4*(494603154226131*\[Xi]1 - 
       84847113939407*\[Xi]2))/(1103082695715*r^11) - 
    (6144*(2428755871*\[Xi]1 - 1502466732*\[Xi]2))/(8083075*r^19) + 
    (2048*(1159729*\[Xi]1 - 523260*\[Xi]2))/(6545*r^20) + 
    (1377602343592977*\[Xi]1 + 565484464299410*\[Xi]2)/(5515413478575*r^10) + 
    (2*(4834900946278505*\[Xi]1 + 2475869033878342*\[Xi]2))/
     (71700375221475*r^9))*\[Chi]^8 + 
  ((-397312*\[Xi]1)/(17*r^21) - 
    (2*(15229067506358813*\[Xi]1 - 19044464788297842*\[Xi]2))/
     (71700375221475*r^12) - 
    (2*(9415907418399697*\[Xi]1 - 11034550287109134*\[Xi]2))/
     (71700375221475*r^11) - 
    (2*(6127120317111323*\[Xi]1 - 6251881911132328*\[Xi]2))/
     (71700375221475*r^10) - (32*(1683332610778820*\[Xi]1 - 
       1980799707973657*\[Xi]2))/(71700375221475*r^13) - 
    (32*(97584117142060*\[Xi]1 - 105906983753737*\[Xi]2))/
     (2312915329725*r^14) - 
    (64*(83474975153563*\[Xi]1 - 88848763750182*\[Xi]2))/
     (2312915329725*r^15) - 
    (32*(9849772768607*\[Xi]1 - 10473308905002*\[Xi]2))/(79755701025*r^16) + 
    (-3708561268629*\[Xi]1 - 1478927216698*\[Xi]2)/(916847954880*r^2) - 
    (64*(667764656159*\[Xi]1 - 697283868450*\[Xi]2))/(6135053925*r^17) + 
    (-409561072351*\[Xi]1 - 208680055534*\[Xi]2)/(83349814080*r) + 
    (-536934219101*\[Xi]1 - 131580152282*\[Xi]2)/(83349814080*r^3) - 
    (1024*(37352917*\[Xi]1 - 49454472*\[Xi]2))/(3464175*r^18) - 
    (3072*(2545021*\[Xi]1 - 4004676*\[Xi]2))/(475475*r^19) - 
    (4096*(6179*\[Xi]1 - 4590*\[Xi]2))/(935*r^20) + 
    (409561072351*\[Xi]1 + 208680055534*\[Xi]2)/83349814080 + 
    (30562533849443*\[Xi]1 + 11279704083782*\[Xi]2)/(2468436801600*r^4) + 
    (204401092974439*\[Xi]1 + 100550208859890*\[Xi]2)/(14898779266800*r^5) + 
    (685364699050739*\[Xi]1 + 463468003286996*\[Xi]2)/(52145727433800*r^6) + 
    (-138069548922937*\[Xi]1 + 751716393125066*\[Xi]2)/(33741353045400*r^8) + 
    (1653376929570739*\[Xi]1 + 3208303553642560*\[Xi]2)/
     (286801500885900*r^7) + (-5000520247330901*\[Xi]1 + 
      5591990476232868*\[Xi]2)/(71700375221475*r^9))*\[Chi]^8 + 
  x^2*((1589248*\[Xi]1)/(17*r^21) - 
    (8*(72967389270333455*\[Xi]1 - 62418508747141078*\[Xi]2))/
     (71700375221475*r^14) + (-6593422795264359*\[Xi]1 - 
      30745999076773034*\[Xi]2)/(71700375221475*r^10) + 
    (-20388975857685515*\[Xi]1 - 24234292335667494*\[Xi]2)/
     (286801500885900*r^7) - (8*(30000967775075073*\[Xi]1 - 
       16819847062443220*\[Xi]2))/(71700375221475*r^13) + 
    (-15615282235635347*\[Xi]1 - 14673969399008184*\[Xi]2)/
     (143400750442950*r^8) + (-7008028613663925*\[Xi]1 - 
      5345194899038842*\[Xi]2)/(104291454867600*r^6) + 
    (-1510142054436579*\[Xi]1 - 2175012529138012*\[Xi]2)/
     (10242910745925*r^9) - (64*(1560511180879447*\[Xi]1 - 
       1598267845985586*\[Xi]2))/(2312915329725*r^16) + 
    (-854197447413199*\[Xi]1 - 906831002113926*\[Xi]2)/(26072863716900*r^5) + 
    (-504870067932875*\[Xi]1 - 333378031219878*\[Xi]2)/(32089678420800*r^4) - 
    (128*(26521509227936*\[Xi]1 - 26023592448241*\[Xi]2))/
     (177916563825*r^15) - (256*(2381555666839*\[Xi]1 - 
       2276435645982*\[Xi]2))/(6135053925*r^17) - 
    (512*(211818840173*\[Xi]1 - 252763952844*\[Xi]2))/(557732175*r^18) - 
    (4096*(90502897*\[Xi]1 - 96087672*\[Xi]2))/(1154725*r^19) - 
    (2048*(900211*\[Xi]1 - 330480*\[Xi]2))/(6545*r^20) + 
    (431275379699*\[Xi]1 + 1676438070*\[Xi]2)/(61123196992*r^3) - 
    (2*(40688311633074613*\[Xi]1 + 1059144432668830*\[Xi]2))/
     (71700375221475*r^12) - 
    (4*(6344184715129020*\[Xi]1 + 8631525518217361*\[Xi]2))/
     (71700375221475*r^11))*\[Chi]^8 + 
  x^4*((-2383872*\[Xi]1)/(17*r^21) - 
    (64*(49048003946475895*\[Xi]1 - 69433823973249947*\[Xi]2))/
     (71700375221475*r^15) - (16*(6483720388369052*\[Xi]1 - 
       45768923596022227*\[Xi]2))/(71700375221475*r^13) - 
    (16*(17312749027993065*\[Xi]1 - 37110042189296716*\[Xi]2))/
     (23900125073825*r^14) - (256*(1219029126046135*\[Xi]1 - 
       1398071077752231*\[Xi]2))/(2312915329725*r^16) - 
    (128*(192514802770295*\[Xi]1 - 158781446162642*\[Xi]2))/
     (59305521275*r^17) - (1536*(95120442983*\[Xi]1 - 138184580052*\[Xi]2))/
     (185910725*r^18) - (1024*(1302140683*\[Xi]1 - 431596476*\[Xi]2))/
     (1154725*r^19) + (165888*(39749*\[Xi]1 - 17000*\[Xi]2))/(6545*r^20) + 
    (47*(113310623357423*\[Xi]1 + 88393543612866*\[Xi]2))/
     (104291454867600*r^6) + (1318594205492423*\[Xi]1 + 
      2260147568621802*\[Xi]2)/(104291454867600*r^5) + 
    (3101399757188751*\[Xi]1 + 2547165573711868*\[Xi]2)/(6518215929225*r^9) + 
    (8*(1713581514633305*\[Xi]1 + 2757682436664472*\[Xi]2))/
     (23900125073825*r^10) + 
    (8*(419201106539583*\[Xi]1 + 3051704962353349*\[Xi]2))/
     (5515413478575*r^12) + (3628490132804619*\[Xi]1 + 
      4599065833732606*\[Xi]2)/(22061653914300*r^8) + 
    (2*(12645677596971387*\[Xi]1 + 23515663785233588*\[Xi]2))/
     (23900125073825*r^11) + (22711985082536955*\[Xi]1 + 
      25252252853196574*\[Xi]2)/(191201000590600*r^7))*\[Chi]^8 + 
  x^6*((1589248*\[Xi]1)/(17*r^21) - 
    (16*(1926416035151003477*\[Xi]1 - 1281224251210737610*\[Xi]2))/
     (71700375221475*r^16) - (16*(649785043141677285*\[Xi]1 - 
       323270362186207594*\[Xi]2))/(71700375221475*r^15) + 
    (-30665583245480857*\[Xi]1 - 71157501534948502*\[Xi]2)/
     (573603001771800*r^8) + (-33057716374546091*\[Xi]1 - 
      31867498774990106*\[Xi]2)/(573603001771800*r^7) + 
    (-26828943538291831*\[Xi]1 - 24191930487472684*\[Xi]2)/
     (71700375221475*r^9) - (8*(58925127064148021*\[Xi]1 - 
       12905933025639406*\[Xi]2))/(10242910745925*r^14) - 
    (256*(322533529366751*\[Xi]1 - 1155374112471030*\[Xi]2))/
     (177916563825*r^17) - (512*(122881823901559*\[Xi]1 - 
       65923693121424*\[Xi]2))/(16174233075*r^18) + 
    (2048*(13175698597*\[Xi]1 - 7465334508*\[Xi]2))/(8083075*r^19) - 
    (2048*(3392681*\[Xi]1 - 1505520*\[Xi]2))/(6545*r^20) - 
    (8*(9676267654912057*\[Xi]1 + 2261231096639736*\[Xi]2))/
     (5515413478575*r^13) - (8*(4063984377099443*\[Xi]1 + 
       7888949591184458*\[Xi]2))/(71700375221475*r^10) - 
    (4*(31432182520290133*\[Xi]1 + 35705152388681357*\[Xi]2))/
     (71700375221475*r^11) - (2*(146869629099821499*\[Xi]1 + 
       132262424675676166*\[Xi]2))/(71700375221475*r^12))*\[Chi]^8 + 
  ((794624*\[Xi]1)/(17*r^24) + (67580871860075050459*\[Xi]1 - 
      47046878117666098690*\[Xi]2)/(180398144057231100*r^12) + 
    (24228755986660394251*\[Xi]1 - 11049401372191670406*\[Xi]2)/
     (180398144057231100*r^11) + 
    (8*(3782196699306968489*\[Xi]1 - 3298570664671008180*\[Xi]2))/
     (45099536014307775*r^13) + 
    (4*(325344986531824758*\[Xi]1 - 348917703594573043*\[Xi]2))/
     (1288558171837365*r^14) + 
    (16*(125237782547788654*\[Xi]1 - 144842321486366189*\[Xi]2))/
     (1218906378765075*r^15) + 
    (16*(12870790791226057*\[Xi]1 - 14399220484767000*\[Xi]2))/
     (71700375221475*r^16) + (-13880178857822047*\[Xi]1 - 
      7150128114175102*\[Xi]2)/(1356934973222400*r^3) + 
    (-712891121860745*\[Xi]1 - 458810767963826*\[Xi]2)/(104379613324800*r) + 
    (-619016457879689*\[Xi]1 - 361773665875634*\[Xi]2)/
     (104379613324800*r^2) + 
    (32*(47657177761835*\[Xi]1 - 50701616403522*\[Xi]2))/
     (177916563825*r^18) + (64*(10650534840919*\[Xi]1 - 
       11456220441407*\[Xi]2))/(136053842925*r^17) + 
    (128*(9265356649337*\[Xi]1 - 9768999597426*\[Xi]2))/(79755701025*r^19) + 
    (128*(1196980784215*\[Xi]1 - 1397954827746*\[Xi]2))/(6135053925*r^20) + 
    (1024*(912329051*\[Xi]1 - 1305078036*\[Xi]2))/(24249225*r^21) + 
    (2048*(236630981*\[Xi]1 - 283599576*\[Xi]2))/(8083075*r^22) + 
    (4096*(17693*\[Xi]1 - 9180*\[Xi]2))/(935*r^23) + 
    (53*(6383631470285*\[Xi]1 + 5812564638066*\[Xi]2))/(30839431209600*r^6) + 
    (685039089061803*\[Xi]1 + 358998688119382*\[Xi]2)/(34793204441600*r^4) + 
    (712891121860745*\[Xi]1 + 458810767963826*\[Xi]2)/104379613324800 + 
    (1737116087371425*\[Xi]1 + 959454624619108*\[Xi]2)/(84808435826400*r^5) + 
    (-365498817854674429*\[Xi]1 + 119721141112615026*\[Xi]2)/
     (23854300040625600*r^8) + (-5651666235851952861*\[Xi]1 + 
      656643349748100170*\[Xi]2)/(262397300446881600*r^7) + 
    (6947729693748419871*\[Xi]1 + 962338144469180774*\[Xi]2)/
     (180398144057231100*r^10) + (557677671343868379*\[Xi]1 + 
      1662698474011545274*\[Xi]2)/(180398144057231100*r^9))*\[Chi]^10 + 
  x^2*((-3973120*\[Xi]1)/(17*r^24) + (-54807080176539285587*\[Xi]1 - 
      59600695807022444066*\[Xi]2)/(180398144057231100*r^11) + 
    (-37028427502323792375*\[Xi]1 - 39855918375466649296*\[Xi]2)/
     (180398144057231100*r^10) + (-111572070611027724371*\[Xi]1 - 
      29353331144225805390*\[Xi]2)/(180398144057231100*r^12) + 
    (-10108670099915286577*\[Xi]1 - 18087084978317459782*\[Xi]2)/
     (262397300446881600*r^8) + 
    (8*(19003293006156663253*\[Xi]1 - 17915029200278480650*\[Xi]2))/
     (45099536014307775*r^15) + (-6346742603817667204*\[Xi]1 - 
      11494741930740584669*\[Xi]2)/(90199072028615550*r^9) + 
    (-608662775876361061*\[Xi]1 - 1128821263239074414*\[Xi]2)/
     (20184407726683200*r^7) - 
    (4*(10637350835444656623*\[Xi]1 - 971675269255058068*\[Xi]2))/
     (45099536014307775*r^13) + 
    (32*(471807672813932971*\[Xi]1 - 438930609499961492*\[Xi]2))/
     (1218906378765075*r^16) + 
    (64*(36785026082169746*\[Xi]1 - 36034499452265219*\[Xi]2))/
     (71700375221475*r^17) + (-39266070668691747*\[Xi]1 - 
      26704312563374326*\[Xi]2)/(474927240627840*r^6) + 
    (-28435651823145421*\[Xi]1 - 19230782736379354*\[Xi]2)/
     (1356934973222400*r^4) + 
    (64*(2849850221510883*\[Xi]1 - 2854832997539218*\[Xi]2))/
     (2312915329725*r^18) + (-1275972117055561*\[Xi]1 - 
      1309694416806844*\[Xi]2)/(42404217913200*r^5) + 
    (128*(1093011214196721*\[Xi]1 - 1077888150436850*\[Xi]2))/
     (770971776575*r^19) + (128*(18497969438369*\[Xi]1 - 
       19851615886374*\[Xi]2))/(6135053925*r^20) + 
    (1024*(379409472187*\[Xi]1 - 431097534108*\[Xi]2))/(557732175*r^21) + 
    (6144*(238450631*\[Xi]1 - 198248016*\[Xi]2))/(1616615*r^22) + 
    (24576*(23389*\[Xi]1 - 8874*\[Xi]2))/(1309*r^23) + 
    (5779901884450107*\[Xi]1 + 2432315782744118*\[Xi]2)/
     (452311657740800*r^3) - (4*(187820796764373720*\[Xi]1 + 
       1685404057460673497*\[Xi]2))/(15033178671435925*r^14))*\[Chi]^10 + 
  x^4*((7946240*\[Xi]1)/(17*r^24) + 
    (8*(12470442184955919136*\[Xi]1 - 10398622057527371069*\[Xi]2))/
     (3469195078023675*r^16) + 
    (8*(5002552123642319050*\[Xi]1 - 2148632986126723633*\[Xi]2))/
     (3469195078023675*r^15) + 
    (64*(520104075727441547*\[Xi]1 - 513909535298265336*\[Xi]2))/
     (406302126255025*r^17) + (128*(128073581515669633*\[Xi]1 - 
       132234553863848164*\[Xi]2))/(71700375221475*r^18) + 
    (256*(445812861046835*\[Xi]1 - 425334801488106*\[Xi]2))/
     (177916563825*r^19) + (13568*(6682122525261*\[Xi]1 - 
       7547473640678*\[Xi]2))/(59305521275*r^20) + 
    (1024*(194397892891*\[Xi]1 - 193051711248*\[Xi]2))/(79676025*r^21) - 
    (253952*(13049*\[Xi]1 - 5508*\[Xi]2))/(1309*r^23) + 
    (8192*(963684065*\[Xi]1 + 240432921*\[Xi]2))/(8083075*r^22) + 
    (65337352143469*\[Xi]1 + 561695503800551*\[Xi]2)/(42404217913200*r^5) + 
    (1138214151989615*\[Xi]1 + 736256928462184*\[Xi]2)/(16961687165280*r^6) + 
    (7679716507672745935*\[Xi]1 + 10845171149436727359*\[Xi]2)/
     (6442790859186825*r^12) + (11627096390313574055*\[Xi]1 + 
      13459403466211485668*\[Xi]2)/(131198650223440800*r^7) + 
    (2*(110384436659957152681*\[Xi]1 + 15226941360974821466*\[Xi]2))/
     (45099536014307775*r^14) + (20487144419238063419*\[Xi]1 + 
      17633490922525686060*\[Xi]2)/(131198650223440800*r^8) + 
    (2*(61678564030940836905*\[Xi]1 + 38812091688571512236*\[Xi]2))/
     (45099536014307775*r^13) + (38372995514549595815*\[Xi]1 + 
      48255157671451494679*\[Xi]2)/(45099536014307775*r^11) + 
    (37241287764557744467*\[Xi]1 + 52414222166948542500*\[Xi]2)/
     (180398144057231100*r^9) + (86638135588484559529*\[Xi]1 + 
      86492660083441278116*\[Xi]2)/(180398144057231100*r^10))*\[Chi]^10 + 
  x^6*((-7946240*\[Xi]1)/(17*r^24) + 
    (32*(192516538487864238095*\[Xi]1 - 291740587737334428674*\[Xi]2))/
     (45099536014307775*r^17) + (-35631221994026102420*\[Xi]1 - 
      39344386943092938683*\[Xi]2)/(90199072028615550*r^10) + 
    (8*(11084246447251094987*\[Xi]1 - 31955322852747776789*\[Xi]2))/
     (3469195078023675*r^16) + (-21278745975090761228*\[Xi]1 - 
      24653057279243004683*\[Xi]2)/(90199072028615550*r^9) + 
    (-6035601489282712834*\[Xi]1 - 9507344846587964863*\[Xi]2)/
     (3469195078023675*r^12) + (-4858293304444390309*\[Xi]1 - 
      6537506776091488696*\[Xi]2)/(131198650223440800*r^7) + 
    (-6735918495663383687*\[Xi]1 - 6198914531298056228*\[Xi]2)/
     (5305827766389150*r^11) + 
    (64*(2030571945839453361*\[Xi]1 - 1678126622193028234*\[Xi]2))/
     (71700375221475*r^19) + (-1928223836232030265*\[Xi]1 - 
      1331416038369426652*\[Xi]2)/(18742664317634400*r^8) + 
    (32*(1142410851649569329*\[Xi]1 - 1324171429511671914*\[Xi]2))/
     (71700375221475*r^18) + (256*(2797932895829285*\[Xi]1 - 
       3814258990874118*\[Xi]2))/(177916563825*r^20) + 
    (4096*(17247796977307*\[Xi]1 - 2113504039317*\[Xi]2))/
     (16174233075*r^21) - (8192*(8847768845*\[Xi]1 - 4448280537*\[Xi]2))/
     (8083075*r^22) + (32768*(167176*\[Xi]1 - 72063*\[Xi]2))/(1309*r^23) - 
    (2*(95537532228887880611*\[Xi]1 + 124680159233709724124*\[Xi]2))/
     (45099536014307775*r^13) - 
    (8*(16299306375406845046*\[Xi]1 + 157067408874121225307*\[Xi]2))/
     (45099536014307775*r^15) - 
    (2*(105878020968357350177*\[Xi]1 + 269483635654302746570*\[Xi]2))/
     (45099536014307775*r^14))*\[Chi]^10 + 
  x^10*((-794624*\[Xi]1)/(17*r^24) - 
    (2*(5335440747392063706327*\[Xi]1 - 3860375470566812693710*\[Xi]2))/
     (45099536014307775*r^16) - 
    (32*(1162895255671327679253*\[Xi]1 - 922688854394309911156*\[Xi]2))/
     (45099536014307775*r^17) - 
    (64*(110276271484596334333*\[Xi]1 - 92511141579364346766*\[Xi]2))/
     (2652913883194575*r^18) - 
    (2*(126902359180326373889*\[Xi]1 - 77258129845061216690*\[Xi]2))/
     (4099957819482525*r^15) + (-62846469856493835585*\[Xi]1 - 
      32192978221975479982*\[Xi]2)/(180398144057231100*r^12) + 
    (64*(78150095167049319717*\[Xi]1 - 23633024392194902954*\[Xi]2))/
     (884304627731525*r^19) + (-2162761904714668779*\[Xi]1 - 
      1292702335693557310*\[Xi]2)/(10611655532778300*r^11) - 
    (2*(10855260989851974229*\[Xi]1 - 1201338538785852076*\[Xi]2))/
     (6442790859186825*r^13) - 
    (128*(1377087998448131*\[Xi]1 - 1046507074309090*\[Xi]2))/
     (8472217325*r^20) + (1024*(9650497390069*\[Xi]1 - 6727391820600*\[Xi]2))/
     (851275425*r^21) - (2048*(16004800541*\[Xi]1 - 9661026492*\[Xi]2))/
     (8083075*r^22) + (8192*(598537*\[Xi]1 - 261630*\[Xi]2))/(6545*r^23) + 
    (-637725703841166087331*\[Xi]1 + 272805912716384742654*\[Xi]2)/
     (45099536014307775*r^14))*\[Chi]^10 + 
  x^8*((3973120*\[Xi]1)/(17*r^24) + 
    (2*(878790194146510472649*\[Xi]1 - 79502646380940447986*\[Xi]2))/
     (15033178671435925*r^16) + 
    (64*(26052283210819808780*\[Xi]1 - 11321556827422848949*\[Xi]2))/
     (4099957819482525*r^17) + 
    (64*(5058006863973382731*\[Xi]1 - 3249513831792587480*\[Xi]2))/
     (241173989381325*r^18) + (256*(504582972920988461*\[Xi]1 - 
       1559736564845712182*\[Xi]2))/(71700375221475*r^19) + 
    (128*(20626913656264247*\[Xi]1 - 11331796410297570*\[Xi]2))/
     (177916563825*r^20) - (4096*(75856202186963*\[Xi]1 - 
       47209068417789*\[Xi]2))/(16174233075*r^21) + 
    (6144*(14575916405*\[Xi]1 - 8386186836*\[Xi]2))/(8083075*r^22) - 
    (12288*(310963*\[Xi]1 - 135252*\[Xi]2))/(1309*r^23) + 
    (827841899642886610*\[Xi]1 + 813201858468567049*\[Xi]2)/
     (8199915638965050*r^9) + (3*(3106033616007902449*\[Xi]1 + 
       2507839025733486314*\[Xi]2))/(12026542937148740*r^11) + 
    (3509923950782166703*\[Xi]1 + 6383493116057514242*\[Xi]2)/
     (3537218510926100*r^12) + 
    (2*(7500524866005050575*\[Xi]1 + 8279290190210991812*\[Xi]2))/
     (3469195078023675*r^13) + (15674416501978016719*\[Xi]1 + 
      30829042185598292572*\[Xi]2)/(180398144057231100*r^10) + 
    (2*(765345521801471405989*\[Xi]1 + 322985262852933251622*\[Xi]2))/
     (45099536014307775*r^15) + (419588584193196735077*\[Xi]1 + 
      472536098282044140390*\[Xi]2)/(45099536014307775*r^14))*\[Chi]^10 + 
  x^2*((9535488*\[Xi]1)/(17*r^27) + (-93983480331785365336341*\[Xi]1 - 
      63663477375276134486456*\[Xi]2)/(281060308441166053800*r^12) + 
    (-52721890139849742486771*\[Xi]1 - 35841540911626078491959*\[Xi]2)/
     (140530154220583026900*r^11) + (-28889063174251869966577*\[Xi]1 - 
      18842740653711380868662*\[Xi]2)/(102203748524060383200*r^10) + 
    (21446912426886278091041*\[Xi]1 - 18565684018076758774930*\[Xi]2)/
     (70265077110291513450*r^14) + (-3660888512248094465799*\[Xi]1 - 
      4225927686103822526288*\[Xi]2)/(35132538555145756725*r^13) + 
    (4*(2560594762299547280820*\[Xi]1 - 1994442262965391392641*\[Xi]2))/
     (7026507711029151345*r^15) - 
    (8*(310630362250988210415*\[Xi]1 - 228919540813262854714*\[Xi]2))/
     (856891184271847725*r^17) + (54746841282014911699*\[Xi]1 - 
      115920926261115025524*\[Xi]2)/(4492472462596060800*r^8) + 
    (-7961942821378597643*\[Xi]1 - 106797264064700672054*\[Xi]2)/
     (1825066937929649700*r^9) + 
    (922*(64463788562764819411*\[Xi]1 - 53290167303812183562*\[Xi]2))/
     (35132538555145756725*r^16) + (13366201552526726006*\[Xi]1 - 
      51151042360441314331*\[Xi]2)/(2246236231298030400*r^7) - 
    (32*(24979294949385910399*\[Xi]1 - 21778173938235136728*\[Xi]2))/
     (45099536014307775*r^18) + (-4207128906816382187*\[Xi]1 - 
      4269126803452938782*\[Xi]2)/(157630612722668800*r^5) + 
    (-3571451228924325005*\[Xi]1 - 2518994243642260544*\[Xi]2)/
     (36376295243692800*r^6) - 
    (32*(2078356448438525577*\[Xi]1 - 1969873413012340228*\[Xi]2))/
     (1218906378765075*r^19) + (-965311616278101043*\[Xi]1 - 
      701452947299644348*\[Xi]2)/(37089555934745600*r^4) - 
    (64*(155865193768369145*\[Xi]1 - 154002588835514502*\[Xi]2))/
     (71700375221475*r^20) - (512*(1490483478448480*\[Xi]1 - 
       1477699980337351*\[Xi]2))/(2312915329725*r^21) - 
    (512*(1103846529429653*\[Xi]1 - 1137305177794920*\[Xi]2))/
     (770971776575*r^22) - (512*(17262110779219*\[Xi]1 - 
       19061311759338*\[Xi]2))/(6135053925*r^23) - 
    (4096*(102363039333*\[Xi]1 - 103393315114*\[Xi]2))/(185910725*r^24) - 
    (49152*(359460487*\[Xi]1 - 258188622*\[Xi]2))/(8083075*r^25) - 
    (24576*(12983*\[Xi]1 - 6120*\[Xi]2))/(595*r^26) + 
    (694740569722026471*\[Xi]1 + 421218638147678300*\[Xi]2)/
     (37089555934745600*r^3))*\[Chi]^12 + 
  x^12*((-1589248*\[Xi]1)/(17*r^27) + 
    (8*(9348248063057521661038357*\[Xi]1 - 7555566684312673663383242*\[Xi]2))/
     (35132538555145756725*r^19) + 
    (8*(559338352966260047711207*\[Xi]1 - 340968333145225768421334*\[Xi]2))/
     (35132538555145756725*r^17) + 
    (128*(109902038570396282334395*\[Xi]1 - 93982860057782813111009*\[Xi]2))/
     (1849080976586618775*r^20) + 
    (8*(126182479814134185099925*\[Xi]1 - 92731958290230741666346*\[Xi]2))/
     (1849080976586618775*r^18) + 
    (2*(99642315776495577571693*\[Xi]1 - 5583190411326835374861*\[Xi]2))/
     (35132538555145756725*r^15) + 
    (4*(11639416993057139148383*\[Xi]1 - 4853852599716511020824*\[Xi]2))/
     (1849080976586618775*r^16) - 
    (128*(11326712940767220532213*\[Xi]1 - 2932612146266733537930*\[Xi]2))/
     (108769469210977575*r^21) + 
    (1536*(41184283940089224827*\[Xi]1 - 32665690214978491493*\[Xi]2))/
     (884304627731525*r^22) - 
    (256*(7397332757101687*\[Xi]1 - 5520149624502498*\[Xi]2))/
     (35583312765*r^23) + (8192*(53846264073463*\[Xi]1 - 
       36788039650473*\[Xi]2))/(16174233075*r^24) - 
    (12288*(832532711*\[Xi]1 - 490821552*\[Xi]2))/(1154725*r^25) + 
    (24576*(411473*\[Xi]1 - 174420*\[Xi]2))/(6545*r^26) + 
    (227121332995439356795*\[Xi]1 + 132041636180423398596*\[Xi]2)/
     (540500593156088565*r^14) + (218696234800796975515*\[Xi]1 + 
      142881883031945218674*\[Xi]2)/(772143704508697950*r^13))*\[Chi]^12 + 
  ((-1589248*\[Xi]1)/(17*r^27) - 
    (4*(499253730702442614361*\[Xi]1 - 487448430657258480948*\[Xi]2))/
     (856891184271847725*r^16) + (-102032820958716771847*\[Xi]1 - 
      38100154795449186592*\[Xi]2)/(2246236231298030400*r^7) - 
    (16*(10305655680917358266*\[Xi]1 - 11487562239240896161*\[Xi]2))/
     (45099536014307775*r^17) + (-4200327299826636827*\[Xi]1 - 
      1454794373959981032*\[Xi]2)/(136135529169577600*r^8) + 
    (-974806977656666993*\[Xi]1 - 707951174472098252*\[Xi]2)/
     (111268667804236800*r) + (-874874843870018417*\[Xi]1 - 
      604671374060609996*\[Xi]2)/(111268667804236800*r^2) - 
    (16*(469279008546420277*\[Xi]1 - 534471391213771378*\[Xi]2))/
     (1218906378765075*r^18) + (-92624451273646085*\[Xi]1 - 
      60587633953422512*\[Xi]2)/(6545215753190400*r^3) - 
    (32*(1853573424119591*\[Xi]1 - 2036467448462306*\[Xi]2))/
     (5515413478575*r^19) - (64*(1156933996565401*\[Xi]1 - 
       1225722989896494*\[Xi]2))/(2312915329725*r^21) - 
    (32*(191968525726621*\[Xi]1 - 205449143323066*\[Xi]2))/
     (330416475675*r^20) - (128*(34091463493469*\[Xi]1 - 
       37711411955550*\[Xi]2))/(79755701025*r^22) - 
    (256*(706752594609*\[Xi]1 - 906231266726*\[Xi]2))/(2045017975*r^23) - 
    (4096*(811110997*\[Xi]1 - 1077938382*\[Xi]2))/(24249225*r^24) - 
    (24576*(64931161*\[Xi]1 - 60493446*\[Xi]2))/(8083075*r^25) - 
    (98304*(1919*\[Xi]1 - 765*\[Xi]2))/(935*r^26) + 
    (974806977656666993*\[Xi]1 + 707951174472098252*\[Xi]2)/
     111268667804236800 + (3012726519085476275*\[Xi]1 + 
      1935265342828492328*\[Xi]2)/(111268667804236800*r^4) + 
    (3228713202057272143*\[Xi]1 + 2084294306725826266*\[Xi]2)/
     (118222959542001600*r^5) + (4655801603138895305*\[Xi]1 + 
      4561494114662232272*\[Xi]2)/(472891838168006400*r^6) + 
    (68682467602120113421*\[Xi]1 + 18019726297746224588*\[Xi]2)/
     (2433422583906199600*r^9) + (-125046672623056250419*\[Xi]1 + 
      79277771099468358042*\[Xi]2)/(772143704508697950*r^13) + 
    (-224744734983813324389*\[Xi]1 + 161856737544885097970*\[Xi]2)/
     (375749075456104350*r^14) + (2348736678009359137939*\[Xi]1 + 
      876321417481012822758*\[Xi]2)/(33065918640137182800*r^11) + 
    (146986432616869758553*\[Xi]1 + 1093553574766422890904*\[Xi]2)/
     (40151472634452293400*r^12) + (9691871187262664127823*\[Xi]1 + 
      2879137020858706723210*\[Xi]2)/(102203748524060383200*r^10) + 
    (-48658596137949763212287*\[Xi]1 + 40174164956359945376826*\[Xi]2)/
     (35132538555145756725*r^15))*\[Chi]^12 + 
  x^4*((-23838720*\[Xi]1)/(17*r^27) - 
    (64*(6631963848094519537638*\[Xi]1 - 7728947280987585543713*\[Xi]2))/
     (35132538555145756725*r^17) - 
    (4*(3856908771463782341553*\[Xi]1 - 6552871722160919932817*\[Xi]2))/
     (5018934079306536675*r^16) - 
    (16*(2147990871243316915784*\[Xi]1 - 2239846170407072392483*\[Xi]2))/
     (856891184271847725*r^18) - 
    (32*(172142444409721576871*\[Xi]1 - 177265020327204445699*\[Xi]2))/
     (45099536014307775*r^19) - 
    (128*(3451958506758206106*\[Xi]1 - 3508234448326088105*\[Xi]2))/
     (1218906378765075*r^20) - 
    (256*(286555266465925585*\[Xi]1 - 282911663002418894*\[Xi]2))/
     (71700375221475*r^21) - (128*(47708179566159457*\[Xi]1 - 
       50142547544709990*\[Xi]2))/(2312915329725*r^22) - 
    (256*(3585851677356217*\[Xi]1 - 3861939691599798*\[Xi]2))/
     (177916563825*r^23) - (4096*(236239583785*\[Xi]1 - 171821633632*\[Xi]2))/
     (185910725*r^24) + (12288*(1222262035*\[Xi]1 - 1905136008*\[Xi]2))/
     (8083075*r^25) + (24576*(304009*\[Xi]1 - 131580*\[Xi]2))/(1309*r^26) + 
    (-4754880865553696477*\[Xi]1 + 1055504227274701462*\[Xi]2)/
     (472891838168006400*r^5) + (9697480112194048957*\[Xi]1 + 
      6562117541459080383*\[Xi]2)/(118222959542001600*r^6) + 
    (65440261555255556405*\[Xi]1 + 49307849772568276182*\[Xi]2)/
     (449247246259606080*r^8) + (130587173818787385571*\[Xi]1 + 
      163175618964318705759*\[Xi]2)/(2246236231298030400*r^7) + 
    (106750661834193732507*\[Xi]1 + 718334683227829960444*\[Xi]2)/
     (5110187426203019160*r^9) + (2968592523778135363012*\[Xi]1 + 
      2746964913169294321407*\[Xi]2)/(8516979043671698600*r^10) + 
    (54697120240232435582207*\[Xi]1 + 28879947995047247786278*\[Xi]2)/
     (35132538555145756725*r^14) + (52619314368319743990799*\[Xi]1 + 
      53801670246096442820718*\[Xi]2)/(80302945268904586800*r^11) + 
    (37480109012394526379805*\[Xi]1 + 58269718745845397869982*\[Xi]2)/
     (35132538555145756725*r^15) + (78723643646598407110099*\[Xi]1 + 
      66962176639567295922281*\[Xi]2)/(70265077110291513450*r^12) + 
    (79635443061720847599197*\[Xi]1 + 83367162106115559450678*\[Xi]2)/
     (70265077110291513450*r^13))*\[Chi]^12 + 
  x^10*((9535488*\[Xi]1)/(17*r^27) - 
    (16*(2103691449461313766824983*\[Xi]1 - 798493648743815010852510*\[Xi]2))/
     (35132538555145756725*r^19) + (-630511579548656276838307*\[Xi]1 - 
      794043186403110147879744*\[Xi]2)/(35132538555145756725*r^16) - 
    (32*(200602154807900137444599*\[Xi]1 - 124779548292276695701294*\[Xi]2))/
     (1849080976586618775*r^20) + (-1308444017969856790621*\[Xi]1 - 
      2406973450899885745828*\[Xi]2)/(772143704508697950*r^14) + 
    (-280084392133983553707*\[Xi]1 - 586897770173487834652*\[Xi]2)/
     (3230578257944437400*r^12) - 
    (128*(954273993749361955379*\[Xi]1 - 530730740547281872174*\[Xi]2))/
     (2652913883194575*r^22) + (-183775629779817002319*\[Xi]1 - 
      181917744203865681832*\[Xi]2)/(1216711291953099800*r^11) - 
    (256*(56498265842846112463*\[Xi]1 - 160179373980208394920*\[Xi]2))/
     (2652913883194575*r^21) + 
    (512*(87949312981067*\[Xi]1 - 57659624664594*\[Xi]2))/(557732175*r^23) - 
    (32768*(11356746715649*\[Xi]1 - 7270007963639*\[Xi]2))/
     (5391411025*r^24) + (98304*(2669203084*\[Xi]1 - 1528287675*\[Xi]2))/
     (8083075*r^25) - (24576*(2003633*\[Xi]1 - 850680*\[Xi]2))/(6545*r^26) - 
    (14*(3222195995240070243833*\[Xi]1 + 3320263155554662578413*\[Xi]2))/
     (5018934079306536675*r^15) - 
    (4*(738905607421027997742343*\[Xi]1 + 12528189246985820488346*\[Xi]2))/
     (11710846185048585575*r^18) - 
    (2*(24046871849731985366499*\[Xi]1 + 18723188841603997241878*\[Xi]2))/
     (35132538555145756725*r^13) - 
    (16*(157290195471742147969447*\[Xi]1 + 84824125183335977248960*\[Xi]2))/
     (35132538555145756725*r^17))*\[Chi]^12 + 
  x^6*((31784960*\[Xi]1)/(17*r^27) - 
    (16*(158214609957355300588860*\[Xi]1 - 115465704751369009251737*\[Xi]2))/
     (35132538555145756725*r^18) + (-80801869732794380888353*\[Xi]1 - 
      106682567778791760986866*\[Xi]2)/(140530154220583026900*r^11) + 
    (-87014517710600756000671*\[Xi]1 - 102418757213190758073680*\[Xi]2)/
     (35132538555145756725*r^13) + (-51686172570051057394241*\[Xi]1 - 
      46103160873043025162296*\[Xi]2)/(35132538555145756725*r^12) - 
    (8*(116276581635204944348225*\[Xi]1 - 14538154779771240072482*\[Xi]2))/
     (35132538555145756725*r^17) + (-5063485919780764106595*\[Xi]1 - 
      4118488396135853824048*\[Xi]2)/(17033958087343397200*r^10) + 
    (-1925445901802907395799*\[Xi]1 - 2952009807841825681838*\[Xi]2)/
     (17033958087343397200*r^9) - 
    (256*(830629879517240328198*\[Xi]1 - 798114144886690444855*\[Xi]2))/
     (856891184271847725*r^19) - 
    (64*(188941310811806936951*\[Xi]1 - 194876330457966801362*\[Xi]2))/
     (15033178671435925*r^20) + (-142173324836636955639*\[Xi]1 - 
      83930850598902413741*\[Xi]2)/(1123118115649015200*r^8) + 
    (-3860743036185723024*\[Xi]1 - 7541258262488439397*\[Xi]2)/
     (224623623129803040*r^7) - 
    (128*(3983173901584298129*\[Xi]1 - 4394493183707370178*\[Xi]2))/
     (71700375221475*r^22) - (256*(242819834194605739*\[Xi]1 - 
       231255499952238834*\[Xi]2))/(23900125073825*r^21) - 
    (1024*(1860101338968913*\[Xi]1 - 1764684899717238*\[Xi]2))/
     (177916563825*r^23) + (4096*(12809620102775*\[Xi]1 - 
       32430526574454*\[Xi]2))/(16174233075*r^24) + 
    (49152*(3021654445*\[Xi]1 - 1281684672*\[Xi]2))/(8083075*r^25) - 
    (442368*(39749*\[Xi]1 - 17000*\[Xi]2))/(1309*r^26) - 
    (2*(1134457628100695337755*\[Xi]1 + 764412140631271155196*\[Xi]2))/
     (295231416429796275*r^15) - 
    (4*(2442777957696554136814*\[Xi]1 + 2713696252443745133027*\[Xi]2))/
     (2702502965780442825*r^14) - 
    (2*(187569329336886485692381*\[Xi]1 + 108471135342066300544418*\[Xi]2))/
     (35132538555145756725*r^16))*\[Chi]^12 + 
  x^8*((-23838720*\[Xi]1)/(17*r^27) - 
    (8*(1468654985997375435999643*\[Xi]1 - 2391671458923656610180434*\[Xi]2))/
     (35132538555145756725*r^19) - 
    (4*(400998806910259510108885*\[Xi]1 - 1575674821828619237597858*\[Xi]2))/
     (35132538555145756725*r^18) - 
    (256*(259899468780664381698*\[Xi]1 - 304408495411553597035*\[Xi]2))/
     (45099536014307775*r^20) - 
    (64*(245842662459657592899*\[Xi]1 - 203403231317485837354*\[Xi]2))/
     (2652913883194575*r^21) - 
    (256*(4188299780967475773*\[Xi]1 - 5516433705377594972*\[Xi]2))/
     (71700375221475*r^22) + (16384*(15171601014345*\[Xi]1 - 
       7761355891136*\[Xi]2))/(5391411025*r^24) - 
    (49152*(6816767810*\[Xi]1 - 3667170963*\[Xi]2))/(8083075*r^25) + 
    (49152*(384607*\[Xi]1 - 163710*\[Xi]2))/(1309*r^26) - 
    (256*(7036050962254757*\[Xi]1 + 2918985079217034*\[Xi]2))/
     (177916563825*r^23) + (1177640476030865256383*\[Xi]1 + 
      661734465647658480050*\[Xi]2)/(8516979043671698600*r^10) + 
    (3431164012261712428081*\[Xi]1 + 4276974129107545690204*\[Xi]2)/
     (51101874262030191600*r^9) + (9522172357160107606333*\[Xi]1 + 
      12029724696308382493802*\[Xi]2)/(25550937131015095800*r^11) + 
    (9390621544643639235943*\[Xi]1 + 18355535242278808080800*\[Xi]2)/
     (688873305002857975*r^16) + (27214683499695281298257*\[Xi]1 + 
      26222432045289313181754*\[Xi]2)/(10037868158613073350*r^13) + 
    (16*(13116082196279748050102*\[Xi]1 + 47062775587844541222149*\[Xi]2))/
     (11710846185048585575*r^17) + 
    (4*(97573885047512351852734*\[Xi]1 + 103896476082516302530705*\[Xi]2))/
     (35132538555145756725*r^15) + (214520427261825284425487*\[Xi]1 + 
      208527191891868638631504*\[Xi]2)/(281060308441166053800*r^12) + 
    (267883954792886250867017*\[Xi]1 + 401726981877657051510864*\[Xi]2)/
     (70265077110291513450*r^14))*\[Chi]^12 + 
  ((3178496*\[Xi]1)/(17*r^30) + (1423103671709813894568666*\[Xi]1 - 
      929613834174438100623037*\[Xi]2)/(1510699157871267539175*r^16) + 
    (79303515293605721229575*\[Xi]1 - 54761305054861971334734*\[Xi]2)/
     (431628330820362154050*r^15) + 
    (2*(29884325815329397558469*\[Xi]1 - 26695941013615248243546*\[Xi]2))/
     (11710846185048585575*r^18) + (-498852160482610001774375*\[Xi]1 - 
      16846374693734049689894*\[Xi]2)/(4394761186534596477600*r^12) + 
    (-30256189059009935752273*\[Xi]1 - 11871541355420897797189*\[Xi]2)/
     (274672574158412279850*r^14) + (-48840951127427685359961*\[Xi]1 - 
      9428172791093560270594*\[Xi]2)/(219738059326729823880*r^13) + 
    (8*(11381524525240664056630*\[Xi]1 - 8757853933964542735961*\[Xi]2))/
     (35132538555145756725*r^17) + (-13391981217546184290911*\[Xi]1 - 
      7740863948000163708744*\[Xi]2)/(193176315891630614400*r^7) + 
    (-4537617639178437350593*\[Xi]1 - 2615819836303707792529*\[Xi]2)/
     (96588157945815307200*r^8) + 
    (8*(890868646577302228469*\[Xi]1 - 923975795748412535066*\[Xi]2))/
     (856891184271847725*r^19) + (-346168131097573314371*\[Xi]1 - 
      254622184048729312514*\[Xi]2)/(19138210862328729600*r^3) + 
    (-68055685850116797207*\[Xi]1 - 53091701860761187570*\[Xi]2)/
     (6379403620776243200*r) + 
    (16*(37974634678052266781*\[Xi]1 - 42750565953391333308*\[Xi]2))/
     (45099536014307775*r^20) + (-12491837264692067691*\[Xi]1 - 
      9464046191702621642*\[Xi]2)/(1275880724155248640*r^2) + 
    (128*(219729683819212472*\[Xi]1 - 246132674330985251*\[Xi]2))/
     (1218906378765075*r^21) + 
    (32*(89850079109786123*\[Xi]1 - 97530617761125278*\[Xi]2))/
     (71700375221475*r^22) + (256*(625178419162937*\[Xi]1 - 
       665966748289489*\[Xi]2))/(2312915329725*r^23) + 
    (256*(97526656267091*\[Xi]1 - 105425178936702*\[Xi]2))/
     (210265029975*r^24) + (512*(3761946441755*\[Xi]1 - 
       4900441085346*\[Xi]2))/(6135053925*r^26) + 
    (1024*(1401245788255*\[Xi]1 - 1660327985406*\[Xi]2))/(7250518275*r^25) + 
    (16384*(697745723*\[Xi]1 - 811189698*\[Xi]2))/(24249225*r^27) + 
    (147456*(32703557*\[Xi]1 - 24573432*\[Xi]2))/(8083075*r^28) + 
    (16384*(28363*\[Xi]1 - 9180*\[Xi]2))/(935*r^29) + 
    (68055685850116797207*\[Xi]1 + 53091701860761187570*\[Xi]2)/
     6379403620776243200 + (729889950372490547929*\[Xi]1 + 
      320871887069438681584*\[Xi]2)/(14859716607048508800*r^9) + 
    (661515173242821362721*\[Xi]1 + 477501791148955500326*\[Xi]2)/
     (19138210862328729600*r^4) + (747514107778687130333*\[Xi]1 + 
      544822297260264886028*\[Xi]2)/(11014439063996482400*r^11) + 
    (813374180492105075663*\[Xi]1 + 815337531001607272478*\[Xi]2)/
     (90906501596061465600*r^6) + (1561448038556125676639*\[Xi]1 + 
      1121692048188883289372*\[Xi]2)/(45453250798030732800*r^5) + 
    (7291175549036499857824*\[Xi]1 + 3607141775404129111951*\[Xi]2)/
     (48294078972907653600*r^10))*\[Chi]^14 + 
  x^6*((-111247360*\[Xi]1)/(17*r^30) + (-26269193068048751936340685*\[Xi]1 - 
      23158736848846038853951998*\[Xi]2)/(12085593262970140313400*r^14) + 
    (-12144445527086194588775633*\[Xi]1 - 9455975895889479688752144*\[Xi]2)/
     (3021398315742535078350*r^16) + (-5825791099057306354210357*\[Xi]1 - 
      8390356736622740657253600*\[Xi]2)/(3021398315742535078350*r^15) + 
    (32*(552841799579915929778303*\[Xi]1 - 1046894728465251394250628*\[Xi]2))/
     (1510699157871267539175*r^19) + (-1405138284702160124035151*\[Xi]1 - 
      1031266982158852391465745*\[Xi]2)/(1098690296633649119400*r^12) + 
    (2*(40602518563790404778273*\[Xi]1 - 329522208642806890517090*\[Xi]2))/
     (52093074409354053075*r^18) + (-13794446808620164229281*\[Xi]1 - 
      41892562528776931826824*\[Xi]2)/(112686184270117858400*r^11) + 
    (-32117407142640226838125*\[Xi]1 - 34818796622272558637744*\[Xi]2)/
     (21128659550647098450*r^13) + 
    (64*(16458706793349603679903*\[Xi]1 - 16363713778763425832947*\[Xi]2))/
     (3193867141376886975*r^21) + 
    (64*(15936226223740710288312*\[Xi]1 - 15896735936873527827895*\[Xi]2))/
     (856891184271847725*r^22) + (-1805040388415754857647*\[Xi]1 - 
      14687712389195105022328*\[Xi]2)/(193176315891630614400*r^9) + 
    (-12105917730446024881653*\[Xi]1 - 8474299796033581395857*\[Xi]2)/
     (48294078972907653600*r^10) + (-4596730432139378657837*\[Xi]1 - 
      2926897943252861228088*\[Xi]2)/(29719433214097017600*r^8) + 
    (233690930522853229402*\[Xi]1 - 1425141198760375919847*\[Xi]2)/
     (96588157945815307200*r^7) + 
    (16*(617430047730376575826*\[Xi]1 - 627164877262346408283*\[Xi]2))/
     (122413026324549675*r^20) + 
    (128*(272450410596706375327*\[Xi]1 - 267609417084986232248*\[Xi]2))/
     (9019907202861555*r^23) + 
    (256*(6248048041766926133*\[Xi]1 - 6546199796278810930*\[Xi]2))/
     (71700375221475*r^25) + (256*(3186701841252254815*\[Xi]1 - 
       3312546284031560944*\[Xi]2))/(71700375221475*r^24) + 
    (512*(839314192731551*\[Xi]1 - 348610940037978*\[Xi]2))/
     (35583312765*r^26) - (4096*(136621518203935*\[Xi]1 - 
       132750776863164*\[Xi]2))/(16174233075*r^27) - 
    (32768*(1271587033*\[Xi]1 - 321683877*\[Xi]2))/(1616615*r^28) + 
    (65536*(68662*\[Xi]1 - 29835*\[Xi]2))/(119*r^29) - 
    (2*(15413508465078028339453*\[Xi]1 + 31648677200618076039132*\[Xi]2))/
     (8078605122306243525*r^17))*\[Chi]^14 + 
  x^2*((-22249472*\[Xi]1)/(17*r^30) - 
    (2*(2341671577754282018241701*\[Xi]1 - 1053977910457329211092034*\[Xi]2))/
     (1510699157871267539175*r^17) + (-2639976812017738270527677*\[Xi]1 - 
      501012663594189272667368*\[Xi]2)/(3021398315742535078350*r^16) + 
    (146508199899203156441281*\[Xi]1 - 236604000295246615043158*\[Xi]2)/
     (1510699157871267539175*r^15) + (-219666547420198495742956*\[Xi]1 - 
      222538808768531665264685*\[Xi]2)/(1098690296633649119400*r^12) + 
    (-140186854902525599928746*\[Xi]1 - 91187231845264029882965*\[Xi]2)/
     (313911513323899748400*r^11) + (-10478636128152126321119*\[Xi]1 - 
      7826626922049000694218*\[Xi]2)/(90906501596061465600*r^6) - 
    (2*(3213997213579083009751*\[Xi]1 - 2210928094726083641522*\[Xi]2))/
     (1003786815861307335*r^18) + (-2291127829456445891283*\[Xi]1 - 
      1474672590466006142726*\[Xi]2)/(6439210529721020480*r^10) + 
    (-595724902409726743853*\[Xi]1 - 459725193631386016390*\[Xi]2)/
     (19138210862328729600*r^4) + 
    (16*(348104325571661346331*\[Xi]1 - 274537029794958285998*\[Xi]2))/
     (285630394757282575*r^20) + (-96668279099312450521*\[Xi]1 - 
      97642527988904267828*\[Xi]2)/(4132113708911884800*r^5) - 
    (32*(108605832096176948948*\[Xi]1 - 96515472808781942631*\[Xi]2))/
     (1064622380458962325*r^19) + 
    (32*(39196727527486968917*\[Xi]1 - 35241110789311921302*\[Xi]2))/
     (15033178671435925*r^21) + 
    (64*(4509261299049958073*\[Xi]1 - 4343130674975047762*\[Xi]2))/
     (1218906378765075*r^22) + 
    (128*(329459481373652039*\[Xi]1 - 325162530052103048*\[Xi]2))/
     (71700375221475*r^23) + (128*(24550482869839821*\[Xi]1 - 
       24810140962992062*\[Xi]2))/(2312915329725*r^24) + 
    (2048*(3215549899378177*\[Xi]1 - 3431661152928648*\[Xi]2))/
     (2312915329725*r^25) + (512*(783780300755*\[Xi]1 - 831435115338*\[Xi]2))/
     (79676025*r^26) + (4096*(890827951061*\[Xi]1 - 804123274872*\[Xi]2))/
     (557732175*r^27) + (32768*(1151504257*\[Xi]1 - 766021122*\[Xi]2))/
     (8083075*r^28) + (32768*(40259*\[Xi]1 - 68850*\[Xi]2))/(6545*r^29) + 
    (66852465191459323683*\[Xi]1 + 19772076341710441198*\[Xi]2)/
     (1196138178895545600*r^8) + (10360389362149762402943*\[Xi]1 + 
      308736119872417210592*\[Xi]2)/(193176315891630614400*r^9) + 
    (473450456148111980705*\[Xi]1 + 335105795359975776446*\[Xi]2)/
     (19138210862328729600*r^3) + (15158634221912607151789*\[Xi]1 + 
      3907938138796533694058*\[Xi]2)/(386352631783261228800*r^7) + 
    (524435407871351094861469*\[Xi]1 + 45838756186895080925242*\[Xi]2)/
     (1098690296633649119400*r^13) + (445241002618095876900781*\[Xi]1 + 
      50593746661765725617558*\[Xi]2)/(863256661640724308100*r^14))*
   \[Chi]^14 + x^14*((-3178496*\[Xi]1)/(17*r^30) - 
    (16*(1783795743575366038894053849*\[Xi]1 - 1548132542844484050366650138*
        \[Xi]2))/(1510699157871267539175*r^22) - 
    (32*(227275614128495917169340313*\[Xi]1 - 186452345044642400738217188*
        \[Xi]2))/(1510699157871267539175*r^21) - 
    (4*(88976166906472309878709189*\[Xi]1 - 54340416839396902661265496*
        \[Xi]2))/(1510699157871267539175*r^19) - 
    (32*(52661118974449672601176893*\[Xi]1 - 39261506482344641491109054*
        \[Xi]2))/(1510699157871267539175*r^20) + 
    (-1121668078309319551563569*\[Xi]1 - 775995361360261585468942*\[Xi]2)/
     (3021398315742535078350*r^15) - 
    (4*(1176771700158041444141219*\[Xi]1 - 492751732832584938574217*\[Xi]2))/
     (116207627528559041475*r^18) + 
    (64*(804899228869638629340011*\[Xi]1 - 165410498479307229957554*\[Xi]2))/
     (1849080976586618775*r^23) - 
    (256*(89325386241009390373669*\[Xi]1 - 73045670625220015479132*\[Xi]2))/
     (108769469210977575*r^24) + 
    (256*(2034142365548928368057*\[Xi]1 - 1587519602994009432138*\[Xi]2))/
     (2652913883194575*r^25) - 
    (512*(3574123558649071*\[Xi]1 - 2621187930845826*\[Xi]2))/
     (13685889525*r^26) + (4096*(250368913342783*\[Xi]1 - 
       167776971038484*\[Xi]2))/(16174233075*r^27) - 
    (294912*(527991511*\[Xi]1 - 304263297*\[Xi]2))/(8083075*r^28) + 
    (65536*(317941*\[Xi]1 - 130815*\[Xi]2))/(6545*r^29) - 
    (24*(1851444728689252356311*\[Xi]1 + 1170832062285870105773*\[Xi]2))/
     (100713277191417835945*r^16) + (-13384684574355055254638837*\[Xi]1 + 
      69989494679683036909960*\[Xi]2)/(1510699157871267539175*r^17))*
   \[Chi]^14 + x^4*((66748416*\[Xi]1)/(17*r^30) + 
    (2*(5421698054691716451031029*\[Xi]1 - 2843987644354988166640954*\[Xi]2))/
     (1510699157871267539175*r^18) + 
    (16*(144400830871258176718389*\[Xi]1 - 148501492123372267604410*\[Xi]2))/
     (35132538555145756725*r^20) + 
    (8*(110035251431804818960345*\[Xi]1 - 97567375107954771588922*\[Xi]2))/
     (35132538555145756725*r^19) + 
    (64*(2525666498393812246455*\[Xi]1 - 2651917675205326790423*\[Xi]2))/
     (856891184271847725*r^21) + (-25720068359369401902689*\[Xi]1 - 
      1111373841884299074600*\[Xi]2)/(193176315891630614400*r^9) + 
    (-990218559128051397249*\[Xi]1 - 433599779579566406054*\[Xi]2)/
     (45453250798030732800*r^5) + 
    (64*(393158162728666866954*\[Xi]1 - 405190292980399787009*\[Xi]2))/
     (45099536014307775*r^22) + 
    (256*(7705488111109993288*\[Xi]1 - 7714135910620574065*\[Xi]2))/
     (1218906378765075*r^23) + 
    (1024*(21950020055381903*\[Xi]1 - 23480321143181418*\[Xi]2))/
     (2312915329725*r^25) + (4096*(15312374186756468*\[Xi]1 - 
       15691673262797997*\[Xi]2))/(14340075044295*r^24) + 
    (512*(147335718921711*\[Xi]1 - 139442758555970*\[Xi]2))/
     (5391411025*r^26) + (4096*(262697166551*\[Xi]1 - 69100333056*\[Xi]2))/
     (185910725*r^27) - (16384*(918025081*\[Xi]1 - 785840742*\[Xi]2))/
     (1154725*r^28) - (147456*(516941*\[Xi]1 - 241740*\[Xi]2))/(6545*r^29) + 
    (303545604517979606103*\[Xi]1 + 447748698935733304606*\[Xi]2)/
     (9906477738032339200*r^7) + (2232588741943773168271*\[Xi]1 + 
      1622321248331848071609*\[Xi]2)/(22726625399015366400*r^6) + 
    (9096698966469476851067*\[Xi]1 + 8001124194826669249922*\[Xi]2)/
     (32196052648605102400*r^10) + (14863730559785611731249*\[Xi]1 + 
      13995852843204829114241*\[Xi]2)/(28537410302172704400*r^11) + 
    (28478274845461182202996*\[Xi]1 + 20920780347662510477411*\[Xi]2)/
     (193176315891630614400*r^8) + (15326701156714394330519*\[Xi]1 + 
      24521161616343702338235*\[Xi]2)/(39238939165487468550*r^13) + 
    (28780563393632127495828*\[Xi]1 + 65309123610308517314015*\[Xi]2)/
     (38735875842853013825*r^16) + 
    (2*(723655049336799275658931*\[Xi]1 + 1905186758858103853528364*\[Xi]2))/
     (1510699157871267539175*r^17) + (-164003527745304049256865*\[Xi]1 + 
      1993894727308370009550016*\[Xi]2)/(3021398315742535078350*r^15) + 
    (5073405246662917362370001*\[Xi]1 + 3499286303585130007374254*\[Xi]2)/
     (4394761186534596477600*r^12) + (278488336258363074924601*\[Xi]1 + 
      5093612123016516224466862*\[Xi]2)/(12085593262970140313400*r^14))*
   \[Chi]^14 + x^8*((111247360*\[Xi]1)/(17*r^30) + 
    (16*(14945264155984865350007791*\[Xi]1 - 10061823602350493326608539*
        \[Xi]2))/(1510699157871267539175*r^20) + 
    (32*(676886012059161449915559*\[Xi]1 - 645115951504137009430774*\[Xi]2))/
     (35132538555145756725*r^21) + 
    (144*(179802338241506582818627*\[Xi]1 - 187125972479781339572586*\[Xi]2))/
     (11710846185048585575*r^22) + 
    (256*(1420111875439130116266*\[Xi]1 - 1353459945305492790743*\[Xi]2))/
     (45099536014307775*r^23) + 
    (2048*(31993894963002746593*\[Xi]1 - 34861831231747410786*\[Xi]2))/
     (2652913883194575*r^24) + (1024*(2251021453137694337*\[Xi]1 - 
       2039197170991716636*\[Xi]2))/(71700375221475*r^25) - 
    (512*(2062405684722385*\[Xi]1 - 2780146455897006*\[Xi]2))/
     (25416651975*r^26) - (8192*(131948084656375*\[Xi]1 - 
       35627287865532*\[Xi]2))/(16174233075*r^27) + 
    (16384*(11752689251*\[Xi]1 - 5898946212*\[Xi]2))/(1616615*r^28) - 
    (16384*(4491433*\[Xi]1 - 1900260*\[Xi]2))/(1309*r^29) + 
    (39584977887197717577*\[Xi]1 + 62689290054598357103*\[Xi]2)/
     (1097592703929719400*r^9) + (2777552674751408909579*\[Xi]1 + 
      1336554529713245849516*\[Xi]2)/(16098026324302551200*r^10) + 
    (8*(2267074467193541386327406*\[Xi]1 + 183442181966053467438155*\[Xi]2))/
     (302139831574253507835*r^19) + 
    (2*(406989252510266508857675*\[Xi]1 + 414322828798910250096624*\[Xi]2))/
     (38735875842853013825*r^18) + (364488809451331844338529*\[Xi]1 + 
      1074598676632210907770062*\[Xi]2)/(4394761186534596477600*r^11) + 
    (1378434846201254824883799*\[Xi]1 + 1105834486998744390573584*\[Xi]2)/
     (79510481993224607325*r^17) + (2524578221048136404775551*\[Xi]1 + 
      1703174901487374311183114*\[Xi]2)/(4394761186534596477600*r^12) + 
    (1342517224934421906633413*\[Xi]1 + 1736370091710111580847274*\[Xi]2)/
     (1098690296633649119400*r^13) + (2075751530604642480334729*\[Xi]1 + 
      2061228657609563140114400*\[Xi]2)/(274672574158412279850*r^16) + 
    (7046931674765438821458598*\[Xi]1 + 8743310280017984241709643*\[Xi]2)/
     (1510699157871267539175*r^15) + (36061196619587936962380013*\[Xi]1 + 
      28872381807960162754662178*\[Xi]2)/(12085593262970140313400*r^14))*
   \[Chi]^14 + x^12*((22249472*\[Xi]1)/(17*r^30) + 
    (16*(741984247438043355252018537*\[Xi]1 - 448421853907652384863730602*
        \[Xi]2))/(1510699157871267539175*r^22) + 
    (32*(94347430272938555130166783*\[Xi]1 - 31362658142126908988536540*
        \[Xi]2))/(1510699157871267539175*r^21) + 
    (128*(202058831075707749534841*\[Xi]1 - 541208948544019082127208*\[Xi]2))/
     (1849080976586618775*r^23) + 
    (256*(52306925530048498409621*\[Xi]1 - 29294106419806285077786*\[Xi]2))/
     (108769469210977575*r^24) - 
    (1024*(24503278111117522281*\[Xi]1 - 16616641041667995764*\[Xi]2))/
     (91479789075675*r^25) + (512*(21803191742556437*\[Xi]1 - 
       14823549183141486*\[Xi]2))/(35583312765*r^26) - 
    (4096*(856669101668479*\[Xi]1 - 550175314150272*\[Xi]2))/
     (16174233075*r^27) + (475136*(1508433359*\[Xi]1 - 853305174*\[Xi]2))/
     (8083075*r^28) - (16384*(437179*\[Xi]1 - 180900*\[Xi]2))/(385*r^29) + 
    (3322908551692334566538*\[Xi]1 + 3301834534247819118125*\[Xi]2)/
     (16157210244612487050*r^13) + (6657160521525578793649*\[Xi]1 + 
      29149703598871866110878*\[Xi]2)/(215814165410181077025*r^14) + 
    (480111646462100797495965*\[Xi]1 + 374054985021791813292452*\[Xi]2)/
     (215814165410181077025*r^15) + (3572466798991659875095403*\[Xi]1 + 
      3397816508301955074542392*\[Xi]2)/(215814165410181077025*r^17) + 
    (7095572575428760858228835*\[Xi]1 + 14105345855449272332213346*\[Xi]2)/
     (3021398315742535078350*r^16) + 
    (8*(25923823682175894803870065*\[Xi]1 + 15828309953758184265106247*
        \[Xi]2))/(1510699157871267539175*r^19) + 
    (4*(182772062958248968124689415*\[Xi]1 + 19766048510264135233474538*
        \[Xi]2))/(1510699157871267539175*r^20) + 
    (2*(22779428191943382365054177*\[Xi]1 + 31336729911236027492061090*
        \[Xi]2))/(1510699157871267539175*r^18))*\[Chi]^14 + 
  x^10*((-66748416*\[Xi]1)/(17*r^30) + 
    (4*(8815333482036889240941435*\[Xi]1 - 47449548387814561151727494*
        \[Xi]2))/(503566385957089179725*r^20) + 
    (-35393757500701196526431707*\[Xi]1 - 33252700395292386858737092*\[Xi]2)/
     (1510699157871267539175*r^17) + (-15290766224287069621794379*\[Xi]1 - 
      12650679394234496943471834*\[Xi]2)/(12085593262970140313400*r^14) + 
    (16*(7897241625246033808970881*\[Xi]1 - 9310545686359534420963358*
        \[Xi]2))/(35132538555145756725*r^22) + 
    (128*(1638301802544308140063558*\[Xi]1 - 2869166191336601184891987*
        \[Xi]2))/(302139831574253507835*r^21) + 
    (-605396666977333629531057*\[Xi]1 - 839709145906736563864330*\[Xi]2)/
     (1098690296633649119400*r^13) + (-515300405869906045660214*\[Xi]1 - 
      751104578776421552504765*\[Xi]2)/(79510481993224607325*r^16) + 
    (-347594976113906104738441*\[Xi]1 - 348773443866048058639497*\[Xi]2)/
     (71938055136727025675*r^15) + (-603286732534899011179213*\[Xi]1 - 
      176562614371072611979930*\[Xi]2)/(4394761186534596477600*r^12) + 
    (-33936917048997945057953*\[Xi]1 - 40792617540076945547882*\[Xi]2)/
     (338058552810353575200*r^11) + 
    (64*(42295085474226711834005*\[Xi]1 - 35002336366942676369782*\[Xi]2))/
     (168098270598783525*r^23) + 
    (128*(936790668924125832517*\[Xi]1 - 1207292683074624576158*\[Xi]2))/
     (2652913883194575*r^24) - 
    (512*(19677813401252865*\[Xi]1 - 9641550253331446*\[Xi]2))/
     (59305521275*r^26) + (4096*(318755875394237*\[Xi]1 - 
       184969379214864*\[Xi]2))/(5391411025*r^27) - 
    (32768*(38229730549*\[Xi]1 - 20899660464*\[Xi]2))/(8083075*r^28) + 
    (294912*(993623*\[Xi]1 - 414630*\[Xi]2))/(6545*r^29) + 
    (512*(55822770369677458883*\[Xi]1 + 172823230812029120058*\[Xi]2))/
     (2652913883194575*r^25) - (8*(5389252564384647413050311*\[Xi]1 + 
       9963873812612772933025432*\[Xi]2))/(1510699157871267539175*r^18) - 
    (4*(20807805262372182144931531*\[Xi]1 + 49483689704088751359892048*
        \[Xi]2))/(1510699157871267539175*r^19))*\[Chi]^14}


==> anc/Potentials/Vl0m0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(2*c^4*(-2 + r))/(135*r^3) + (8*c^6*(-2 + r))/(8505*r^3) - 
  (26*c^8*(-2 + r))/(637875*r^3) - (368*c^10*(-2 + r))/(37889775*r^3) - 
  (513988*c^12*(-2 + r))/(1810184000625*r^3) + 
  (244528*c^14*(-2 + r))/(3878965715625*r^3) - (4 - 2*r + r^4*\[Omega]^2)/
   r^4 + \[Chi]^2*((-4*c^2*(-2 + r)*\[Omega]^2)/(135*r^3) + 
    (16*c^14*(245521395 - 28715371*(-2 + r)*r*\[Omega]^2))/
     (62315584221515625*r^4) + (8*c^6*(225 + 13*(-2 + r)*r*\[Omega]^2))/
     (1913625*r^4) + (2*c^8*(-3861 + 1150*(-2 + r)*r*\[Omega]^2))/
     (189448875*r^4) + (8*c^10*(-3662750 + 128497*(-2 + r)*r*\[Omega]^2))/
     (3016973334375*r^4) + (c^4*(42 + 8*r*\[Omega]^2 - 4*r^2*\[Omega]^2))/
     (2835*r^4) - (4*c^12*(5782365 - 2995468*r*\[Omega]^2 + 
       1497734*r^2*\[Omega]^2))/(81458280028125*r^4) - 
    (2*(-9 + 3*r + 2*r^2*\[Omega]^2 + 2*r^3*\[Omega]^2))/(3*r^5)) + 
  \[Chi]^10*((c^2*(12 - 14*r + 10*r^2 - 5*r^3)*\[Omega]^2)/(1080*r^7) + 
    (c^4*(252 + r^2*(462 - 56*\[Omega]^2) + r^4*(147 - 20*\[Omega]^2) + 
       24*r*(-21 + 2*\[Omega]^2) + r^3*(-294 + 40*\[Omega]^2)))/(90720*r^8) + 
    (2016 - 3024*r - 42*r^7*\[Omega]^2 + r^2*(2340 - 96*\[Omega]^2) + 
      r^4*(378 - 80*\[Omega]^2) - 128*r^3*(9 + \[Omega]^2) - 
      r^5*(63 + 152*\[Omega]^2))/(384*r^9) + 
    (c^6*(2700 - 24*r*(225 + 13*\[Omega]^2) - 10*r^3*(315 + 26*\[Omega]^2) + 
       5*r^4*(315 + 26*\[Omega]^2) + r^2*(4950 + 364*\[Omega]^2)))/
     (15309000*r^8) + (c^8*(-46332 + r*(92664 - 27600*\[Omega]^2) + 
       r^3*(54054 - 23000*\[Omega]^2) + r^4*(-27027 + 11500*\[Omega]^2) + 
       r^2*(-84942 + 32200*\[Omega]^2)))/(6062364000*r^8) + 
    (c^10*(-21976500 + r*(43953000 - 1541964*\[Omega]^2) + 
       r^3*(25639250 - 1284970*\[Omega]^2) + 
       14*r^2*(-2877875 + 128497*\[Omega]^2) + 
       5*r^4*(-2563925 + 128497*\[Omega]^2)))/(12067893337500*r^8) + 
    (c^12*(-69388380 + 70*r^3*(1156473 + 427924*\[Omega]^2) - 
       35*r^4*(1156473 + 427924*\[Omega]^2) + 
       24*r*(5782365 + 1497734*\[Omega]^2) - 
       2*r^2*(63606015 + 20968276*\[Omega]^2)))/(1303332480450000*r^8) + 
    (c^14*(2946256740 + r^2*(5401470690 - 804030388*\[Omega]^2) + 
       24*r*(-245521395 + 28715371*\[Omega]^2) + 
       10*r^3*(-343729953 + 57430742*\[Omega]^2) - 
       5*r^4*(-343729953 + 57430742*\[Omega]^2)))/(249262336886062500*r^8)) + 
  \[Chi]^4*((-4*c^2*\[Omega]^2)/(135*r^4) - 
    (c^4*(42 - 21*r + 4*r*\[Omega]^2))/(2835*r^5) + 
    (c^8*(7722 - 3861*r + 2300*r*\[Omega]^2))/(189448875*r^5) - 
    (96 - 54*r + 6*r^4*\[Omega]^2 + r^2*(9 + 4*\[Omega]^2))/(12*r^6) + 
    (4*c^6*(-450 + r*(225 + 26*\[Omega]^2)))/(1913625*r^5) + 
    (8*c^10*(3662750 + r*(-1831375 + 128497*\[Omega]^2)))/
     (3016973334375*r^5) - 
    (2*c^12*(-11564730 + r*(5782365 + 2995468*\[Omega]^2)))/
     (81458280028125*r^5) - 
    (8*c^14*(491042790 + r*(-245521395 + 57430742*\[Omega]^2)))/
     (62315584221515625*r^5)) + 
  \[Chi]^6*((-2*c^2*(-2 + r)*\[Omega]^2)/(135*r^5) + 
    (c^4*(42 + r^2*(21 - 4*\[Omega]^2) + r*(-42 + 8*\[Omega]^2)))/
     (5670*r^6) + (180 - 144*r - 6*r^5*\[Omega]^2 + 
      r^2*(54 - 16*\[Omega]^2) - r^3*(9 + 16*\[Omega]^2))/(24*r^7) + 
    (c^6*(900 - 4*r*(225 + 26*\[Omega]^2) + r^2*(450 + 52*\[Omega]^2)))/
     (1913625*r^6) + (c^8*(-7722 + r*(7722 - 4600*\[Omega]^2) + 
       r^2*(-3861 + 2300*\[Omega]^2)))/(378897750*r^6) + 
    (4*c^10*(-3662750 + r*(3662750 - 256994*\[Omega]^2) + 
       r^2*(-1831375 + 128497*\[Omega]^2)))/(3016973334375*r^6) - 
    (c^12*(11564730 - 2*r*(5782365 + 2995468*\[Omega]^2) + 
       r^2*(5782365 + 2995468*\[Omega]^2)))/(81458280028125*r^6) + 
    (4*c^14*(491042790 + r^2*(245521395 - 57430742*\[Omega]^2) + 
       2*r*(-245521395 + 57430742*\[Omega]^2)))/(62315584221515625*r^6)) + 
  \[Chi]^12*(-(c^2*(12 - 24*r + 22*r^2 - 14*r^3 + 7*r^4)*\[Omega]^2)/
     (2160*r^8) - (6144 - 11424*r + 126*r^8*\[Omega]^2 + 
      24*r^2*(471 + 4*\[Omega]^2) + 56*r^4*(63 + 10*\[Omega]^2) + 
      24*r^3*(-315 + 16*\[Omega]^2) + 14*r^5*(-81 + 16*\[Omega]^2) + 
      7*r^6*(27 + 68*\[Omega]^2))/(1536*r^10) - 
    (c^4*(672 + r^2*(1764 - 192*\[Omega]^2) + 96*r*(-14 + \[Omega]^2) - 
       14*r^4*(-63 + 8*\[Omega]^2) + 7*r^5*(-63 + 8*\[Omega]^2) + 
       2*r^3*(-735 + 88*\[Omega]^2)))/(362880*r^9) + 
    (c^6*(-7200 + 48*r*(300 + 13*\[Omega]^2) - 14*r^4*(675 + 52*\[Omega]^2) + 
       7*r^5*(675 + 52*\[Omega]^2) - 12*r^2*(1575 + 104*\[Omega]^2) + 
       2*r^3*(7875 + 572*\[Omega]^2)))/(61236000*r^9) + 
    (c^8*(123552 + r^4*(162162 - 64400*\[Omega]^2) + 
       96*r*(-2574 + 575*\[Omega]^2) + 110*r^3*(-2457 + 920*\[Omega]^2) + 
       7*r^5*(-11583 + 4600*\[Omega]^2) - 12*r^2*(-27027 + 9200*\[Omega]^2)))/
     (24249456000*r^9) + 
    (c^10*(58604000 + r^2*(153835500 - 6167856*\[Omega]^2) + 
       r^4*(76917750 - 3597916*\[Omega]^2) + 
       7*r^5*(-5494125 + 256994*\[Omega]^2) + 
       8*r*(-14651000 + 385491*\[Omega]^2) + 
       2*r^3*(-64098125 + 2826934*\[Omega]^2)))/(48271573350000*r^9) + 
    (c^12*(185035680 - 96*r*(3854910 + 748867*\[Omega]^2) + 
       84*r^2*(5782365 + 1711696*\[Omega]^2) + 
       14*r^4*(17347095 + 5990936*\[Omega]^2) - 
       7*r^5*(17347095 + 5990936*\[Omega]^2) - 
       14*r^3*(28911825 + 9414328*\[Omega]^2)))/(5213329921800000*r^9) + 
    (c^14*(-7856684640 + r^3*(17186497650 - 2526952648*\[Omega]^2) + 
       r^5*(5155949295 - 804030388*\[Omega]^2) - 
       48*r*(-327361860 + 28715371*\[Omega]^2) + 
       14*r^4*(-736564185 + 114861484*\[Omega]^2) + 
       12*r^2*(-1718649765 + 229722968*\[Omega]^2)))/
     (997049347544250000*r^9)) + 
  \[Chi]^8*(-(c^2*(2 - 2*r + r^2)*\[Omega]^2)/(135*r^6) + 
    (-1296 + 1440*r - 30*r^6*\[Omega]^2 + r^3*(270 - 64*\[Omega]^2) - 
      8*r^2*(99 + 4*\[Omega]^2) - 5*r^4*(9 + 20*\[Omega]^2))/(192*r^8) + 
    (c^4*(-252 + r*(294 - 32*\[Omega]^2) + r^3*(105 - 16*\[Omega]^2) + 
       r^2*(-210 + 32*\[Omega]^2)))/(45360*r^7) + 
    (c^6*(-2700 - 2*r^2*(1125 + 104*\[Omega]^2) + 
       r^3*(1125 + 104*\[Omega]^2) + r*(3150 + 208*\[Omega]^2)))/
     (7654500*r^7) + (c^8*(46332 + r^2*(38610 - 18400*\[Omega]^2) + 
       5*r^3*(-3861 + 1840*\[Omega]^2) + 2*r*(-27027 + 9200*\[Omega]^2)))/
     (3031182000*r^7) + 
    (c^10*(21976500 + 2*r*(-12819625 + 513988*\[Omega]^2) - 
       2*r^2*(-9156875 + 513988*\[Omega]^2) + 
       r^3*(-9156875 + 513988*\[Omega]^2)))/(6033946668750*r^7) + 
    (c^12*(69388380 - 14*r*(5782365 + 1711696*\[Omega]^2) - 
       r^3*(28911825 + 11981872*\[Omega]^2) + 
       r^2*(57823650 + 23963744*\[Omega]^2)))/(651666240225000*r^7) + 
    (c^14*(-2946256740 + r*(3437299530 - 459445936*\[Omega]^2) + 
       r^3*(1227606975 - 229722968*\[Omega]^2) + 
       r^2*(-2455213950 + 459445936*\[Omega]^2)))/(124631168443031250*r^7)) + 
  \[Chi]^14*((c^2*(32 - 64*r + 84*r^2 - 70*r^3 + 42*r^4 - 21*r^5)*\[Omega]^2)/
     (8640*r^9) + (c^4*(672 + r^4*(2394 - 280*\[Omega]^2) + 
       r^6*(693 - 84*\[Omega]^2) + 336*r^3*(-9 + \[Omega]^2) + 
       32*r*(-63 + 4*\[Omega]^2) + 42*r^5*(-33 + 4*\[Omega]^2) - 
       4*r^2*(-693 + 64*\[Omega]^2)))/(725760*r^10) - 
    (-8640 + 19968*r + 198*r^9*\[Omega]^2 + 128*r^2*(-189 + 2*\[Omega]^2) + 
      12*r^4*(-1035 + 56*\[Omega]^2) + 6*r^6*(-297 + 56*\[Omega]^2) + 
      8*r^3*(2511 + 56*\[Omega]^2) + 16*r^5*(351 + 67*\[Omega]^2) + 
      3*r^7*(99 + 256*\[Omega]^2))/(3072*r^11) + 
    (c^6*(7200 - 32*r*(675 + 26*\[Omega]^2) - 24*r^3*(1350 + 91*\[Omega]^2) - 
       6*r^5*(2475 + 182*\[Omega]^2) + 10*r^4*(2565 + 182*\[Omega]^2) + 
       4*r^2*(7425 + 416*\[Omega]^2) + r^6*(7425 + 546*\[Omega]^2)))/
     (122472000*r^10) + (c^8*(-123552 + r^5*(254826 - 96600*\[Omega]^2) + 
       r*(370656 - 73600*\[Omega]^2) - 48*r^3*(-11583 + 4025*\[Omega]^2) + 
       3*r^6*(-42471 + 16100*\[Omega]^2) + 
       4*r^2*(-127413 + 36800*\[Omega]^2) + 
       2*r^4*(-220077 + 80500*\[Omega]^2)))/(48498912000*r^10) + 
    (c^10*(-58604000 + 1330*r^4*(-156975 + 6763*\[Omega]^2) - 
       32*r*(-5494125 + 128497*\[Omega]^2) - 
       84*r^3*(-3139500 + 128497*\[Omega]^2) - 
       42*r^5*(-2877875 + 128497*\[Omega]^2) + 
       21*r^6*(-2877875 + 128497*\[Omega]^2) + 
       4*r^2*(-60435375 + 2055952*\[Omega]^2)))/(96543146700000*r^10) + 
    (c^12*(-185035680 + 32*r*(17347095 + 2995468*\[Omega]^2) + 
       48*r^3*(17347095 + 5242069*\[Omega]^2) + 
       6*r^5*(63606015 + 20968276*\[Omega]^2) - 
       3*r^6*(63606015 + 20968276*\[Omega]^2) - 
       10*r^4*(65918961 + 20968276*\[Omega]^2) - 
       4*r^2*(190818045 + 47927488*\[Omega]^2)))/(10426659843600000*r^10) + 
    (c^14*(7856684640 + 168*r^3*(-210446910 + 28715371*\[Omega]^2) + 
       32*r*(-736564185 + 57430742*\[Omega]^2) - 
       70*r^4*(-399849129 + 57430742*\[Omega]^2) + 
       42*r^5*(-385819335 + 57430742*\[Omega]^2) - 
       21*r^6*(-385819335 + 57430742*\[Omega]^2) - 
       4*r^2*(-8102206035 + 918891872*\[Omega]^2)))/
     (1994098695088500000*r^10)) + 
  \[Mu]*(c^8*((-29042*(-2 + r)^2*\[Alpha]1^2)/(736745625*r^4) - 
      (1664*(-2 + r)^2*\[Lambda]ev)/(147349125*r^4)) + 
    c^10*((-411056*(-2 + r)^2*\[Alpha]1^2)/(43762690125*r^4) - 
      (23552*(-2 + r)^2*\[Lambda]ev)/(8752538025*r^4)) + 
    c^12*((-574124596*(-2 + r)^2*\[Alpha]1^2)/(2090762520721875*r^4) - 
      (32895232*(-2 + r)^2*\[Lambda]ev)/(418152504144375*r^4)) + 
    c^14*((273137776*(-2 + r)^2*\[Alpha]1^2)/(4480205401546875*r^4) + 
      (15649792*(-2 + r)^2*\[Lambda]ev)/(896041080309375*r^4)) + 
    c^6*((8936*(-2 + r)^2*\[Alpha]1^2)/(9823275*r^4) + 
      (512*(-2 + r)^2*\[Lambda]ev)/(1964655*r^4)) + 
    c^4*((2234*(-2 + r)^2*\[Alpha]1^2)/(155925*r^4) + 
      (128*(-2 + r)^2*\[Lambda]ev)/(31185*r^4)) - 
    (8*\[Lambda]ev*(39312 - 35336*r + 7800*r^2 + 2*r^3 + 12*r^8*\[Omega]^2 + 
       r^4*(1 - 966*\[Omega]^2) + 8*r^7*(-3 + 2*\[Omega]^2) + 
       14*r^5*(-8 + 3*\[Omega]^2) + r^6*(106 + 25*\[Omega]^2)))/(231*r^10) + 
    (\[Alpha]1^2*(322560 - 217280*r + 2400*r^2 - 9808*r^3 - 
       1098*r^8*\[Omega]^2 + r^7*(3351 - 1464*\[Omega]^2) + 
       14*r^5*(1117 + 1392*\[Omega]^2) + 8*r^4*(1697 + 4340*\[Omega]^2) + 
       r^6*(-15089 + 11380*\[Omega]^2)))/(1155*r^10) + 
    \[Chi]^2*(-(\[Lambda]ev*(-1076275200 + 895679232*r - 181794144*r^2 - 
          94752*r^3 + 88564*r^10*\[Omega]^2 + 144*r^6*
           (3661 + 25*\[Omega]^2) + 42*r^7*(-27317 + 1248*\[Omega]^2) + 
          35*r^9*(-4671 + 1564*\[Omega]^2) - 48*r^5*(602 + 2803*\[Omega]^2) + 
          7*r^8*(109605 + 2872*\[Omega]^2) + 168*r^4*
           (-313 + 73710*\[Omega]^2)))/(63063*r^12) + 
      (\[Alpha]2^2*(1549836288 - 1113944832*r + 18410112*r^2 + 10210816*r^3 + 
         1930460*r^10*\[Omega]^2 + 294*r^7*(-72185 + 9032*\[Omega]^2) + 
         35*r^9*(-129933 + 47380*\[Omega]^2) + 
         21*r^8*(931925 + 90236*\[Omega]^2) + 
         120*r^6*(-5600 + 261223*\[Omega]^2) + 
         224*r^4*(179570 + 567567*\[Omega]^2) + 
         48*r^5*(-28000 + 1380093*\[Omega]^2)))/(1009008*r^12) - 
      (\[Alpha]1^2*(103322419200 - 67490640000*r + 1646668800*r^2 + 
         187835200*r^3 + 164890040*r^10*\[Omega]^2 + 
         3920*r^4*(418787 + 959400*\[Omega]^2) + 
         35*r^9*(-7084377 + 2399020*\[Omega]^2) + 
         42*r^8*(29150725 + 2691738*\[Omega]^2) + 
         42*r^7*(-51510005 + 6464464*\[Omega]^2) + 
         120*r^5*(-1586809 + 11374080*\[Omega]^2) + 
         30*r^6*(50398537 + 14307600*\[Omega]^2)))/(47297250*r^12) + 
      c^2*(((-2 + r)*\[Alpha]2^2*(-774918144 + 272199312*r + 120564936*r^2 + 
           47694940*r^3 + 498792*r^8*\[Omega]^2 + 686735*r^9*\[Omega]^2 + 
           r^6*(748188 - 13493400*\[Omega]^2) - 1110*r^5*
            (1477 + 25806*\[Omega]^2) - 21*r^7*(-98105 + 119928*\[Omega]^2) - 
           216*r^4*(29569 + 168168*\[Omega]^2)))/(11351340*r^12) - 
        (4*(-2 + r)*\[Lambda]ev*(538137600 - 154614600*r - 1783032*r^2 - 
           857700*r^3 - 26894*r^8*\[Omega]^2 + 21301*r^9*\[Omega]^2 - 
           357*r^7*(-179 + 528*\[Omega]^2) - 48*r^4*
            (8201 + 126126*\[Omega]^2) - 3*r^6*(13447 + 248160*\[Omega]^2) - 
           3*r^5*(52577 + 752400*\[Omega]^2)))/(2837835*r^12) - 
        (4*(-2 + r)*\[Alpha]1^2*(-25830604800 + 9001339200*r + 
           3521743200*r^2 + 1284012200*r^3 - 41490414*r^8*\[Omega]^2 + 
           16652020*r^9*\[Omega]^2 - 84*r^7*(-594715 + 2205656*\[Omega]^2) - 
           72*r^4*(4421621 + 20320300*\[Omega]^2) - 
           27*r^6*(2305023 + 24077600*\[Omega]^2) - 
           15*r^5*(9902389 + 79850760*\[Omega]^2)))/(1064188125*r^12)) + 
      c^4*((-2*(-2 + r)*\[Lambda]ev*(1076275200 - 278806080*r - 4311232*r^2 - 
           2114720*r^3 + r^8*(762930 - 53788*\[Omega]^2) + 
           7*r^9*(-54495 + 6086*\[Omega]^2) - 56*r^7*
            (1325 + 6732*\[Omega]^2) - 8*r^6*(13447 + 186120*\[Omega]^2) - 
           64*r^4*(15478 + 189189*\[Omega]^2) - 
           8*r^5*(50729 + 564300*\[Omega]^2)))/(59594535*r^12) + 
        ((-2 + r)*\[Alpha]2^2*(-1549836288 + 610993152*r + 271670976*r^2 + 
           106311200*r^3 + 245*r^9*(-43311 + 5606*\[Omega]^2) + 
           42*r^8*(505295 + 23752*\[Omega]^2) - 1320*r^5*
            (2702 + 43401*\[Omega]^2) - 56*r^7*(-98105 + 89946*\[Omega]^2) - 
           48*r^6*(-41566 + 562225*\[Omega]^2) - 
           64*r^4*(215791 + 1135134*\[Omega]^2)))/(476756280*r^12) - 
        ((-2 + r)*\[Alpha]1^2*(-103322419200 + 40493913600*r + 
           15909225600*r^2 + 5693259200*r^3 + 35*r^9*(-16530213 + 
             1903088*\[Omega]^2) - 42*r^8*(-27550355 + 3951468*\[Omega]^2) - 
           432*r^6*(768341 + 6019400*\[Omega]^2) - 
           480*r^5*(1563821 + 9981345*\[Omega]^2) - 
           28*r^7*(13355135 + 26467872*\[Omega]^2) - 
           64*r^4*(23932411 + 91441350*\[Omega]^2)))/(22347950625*r^12)) + 
      c^6*((8*(-2 + r)*\[Lambda]ev*(6995788800 - 1325469600*r - 
           39945696*r^2 - 20134800*r^3 - 14*r^8*(583875 + 24973*\[Omega]^2) - 
           84*r^7*(-52501 + 29172*\[Omega]^2) + 
           7*r^9*(583875 + 39559*\[Omega]^2) - 672*r^4*
            (14422 + 117117*\[Omega]^2) - 12*r^6*(94129 + 
             806520*\[Omega]^2) - 12*r^5*(340319 + 2445300*\[Omega]^2)))/
         (40226311125*r^12) - ((-2 + r)*\[Alpha]2^2*(-10073935872 + 
           5036967936*r + 2254519008*r^2 + 865763920*r^3 + 
           42*r^8*(-5413875 + 154388*\[Omega]^2) - 2016*r^4*
            (52757 + 234234*\[Omega]^2) + 35*r^9*(3248325 + 
             255073*\[Omega]^2) - 84*r^7*(-686735 + 389766*\[Omega]^2) - 
           60*r^5*(463106 + 6206343*\[Omega]^2) - 
           24*r^6*(-872886 + 7308925*\[Omega]^2)))/(80452622250*r^12) + 
        (4*(-2 + r)*\[Alpha]1^2*(-671595724800 + 335027347200*r + 
           132566011200*r^2 + 45921551200*r^3 - 126*r^8*(98394125 + 
             8561514*\[Omega]^2) + 35*r^9*(177109425 + 12370072*\[Omega]^2) - 
           2016*r^4*(6988017 + 18868850*\[Omega]^2) - 
           84*r^7*(-114984665 + 57347056*\[Omega]^2) - 
           216*r^6*(16135161 + 78252200*\[Omega]^2) - 
           240*r^5*(30762389 + 129757485*\[Omega]^2)))/(15084866671875*
          r^12)) + c^8*((2*(-2 + r)*\[Lambda]ev*(618858240000 - 
           119303130240*r - 3483444864*r^2 - 1754247360*r^3 - 
           672*r^7*(-164344 + 322575*\[Omega]^2) - 
           70*r^8*(-2003859 + 441830*\[Omega]^2) + 
           35*r^9*(-2003859 + 699890*\[Omega]^2) - 
           192*r^6*(510986 + 4459125*\[Omega]^2) - 
           480*r^5*(739942 + 5407875*\[Omega]^2) - 
           192*r^4*(4393924 + 36261225*\[Omega]^2)))/(3982404801375*r^12) - 
        ((-2 + r)*\[Alpha]2^2*(-891155865600 + 441090486144*r + 
           197380219392*r^2 + 75850879360*r^3 - 31920*r^7*
            (-156968 + 90735*\[Omega]^2) + 210*r^8*(18580419 + 
             2731480*\[Omega]^2) + 35*r^9*(-55741257 + 22564150*\[Omega]^2) - 
           600*r^5*(4064396 + 54902265*\[Omega]^2) - 
           384*r^4*(24319627 + 108783675*\[Omega]^2) - 
           48*r^6*(-37908192 + 323279375*\[Omega]^2)))/(31859238411000*
          r^12) + ((-2 + r)*\[Alpha]1^2*(-59410391040000 + 29334574886400*r + 
           11604201494400*r^2 + 4024743659200*r^3 - 
           9660*r^7*(-12965689 + 44113120*\[Omega]^2) - 
           1890*r^8*(-112562879 + 50490980*\[Omega]^2) + 
           385*r^9*(-276290703 + 99479600*\[Omega]^2) - 
           3456*r^6*(87590874 + 432644375*\[Omega]^2) - 
           240*r^5*(2677350473 + 11478546750*\[Omega]^2) - 
           192*r^4*(6400157789 + 17526258750*\[Omega]^2)))/
         (1493401800515625*r^12)) + 
      c^12*((-4*(-2 + r)*\[Lambda]ev*(805986980198400 - 100896971790720*r - 
           5871182304640*r^2 - 2999781289280*r^3 - 19040*r^6*
            (9240349 + 58562658*\[Omega]^2) - 224*r^7*(-1544859175 + 
             1260343161*\[Omega]^2) - 14*r^8*(15005237175 + 
             2877147014*\[Omega]^2) + 7*r^9*(15005237175 + 
             4557604562*\[Omega]^2) - 224*r^5*(2787499241 + 
             15092344575*\[Omega]^2) - 64*r^4*(22856014084 + 
             141677398863*\[Omega]^2)))/(1712334504471215625*r^12) + 
        ((-2 + r)*\[Alpha]2^2*(-1160621251485696 + 693721578211200*r + 
           311755544858880*r^2 + 118344012861440*r^3 - 
           784*r^7*(-11460485950 + 4811256513*\[Omega]^2) - 
           1680*r^6*(-1942272296 + 12029478545*\[Omega]^2) + 
           42*r^8*(-139133339175 + 17787088984*\[Omega]^2) + 
           35*r^9*(83480003505 + 29387038814*\[Omega]^2) - 
           840*r^5*(4394321692 + 51073906191*\[Omega]^2) - 
           128*r^4*(109525435895 + 425032196589*\[Omega]^2)))/
         (6849338017884862500*r^12) - (2*(-2 + r)*\[Alpha]1^2*
          (-77374750099046400 + 46242647751820800*r + 18376280354236800*r^2 + 
           6239569297995200*r^3 - 60480*r^6*(8975649799 + 32198071570*
              \[Omega]^2) - 2394*r^8*(133087893475 + 51914455908*
              \[Omega]^2) - 1652*r^7*(-370500858725 + 335947727136*
              \[Omega]^2) + 35*r^9*(4551605956845 + 1425159801296*
              \[Omega]^2) - 1680*r^5*(664940160823 + 2135628538890*
              \[Omega]^2) - 1600*r^4*(1289288680027 + 2739096378018*
              \[Omega]^2)))/(642125439176705859375*r^12)) + 
      c^10*((8*(-2 + r)*\[Lambda]ev*(207447201561600 - 47397465544800*r - 
           986287424032*r^2 - 490833830000*r^3 - 42*r^8*(-9504836250 + 
             246842737*\[Omega]^2) + 21*r^9*(-9504836250 + 
             391016371*\[Omega]^2) - 28*r^7*(3080933599 + 
             2595125412*\[Omega]^2) - 4*r^6*(6585090029 + 71747584920*
              \[Omega]^2) - 32*r^4*(7290798194 + 72930656799*\[Omega]^2) - 
           4*r^5*(24264572899 + 217532571300*\[Omega]^2)))/
         (190259389385690625*r^12) - ((-2 + r)*\[Alpha]2^2*
          (-298723970248704 + 131646611238912*r + 58729101493536*r^2 + 
           22767357969840*r^3 + r^6*(488523867888 - 5201584259400*
              \[Omega]^2) + 735*r^9*(-7554160250 + 360177091*\[Omega]^2) + 
           84*r^8*(132197804375 + 2289045558*\[Omega]^2) - 
           28*r^7*(-48042705235 + 34673373486*\[Omega]^2) - 
           60*r^5*(12456994942 + 184037643801*\[Omega]^2) - 
           32*r^4*(89938789397 + 437583940794*\[Omega]^2)))/
         (380518778771381250*r^12) + (8*(-2 + r)*\[Alpha]1^2*
          (-9957465674956800 + 4370289247363200*r + 1723123719247200*r^2 + 
           606745284613200*r^3 + 105*r^9*(-1441572325375 + 
             61135274684*\[Omega]^2) - 3960*r^5*(22386239771 + 
             116597535315*\[Omega]^2) - 2052*r^6*(19803261373 + 
             122127606600*\[Omega]^2) - 42*r^8*(-7207861626875 + 
             380813837697*\[Omega]^2) - 28*r^7*(4818569790355 + 
             2550781611288*\[Omega]^2) - 16*r^4*(10907823853457 + 
             35249817452850*\[Omega]^2)))/(71347271019633984375*r^12)) + 
      c^14*((-16*(-2 + r)*\[Lambda]ev*(15452820833049600 - 
           2179301924966880*r - 106568265861280*r^2 - 54299645411120*r^3 - 
           238*r^8*(-37478118825 + 3244836923*\[Omega]^2) + 
           119*r^9*(-37478118825 + 5140051409*\[Omega]^2) - 
           476*r^7*(-4497058765 + 11371286916*\[Omega]^2) - 
           20*r^6*(157834902085 + 1068900970104*\[Omega]^2) - 
           32*r^4*(825285877562 + 5432632324119*\[Omega]^2) - 
           4*r^5*(2811005130199 + 16204083855300*\[Omega]^2)))/
         (1309935895920479953125*r^12) + ((-2 + r)*\[Alpha]2^2*
          (-22252061999591424 + 12764443713880320*r + 5731347048274080*r^2 + 
           2181059205234160*r^3 - 1245420*r^5*(54965246 + 
             660453533*\[Omega]^2) + 245*r^9*(-506370339945 + 
             80489184913*\[Omega]^2) + 42*r^8*(5907653966025 + 
             341023745996*\[Omega]^2) - 600*r^6*(-97576642226 + 
             645779978419*\[Omega]^2) - 28*r^7*(-5757564166375 + 
             2582832759966*\[Omega]^2) - 32*r^4*(8138760375065 + 
             32595793944714*\[Omega]^2)))/(1309935895920479953125*r^12) - 
        (8*(-2 + r)*\[Alpha]1^2*(-1483470799972761600 + 850464551706067200*
            r + 337654251936811200*r^2 + 115143895507184800*r^3 - 
           378*r^8*(-35789426414525 + 6303770534146*\[Omega]^2) - 
           5400*r^6*(1803688949251 + 6913972167896*\[Omega]^2) + 
           35*r^9*(-193262902638435 + 27323938982824*\[Omega]^2) - 
           240*r^5*(83992397538749 + 286618024753995*\[Omega]^2) - 
           28*r^7*(-11828787613375 + 380017382030256*\[Omega]^2) - 
           160*r^4*(234199325697949 + 525154457998170*\[Omega]^2)))/
         (491225960970179982421875*r^12))) + 
    \[Chi]^4*((\[Lambda]ev*(-235642921113600 + 175313283425280*r - 
         32812805249280*r^2 - 4155435900*r^12*\[Omega]^2 - 
         945*r^11*(-4518129 + 59284*\[Omega]^2) + 
         1728*r^5*(-1867775 + 1219138*\[Omega]^2) - 
         174720*r^3*(-8450583 + 1799756*\[Omega]^2) + 
         126*r^9*(583370475 + 4532576*\[Omega]^2) + 
         224*r^7*(139710600 + 21623053*\[Omega]^2) + 
         120*r^8*(-757396395 + 25655816*\[Omega]^2) + 
         7*r^10*(-3802976325 + 420883192*\[Omega]^2) + 
         96*r^6*(-10659915 + 507987944*\[Omega]^2) + 
         64*r^4*(-5286099105 + 21846232738*\[Omega]^2)))/(2444321880*r^14) - 
      (\[Alpha]2^2*(1482030950400000 - 957391993958400*r + 
         25882109949696*r^2 - 447072244710*r^12*\[Omega]^2 + 
         5040*r^9*(1433212334 + 25060607*\[Omega]^2) - 
         69888*r^3*(-178959923 + 36933435*\[Omega]^2) - 
         210*r^11*(-2424535407 + 386639378*\[Omega]^2) + 
         210*r^8*(-32669138193 + 3525142592*\[Omega]^2) + 
         105*r^10*(-28363508571 + 3893423480*\[Omega]^2) + 
         96*r^7*(-628512360 + 14684489251*\[Omega]^2) + 
         1152*r^4*(12855940937 + 35867086200*\[Omega]^2) + 
         320*r^5*(-1445212776 + 44816421343*\[Omega]^2) + 
         16*r^6*(24445529220 + 282416581523*\[Omega]^2)))/
       (146659312800*r^14) + (\[Alpha]1^2*(73656938234880000 - 
         45995213161497600*r + 2240692352075520*r^2 - 17823405823125*r^12*
          \[Omega]^2 + r^9*(363907038237750 - 4411477982576*\[Omega]^2) - 
         188160*r^3*(263019417 + 862978480*\[Omega]^2) + 
         147840*r^4*(4296995797 + 12654858310*\[Omega]^2) + 
         525*r^11*(21256414461 + 12995344586*\[Omega]^2) + 
         26880*r^5*(-2738989550 + 25380223537*\[Omega]^2) + 
         70*r^10*(-1336135173705 + 134941228411*\[Omega]^2) + 
         112*r^6*(613137037875 + 2925483136241*\[Omega]^2) + 
         6*r^8*(-98545799352525 + 7452913491136*\[Omega]^2) + 
         4*r^7*(73069313491125 + 23313184656164*\[Omega]^2)))/
       (6416344935000*r^14) + 
      c^4*(-(\[Lambda]ev*(12253431897907200 - 8568146988011520*r + 
            1332863783078400*r^2 + 33075*r^12*(-4518129 + 473306*\[Omega]^
                2) - 18900*r^11*(-31626903 + 4241828*\[Omega]^2) + 
            24*r^9*(36562423275 + 213647912*\[Omega]^2) + 
            6144*r^5*(84225825 + 923075833*\[Omega]^2) + 
            120*r^8*(-816157503 + 1095105554*\[Omega]^2) + 
            864*r^6*(238798745 + 2253343618*\[Omega]^2) - 
            1920*r^3*(-1148209521 + 4585778288*\[Omega]^2) + 
            28*r^10*(-36858151575 + 5178164914*\[Omega]^2) + 
            16*r^7*(17475501735 + 35391400076*\[Omega]^2) - 
            64*r^4*(-17297584335 + 921494388896*\[Omega]^2)))/
         (17324131324500*r^14) + (\[Alpha]2^2*(-12844268236800000 + 
           10365484293964800*r - 472632470103552*r^2 + 
           525*r^12*(-5657249283 + 530244910*\[Omega]^2) - 
           300*r^11*(-39600744981 + 3560369000*\[Omega]^2) + 
           350*r^10*(-52795414713 + 9550937851*\[Omega]^2) + 
           60*r^9*(202893937025 + 43368872888*\[Omega]^2) - 
           256*r^3*(1008853522783 + 47053196190*\[Omega]^2) + 
           40*r^8*(94620267225 + 102976047586*\[Omega]^2) - 
           160*r^5*(-49187379231 + 578379227105*\[Omega]^2) + 
           16*r^7*(264877952100 + 602564086843*\[Omega]^2) - 
           8*r^6*(25331152260 + 987615581237*\[Omega]^2) - 
           128*r^4*(1770879756296 + 2752677058725*\[Omega]^2)))/
         (173241313245000*r^14) + (\[Alpha]1^2*(3830160788213760000 - 
           3040821958235443200*r + 150958838397911040*r^2 - 
           7875*r^12*(-49598300409 + 8546208691*\[Omega]^2) + 
           4500*r^11*(-347188102863 + 97278218770*\[Omega]^2) + 
           108*r^8*(15427430555725 + 622675240454*\[Omega]^2) + 
           6720*r^3*(10536315396933 + 676575128320*\[Omega]^2) + 
           2880*r^5*(-951893002973 + 7659532414464*\[Omega]^2) - 
           70*r^10*(-59091671666925 + 11223402287578*\[Omega]^2) + 
           4*r^9*(-1379792176714125 + 49700887032512*\[Omega]^2) + 
           16*r^6*(114879129183855 + 88303303204774*\[Omega]^2) - 
           8*r^7*(214137719372925 + 151757131295056*\[Omega]^2) + 
           480*r^4*(129233013610599 + 193993763424160*\[Omega]^2)))/
         (45475844726812500*r^14)) + 
      c^2*(-(\[Lambda]ev*(471285842227200 - 337966174361088*r + 
            56230223618880*r^2 - 3741292296*r^11*\[Omega]^2 + 
            730547811*r^12*\[Omega]^2 + 21*r^9*(-371599137 + 
              70862080*\[Omega]^2) + 7*r^10*(313091919 + 894566612*\[Omega]^
                2) + 96*r^5*(101994501 + 1608390160*\[Omega]^2) + 
            r^8*(7785712305 + 4152851832*\[Omega]^2) + 
            12*r^6*(283145307 + 4246088200*\[Omega]^2) + 
            48*r^3*(1131150903 + 6551111840*\[Omega]^2) + 
            2*r^7*(3254841009 + 7335993296*\[Omega]^2) - 
            8*r^4*(-3013416765 + 327091523552*\[Omega]^2)))/
         (38498069610*r^14) + (\[Alpha]2^2*(-1482030950400000 + 
           1115408095401600*r - 42320554756656*r^2 - 149535498000*r^11*
            \[Omega]^2 + 38973000885*r^12*\[Omega]^2 + 
           r^5*(651103304892 - 12483751779824*\[Omega]^2) + 
           624*r^3*(-36374289499 + 2068272360*\[Omega]^2) + 
           72*r^7*(5211590035 + 11681672899*\[Omega]^2) + 
           45*r^8*(9864392177 + 11718497072*\[Omega]^2) + 
           15*r^9*(-22748149977 + 28440489496*\[Omega]^2) + 
           15*r^10*(7794600177 + 28769639657*\[Omega]^2) - 
           4*r^6*(53650226748 + 539143790231*\[Omega]^2) - 
           24*r^4*(913815798481 + 1765038508200*\[Omega]^2)))/
         (1154942088300*r^14) + (\[Alpha]1^2*(294627752939520000 - 
           217147088554905600*r + 8678422196720640*r^2 + 40856851883400*r^11*
            \[Omega]^2 - 6281463387885*r^12*\[Omega]^2 - 
           21840*r^3*(-181536307341 + 14869783040*\[Omega]^2) + 
           15*r^8*(-5745504914889 + 2473723020952*\[Omega]^2) + 
           r^9*(80129667988755 + 2981094746048*\[Omega]^2) - 
           5*r^10*(3768878032731 + 13757118427484*\[Omega]^2) + 
           20*r^6*(9530474669841 + 18366671478680*\[Omega]^2) + 
           r^7*(-74033268796422 + 20604754646272*\[Omega]^2) + 
           48*r^5*(-3162137827189 + 39983604489920*\[Omega]^2) + 
           24*r^4*(161151693620083 + 293587678697600*\[Omega]^2)))/
         (202114865452500*r^14)) + 
      c^6*((\[Lambda]ev*(6126715948953600 - 3899607519854592*r + 
           582395317689600*r^2 + 4851*r^12*(48408525 + 3076489*\[Omega]^2) - 
           2772*r^11*(338859675 + 27571882*\[Omega]^2) + 
           84*r^8*(10064328975 + 304626062*\[Omega]^2) - 
           56*r^7*(-1937240577 + 1849552868*\[Omega]^2) + 
           28*r^10*(64878260634 + 3538698853*\[Omega]^2) - 
           192*r^5*(1546428093 + 3641928656*\[Omega]^2) - 
           48*r^6*(2785739793 + 7301333854*\[Omega]^2) + 
           12*r^9*(-172720681749 + 8631311336*\[Omega]^2) + 
           192*r^3*(-3671674917 + 248942249920*\[Omega]^2) - 
           160*r^4*(3106719783 + 357447718256*\[Omega]^2)))/
         (428772250281375*r^14) + (\[Alpha]2^2*(19266402355200000 - 
           15249226696704000*r + 292501364694528*r^2 - 
           1155*r^12*(12122677035 + 689318383*\[Omega]^2) + 
           3300*r^11*(16971747849 + 925695940*\[Omega]^2) + 
           72*r^7*(-152890026565 + 4182764281*\[Omega]^2) - 
           240*r^9*(-365516503968 + 50004661453*\[Omega]^2) - 
           120*r^8*(173741808813 + 80775601387*\[Omega]^2) - 
           960*r^3*(-207641684557 + 204345309168*\[Omega]^2) - 
           15*r^10*(6500419666818 + 457631252473*\[Omega]^2) + 
           1056*r^4*(276444573367 + 592337182050*\[Omega]^2) + 
           16*r^5*(445210719747 + 15181953415411*\[Omega]^2) + 
           4*r^6*(3265654660692 + 21771806393227*\[Omega]^2)))/
         (12863167508441250*r^14) + (\[Alpha]1^2*(-3830160788213760000 + 
           2945425392419328000*r - 33137797112340480*r^2 + 
           r^8*(12764711475243540 - 1849098211896936*\[Omega]^2) + 
           1155*r^12*(1062820723050 + 111100712983*\[Omega]^2) - 
           6600*r^11*(743974506135 + 126461684401*\[Omega]^2) + 
           6720*r^3*(-2814360904317 + 7345672821760*\[Omega]^2) + 
           20*r^10*(733769779716666 + 56179361634343*\[Omega]^2) - 
           192*r^5*(12989153833591 + 185706408294400*\[Omega]^2) + 
           4*r^9*(-6117330686810805 + 220559896598816*\[Omega]^2) - 
           8*r^7*(-61100754686721 + 648197010381808*\[Omega]^2) - 
           96*r^4*(475612841786483 + 919082071012000*\[Omega]^2) - 
           16*r^6*(550787282495175 + 1105879458740462*\[Omega]^2)))/
         (2251054313977218750*r^14)) + 
      c^10*((\[Lambda]ev*(121962649252450406400 - 81676171228081876992*r + 
           11144670489938707200*r^2 + r^9*(20848882038949692 - 
             758943796567776*\[Omega]^2) + 3969*r^12*(-788036999750 + 
             30409200541*\[Omega]^2) - 4536*r^11*(-2758129499125 + 
             136265543129*\[Omega]^2) + 28*r^10*(-796345025158431 + 
             51049109899699*\[Omega]^2) + 432*r^6*(9446247243253 + 
             60069762332718*\[Omega]^2) + 12*r^8*(-396357598718865 + 
             117112206589934*\[Omega]^2) + 192*r^5*(49987488249747 + 
             385892458191248*\[Omega]^2) + 8*r^7*(556660066528809 + 
             935950549776652*\[Omega]^2) - 192*r^3*(-181049936005473 + 
             2678520342461600*\[Omega]^2) - 32*r^4*(-593209214677935 + 
             11300737964625328*\[Omega]^2)))/(553084044944202646875*r^14) + 
        (\[Alpha]2^2*(127843447853721600000 - 112641282919080115200*r + 
           6236139293124685824*r^2 - 4095*r^12*(-15180285576050 + 
             524114463079*\[Omega]^2) + 9000*r^11*(-27628119748411 + 
             914993470786*\[Omega]^2) - 20*r^9*(14549140401534573 + 
             432726189187148*\[Omega]^2) - 40*r^8*(747302179922388 + 
             824462585471441*\[Omega]^2) - 5*r^10*(-79830549991074792 + 
             6518917298388583*\[Omega]^2) + 64*r^3*(54061871382171493 + 
             10993374320128200*\[Omega]^2) - 8*r^7*(6875315764727895 + 
             14939507789034311*\[Omega]^2) - 4*r^6*(5572162025303916 + 
             16984568803136945*\[Omega]^2) + 16*r^5*(-6963868457249721 + 
             45895133762382407*\[Omega]^2) + 32*r^4*(86712634301607773 + 
             104295382523773650*\[Omega]^2)))/(5530840449442026468750*r^14) + 
        (\[Alpha]1^2*(-76245832299959562240000 + 66389510562675619737600*r - 
           4144999736962254643200*r^2 + 945*r^12*(-17301540459339500 + 
             1098162178167427*\[Omega]^2) - 5400*r^11*(-12111078321537650 + 
             1249995927728869*\[Omega]^2) - 87360*r^3*(22721650921137327 + 
             6079733842649600*\[Omega]^2) + 36*r^8*(-2794262515945439685 + 
             212860322290778458*\[Omega]^2) - 576*r^5*(-142592544993522513 + 
             621767796388264960*\[Omega]^2) - 20*r^9*(-12826352624263879149 + 
             674687068745250656*\[Omega]^2) + 20*r^10*(-8957304373989523419 + 
             762834187972513297*\[Omega]^2) - 1632*r^4*(966076969447397229 + 
             1140615592378287200*\[Omega]^2) + 16*r^6*(-787410450184004505 + 
             4577485384064263006*\[Omega]^2) + 8*r^7*(7276449371903500311 + 
             7112395107513910640*\[Omega]^2)))/(2903691235957063896093750*
          r^14)) + c^8*((\[Lambda]ev*(1309870190737537228800 - 
           859805133695678177280*r + 120661762199474856960*r^2 + 
           7022925*r^12*(-830690289 + 272150950*\[Omega]^2) - 
           4013100*r^11*(-5814832023 + 2439051100*\[Omega]^2) + 
           18144*r^9*(-11843693225 + 197270678298*\[Omega]^2) + 
           15360*r^3*(12084619012065 + 40101566572886*\[Omega]^2) + 
           240*r^8*(123358073773032 + 52448460086329*\[Omega]^2) + 
           4608*r^5*(9302933926825 + 105893229177796*\[Omega]^2) + 
           28*r^10*(-1093142318588775 + 590171292119026*\[Omega]^2) + 
           64*r^7*(623242355158080 + 742198997974331*\[Omega]^2) + 
           192*r^6*(91490175513780 + 852975292624729*\[Omega]^2) - 
           512*r^4*(-180118182582045 + 13929744456478408*\[Omega]^2)))/
         (245815131086312287500*r^14) + 
        (\[Alpha]2^2*(4119088650118041600000 - 3525486180340694169600*r + 
           153842608481064100224*r^2 - 4347525*r^12*(-80009668431 + 
             23453140250*\[Omega]^2) + 191100*r^11*(-7280879827221 + 
             2047212175000*\[Omega]^2) - 3456*r^3*(-25578141952479931 + 
             731500937987820*\[Omega]^2) - 720*r^8*(3216504765330275 + 
             1987677148156319*\[Omega]^2) - 180*r^9*(-453196734847675 + 
             6069833475162312*\[Omega]^2) - 150*r^10*(-10984374682677669 + 
             7614505999552813*\[Omega]^2) - 48*r^7*(42449584420722450 + 
             54048349736488547*\[Omega]^2) + 160*r^5*(-11118273579442464 + 
             206966712503571155*\[Omega]^2) + 192*r^4*(421485382011668323 + 
             605273483298127050*\[Omega]^2) + 8*r^6*(64761635927605020 + 
             622288480757881519*\[Omega]^2)))/(7374453932589368625000*r^14) - 
        (\[Alpha]1^2*(409437411821733335040000 - 344589600055305178828800*r + 
           15773064757893659381760*r^2 + r^10*(119859979359891156750 - 
             90383239234901603740*\[Omega]^2) - 1672125*r^12*
            (-9119001803769 + 4914069997325*\[Omega]^2) + 
           955500*r^11*(-63833012626383 + 55934975792750*\[Omega]^2) - 
           13440*r^3*(-571787087029035471 + 23665969740300160*\[Omega]^2) - 
           128*r^7*(1735465060263571425 + 180814989871999729*\[Omega]^2) + 
           3840*r^5*(-47157786785559997 + 671386669376762192*\[Omega]^2) + 
           8*r^9*(-4810053682525966875 + 690939903356475904*\[Omega]^2) + 
           24*r^8*(-4715341083138260100 + 1539304753262736827*\[Omega]^2) + 
           960*r^4*(7591769797193117111 + 10273796861610176720*\[Omega]^2) + 
           32*r^6*(12218477790941553030 + 12874605579960802643*\[Omega]^2)))/
         (645264719101569754687500*r^14)) + 
      c^12*(-(\[Lambda]ev*(23579662627818397900800 - 14362341457419500912640*
             r + 1767898936490233218048*r^2 + 112455*r^12*(1244070047385 + 
              354443244302*\[Omega]^2) - 449820*r^11*(1244070047385 + 
              453795001268*\[Omega]^2) + 6720*r^9*(-337800681764955 + 
              27339763265189*\[Omega]^2) + 576*r^6*(217420650985212 + 
              3347612340262141*\[Omega]^2) + 48*r^8*(31707133422472242 + 
              4361968495267979*\[Omega]^2) + 768*r^5*(388957923549135 + 
              7875073772846312*\[Omega]^2) + 64*r^7*(13816745375105781 + 
              8849263873275425*\[Omega]^2) + 28*r^10*(49035479132060325 + 
              10787889204032062*\[Omega]^2) + 3072*r^3*(552919936282773 + 
              24029386104109750*\[Omega]^2) - 1024*r^4*(-720248150837601 + 
              157753043745258098*\[Omega]^2)))/(846218588764630049718750*
          r^14) + (\[Alpha]2^2*(-24716627492472115200000 + 
           22414587668380273766400*r - 891225568309081365888*r^2 - 
           249900*r^11*(44506503741897 + 10882623885400*\[Omega]^2) + 
           62475*r^12*(44506503741897 + 11345226143342*\[Omega]^2) + 
           1200*r^8*(19135837835764656 + 8155232967909761*\[Omega]^2) + 
           500*r^9*(-65019214860697173 + 18304761463456264*\[Omega]^2) + 
           50*r^10*(490671297789105111 + 140166539995429411*\[Omega]^2) - 
           168*r^6*(43545066842369580 + 310481916461851063*\[Omega]^2) + 
           16*r^7*(1064212421787765840 + 743348507412780817*\[Omega]^2) + 
           128*r^3*(-4249889711555398331 + 788984968865593500*\[Omega]^2) - 
           32*r^5*(-123508243796758236 + 7105860508284352835*\[Omega]^2) - 
           64*r^4*(8308155021007505647 + 11304006853762522350*\[Omega]^2)))/
         (8462185887646300497187500*r^14) + 
        (\[Alpha]1^2*(7370498318255184752640000 - 6567324027198984116121600*
            r + 256100265638875247063040*r^2 + 15529500*r^11*
            (94185706517073 + 71771869808506*\[Omega]^2) - 
           776475*r^12*(470928532585365 + 220688747027693*\[Omega]^2) - 
           67200*r^3*(-1950160020490649271 + 567238412877718400*\[Omega]^2) + 
           216*r^8*(-42805185774989574530 + 6305040924146195909*\[Omega]^2) + 
           2304*r^5*(-37979289868646779 + 22810123755431665520*\[Omega]^2) + 
           32*r^7*(-137491637589526423185 + 66035108979542642756*
              \[Omega]^2) - 8*r^9*(-1575487879465995529875 + 
             74643290648893872032*\[Omega]^2) - 10*r^10*
            (562144533440904828225 + 167018441643812915386*\[Omega]^2) + 
           32*r^6*(375620413274257058676 + 470886895966104375989*
              \[Omega]^2) + 192*r^4*(731657009164612968027 + 
             920666499351765401200*\[Omega]^2)))/
         (2221323795507153880511718750*r^14)) + 
      c^14*((-2*\[Lambda]ev*(6277998158088240058675200 - 
           3910240587439226881032192*r + 474538845529599384446208*r^2 + 
           1231713*r^12*(-52823682612855 + 6795578693263*\[Omega]^2) - 
           703836*r^11*(-369765778289985 + 60902832369094*\[Omega]^2) + 
           84*r^9*(2803417022126208285 + 4533714204744376*\[Omega]^2) - 
           42432*r^3*(-28039993337775207 + 138099805769665600*\[Omega]^2) + 
           432*r^6*(316877184181494151 + 2159086346566435466*\[Omega]^2) + 
           28*r^10*(-14577583060376915040 + 2797830721566757441*\[Omega]^2) + 
           12*r^8*(7658192667210868377 + 5249603805921033530*\[Omega]^2) + 
           192*r^5*(1650464815585107123 + 14244791814405876656*\[Omega]^2) + 
           8*r^7*(32627473105945728087 + 33702172827713737492*\[Omega]^2) - 
           32*r^4*(-19870642906661922093 + 922642080872504483824*
              \[Omega]^2)))/(3545232777629417593296703125*r^14) + 
        (\[Alpha]2^2*(-6580710857534842828800000 + 6056564147808497113190400*
            r - 295243054507887796899072*r^2 + r^5*(3424816391156460294384 - 
             48772113968061786513872*\[Omega]^2) + 97755*r^12*
            (-13228340341189617 + 1522617931151161*\[Omega]^2) - 
           55860*r^11*(-92598382388327319 + 10223731673189900*\[Omega]^2) - 
           5440*r^3*(31712433829730692369 + 1473677600714439120*\[Omega]^2) + 
           120*r^8*(34834594982567046123 + 17636100981287680597*\[Omega]^2) + 
           40*r^9*(79099991349715892325 + 34391100569938360154*\[Omega]^2) + 
           40*r^7*(101976224930348341467 + 116963138931222807733*
              \[Omega]^2) + 5*r^10*(-1462667084814371424618 + 
             359675937938946142453*\[Omega]^2) - 
           4*r^6*(85062335838514243404 + 1190057713965691270501*\[Omega]^2) - 
           32*r^4*(4707007584426442034273 + 5684133113175832786350*
              \[Omega]^2)))/(17726163888147087966483515625*r^14) + 
        (\[Alpha]1^2*(3924735955433780263096320000 - 
           3561546595009620288482611200*r + 185348834470075116550348800*r^2 + 
           r^10*(3247981667550874469628000 - 851728871423719965634460*
              \[Omega]^2) - 293265*r^12*(-1159756562480642910 + 
             245407553205489361*\[Omega]^2) + 1675800*r^11*
            (-811829593736450037 + 279338014219971367*\[Omega]^2) + 
           180*r^8*(401942772319497606327 + 846795020095210328858*
              \[Omega]^2) + 6720*r^3*(13689229231532845132629 + 
             900571734396805452800*\[Omega]^2) + 576*r^5*
            (-3731638969898990536963 + 39851968066416693192320*\[Omega]^2) + 
           4*r^9*(-825247173635912931279075 + 61990997359912797677152*
              \[Omega]^2) + 16*r^6*(234112556210053699629351 + 
             110349148121906479167830*\[Omega]^2) - 
           8*r^7*(375757733457123517498545 + 119179309412539620179792*
              \[Omega]^2) + 96*r^4*(864070277205855590856267 + 
             987446974705139253575200*\[Omega]^2)))/
         (9306236041277221182403845703125*r^14))) + 
    \[Chi]^6*(-(\[Lambda]ev*(-286947275742167040 + 190576674703134720*r - 
          36346751816094720*r^2 + 1151236352070*r^14*\[Omega]^2 + 
          18522*r^11*(-1274946455 + 37300004*\[Omega]^2) + 
          28224*r^7*(-7481895 + 54522988*\[Omega]^2) - 
          7418880*r^3*(-750915013 + 69386044*\[Omega]^2) - 
          2205*r^13*(509841189 + 98118584*\[Omega]^2) - 
          210*r^10*(-211305392571 + 510628564*\[Omega]^2) + 
          294*r^12*(25024981275 + 2863824892*\[Omega]^2) + 
          168*r^9*(-255316869675 + 3543081434*\[Omega]^2) - 
          864*r^8*(-13351033675 + 6623835129*\[Omega]^2) + 
          128*r^5*(-1900178242200 + 33610654039*\[Omega]^2) + 
          1152*r^4*(-757683398115 + 845320082482*\[Omega]^2) + 
          64*r^6*(819076150935 + 1277694752213*\[Omega]^2)))/
       (787071645360*r^16) + (\[Alpha]2^2*(125097118035989299200 - 
         73378879164528537600*r + 4588121170144512000*r^2 + 
         9828898860689370*r^14*\[Omega]^2 - 212179968*r^3*
          (3865513481 + 1565694900*\[Omega]^2) + 31185*r^13*
          (-358961800021 + 17131940776*\[Omega]^2) + 
         6930*r^10*(41298883246983 + 372243980476*\[Omega]^2) + 
         5082*r^12*(13088234712555 + 972060093334*\[Omega]^2) + 
         12672*r^7*(-382000482710 + 9828079547439*\[Omega]^2) + 
         5280*r^8*(-1117112730951 + 10240674363767*\[Omega]^2) + 
         396*r^9*(-548959027486905 + 10423321442596*\[Omega]^2) + 
         462*r^11*(-391248321572745 + 18116030406872*\[Omega]^2) + 
         8448*r^4*(76142373085254 + 210945875543425*\[Omega]^2) + 
         128*r^5*(25216510932459 + 3962950849501496*\[Omega]^2) + 
         64*r^6*(1272747838332663 + 5081637659564812*\[Omega]^2)))/
       (3116803715625600*r^16) - (\[Alpha]1^2*(11635489015327457280000 - 
         6704863166607750144000*r + 503293630178039500800*r^2 + 
         258385405675227600*r^14*\[Omega]^2 - 489646080*r^3*
          (233999244229 + 67829390720*\[Omega]^2) - 
         40425*r^13*(-2485669831857 + 12791250410716*\[Omega]^2) - 
         13200*r^10*(-2179945099792089 + 51144974076703*\[Omega]^2) + 
         8085*r^12*(94759029699105 + 111256763311408*\[Omega]^2) + 
         2310*r^11*(-4068478720655265 + 123921259883576*\[Omega]^2) + 
         1182720*r^4*(32672996623027 + 131836064057364*\[Omega]^2) + 
         7040*r^7*(42801524722215 + 825679437237742*\[Omega]^2) - 
         528*r^9*(68044167591499575 + 837539700937556*\[Omega]^2) - 
         176*r^8*(-72177052832244675 + 1346657840045948*\[Omega]^2) + 
         26880*r^5*(406245163119719 + 1657351344706927*\[Omega]^2) + 
         384*r^6*(18157423539140655 + 58344769002872603*\[Omega]^2)))/
       (272720325117240000*r^16) + 
      c^2*((\[Lambda]ev*(478245459570278400 - 309075592030732800*r + 
           52806572614713600*r^2 + 606298548240*r^13*\[Omega]^2 - 
           132858969705*r^14*\[Omega]^2 + 315*r^11*(4152459465 + 
             3803856832*\[Omega]^2) - 105*r^12*(3795970563 + 
             11221293374*\[Omega]^2) + 21*r^10*(-70836539295 + 
             22681753616*\[Omega]^2) + 360*r^7*(4899851901 + 
             27442343960*\[Omega]^2) + 12*r^9*(19586648025 + 
             158339729972*\[Omega]^2) + 2880*r^3*(-1822690338747 + 
             178738449344*\[Omega]^2) + 224*r^5*(18365362695 + 
             190778486164*\[Omega]^2) + 6*r^8*(327651689715 + 
             680016801512*\[Omega]^2) - 32*r^6*(-40996963215 + 
             2104981753448*\[Omega]^2) - 144*r^4*(-6635459008545 + 
             10336642996448*\[Omega]^2)))/(8854556010300*r^16) + 
        (\[Alpha]2^2*(1459466377086541824000 - 967696203791693376000*r + 
           53387555774081961600*r^2 - 27963643654776060*r^13*\[Omega]^2 + 
           7639559041580235*r^14*\[Omega]^2 - 80640*r^3*(-17004168344521 + 
             28837594946160*\[Omega]^2) + 495*r^10*(164088267053253 + 
             30465038873888*\[Omega]^2) - 165*r^11*(393116015799423 + 
             60451636416296*\[Omega]^2) + 212352*r^4*(47650240569579 + 
             97556879987710*\[Omega]^2) - 330*r^9*(-5616720535887 + 
             138430014708544*\[Omega]^2) + 165*r^12*(138901073483277 + 
             453721177865680*\[Omega]^2) + 6*r^8*(-25605005244965355 + 
             6072615634894984*\[Omega]^2) + 12*r^7*(-9792842679335265 + 
             23285293157189504*\[Omega]^2) + 112*r^5*(1466846912616021 + 
             45109061137700336*\[Omega]^2) + 8*r^6*(115121802106239759 + 
             211762077658832344*\[Omega]^2)))/(245448292605516000*r^16) - 
        (\[Alpha]1^2*(19392481692212428800000 - 12684544877238474240000*r + 
           783790294657499136000*r^2 - 213435296989576200*r^13*\[Omega]^2 + 
           28756216146452025*r^14*\[Omega]^2 - 1411200*r^3*(41114776160747 + 
             23534860597248*\[Omega]^2) + 825*r^12*(104568058714371 + 
             735139585624120*\[Omega]^2) - 275*r^10*(-2911214528025849 + 
             2537044295610856*\[Omega]^2) - 165*r^11*(2463161175295275 + 
             6316446284113184*\[Omega]^2) - 330*r^9*(1390802452921443 + 
             6703029777988432*\[Omega]^2) + 384*r^7*(-2587901535570010 + 
             13829654831840337*\[Omega]^2) + 8*r^8*(-350439667979469915 + 
             17339985607438768*\[Omega]^2) + 240*r^5*(5984037212107923 + 
             259005885538794128*\[Omega]^2) + 480*r^4*(273997456102206407 + 
             535099208207300352*\[Omega]^2) + 24*r^6*(683943549320701295 + 
             1169531951247624832*\[Omega]^2)))/(3068103657568950000*r^16)) + 
      c^4*((\[Lambda]ev*(30416411228669706240 - 19293630262893342720*r + 
           3062225950331443200*r^2 - 4002075*r^14*(-15449733 + 
             1565026*\[Omega]^2) + 2286900*r^13*(-108148131 + 
             12498424*\[Omega]^2) + 33264*r^11*(-18364610025 + 
             2064109763*\[Omega]^2) + 840*r^10*(565045813101 + 
             11904712298*\[Omega]^2) - 299520*r^3*(789638510239 + 
             41247334464*\[Omega]^2) - 924*r^12*(-509913969075 + 
             63844161727*\[Omega]^2) + 96*r^9*(-1377895763475 + 
             880930557788*\[Omega]^2) + 576*r^7*(283657818705 + 
             1083283947938*\[Omega]^2) + 48*r^8*(3130916281395 + 
             4556025620002*\[Omega]^2) + 256*r^5*(1728680953365 + 
             17993673563668*\[Omega]^2) - 128*r^6*(-1033302676140 + 
             19264622759209*\[Omega]^2) - 384*r^4*(-107075316964455 + 
             196452514983856*\[Omega]^2)))/(8766010450197000*r^16) + 
        (\[Alpha]2^2*(92822061582704060006400 - 66001244331711764275200*r + 
           3765779440589048601600*r^2 + 571725*r^14*(-7538197800441 + 
             629936841194*\[Omega]^2) - 326700*r^13*(-52767384603087 + 
             4035157814542*\[Omega]^2) + 5082*r^12*(-5546347771381425 + 
             736708156907968*\[Omega]^2) + 64512*r^3*(8790974154321587 + 
             865127848384800*\[Omega]^2) + 1080*r^10*(-15525587329811471 + 
             990599168211072*\[Omega]^2) - 528*r^11*(-54567032627705400 + 
             1935293879055359*\[Omega]^2) + 480*r^7*(-19831911400952667 + 
             8683317436963288*\[Omega]^2) - 48*r^8*(229302635850630945 + 
             24304761784272074*\[Omega]^2) - 48*r^9*(-29860380646219035 + 
             57371570516472616*\[Omega]^2) + 3584*r^5*(981612808877376 + 
             77336451149408939*\[Omega]^2) + 10752*r^4*(70556660346683472 + 
             120340576705937225*\[Omega]^2) + 128*r^6*(384768576469216773 + 
             499018428369533597*\[Omega]^2)))/(242993809679460840000*r^16) - 
        (\[Alpha]1^2*(411120611874903490560000 - 288992833034564026368000*r + 
           18002387064973428633600*r^2 + r^9*(42565170761970001200 - 
             34113186834892996096*\[Omega]^2) + 317625*r^14*
            (5799896274333 + 1422694676386*\[Omega]^2) - 
           544500*r^13*(13533091306777 + 6159748830868*\[Omega]^2) + 
           967680*r^3*(1213672247361647 + 274573373634560*\[Omega]^2) + 
           16940*r^12*(-1966599795290775 + 591248392288844*\[Omega]^2) + 
           6400*r^7*(-5477174625117967 + 9181508073913909*\[Omega]^2) - 
           440*r^11*(-287869153699215825 + 43348153166968052*\[Omega]^2) - 
           64*r^8*(926575224316760725 + 72474885298348194*\[Omega]^2) - 
           40*r^10*(3379404269768597895 + 201197996197151666*\[Omega]^2) + 
           3840*r^4*(855210737402510351 + 1403722381012745024*\[Omega]^2) + 
           640*r^5*(8985468875193007 + 1787111829654345488*\[Omega]^2) + 
           64*r^6*(5011878652532346955 + 5990612616852440116*\[Omega]^2)))/
         (1012474206997753500000*r^16)) + 
      c^6*(-(\[Lambda]ev*(2332403106324247756800 - 1314562453084845619200*r + 
            276841593559291622400*r^2 - 315630315*r^14*(89133075 + 
              5477591*\[Omega]^2) + 1262521260*r^13*(89133075 + 
              6249212*\[Omega]^2) + 21670740*r^11*(16244087695 + 
              283536058*\[Omega]^2) - 133770*r^12*(1771313778036 + 
              94683971579*\[Omega]^2) + 10080*r^7*(1087398695061 + 
              4921663024258*\[Omega]^2) + 336*r^9*(226454294450475 + 
              92706274784434*\[Omega]^2) + 84*r^10*(-3577360094545965 + 
              181652887144594*\[Omega]^2) - 2624*r^6*(10327074843015 + 
              473179960761709*\[Omega]^2) + 80640*r^3*(-756101590533897 + 
              488887960052128*\[Omega]^2) + 24*r^8*(1642625933380005 + 
              1726392403561558*\[Omega]^2) - 128*r^5*(897864019483095 + 
              6152474976824158*\[Omega]^2) - 576*r^4*(-12979007647447065 + 
              40544545332689312*\[Omega]^2)))/(62819422388724251250*r^16) - 
        (\[Alpha]2^2*(1016831074435866353664000 - 602243123560928898048000*
            r + 20039722541733308198400*r^2 + 3468465*r^14*(80766405004725 + 
             4094589467761*\[Omega]^2) - 1981980*r^13*(565364835033075 + 
             26228525794523*\[Omega]^2) + 30030*r^12*(67183836465738069 + 
             3908981988147574*\[Omega]^2) - 3960*r^10*(-440150830415443329 + 
             5121717115131196*\[Omega]^2) + 5460*r^11*(-439097608216215333 + 
             7327315701049210*\[Omega]^2) - 161280*r^3*(206707983206105357 + 
             157754003324757840*\[Omega]^2) - 120*r^9*(828247458062120733 + 
             572631929656936498*\[Omega]^2) + 48*r^8*(-7381260144124635090 + 
             5524272106886137957*\[Omega]^2) + 96*r^7*(-1188125769828795945 + 
             12213817847284326356*\[Omega]^2) + 768*r^4*
            (6013469577942559509 + 22215679880067510595*\[Omega]^2) + 
           128*r^5*(12197315326227331671 + 57766027378764127802*\[Omega]^2) + 
           64*r^6*(36128970214487474562 + 75276907873454963029*\[Omega]^2)))/
         (248764912659348034950000*r^16) + 
        (\[Alpha]1^2*(94577133212920015257600000 - 54702674386536427130880000*
            r + 2414104248464226743040000*r^2 + 40465425*r^14*
            (-62141745796425 + 9247515396509*\[Omega]^2) - 
           69369300*r^13*(-144997406858325 + 40038367400642*\[Omega]^2) + 
           4204200*r^12*(11978284751037528 + 1573298723150551*\[Omega]^2) - 
           38220*r^11*(5125825634025679275 + 189330501182600524*\[Omega]^2) - 
           806400*r^3*(5290217308763681005 + 3154271458976461824*
              \[Omega]^2) - 220*r^10*(-1042677053419082924115 + 
             69480300606750232054*\[Omega]^2) + 6720*r^5*
            (21559427599552138833 + 93234367617856622296*\[Omega]^2) + 
           13440*r^4*(32236213265939296837 + 105021645181556013504*
              \[Omega]^2) + 64*r^8*(-854404047493110339015 + 
             236819613951821455621*\[Omega]^2) - 120*r^9*
            (728932268869273807611 + 272709832448770069336*\[Omega]^2) + 
           192*r^7*(16825771898157934565 + 572702005662887633374*
              \[Omega]^2) + 96*r^6*(2908420349347420980415 + 
             5257812476003670696068*\[Omega]^2)))/(21766929857692953058125000*
          r^16)) + c^8*(-(\[Lambda]ev*(273216083405169034690560 - 
            165025448801513926778880*r + 25543174271197287444480*r^2 - 
            11036025*r^14*(-19883806371 + 6299229650*\[Omega]^2) + 
            44144100*r^13*(-19883806371 + 7186593800*\[Omega]^2) + 
            5040*r^10*(77357232304132 + 44505276340545*\[Omega]^2) + 
            6552*r^11*(-154517827654575 + 97869355629154*\[Omega]^2) + 
            768*r^9*(-384361976632725 + 1331747954520584*\[Omega]^2) + 
            3456*r^7*(566134152307360 + 1632303420267137*\[Omega]^2) + 
            92160*r^3*(-26156028134476801 + 3335170095534368*\[Omega]^2) + 
            4096*r^5*(574433189138970 + 7114764432691847*\[Omega]^2) - 
            84*r^12*(-15714451347469875 + 7388222706903343*\[Omega]^2) + 
            288*r^8*(7791673354111640 + 7772850115165113*\[Omega]^2) - 
            128*r^6*(-6559126504531560 + 260397462432834791*\[Omega]^2) - 
            3072*r^4*(-106505965120842675 + 281130091113654758*\[Omega]^2)))/
         (11307496029970365225000*r^16) - 
        (\[Alpha]2^2*(833776211419567140166041600 - 
           615129136172879625974476800*r + 34336623771497961836697600*r^2 + 
           r^11*(44945461853795325022200 - 5989748943779180971728*
              \[Omega]^2) + 11036025*r^14*(-1385951509881081 + 
             362213683686550*\[Omega]^2) - 6306300*r^13*(-9701660569167567 + 
             2320215743361650*\[Omega]^2) - 1741824*r^3*
            (-1548973602133655109 + 797177930219070400*\[Omega]^2) + 
           720*r^10*(15385840414273376157 + 11255198447708232152*
              \[Omega]^2) + 3840*r^7*(-28240976289809214537 + 
             31477874198802305029*\[Omega]^2) + 
           96*r^8*(-1570077296703423352860 + 100574360321288553217*
              \[Omega]^2) - 96*r^9*(-67617754236522694035 + 
             285449097341499319612*\[Omega]^2) + 66*r^12*
            (-1208876293526202244125 + 598784714494773001504*\[Omega]^2) + 
           10752*r^4*(681122582648620218648 + 1102253620153700445475*
              \[Omega]^2) + 896*r^5*(251799800740691078241 + 
             3149521513284304912804*\[Omega]^2) + 
           64*r^6*(10381133878738060496769 + 13773689849004641213966*
              \[Omega]^2)))/(313443789950778524037000000*r^16) + 
        (\[Alpha]1^2*(11078699837973330909265920000 - 
           8079114054596250884714496000*r + 493454515944724244183347200*r^2 + 
           18393375*r^14*(1066352357866653 + 818049438921950*\[Omega]^2) - 
           31531500*r^13*(2488155501688857 + 3541855577749100*\[Omega]^2) - 
           1290240*r^3*(11052737802451579357 + 15370205596002216960*
              \[Omega]^2) + 128*r^8*(-20200314669865365729225 + 
             200539586516325831611*\[Omega]^2) + 660*r^12*
            (-421938890217280342725 + 481892625081099401972*\[Omega]^2) + 
           3840*r^7*(-286538032978466792440 + 677215579736254830003*
              \[Omega]^2) - 480*r^11*(-2061478160733153987825 + 
             1155171393361136650537*\[Omega]^2) - 
           768*r^9*(-43191496130977293300 + 1547208388546961428979*
              \[Omega]^2) + 15360*r^5*(188569826853964942457 + 
             2268688300901400185444*\[Omega]^2) - 
           80*r^10*(9589190366023488434610 + 4307535553600842612761*
              \[Omega]^2) + 7680*r^4*(12437388025084535627509 + 
             19184137088829434841504*\[Omega]^2) + 
           768*r^6*(16875242638047479680920 + 19282370301945781827731*
              \[Omega]^2)))/(3918047374384731550462500000*r^16)) + 
      c^10*((\[Lambda]ev*(-2606280411901818658406400 + 
           1594354303897854670080000*r - 225693553776770036505600*r^2 + 
           3711015*r^14*(-2694690930750 + 100550572961*\[Omega]^2) - 
           4241160*r^13*(-9431418257625 + 401502497182*\[Omega]^2) - 
           107100*r^11*(-988549958287107 + 63670066630178*\[Omega]^2) - 
           61920*r^7*(330114320428539 + 860081315320462*\[Omega]^2) + 
           3570*r^12*(-21948875841960774 + 1199874233774045*\[Omega]^2) + 
           84*r^10*(-1016542878211516785 + 25063931968927058*\[Omega]^2) + 
           195840*r^3*(67614990752965217 + 47949275370281376*\[Omega]^2) - 
           48*r^9*(-515930840366109525 + 68970129996385094*\[Omega]^2) - 
           24*r^8*(629937746961431055 + 646831498017719314*\[Omega]^2) + 
           64*r^6*(-289877496726968685 + 1151449273741531267*\[Omega]^2) - 
           128*r^5*(494068108510142055 + 4239481362931724506*\[Omega]^2) + 
           192*r^4*(-11743440719164180245 + 15108769166598383488*
              \[Omega]^2)))/(2162558615731832349281250*r^16) - 
        (\[Alpha]2^2*(7953611590683591468539904000 - 
           6151467962223604629633024000*r + 374699028386516004377740800*r^2 + 
           530145*r^14*(-1314787333026917750 + 40472497141452709*
              \[Omega]^2) - 302940*r^13*(-9203511331188424250 + 
             259252836847601687*\[Omega]^2) + 11220*r^12*
            (-417346155336542609898 + 23651596211363183279*\[Omega]^2) + 
           4320*r^10*(-731795123637718278721 + 40248329208776676894*
              \[Omega]^2) - 1020*r^11*(-4912312929253651721547 + 
             173541264625861560074*\[Omega]^2) + 161280*r^3*
            (599526883649938490023 + 263028020717469767760*\[Omega]^2) - 
           120*r^9*(-2468953891712692048599 + 1370378854689707828630*
              \[Omega]^2) - 192*r^7*(5657414371817414713245 + 
             3600647540492489507398*\[Omega]^2) - 
           48*r^8*(22596760326135256904655 + 7615324061126750687971*
              \[Omega]^2) + 64*r^6*(52119950770355832703944 + 
             17448422384915950816409*\[Omega]^2) + 5376*r^4*
            (14591988360392541938889 + 19993344132774602088785*\[Omega]^2) + 
           896*r^5*(-514625334226109857989 + 21385952273688613212046*
              \[Omega]^2)))/(59946124828086392722076250000*r^16) + 
        (\[Alpha]1^2*(35227548365360333023641600000 - 
           26989162501751863079546880000*r + 1764378315666379933680384000*
            r^2 + 294525*r^14*(1011598575181580750 + 91405998915785921*
              \[Omega]^2) - 336600*r^13*(3540595013135532625 + 
             593631934140034047*\[Omega]^2) + 5644800*r^3*
            (59735296090325417873 + 35776953731827596288*\[Omega]^2) + 
           18700*r^12*(-296444073596015841279 + 38808977036387056874*
              \[Omega]^2) + 100*r^10*(-234739688494453258376139 + 
             1468898583439119877382*\[Omega]^2) - 340*r^11*
            (-62406182426822729684475 + 5139184404362636627044*\[Omega]^2) + 
           64*r^7*(-74478247504206739033235 + 10641242501356219682602*
              \[Omega]^2) - 64*r^8*(77938508039660726957030 + 
             23005770876259880025159*\[Omega]^2) + 13440*r^4*
            (25335141775506005481749 + 33587705370397935779264*\[Omega]^2) + 
           2240*r^5*(-1085148073154587665257 + 35815749322810330900088*
              \[Omega]^2) - 40*r^9*(-205273933846387828488759 + 
             42364789154867360535896*\[Omega]^2) + 
           32*r^6*(782229441373367583900865 + 382306071061946092204444*
              \[Omega]^2)))/(249775520117026636341984375000*r^16)) + 
      c^12*((\[Lambda]ev*(4113932650078965365978726400 - 
           2337465535961918230476840960*r + 357954808249703749306650624*r^2 - 
           164521665*r^14*(29778665119515 + 8203974278794*\[Omega]^2) + 
           658086660*r^13*(29778665119515 + 9359657285608*\[Omega]^2) + 
           469224*r^11*(199505130738792525 + 17833111187493934*\[Omega]^2) - 
           78204*r^12*(653531141055378825 + 139364494851696361*\[Omega]^2) + 
           2688*r^9*(7355735421991207020 + 8493671757249270247*\[Omega]^2) + 
           8064*r^7*(4644832578501100398 + 10687442725031563601*\[Omega]^2) + 
           336*r^10*(-264734023375940014974 + 24575890933210076479*
              \[Omega]^2) + 129024*r^3*(-330133386282486857563 + 
             155546527926640971120*\[Omega]^2) + 1024*r^5*
            (-12783578752522614708 + 159328553821637755235*\[Omega]^2) + 
           96*r^8*(554408064812397050934 + 418249565115542741215*
              \[Omega]^2) - 128*r^6*(-8751056979748622490 + 
             5907186311573673349199*\[Omega]^2) - 3072*r^4*
            (-1228563595183853936133 + 6429609577921441362754*\[Omega]^2)))/
         (36240157282434046509255187500*r^16) + 
        (\[Alpha]2^2*(1793504109728726144525647872000 - 
           1367939334648176128600028467200*r + 71887498408091171039553607680*
            r^2 - 94012380*r^13*(2075648148778429665 + 431685218157517702*
              \[Omega]^2) + 23503095*r^14*(2075648148778429665 + 
             471738912454427198*\[Omega]^2) - 19008*r^10*
            (-30838494673007501857153 + 25415336266566290245*\[Omega]^2) + 
           3192*r^11*(-202505374987807854384675 + 2569626597092489634638*
              \[Omega]^2) + 8778*r^12*(49238662129795607982975 + 
             11457359742404407855384*\[Omega]^2) - 64512*r^3*
            (60216027616570359501491 + 200766551756173077074400*\[Omega]^2) - 
           96*r^9*(215190413013399373736109 + 805266878802337246663006*
              \[Omega]^2) + 96*r^8*(-5011353331335698780017683 + 
             922703548484500613275855*\[Omega]^2) + 
           192*r^7*(-1490660874465099208070283 + 2788213896889382343897212*
              \[Omega]^2) + 1536*r^4*(10813686957893995287801654 + 
             17236894082228312780201815*\[Omega]^2) + 
           64*r^6*(33977942594784051219644211 + 47901552783916086156753770*
              \[Omega]^2) + 128*r^5*(8936413056017086937506461 + 
             57296452296441968628878836*\[Omega]^2)))/
         (143511022838438824176650542500000*r^16) - 
        (\[Alpha]1^2*(55605590534573372977805721600000 - 
           41901587102129192226833780736000*r + 
           2417601008731570653727959552000*r^2 - 1096811100*r^13*
            (-532335193973548215 + 658976089675089508*\[Omega]^2) + 
           91400925*r^14*(-1597005581920644645 + 1065409094221154662*
              \[Omega]^2) - 2234400*r^11*(6587255132854017290570 + 
             1196879724044930060429*\[Omega]^2) + 204820*r^12*
            (17740333780639588664175 + 9106501795143184900124*\[Omega]^2) - 
           3870720*r^3*(124335734861711418889523 + 111508387668112568573440*
              \[Omega]^2) - 880*r^10*(-22368817103810355784937856 + 
             3545737808706718748878709*\[Omega]^2) + 14336*r^5*
            (2505841458946044617642086 + 14649952513942250841593315*
              \[Omega]^2) + 128*r^8*(-159532864776478441752943180 + 
             14705910403384369045426601*\[Omega]^2) + 
           1280*r^7*(-4586194344241602259375201 + 16400536093964232939470055*
              \[Omega]^2) + 10752*r^4*(47169901945744129008930807 + 
             70934655829800383360212000*\[Omega]^2) - 
           64*r^9*(147222121243608351391846395 + 130000134488609173334064872*
              \[Omega]^2) + 256*r^6*(381759830952486813277444532 + 
             442966038164732573089718219*\[Omega]^2)))/
         (4185738166121132371818974156250000*r^16)) + 
      c^14*((\[Lambda]ev*(4177754593519950612910540800000 - 
           2426419839329909505054266112000*r + 342153804018634156530589824000*
            r^2 - 40985250075*r^14*(-180630476120835 + 22470151107323*
              \[Omega]^2) + 23420142900*r^13*(-1264413332845845 + 
             179448441037652*\[Omega]^2) + 762300*r^11*
            (-76451466831305674815 + 13585066813622517158*\[Omega]^2) - 
           127050*r^12*(-408375949106206423440 + 68840096117307929567*
              \[Omega]^2) - 264960*r^3*(110697985835559969668825 + 
             5456851913801555615712*\[Omega]^2) + 
           84*r^10*(485681668945281656967075 + 12884452779023007915466*
              \[Omega]^2) + 1440*r^7*(27167263157018138133315 + 
             59991185171383561873174*\[Omega]^2) + 
           168*r^8*(243612010422349905235875 + 187893288129260711787826*
              \[Omega]^2) + 48*r^9*(-324339811152942501915075 + 
             260561745240235393366022*\[Omega]^2) + 
           128*r^5*(438026334970732958291625 + 4499590423369603848643258*
              \[Omega]^2) - 64*r^6*(-296732260465890817410225 + 
             6084292229889350507582401*\[Omega]^2) - 
           192*r^4*(-16394871513927001420215675 + 55208641807729712206553824*
              \[Omega]^2)))/(246659570503566729053618119921875*r^16) + 
        (\[Alpha]2^2*(12749294821198862756435493888000000 - 
           10060454166685526944280517857280000*r + 
           583621334145735663417669594432000*r^2 + 5855035725*r^14*
            (-88132801892866949295 + 9044435050726896487*\[Omega]^2) - 
           3345734700*r^13*(-616929613250068645065 + 57935526844061362541*
              \[Omega]^2) + 18547200*r^3*(4608882963584893562689867 + 
             352162583370134184119472*\[Omega]^2) + 199650*r^12*
            (-15599389853368234090465785 + 2767299575482416185154502*
              \[Omega]^2) - 36300*r^11*(-74727243173729056489116615 + 
             4371205899699853639788878*\[Omega]^2) + 5400*r^10*
            (-206770434298531236654369761 + 33960752335716368417950572*
              \[Omega]^2) - 240*r^8*(11219002284204500690149774740 + 
             344859500499188086819493597*\[Omega]^2) - 
           120*r^9*(-2078876861506959900525486765 + 
             3068229207074943395358687566*\[Omega]^2) + 
           26880*r^4*(4805303952053139964996440765 + 
             6647074587586662841947814171*\[Omega]^2) + 
           96*r^7*(-21326422335238061586408906225 + 
             9755020673380198052928153244*\[Omega]^2) + 
           896*r^5*(3869541372452195654910543825 + 
             44011301169914529606874379218*\[Omega]^2) + 
           64*r^6*(158587995230207835332844326400 + 
             154961497923713772298996332407*\[Omega]^2)))/
         (6837403294358869729366294284234375000*r^16) + 
        (\[Alpha]1^2*(-56468233935901784968286515200000000 + 
           44107208756170697741963014656000000*r - 
           2762950308369371220632428350720000*r^2 + 
           r^7*(7754121102054120213181831544000 - 
             9460449606933827132960875745664*\[Omega]^2) - 
           3252797625*r^14*(67809458291882897835 + 20426602726074464603*
              \[Omega]^2) + 5576224500*r^13*(158222069347726761615 + 
             88439736472595436014*\[Omega]^2) - 1331000*r^12*
            (-2751339801495890926649055 + 1121078164824094461473539*
              \[Omega]^2) - 18547200*r^3*(6995495631635686596282215 + 
             1676534897662738815077376*\[Omega]^2) + 36300*r^11*
            (-375377560832832848940609575 + 78929985708645784362166708*
              \[Omega]^2) + 64*r^8*(227717132829396509538753324125 + 
             11520732352348718567739729477*\[Omega]^2) + 
           20*r^10*(676325440833838237433081835525 + 
             53926712374272069576565413134*\[Omega]^2) + 
           40*r^9*(-91823547284254073596936687125 + 
             126509327944537452865972462328*\[Omega]^2) - 
           1920*r^4*(292989953067550211898514642745 + 
             387491151141216125683803214784*\[Omega]^2) - 
           320*r^5*(48531182693524854675274215655 + 
             510290993264790320416593788168*\[Omega]^2) - 
           32*r^6*(2176799287393663871971924000975 + 
             1830668071075018481001499039732*\[Omega]^2)))/
         (28489180393161957205692892850976562500*r^16))) + 
    \[Chi]^8*((\[Lambda]ev*(-3391410797230776320 + 2023293596005986304*r - 
         429669914633895936*r^2 - 4129830064878*r^16*\[Omega]^2 + 
         1568*r^9*(29759831151 + 2885432362*\[Omega]^2) - 
         294*r^13*(-299307965745 + 2987100248*\[Omega]^2) - 
         1584128*r^3*(-71165857433 + 3947261640*\[Omega]^2) - 
         84*r^11*(-3096407947815 + 6644333312*\[Omega]^2) + 
         147*r^15*(27153878895 + 6780836464*\[Omega]^2) - 
         588*r^14*(44945600229 + 9907997882*\[Omega]^2) + 
         448*r^7*(1341608919189 + 22591568308*\[Omega]^2) + 
         672*r^10*(-300708378334 + 26573927279*\[Omega]^2) + 
         14*r^12*(-13392158366475 + 218021331856*\[Omega]^2) - 
         256*r^5*(40935570271911 + 652287080600*\[Omega]^2) + 
         256*r^6*(5596640691747 + 3610019668225*\[Omega]^2) - 
         32*r^8*(4150811298879 + 3999151297478*\[Omega]^2) + 
         1024*r^4*(-7302396973109 + 6979712060931*\[Omega]^2)))/
       (3148286581440*r^18) + (\[Alpha]2^2*(-66151473025889771520000 + 
         35338618579186795192320*r - 3815869238640307537920*r^2 + 
         1891232488147020480*r^16*\[Omega]^2 + 873180*r^15*
          (-2479952115125 + 78994957269*\[Omega]^2) + 
         40212480*r^3*(35037349215772 + 4696425108375*\[Omega]^2) + 
         2772*r^13*(-12770912375972625 + 423643726618967*\[Omega]^2) + 
         1617*r^14*(7955159927203035 + 1076918482527614*\[Omega]^2) + 
         330*r^11*(-217377790931043729 + 1304755289988964*\[Omega]^2) - 
         330*r^12*(-187512386406245523 + 1381238609957098*\[Omega]^2) + 
         2310*r^10*(18693206412246471 + 1423525190429792*\[Omega]^2) - 
         20160*r^7*(-151844394282427 + 1499340443682843*\[Omega]^2) + 
         528*r^9*(-480608464315560 + 12365034693198221*\[Omega]^2) - 
         8960*r^5*(19149908592950388 + 13408110290106139*\[Omega]^2) - 
         17920*r^4*(1016562883841637 + 29294557410099725*\[Omega]^2) - 
         2240*r^6*(13564300685212827 + 46174388376528172*\[Omega]^2) + 
         96*r^8*(64919671124513205 + 84110415407683519*\[Omega]^2)))/
       (545440650234480000*r^18) + (\[Alpha]1^2*(14681282879990995107840000 - 
         7760145227172651754721280*r + 906594794602826040391680*r^2 + 
         66798070307855191305*r^16*\[Omega]^2 - 1522160640*r^3*
          (222578848602911 + 28386096684400*\[Omega]^2) + 
         315315*r^15*(-709698432311145 + 692688739735918*\[Omega]^2) + 
         115315200*r^4*(-63975020662347 + 974961340601140*\[Omega]^2) + 
         54054*r^13*(14733658629801125 + 3478102301065306*\[Omega]^2) - 
         42042*r^14*(-19071296468816535 + 11121498668256221*\[Omega]^2) + 
         887040*r^5*(46772856792054367 + 28413122994699010*\[Omega]^2) - 
         2288*r^9*(-2588653462137989715 + 38163490678377112*\[Omega]^2) + 
         8008*r^10*(-2255144465932286355 + 77378738167463626*\[Omega]^2) + 
         4290*r^12*(-1936989817471623159 + 92436707474729182*\[Omega]^2) + 
         858*r^11*(21206330758995945885 + 218492361618943924*\[Omega]^2) + 
         17472*r^7*(-231306316973479440 + 397639218413904023*\[Omega]^2) + 
         416*r^8*(-2317976750264757120 + 1620634680369086521*\[Omega]^2) + 
         2816*r^6*(4022701189762170825 + 8073315955566062948*\[Omega]^2)))/
       (116997019475295960000*r^18) + 
      c^2*((\[Lambda]ev*(-67828215944615526400 + 39600515008257781760*r - 
           7664357946183736320*r^2 + 22059461448024*r^15*\[Omega]^2 - 
           5090802275559*r^16*\[Omega]^2 + 462*r^11*(74737977873 + 
             90650773888*\[Omega]^2) - 231*r^14*(66114315267 + 
             188636825116*\[Omega]^2) + 231*r^13*(209357571423 + 
             269590984928*\[Omega]^2) - 77*r^12*(744102561429 + 
             491565196472*\[Omega]^2) - 16640*r^3*(-102541141419685 + 
             4885131005664*\[Omega]^2) + 16*r^9*(434578321023 + 
             8019326922736*\[Omega]^2) + 4*r^10*(2966058671037 + 
             17329095359792*\[Omega]^2) - 32*r^7*(2557801633149 + 
             23016074806016*\[Omega]^2) + 256*r^6*(80406922758756 + 
             51006035658401*\[Omega]^2) - 64*r^5*(1825441820941803 + 
             55062108201488*\[Omega]^2) - 16*r^8*(3651914612217 + 
             118721342465212*\[Omega]^2) + 512*r^4*(-269135795389415 + 
             252396865486152*\[Omega]^2)))/(389600464453200*r^18) + 
        (\[Alpha]2^2*(-264605892103559086080000 + 156451585100120915404800*
            r - 14274273137885411562240*r^2 - 1728225515578452198*r^15*
            \[Omega]^2 + 460749201740785188*r^16*\[Omega]^2 + 
           1617*r^14*(854822266680492 + 2359529645897437*\[Omega]^2) + 
           99*r^11*(-10131505682042919 + 15203297035567312*\[Omega]^2) + 
           13440*r^3*(335881787187903533 + 36534430203070800*\[Omega]^2) - 
           33*r^13*(120441996320910117 + 64774671259104820*\[Omega]^2) + 
           176*r^9*(-5191010803596801 + 67327742042888099*\[Omega]^2) + 
           11*r^12*(398905865393153643 + 391496674318438340*\[Omega]^2) - 
           4480*r^4*(158858174855498163 + 467189645000951260*\[Omega]^2) + 
           12*r^8*(2227421060538314007 + 623760377958603700*\[Omega]^2) + 
           3*r^10*(-769534885635908777 + 1387405991193688464*\[Omega]^2) - 
           28*r^7*(-642496982794722381 + 2798461494916735160*\[Omega]^2) - 
           112*r^5*(4655907453547903593 + 3854649011671451800*\[Omega]^2) - 
           48*r^6*(3015896957907493047 + 6669117912117779300*\[Omega]^2)))/
         (13499656093303380000*r^18) + 
        (\[Alpha]1^2*(587251315199639804313600000 - 
           344180432474624507553792000*r + 33500090776570923185049600*r^2 - 
           409412453231997895680*r^15*\[Omega]^2 + 215951886921358342755*r^16*
            \[Omega]^2 - 53222400*r^3*(211542011772499223 + 21107901494519840*
              \[Omega]^2) - 15015*r^14*(-43147230154117551 + 
             124504710119258314*\[Omega]^2) + 8580*r^11*
            (1035240386179028805 + 1379542001686632968*\[Omega]^2) - 
           2145*r^12*(1500641237219619411 + 2034926689238767976*\[Omega]^2) + 
           2145*r^13*(-588333025926373833 + 3926126053686756032*\[Omega]^2) - 
           2080*r^9*(1506692123628516891 + 9977153544570838366*\[Omega]^2) + 
           130*r^10*(53072895097424650239 + 22083875276737799192*
              \[Omega]^2) + 21120*r^5*(67910967741260142193 + 
             43252368146877114120*\[Omega]^2) + 9600*r^4*
            (121935494781060392911 + 466291860711366353664*\[Omega]^2) + 
           112*r^7*(-359427013226455669755 + 1311613410900012664952*
              \[Omega]^2) - 8*r^8*(9019346155457538672525 + 
             6012690830157622392424*\[Omega]^2) + 
           16*r^6*(18956558152374888270645 + 41199424608779136576976*
              \[Omega]^2)))/(28956762320135750100000*r^18)) + 
      c^4*((\[Lambda]ev*(-38173719933629618257920 + 21963764922969263407104*
            r - 3959719908266190544896*r^2 - 45090045*r^16*
            (-443070285 + 44032178*\[Omega]^2) + 180360180*r^15*
            (-443070285 + 47700052*\[Omega]^2) + 2018016*r^13*
            (-109514252215 + 13651404647*\[Omega]^2) - 
           42042*r^14*(-3710918876505 + 427827879212*\[Omega]^2) + 
           21840*r^11*(-7059796175817 + 786349015864*\[Omega]^2) - 
           5096*r^12*(-45738752135175 + 3655516007846*\[Omega]^2) + 
           2688*r^9*(2835847305525 + 11461854221326*\[Omega]^2) + 
           1120*r^10*(40063588346691 + 24395061385090*\[Omega]^2) - 
           5376*r^7*(16508304558283 + 101946546302236*\[Omega]^2) + 
           43008*r^3*(18273546696672233 + 111078574057360*\[Omega]^2) + 
           3072*r^6*(2309352956540371 + 1650144508044870*\[Omega]^2) - 
           512*r^5*(86234791749059079 + 2600720794724200*\[Omega]^2) + 
           12288*r^4*(-5372149679184757 + 4467205751019208*\[Omega]^2) - 
           128*r^8*(456915482805411 + 6415752834817589*\[Omega]^2)))/
         (3190827803871708000*r^18) + 
        (\[Alpha]2^2*(-106371568625630752604160000 + 
           67127312882266789551759360*r - 5729562682500002354319360*r^2 + 
           29729700*r^16*(-52078994417625 + 4317284175154*\[Omega]^2) - 
           900900*r^15*(-6874427263126500 + 534392552745347*\[Omega]^2) - 
           48048*r^13*(-225290178919341150 + 15578921330405491*\[Omega]^2) + 
           3120*r^11*(1704805437154854771 + 84987067397143921*\[Omega]^2) - 
           107520*r^3*(-12692208865978416319 + 191705389252377000*
              \[Omega]^2) + 3003*r^14*(-3381850426427329725 + 
             374264505185536838*\[Omega]^2) + 1560*r^12*
            (-5866052098621697367 + 869395349597425408*\[Omega]^2) + 
           120*r^10*(-10451938087145354683 + 6843670339780296210*
              \[Omega]^2) + 288*r^8*(35199299623099859880 + 
             14004680976431103889*\[Omega]^2) + 192*r^9*
            (-3273449978755107775 + 19688509772260065642*\[Omega]^2) - 
           160*r^7*(-48871022873056333737 + 128361456683308837574*
              \[Omega]^2) - 640*r^5*(267804402200048681457 + 
             243698609674912438658*\[Omega]^2) - 320*r^6*
            (185896661308103325123 + 300558149214789535262*\[Omega]^2) - 
           2560*r^4*(162776173324977325197 + 323228842449242386100*
              \[Omega]^2)))/(78972988145824773000000*r^18) + 
        (\[Alpha]1^2*(165252520097178640933847040000 - 
           103483546658500829489002414080*r + 9345346768479426287826862080*
            r^2 + 2029052025*r^16*(-551987669575335 + 20753838457969*
              \[Omega]^2) - 2213511300*r^15*(-2023954788442895 + 
             36067323613952*\[Omega]^2) + 149022720*r^3*
            (-16528785013889245907 + 221516988211719200*\[Omega]^2) - 
           273273*r^14*(8891857705556917575 + 1370596762993445914*
              \[Omega]^2) - 21840*r^12*(-738931075528671044019 + 
             47656157753771805307*\[Omega]^2) + 12012*r^13*
            (-725767576184501548425 + 145887876422868807202*\[Omega]^2) + 
           4368*r^11*(-2816922273089169173445 + 572350529931036174089*
              \[Omega]^2) + 215040*r^5*(1503857589060697885327 + 
             1097089402038595896315*\[Omega]^2) + 268800*r^4*
            (2132903879902566315671 + 4619925531415716830880*\[Omega]^2) - 
           896*r^8*(22412355551388550048425 + 15561142206360414531524*
              \[Omega]^2) + 8*r^10*(735114679709201756312985 + 
             68158239407606103773546*\[Omega]^2) - 
           64*r^9*(11186608950227751481350 + 93887827036710938303309*
              \[Omega]^2) + 128*r^7*(-101326056028917155347065 + 
             214608162209894686632922*\[Omega]^2) + 
           576*r^6*(163207918275441729043165 + 252837032025722570910088*
              \[Omega]^2)))/(118577941700955896659500000*r^18)) + 
      c^6*((\[Lambda]ev*(14311753564313876070400 - 6703252981006774599680*r + 
           2705150921674868674560*r^2 + 21042021*r^16*(4747181625 + 
             286209157*\[Omega]^2) - 84168084*r^15*(4747181625 + 
             310050338*\[Omega]^2) + 294294*r^14*(2917812144909 + 
             146497372562*\[Omega]^2) - 53508*r^13*(25304124198903 + 
             859022004028*\[Omega]^2) + 308*r^12*(4746013848991233 + 
             44209787967638*\[Omega]^2) - 896*r^9*(-26973389627016 + 
             262084371746669*\[Omega]^2) - 168*r^11*(5687040544749291 + 
             278718744505856*\[Omega]^2) - 1792*r^7*(67855727363823 + 
             291371738433644*\[Omega]^2) - 112*r^10*(-1513743885129063 + 
             558664583299958*\[Omega]^2) + 35840*r^3*(-32094242142856879 + 
             13906572221409504*\[Omega]^2) + 64*r^8*(-203336383358346 + 
             28587138053679649*\[Omega]^2) + 256*r^5*(467151989151173361 + 
             30528779945153552*\[Omega]^2) - 256*r^6*(62013078282830703 + 
             71558279755022426*\[Omega]^2) - 1024*r^4*(6502588006957595 + 
             197962322442010776*\[Omega]^2)))/(251277689554897005000*r^18) + 
        (\[Alpha]2^2*(55831843233850967162880000 - 18643242038993844215623680*
            r + 3704250916071865206620160*r^2 - 19423404*r^16*
            (557989225903125 + 28062347138501*\[Omega]^2) + 
           294294*r^15*(147309155638425000 + 6947103185689511*\[Omega]^2) + 
           7644*r^13*(12589529790685115037 + 97915117539711392*\[Omega]^2) - 
           13377*r^14*(5846280069194407161 + 286611924913180523*\[Omega]^2) + 
           6944*r^7*(-1723324236187466841 + 15605978788747706995*
              \[Omega]^2) - 168*r^10*(-2166916951043516146 + 
             51513751674252558037*\[Omega]^2) - 53760*r^3*
            (110837819625674500859 + 56001660819737833200*\[Omega]^2) + 
           8960*r^4*(-58786699202713370589 + 72606676837438279580*
              \[Omega]^2) - 36*r^11*(-1191724802472821654583 + 
             76358533490917312454*\[Omega]^2) + 2016*r^6*
            (51782750006563723393 + 183292930689017420350*\[Omega]^2) + 
           48*r^8*(-671609199484322388009 + 190223386223755171811*
              \[Omega]^2) + 448*r^5*(1446852767022197505561 + 
             617642986987808536570*\[Omega]^2) - 
           16*r^9*(157067796207852693597 + 705459761578557391456*
              \[Omega]^2) - 4*r^12*(21658346853288697260891 + 
             791542006520074362220*\[Omega]^2)))/(8706771943077181223250000*
          r^18) - (\[Alpha]1^2*(123910027507123998710169600000 - 
           40164841664368249739297587200*r + 9199240412523017709868646400*
            r^2 - 2065943880*r^15*(21685229876173875 + 234437603490688*
              \[Omega]^2) + 946890945*r^16*(11828307205185750 + 
             269799899953597*\[Omega]^2) - 1739010*r^14*
            (-15890769604154095497 + 1123998023560774489*\[Omega]^2) + 
           496860*r^13*(162384891812203397337 + 16302915750040656454*
              \[Omega]^2) - 106444800*r^3*(132429576240795264061 + 
             64710331243276438720*\[Omega]^2) + 280*r^10*
            (-120646209307242310218243 + 374829868576523321678*\[Omega]^2) + 
           107520*r^5*(16662519145372386675019 + 4731119703832960443720*
              \[Omega]^2) + 268800*r^4*(-6594229691836967641847 + 
             5039420749634884929888*\[Omega]^2) - 
           320*r^9*(27630009629423501278167 + 19324109856786391850789*
              \[Omega]^2) - 60*r^12*(2960896367241007630744491 + 
             34306116113863925452360*\[Omega]^2) + 240*r^11*
            (708938048974618322082405 + 48402670183142706940183*\[Omega]^2) + 
           32*r^8*(-2540578758628430675642025 + 131680712213072178212684*
              \[Omega]^2) + 448*r^7*(-47910379313666825114685 + 
             444928207893207662838608*\[Omega]^2) + 
           64*r^6*(2355686193028419691184115 + 10871147197448925497201344*
              \[Omega]^2)))/(18676025817900553723871250000*r^18)) + 
      c^8*((\[Lambda]ev*(60695699200029913952092160 - 
           33545608657660361412247552*r + 6176240304881093884428288*r^2 + 
           812987175*r^16*(-16292327337 + 5063700470*\[Omega]^2) - 
           3251948700*r^15*(-16292327337 + 5485505980*\[Omega]^2) - 
           342720*r^11*(-166351854456539 + 103636749527290*\[Omega]^2) + 
           1904*r^12*(-40535494512645870 + 16771722357913697*\[Omega]^2) - 
           2856*r^13*(-28183519306557615 + 17887414503476996*\[Omega]^2) + 
           714*r^14*(-115665224393834115 + 49661161348365548*\[Omega]^2) - 
           960*r^10*(49164711153360404 + 55720602946600577*\[Omega]^2) + 
           557056*r^3*(-2408093604431731057 + 154959543406844085*
              \[Omega]^2) - 256*r^9*(36381570226882230 + 347006798392462799*
              \[Omega]^2) + 1024*r^7*(149411298070412511 + 728831824834000607*
              \[Omega]^2) + 4096*r^5*(20321448123723045294 + 
             750846739369035275*\[Omega]^2) - 4096*r^6*(2607039836844885756 + 
             2658316732846355155*\[Omega]^2) + 128*r^8*(959491427776688388 + 
             12384554880373842077*\[Omega]^2) - 4096*r^4*
            (-17109650704965781493 + 29887702648120479552*\[Omega]^2)))/
         (768909730037984835300000*r^18) + 
        (\[Alpha]2^2*(1183905503779370341239029760000 - 
           765604851146819469639641948160*r + 66341716377516528591235676160*
            r^2 - 18761242500*r^16*(-383003804659905 + 99297536028542*
              \[Omega]^2) + 568522500*r^15*(-50556502215107460 + 
             12291028713142981*\[Omega]^2) - 153538560*r^3*
            (137085388956243314393 + 16980160695142394750*\[Omega]^2) - 
           2040*r^11*(8900209651700886290199 + 2519443992550437967838*
              \[Omega]^2) - 2640*r^10*(-6660085999207084275517 + 
             6220023139384641183145*\[Omega]^2) - 2499*r^14*
            (-15084487947350812515525 + 6222018787433953622186*\[Omega]^2) - 
           2720*r^12*(-4712560288776853650648 + 6489992353071624352409*
              \[Omega]^2) + 1224*r^13*(-18875462269717228104475 + 
             7275204507670324377482*\[Omega]^2) + 6720*r^7*
            (-16650717089007269256439 + 47178908489989622293617*\[Omega]^2) + 
           8960*r^5*(300547251300582110575200 + 216427607068302126144457*
              \[Omega]^2) - 96*r^8*(1712784296806615557465915 + 
             373450458202018549811717*\[Omega]^2) - 
           128*r^9*(-38506258113955867877325 + 395880535059966957386738*
              \[Omega]^2) + 17920*r^4*(255952172436825881704191 + 
             526812378729125413814300*\[Omega]^2) + 
           320*r^6*(2605635986075581604681691 + 4277122178951394630759202*
              \[Omega]^2)))/(133213610729080872715725000000*r^18) - 
        (\[Alpha]1^2*(262749275399516280453560401920000 - 
           168598889470374817642399780208640*r + 
           15475256175204880602883532144640*r^2 + 36584422875*r^16*
            (-20297375164098747 + 2386691422666435*\[Omega]^2) - 
           39910279500*r^15*(-74423708935028739 + 4147742215604480*
              \[Omega]^2) - 2533386240*r^3*(2106432852421409077413 + 
             235448407864244775200*\[Omega]^2) - 4641*r^14*
            (251829945725837070316725 + 162270031388659958634106*
              \[Omega]^2) - 3060*r^12*(-2823557066875752320811789 + 
             601186159623033289366084*\[Omega]^2) + 7344*r^11*
            (-268007090587250702759510 + 674101306074020777722999*
              \[Omega]^2) + 3672*r^13*(-1808692036574910948613425 + 
             934156128785936255638781*\[Omega]^2) + 422400*r^5*
            (1713890833358481565078975 + 975801083057311350408996*
              \[Omega]^2) + 76800*r^4*(11031064454793519188558299 + 
             26321524865846152780197360*\[Omega]^2) + 
           1344*r^7*(-19655256119034439150558315 + 44523250499325778114931132*
              \[Omega]^2) + 16*r^10*(418556673463234405857069195 + 
             57087674943139515965396749*\[Omega]^2) - 
           64*r^9*(38989973278068762429688050 + 153054422967453116414162357*
              \[Omega]^2) + 1792*r^6*(101393261253804704137630245 + 
             160102808286909110885166322*\[Omega]^2) - 
           32*r^8*(1435958726924656249619522865 + 663300409802409919258277336*
              \[Omega]^2)))/(28574319501387847197523012500000*r^18)) + 
      c^10*(-(\[Lambda]ev*(-5078428011837602732607897600 + 
            2834174425787792079719301120*r - 468347563274720818188595200*
             r^2 + 488864376*r^15*(-38639421104375 + 1532328395461*\[Omega]^
                2) - 61108047*r^16*(-77278842208750 + 2829001388233*\[Omega]^
                2) + 569772*r^13*(-97236228633699259 + 6074778033641756*
               \[Omega]^2) - 189924*r^14*(-199432685633189658 + 
              9949876145086421*\[Omega]^2) + 2688*r^9*(698977516763901219 + 
              200625943994905033*\[Omega]^2) + 3192*r^11*
             (-12376677339746213193 + 538243779809791952*\[Omega]^2) - 
            3724*r^12*(-15866811137735641287 + 763418264933799974*\[Omega]^
                2) - 43008*r^7*(450712030992605329 + 2008505101008939621*
               \[Omega]^2) + 752640*r^3*(112074115614138557669 + 
              18298623758607605504*\[Omega]^2) + 112*r^10*
             (93985072942665542211 + 29151244892978387426*\[Omega]^2) + 
            768*r^6*(678285171186334408193 + 388625294946232173038*\[Omega]^
                2) + 256*r^5*(-14590278668468666763243 + 
              509596371992836028192*\[Omega]^2) + 3072*r^4*
             (-2197167267101635189515 + 855758387185972317128*\[Omega]^2) - 
            64*r^8*(189881389333460416032 + 1300230864163307307407*\[Omega]^
                2)))/(1150481183569334809817625000*r^18) + 
        (\[Alpha]2^2*(2830221182063070638443560960000 - 
           1927023757133708091154349813760*r + 157986299006534849821316935680*
            r^2 - 8058204*r^16*(-9083444609674093750 + 277379032327381769*
              \[Omega]^2) + 122094*r^15*(-2398029376953960750000 + 
             68667839850118853459*\[Omega]^2) - 228*r^11*
            (1173193167816453719820771 + 625809050905128337862*\[Omega]^2) - 
           6783*r^14*(-72685965642451335872874 + 3418305780714243701525*
              \[Omega]^2) + 3876*r^13*(-141609236519249045656683 + 
             5855023116752397893524*\[Omega]^2) - 228*r^12*
            (-2083041655636191183580353 + 151486018869892384056440*
              \[Omega]^2) + 24*r^10*(1938416722701074447973863 + 
             162257017310894775990769*\[Omega]^2) + 53760*r^3*
            (-466521562050799593604943 + 221065257106256612649600*
              \[Omega]^2) - 144*r^8*(1849403534873925005857957 + 
             1057296409554056346093679*\[Omega]^2) - 
           48*r^9*(-595086666784836932961739 + 1564837908558644176384760*
              \[Omega]^2) + 32*r^7*(-7346724257913864977848998 + 
             9126170247716037881527615*\[Omega]^2) + 
           1280*r^4*(11614098126866068186150329 + 16667202684474868814175220*
              \[Omega]^2) + 32*r^6*(52270859839510668557209851 + 
             52868492608862786683563170*\[Omega]^2) + 
           64*r^5*(59501998644316541023482303 + 57740084384466216429648230*
              \[Omega]^2)))/(5694881858668207308597243750000*r^18) - 
        (\[Alpha]1^2*(43968627031757748261345666662400000 - 
           29737479153162400164231408975052800*r + 
           2561227660296792669068365035110400*r^2 + 2749862115*r^16*
            (-192551698736862692500 + 2666805980333642593*\[Omega]^2) - 
           3999799440*r^15*(-529517171526372404375 + 3475907161816492608*
              \[Omega]^2) - 6172530*r^14*(192970603411363877294448 + 
             12392313579218277111295*\[Omega]^2) + 3725568000*r^3*
            (-129111144580391053464689 + 51088506320455603231232*
              \[Omega]^2) + 135660*r^13*(-29772268419574648380960729 + 
             2774772636744930487656698*\[Omega]^2) + 31920*r^11*
            (-202183896827892712686924825 + 16959767069610612555773701*
              \[Omega]^2) - 7980*r^12*(-985552405244929903081437009 + 
             38670299065653902968036096*\[Omega]^2) + 107520*r^5*
            (652479804260031966615245927 + 544627824023551074964870020*
              \[Omega]^2) + 268800*r^4*(823154178406614802204994819 + 
             1194724527146121775779504672*\[Omega]^2) - 
           320*r^9*(387914606150458974378923691 + 
             4830287503970504882112096235*\[Omega]^2) + 
           40*r^10*(61136533429542886877056174617 + 
             6567646456325860678302745582*\[Omega]^2) - 
           224*r^8*(24786707584691112887381693775 + 
             19725258668254067125835795132*\[Omega]^2) + 
           64*r^7*(-65375454633847163997907204335 + 
             62169525355066747866919472024*\[Omega]^2) + 
           192*r^6*(148435578937304268307080877515 + 
             142587014573013589642608011632*\[Omega]^2)))/
         (85508651107903132738587614906250000*r^18)) + 
      c^12*((\[Lambda]ev*(-5980504677138593727306272931840 + 
           3135035287092803950710293397504*r - 610286461677199063038062247936*
            r^2 - 17252838603*r^16*(121999719453525 + 32974245042326*
              \[Omega]^2) + 69011354412*r^15*(121999719453525 + 
             35720994841084*\[Omega]^2) + 56776104*r^13*(733949737837492835 + 
             98872253826084676*\[Omega]^2) - 4731342*r^14*
            (4701358734459574305 + 942569099584050548*\[Omega]^2) + 
           325248*r^11*(91304750043240661242 + 14624540136150059501*
              \[Omega]^2) - 13552*r^12*(3421112508843048707184 + 
             206157160378285954253*\[Omega]^2) + 26880*r^9*
            (1214285762902114287 + 556140003478109710091*\[Omega]^2) - 
           10752*r^7*(1250662183144013465707 + 4755003023630960701714*
              \[Omega]^2) + 448*r^10*(-1471645632587360294988 + 
             13564654633140503644889*\[Omega]^2) - 4096*r^5*
            (2520604641905259502138560 + 184955896344816351228673*
              \[Omega]^2) - 172032*r^3*(-865355246318059372193887 + 
             191728096527216973791340*\[Omega]^2) + 
           3072*r^6*(296557725850925643210491 + 553378387468702171204254*
              \[Omega]^2) + 24576*r^4*(-72436071800506717177021 + 
             856238760869707319403196*\[Omega]^2) - 
           128*r^8*(117319993164015681697182 + 1588934049296322258150409*
              \[Omega]^2)))/(17540236124698078510479510750000*r^18) + 
        (\[Alpha]2^2*(-116653280149364484424763258634240000 + 
           76715049068238729910207253977128960*r - 
           6779964337289316353305372935690240*r^2 + 79628485860*r^16*
            (14339988312174770625 + 3233071648395050518*\[Omega]^2) - 
           2412984420*r^15*(1892878457207069722500 + 400188947796749771849*
              \[Omega]^2) - 2703624*r^13*(5747389128686230675113975 + 
             284992576700317656272246*\[Omega]^2) + 2365671*r^14*
            (4276777175050820436738225 + 835547764152217962914042*
              \[Omega]^2) + 11616*r^12*(1296214859075361529223868879 + 
             165658036843709835751959940*\[Omega]^2) + 
           2904*r^11*(-2062399760260086065909399631 + 
             306343210942666576883766830*\[Omega]^2) + 
           8448*r^9*(11590642439675514323593100 + 784143996928219032548189639*
              \[Omega]^2) + 430080*r^3*(7177238443568795560038928751 + 
             2316262769944375173318647250*\[Omega]^2) + 
           288*r^8*(85058135055914479874396056985 + 
             3592330285134187348459141667*\[Omega]^2) + 
           336*r^10*(-6130690351572136716369421088 + 
             9473223461624817136036527025*\[Omega]^2) - 
           17920*r^4*(22509144833718088083225047823 + 
             54831924755916327343688663500*\[Omega]^2) - 
           448*r^7*(-32620071209777363010701395128 + 
             104948455745870335620391033135*\[Omega]^2) - 
           1792*r^5*(220316679512518273487760514314 + 
             126350138573823154686482036185*\[Omega]^2) - 
           448*r^6*(240200749476002712794555958993 + 
             426599014993860094208367548510*\[Omega]^2)))/
         (3038845908603942101940575237437500000*r^18) + 
        (\[Alpha]1^2*(25889367634812733270427156154286080000 - 
           16888540192024959266927750387695779840*r + 
           1585016728318705281100790471115816960*r^2 - 16092193096980*r^15*
            (29331441930512783325 + 1421559391200494336*\[Omega]^2) + 
           776377737135*r^16*(151990199094475331775 + 15541864744503871123*
              \[Omega]^2) - 30753723*r^14*(-12329019072431389734409575 + 
             3134324358820196845087606*\[Omega]^2) + 2703624*r^13*
            (250998103455668454896808525 + 157396161831900426791829839*
              \[Omega]^2) - 33396*r^12*(68512687508087394584377020201 + 
             5140319533018273961683845020*\[Omega]^2) - 21288960*r^3*
            (36137725752053379315708128911 + 10705834712440673324473354400*
              \[Omega]^2) + 112*r^10*(981915718593597559061570842221 + 
             46070445333188389759716470663*\[Omega]^2) + 
           5808*r^11*(524822189262722962396407518022 + 
             107319896543045598569250869827*\[Omega]^2) + 
           118272*r^5*(896111124660824289581721093977 + 
             390726293988338707646826808260*\[Omega]^2) + 
           107520*r^4*(583529371852844214732013835449 + 
             1952407402702250406818087067600*\[Omega]^2) - 
           64*r^9*(7532576287166360949715069314210 + 
             16147139920131692783157915993889*\[Omega]^2) + 
           2304*r^6*(9613081534774803056661125575307 + 
             16894050972497731498748041813218*\[Omega]^2) + 
           448*r^7*(-7495068867063912947181400800135 + 
             19722074468141864222294121735436*\[Omega]^2) - 
           32*r^8*(209936477858579643211676668474491 + 
             48630755416157497511545612082368*\[Omega]^2)))/
         (651832447395545580866253388430343750000*r^18)) + 
      c^14*((\[Lambda]ev*(-1301721345523446141426237321216000 + 
           697411881099512160599191832985600*r - 
           120624854356398566556721292390400*r^2 - 116710378785*r^16*
            (-5180154021726075 + 632200163604019*\[Omega]^2) + 
           466841515140*r^15*(-5180154021726075 + 684862344949646*
              \[Omega]^2) + 3506580*r^13*(-1579579958086038140575 + 
             296860887982095960836*\[Omega]^2) - 584430*r^14*
            (-7457624134594192620075 + 1152725864358733951822*\[Omega]^2) + 
           19320*r^11*(-207681131376947439750033 + 34806049002204533944480*
              \[Omega]^2) - 644*r^12*(-8930099495063454990350805 + 
             1116669778311433740562442*\[Omega]^2) + 
           1152*r^9*(299899712056235385549700 + 1141204445417462517894297*
              \[Omega]^2) - 15360*r^3*(-1623184008479362195001444685 + 
             9941075257406774513326112*\[Omega]^2) - 
           768*r^7*(6156533334884577978095035 + 23586059318619027821148548*
              \[Omega]^2) + 16*r^10*(110531369832788993637556665 + 
             65909917921014396237576958*\[Omega]^2) - 
           320*r^8*(11210003871039796681242450 + 93267935789645200286051183*
              \[Omega]^2) - 256*r^5*(5415319251992870740986051735 + 
             106702327153818914252251184*\[Omega]^2) + 
           768*r^6*(170779960909153276337776555 + 232355705297623952556242954*
              \[Omega]^2) + 3072*r^4*(-300321154638482085110264525 + 
             659955835065133724658292504*\[Omega]^2)))/
         (22692680486328139072932867032812500*r^18) + 
        (\[Alpha]2^2*(-1015633783391055009781574333399040000 + 
           698660536914665304807055399168757760*r - 
           58651302517065086113599281015623680*r^2 + 21546531468*r^16*
            (-608881302838690599375 + 61986208400988046067*\[Omega]^2) - 
           326462598*r^15*(-160744663949414318235000 + 
             15345280411719707628737*\[Omega]^2) + 409101*r^14*
            (-194291484417026849828519775 + 28710506818592447004714281*
              \[Omega]^2) - 33396*r^13*(-2180962804865302304040882975 + 
             238963208515179356858365696*\[Omega]^2) + 
           268800*r^3*(59244098729116029431755630573 + 
             686273736580097994882489936*\[Omega]^2) + 
           276*r^11*(152097954875493457468834704915 + 
             10301922010379682569375405122*\[Omega]^2) + 
           828*r^12*(-69181791569462431446676869241 + 
             17474777735146494255346355268*\[Omega]^2) + 
           720*r^8*(208285013835324904419663802735 + 
             54783639527218588546569605581*\[Omega]^2) + 
           240*r^9*(-27986032621432401406593555305 + 
             158797767061625524101824744696*\[Omega]^2) + 
           24*r^10*(-792342395954240138842554676922 + 
             369856148758067740669476997429*\[Omega]^2) - 
           8960*r^4*(553697015284654128725081457429 + 
             890490426824320272961325413012*\[Omega]^2) - 
           224*r^7*(-481406254322748194319450137193 + 
             964895602577160864535753231915*\[Omega]^2) - 
           448*r^5*(5002751181471963194829833839491 + 
             3502948621708866791135942474150*\[Omega]^2) - 
           32*r^6*(24019009455580296103033123197465 + 
             30972684089467508922862246659902*\[Omega]^2)))/
         (157260275770254003775424768537390625000*r^18) + 
        (\[Alpha]1^2*(11270200189347197476474769457168384000000 - 
           7698887754955304435494874945513828352000*r + 
           680917116535646226061752591386996736000*r^2 - 11458837189800*r^15*
            (-23663057289306164678025 + 517843289275846228096*\[Omega]^2) + 
           5251967045325*r^16*(-12907122157803362551650 + 
             595954170994647741499*\[Omega]^2) - 37987950*r^14*
            (3466238472943626238640968725 + 745295498379876635197666501*
              \[Omega]^2) - 532224000*r^3*(387647721511130358853829164891 + 
             3964971767587934606868292928*\[Omega]^2) + 
           834900*r^13*(-667898747794931609346047842275 + 
             157344814174231402959084601814*\[Omega]^2) + 
           5520*r^11*(-96890716737603630850926655408275 + 
             34676667764772174593582114060083*\[Omega]^2) - 
           1380*r^12*(-660350231242981497528548022729945 + 
             59038483914894319177751517403912*\[Omega]^2) + 
           76800*r^5*(387338345821744651554523851785051 + 
             221730328644720628635676541849928*\[Omega]^2) + 
           40*r^10*(10797002396127064394939499359652765 + 
             1280972930845989746193996775007702*\[Omega]^2) - 
           320*r^9*(337177293976231636166312924338875 + 
             1294655972214997088319636123922007*\[Omega]^2) + 
           38400*r^4*(1280591554735557443883742621793185 + 
             2229194393627734204835158025782752*\[Omega]^2) + 
           448*r^7*(-2953224882521557861959180470451975 + 
             4572143643306094229485340133768976*\[Omega]^2) - 
           32*r^8*(66915289173228093010426467057404475 + 
             31108375378133132253316389936741532*\[Omega]^2) + 
           192*r^6*(45392062975738742808436317660957975 + 
             55264510513177607706779484731310976*\[Omega]^2)))/
         (1686616457635974190491430642563514453125000*r^18))) + 
    \[Chi]^10*((\[Lambda]ev*(2512356435610928440934400 - 
         1356857145551454683136000*r + 336698927369769705861120*r^2 - 
         1136252991700341900*r^18*\[Omega]^2 + 606375*r^17*
          (1807325756379 + 488857671836*\[Omega]^2) - 
         19404*r^13*(-4533860019032625 + 27705291998836*\[Omega]^2) + 
         14784*r^11*(4195574727219120 + 30968769907351*\[Omega]^2) + 
         924*r^14*(-59626956543740775 + 31593847830458*\[Omega]^2) + 
         3234*r^15*(7595965917197325 + 37041971642092*\[Omega]^2) + 
         31682560*r^3*(-3566096618353797 + 137860299666040*\[Omega]^2) + 
         6468*r^12*(-14970203661334785 + 583481785439984*\[Omega]^2) - 
         896*r^9*(-139544792264711295 + 822159132861163*\[Omega]^2) - 
         1617*r^16*(4502953225597725 + 1211417730909388*\[Omega]^2) + 
         10240*r^5*(1394061290798798391 + 28181299786852390*\[Omega]^2) - 
         768*r^7*(2420446811157969825 + 45556764646383106*\[Omega]^2) + 
         704*r^8*(332260298857367685 + 136574855535927334*\[Omega]^2) - 
         3840*r^6*(55792113438185201 + 152662413431638916*\[Omega]^2) - 
         96*r^10*(415180184039533605 + 233807484920228762*\[Omega]^2) - 
         5120*r^4*(374666906559778833 + 683794591764849106*\[Omega]^2)))/
       (934002180115804800*r^20) + 
      (\[Alpha]2^2*(2063744872489408760048517120000 - 
         1008862653503395277477130240000*r + 164392348918803863592636661760*
          r^2 + 26028321961047501756340680*r^18*\[Omega]^2 - 
         214681026560*r^3*(327584514574119893 + 26523733977195000*
            \[Omega]^2) + 105105*r^17*(-281616758693665228665 + 
           3846500084217277244*\[Omega]^2) + 126126*r^15*
          (-3907294201229173846975 + 91452988027278928248*\[Omega]^2) + 
         36036*r^14*(24816413305184464540885 + 142344735959036540294*
            \[Omega]^2) + 63063*r^16*(2802365136927303611215 + 
           433082867950963301276*\[Omega]^2) + 2329600*r^5*
          (4524779004648804997172 + 709063513565556252767*\[Omega]^2) + 
         10296*r^13*(-113938665704728487581805 + 1602999727517475743206*
            \[Omega]^2) + 27456*r^11*(-19670089673591551979015 + 
           2175940692231828587608*\[Omega]^2) + 13728*r^12*
          (78315718994938814819045 + 2349923290730199851333*\[Omega]^2) + 
         1863680*r^4*(-5015752941231689258514 + 5275597139069591459515*
            \[Omega]^2) - 6656*r^9*(-2239388111716136231235 + 
           8683916418238169569781*\[Omega]^2) + 232960*r^6*
          (8993920619298718885364 + 9848164065495775104285*\[Omega]^2) + 
         9984*r^10*(4045510599181328825625 + 12532209232054903708607*
            \[Omega]^2) + 28672*r^7*(-46035379753130355298425 + 
           21588635584915373256877*\[Omega]^2) - 
         1536*r^8*(69205041389927236844050 + 108589090548255232216299*
            \[Omega]^2)))/(6731540512530628354560000*r^20) + 
      (\[Alpha]1^2*(-113013000337760348488618475520000 + 
         54869419053799764588279705600000*r - 9301714077057159262703524085760*
          r^2 + 663010687428696179739236070*r^18*\[Omega]^2 + 
         598040002560*r^3*(6614338736415167713 + 529436094425674800*
            \[Omega]^2) - 1414533120*r^5*(423766760986902868909 + 
           60286478516849104944*\[Omega]^2) + 6936930*r^17*
          (-163000457756035946325 + 84765498730369247806*\[Omega]^2) - 
         2081079*r^16*(-2577093504770749823245 + 536310962135734125632*
            \[Omega]^2) + 504504*r^15*(-13548074752406879403675 + 
           2225675000287037663458*\[Omega]^2) - 184504320*r^4*
          (-3109816718349535819031 + 2853492512140590431960*\[Omega]^2) - 
         27456*r^11*(-2150115213421248280645515 + 3622362123212678760638*
            \[Omega]^2) + 54054*r^14*(-160178769888670746201065 + 
           4748652519419850346904*\[Omega]^2) + 5148*r^13*
          (8503949277737543327898585 + 75748601629123791708224*\[Omega]^2) + 
         832*r^10*(-21408030864680659394354775 + 185548797639362356903442*
            \[Omega]^2) + 3432*r^12*(-21044066632180006969439655 + 
           519979110577008358083364*\[Omega]^2) + 
         6656*r^9*(-1258986288324077370128610 + 979723089614410552327321*
            \[Omega]^2) - 66560*r^6*(1932864782079427915712763 + 
           1844935985551907556047926*\[Omega]^2) + 
         3840*r^8*(4231979046554168565982326 + 3310790273285588233130819*
            \[Omega]^2) - 5120*r^7*(-14938819725216901638191067 + 
           6605617681978242710678794*\[Omega]^2)))/
       (360978859984454945513280000*r^20) + 
      c^2*((\[Lambda]ev*(12561782178054642204672000 - 
           6664208405262003082905600*r + 1536762926570653073832960*r^2 + 
           1376489701993966560*r^17*\[Omega]^2 - 326527160569134525*r^18*
            \[Omega]^2 + r^10*(369383405002308216 - 77169120965892542400*
              \[Omega]^2) + 108108*r^13*(25098872248761 + 41460559276876*
              \[Omega]^2) - 3003*r^16*(326200959609525 + 911812779046198*
              \[Omega]^2) - 2504832*r^6*(953127706174273 + 916111730309056*
              \[Omega]^2) - 3003*r^14*(1220989793281569 + 1265466771052048*
              \[Omega]^2) + 3003*r^15*(1013758253312805 + 1407879965841872*
              \[Omega]^2) + 576*r^7*(-8853045320341482203 + 9017731492170680*
              \[Omega]^2) + 312*r^11*(2801241524107257 + 26105798514881728*
              \[Omega]^2) + 78*r^12*(-10319284441969041 + 46172913582714920*
              \[Omega]^2) - 112*r^9*(3705450043891401 + 138028247714824160*
              \[Omega]^2) + 2560*r^3*(-186051975531594208035 + 
             5800940833467497536*\[Omega]^2) + 128*r^5*
            (421246014244418005467 + 7193018850647902352*\[Omega]^2) + 
           32*r^8*(28423943608844606949 + 12136790052547625980*\[Omega]^2) - 
           1024*r^4*(4511780061296162745 + 15279748112594239616*\[Omega]^2)))/
         (27319563768387290400*r^20) + 
        (\[Alpha]2^2*(567529839934587409013342208000000 - 
           302483593299976572223528588800000*r + 
           42341476447270139460965240396800*r^2 - 
           1599030837411888666128613270*r^17*\[Omega]^2 + 
           417033884527444589314404495*r^18*\[Omega]^2 + 
           585585*r^16*(2136498806462484127741 + 5407639331990725338752*
              \[Omega]^2) - 390390*r^15*(9348722840493267673701 + 
             6168122422141090369604*\[Omega]^2) - 128128000*r^3*
            (142265612219040590863217 + 8310475742898846316800*\[Omega]^2) - 
           1716*r^13*(559799107564476349859835 + 68400008043226299800806*
              \[Omega]^2) + 5760*r^10*(1682211851592640969954912 + 
             1094973058928364340960897*\[Omega]^2) + 2574*r^14*
            (1463745879210699102946655 + 1603466648828067512190474*
              \[Omega]^2) + 197120*r^5*(13818561828516088727097668 + 
             2257009218762194444002117*\[Omega]^2) + 1040*r^11*
            (-850215237344866390288269 + 4886178062063188171548728*
              \[Omega]^2) + 98560*r^4*(-12664436939585328540750555 + 
             27363764554400063948741024*\[Omega]^2) + 
           52*r^12*(-9288789235822110654348225 + 47474047142703735824593624*
              \[Omega]^2) + 1792*r^7*(-142093544854971515102231175 + 
             67039991904175619941077004*\[Omega]^2) - 
           192*r^8*(211160635225668580174943505 + 338082065672676469450669528*
              \[Omega]^2) + 1280*r^6*(299124511929633382151790971 + 
             415265659770369527096808831*\[Omega]^2) - 
           32*r^9*(-164030757475382115796715835 + 769938782387675690587455992*
              \[Omega]^2)))/(10829365799533648365398400000*r^20) + 
        (\[Alpha]1^2*(-706331252111002178053865472000000 + 
           374238180020230207147296230400000*r - 
           54280989744076516785438365491200*r^2 - 
           1001602622128345659950698170*r^17*\[Omega]^2 + 
           277566253490527239869450820*r^18*\[Omega]^2 + 
           270270*r^16*(3080988494733347095898 + 2192324448424376509791*
              \[Omega]^2) + 96096000*r^3*(244329129583387220572357 + 
             14003203503571111974144*\[Omega]^2) + 45045*r^15*
            (-51839331638674663326327 + 47442001793220893586232*\[Omega]^2) - 
           15444*r^14*(-19634624620694507438980 + 165524073919466253153081*
              \[Omega]^2) + 2574*r^13*(1540481914815039676820235 + 
             2344414962364960556053316*\[Omega]^2) - 
           780*r^11*(1269035713263241153740477 + 2447029013808403329125456*
              \[Omega]^2) + 468*r^12*(-183154364163956657927675 + 
             3790377067790805296112716*\[Omega]^2) - 
           960*r^5*(3683777939893011157360014679 + 
             553054821502626240140415072*\[Omega]^2) - 
           5760*r^4*(-331690593366971307468631845 + 
             569844942955148478170128576*\[Omega]^2) + 
           20*r^9*(-345390258356583862403218185 + 
             1151079009826978434439450112*\[Omega]^2) + 
           24*r^8*(1610627598315661736212450905 + 
             2551841711183687501173341088*\[Omega]^2) - 
           160*r^6*(3649252588532688694834785381 + 
             4016018886931308765497473120*\[Omega]^2) - 
           2*r^10*(6996788774482517830646502975 + 
             7617445826880478040172729064*\[Omega]^2) - 
           16*r^7*(-25340987862862898984858689335 + 
             9083175177967121625289029664*\[Omega]^2)))/
         (13198289568181633945329300000*r^20)) + 
      c^4*((\[Lambda]ev*(2849012197982792852019609600 - 
           1493526586816347011699097600*r + 323874071857124137847070720*r^2 - 
           50726300625*r^18*(-9830054619 + 965555806*\[Omega]^2) + 
           13527013500*r^17*(-147450819285 + 15263787184*\[Omega]^2) - 
           336336*r^14*(-20214620873225280 + 1964871693148853*\[Omega]^2) + 
           168168*r^15*(-34165202774358375 + 4212436247316746*\[Omega]^2) + 
           91728*r^13*(-66318432512388705 + 7931340395799512*\[Omega]^2) - 
           42042*r^16*(-93384007352470125 + 10324572553573078*\[Omega]^2) + 
           1344*r^11*(-300600695795608845 + 689648766837496516*\[Omega]^2) + 
           143360*r^3*(-659488741583183202897 + 974948039238234880*
              \[Omega]^2) + 5120*r^5*(1910405716084908678069 + 
             1098131002702955992*\[Omega]^2) + 336*r^12*
            (10335538950942019815 + 1451314080425043542*\[Omega]^2) - 
           184320*r^6*(2875263939785830495 + 1965060306131347862*
              \[Omega]^2) - 4032*r^10*(57027048905604095 + 
             3114417235103218106*\[Omega]^2) + 10752*r^7*
            (-68532045598390177065 + 3131773943835378496*\[Omega]^2) - 
           896*r^9*(567846200128502025 + 5032208808274614908*\[Omega]^2) - 
           40960*r^4*(13114952405662141251 + 62903134214858394010*
              \[Omega]^2) + 256*r^8*(477668734176629112075 + 
             255407893748096184661*\[Omega]^2)))/(86056625870419964760000*
          r^20) + (\[Alpha]2^2*(25743153539432884872845202554880000 - 
           14565418117238732778899689144320000*r + 
           1859826171375846679037510829711360*r^2 + 225450225*r^18*
            (-657105770285218866885 + 55493475492532055266*\[Omega]^2) - 
           81981900*r^17*(-7228163473137407535735 + 585140441028527760199*
              \[Omega]^2) - 861020160*r^3*(878211573554967145989953 + 
             2327864353753178240000*\[Omega]^2) + 26234208*r^16*
            (-37365516005360514398075 + 3829036436408223448216*\[Omega]^2) - 
           39312*r^13*(-20608520817343046001714850 + 373055682471901222603057*
              \[Omega]^2) - 48048*r^15*(-22266586605597595466846550 + 
             1801835794523360545643119*\[Omega]^2) + 13404160*r^4*
            (-1224788779175537014853127 + 8966114398430763594141368*
              \[Omega]^2) + 15288*r^14*(-65961833069092419909244080 + 
             9090187429319482290392123*\[Omega]^2) + 394240*r^5*
            (285374902723604092378174692 + 51809491368449551997719979*
              \[Omega]^2) + 14336*r^7*(-638433771024456323379213825 + 
             265363155598592914821299099*\[Omega]^2) + 
           768*r^10*(489944312101951142586575985 + 
             297018500982001101832390301*\[Omega]^2) + 
           53760*r^6*(265890446561551813600122872 + 
             375059258671502094228172205*\[Omega]^2) + 
           128*r^11*(-368993101011694906310366985 + 
             1273337793955565458752846946*\[Omega]^2) - 
           1536*r^8*(1339433656584318211037804445 + 
             1750503806250763557310824034*\[Omega]^2) + 
           32*r^12*(-12316842510295652506862115795 + 
             1956091579179079078338062602*\[Omega]^2) - 
           256*r^9*(-891585801400151610667756485 + 
             3488259766116135515265787846*\[Omega]^2)))/
         (6822500453706198470200992000000*r^20) + 
        (\[Alpha]1^2*(-64078371191510117593046675619840000 + 
           36062910168993537652773473402880000*r - 
           4758772140794789635491640605818880*r^2 + 676350675*r^18*
            (-380334401430750541425 + 24623284673193583184*\[Omega]^2) + 
           21956014080*r^3*(89165616588263449371233 + 230733292199227417600*
              \[Omega]^2) - 18918900*r^17*(-54387819404597327423775 + 
             3176514349549960071518*\[Omega]^2) + 189189*r^16*
            (-5844046337645258724013175 + 208090412136848352367304*
              \[Omega]^2) + 108108*r^15*(-2238114022002936272673275 + 
             1144317740958378211811492*\[Omega]^2) - 45864*r^14*
            (-34441872921610031038302405 + 3522951038757003127966928*
              \[Omega]^2) - 3548160*r^5*(82945214265797366630299673 + 
             14118219208476755958130792*\[Omega]^2) + 13104*r^13*
            (-149786232892963831686374325 + 30803119478342147664232234*
              \[Omega]^2) + 26880*r^8*(168514350303107546028016008 + 
             217828837480354775066016863*\[Omega]^2) - 
           576*r^11*(903217263858574204075056885 + 
             450906127350914865428634364*\[Omega]^2) - 
           645120*r^4*(-104271119936296650956172373 + 
             454014135725387833425678992*\[Omega]^2) + 
           96*r^12*(16743269360688127520323853520 + 
             829875113382544519276060489*\[Omega]^2) - 
           1280*r^7*(-22245991978717449806522129667 + 
             7061800434773780676289055872*\[Omega]^2) - 
           2560*r^6*(16295674324825857611518745751 + 
             19208863059876954442946713772*\[Omega]^2) + 
           64*r^9*(-9008416306991698358634994275 + 
             26118495062117091334454264612*\[Omega]^2) - 
           32*r^10*(35943874040060143844616239625 + 
             36867017320344220195274515394*\[Omega]^2)))/
         (16629844855908858771114918000000*r^20)) + 
      c^6*(-(\[Lambda]ev*(499958930686574759745945600 + 
            19538017535557005181132800*r + 432874454877919881360199680*r^2 - 
            80485730325*r^18*(105322013775 + 6276112739*\[Omega]^2) + 
            21462861420*r^17*(1579830206625 + 99214616696*\[Omega]^2) + 
            50029980*r^15*(2361938391506061 + 87950330649298*\[Omega]^2) - 
            5002998*r^16*(14658690642244425 + 711925594464773*\[Omega]^2) + 
            2159136*r^13*(56582755404691516 + 2598244144844385*\[Omega]^2) + 
            11424*r^11*(1029707567926141587 + 1544405567910981364*\[Omega]^
                2) + 2856*r^12*(-22717384310446708071 + 2132308313614808990*
               \[Omega]^2) - 1428*r^14*(98313287274462132873 + 
              2361973408798336646*\[Omega]^2) + 8529920*r^3*
             (-28422294231509596329 + 12811349770233687712*\[Omega]^2) + 
            448*r^9*(17281274450908320027 + 33839478630259905116*\[Omega]^
                2) - 120832*r^4*(297201549893203969755 + 
              285818010017194194628*\[Omega]^2) - 2304*r^7*
             (3004569821674457473969 + 353395834143310485580*\[Omega]^2) - 
            96*r^10*(-70844053051027249707 + 1048417099337472225674*\[Omega]^
                2) - 1536*r^6*(-2079024561172219599463 + 
              2900769974278111129688*\[Omega]^2) + 128*r^8*
             (6982104484976061498372 + 4555889762892722118941*\[Omega]^2) + 
            512*r^5*(85717843312248868916181 + 12479732117908158344512*
               \[Omega]^2)))/(23041661576804945564490000*r^20) - 
        (\[Alpha]2^2*(22587687629396578878731019878400000 + 
           33471864785045233789856783769600000*r + 
           9562317448122666687467825955737600*r^2 + 23251433205*r^18*
            (541570689795510055125 + 27746737746266027633*\[Omega]^2) - 
           4227533310*r^17*(11914555175501221212750 + 585140441028527760199*
              \[Omega]^2) + 177379020*r^16*(517220511419178001720901 + 
             23375158674466816466224*\[Omega]^2) - 16893240*r^15*
            (6837524995340772425573727 + 99413686187243980578847*
              \[Omega]^2) - 12197785600*r^3*(1102298303415293904042367 + 
             642377591748121525296000*\[Omega]^2) - 197120*r^5*
            (-11563236221424704804230096756 + 197589065319384780291027817*
              \[Omega]^2) + 5760*r^10*(2615035977432214079826027659 + 
             645418755483153638715877579*\[Omega]^2) + 
           4284*r^14*(25942556911626610311764590610 + 
             987398370063826993175672031*\[Omega]^2) + 
           5440*r^11*(-50420721067988401187271543 + 
             1282778702865205885242911942*\[Omega]^2) + 
           394240*r^4*(-9287693701642542892787537955 + 
             1381159098299940835712386264*\[Omega]^2) + 
           408*r^13*(-185870532203141063162405192490 + 
             2080175312413576817646453137*\[Omega]^2) - 
           1536*r^8*(7366627878179296112954494395 + 
             14758241582457349197734838919*\[Omega]^2) + 
           272*r^12*(117431417195724322470071688375 + 
             19251712316073459085456162786*\[Omega]^2) + 
           7168*r^7*(-50896817827130721117852166050 + 
             27639310987676389017425862299*\[Omega]^2) + 
           8960*r^6*(44631125042697807110562291976 + 
             57090700128385227779870359107*\[Omega]^2) - 
           128*r^9*(-46609535711171458156335602055 + 
             200497329329259248368261042042*\[Omega]^2)))/
         (9133622482399173201981578040000000*r^20) + 
        (\[Alpha]1^2*(56223967668035773373087691571200000 + 
           84364712172346257840612411187200000*r + 
           25170136578532714997830203855052800*r^2 - 5365715355*r^18*
            (4075011443900898658125 + 160051350375758290696*\[Omega]^2) + 
           1951169220*r^17*(44825125882909885239375 + 1588257174774980035759*
              \[Omega]^2) - 133034265*r^16*(790698134271458024408071 + 
             10164313109745497120004*\[Omega]^2) - 1949220*r^15*
            (-5578328797562359960931733 + 3740977753379409848612242*
              \[Omega]^2) - 2613811200*r^3*(12997009864251317595661583 + 
             7576871764228974765317760*\[Omega]^2) + 51408*r^14*
            (2524926274345429815913940615 + 128887693103807242749989339*
              \[Omega]^2) - 8160*r^11*(4189744999308661782599581881 + 
             921741454023767006147922472*\[Omega]^2) - 
           2448*r^12*(-59606855202113587313790924100 + 
             2905962621588364547137483553*\[Omega]^2) + 
           322560*r^4*(-30783123490523612202538040355 + 
             3996418121365826240459852048*\[Omega]^2) - 
           2448*r^13*(90214345224887196046434222795 + 
             5365039998334848475866332659*\[Omega]^2) - 
           53760*r^5*(-105684113842108484339748297071 + 
             5423919296984580777795685704*\[Omega]^2) + 
           192*r^8*(255123029276297486164772082885 + 
             197928371456413615761164916682*\[Omega]^2) - 
           160*r^9*(-113071086132580965233781861435 + 
             300584705735807185124161794004*\[Omega]^2) + 
           1280*r^6*(1076584278284194084941957267693 + 
             931677221689048760164389546500*\[Omega]^2) + 
           16*r^10*(2300344537655733062894679873825 + 
             970390738343355716071071075074*\[Omega]^2) + 
           128*r^7*(-9391012901177755391190117335655 + 
             3935057838076390804211859085664*\[Omega]^2)))/
         (22263204800847984679830096472500000*r^20)) + 
      c^8*(-(\[Lambda]ev*(82699683990450470235500131123200 - 
            41893170237228059828429972275200*r + 
            9479207399732603322723134423040*r^2 - 3475520173125*r^18*
             (-1807325756379 + 555194588450*\[Omega]^2) + 4634026897500*r^17*
             (-5421977269137 + 1755335526160*\[Omega]^2) + 
            325584*r^13*(-154951921808754574635 + 83689109670703665248*
               \[Omega]^2) - 176358*r^16*(-225010631041809487875 + 
              92311488811240870414*\[Omega]^2) + 108528*r^15*
             (-387001693792589250375 + 233126575995977580577*\[Omega]^2) - 
            54264*r^14*(-910641391020213896745 + 424334177269232168674*
               \[Omega]^2) + 14592*r^11*(111397212582091922010 + 
              3047513163794846331019*\[Omega]^2) + 1824*r^12*
             (20032846479030034229685 + 11019921838118599180381*\[Omega]^2) - 
            3584*r^9*(2785230221074511529420 + 32253851012788254321809*
               \[Omega]^2) + 3072*r^7*(-8628712742631863879607825 + 
              77263339669411647230332*\[Omega]^2) + 10240*r^5*
             (30589597870465405065316293 + 623646278562986524561772*\[Omega]^
                2) + 163840*r^3*(-17530557999561661966148301 + 
              756059438703362373802040*\[Omega]^2) - 15360*r^6*
             (375467217573080022436837 + 975957332704693310165368*\[Omega]^
                2) - 384*r^10*(2880319219593810293430 + 
              1212424488230220720276451*\[Omega]^2) - 40960*r^4*
             (2308237121905315560228657 + 2765105219168192043120310*\[Omega]^
                2) + 256*r^8*(13657171905739387378985940 + 
              9545922796920833128644007*\[Omega]^2)))/
         (394012412963364569152779000000*r^20) - 
        (\[Alpha]2^2*(747259230457532883962039593425960960000 - 
           429844145075094690752069176238960640000*r + 
           56495178100986479360748685919730974720*r^2 + 77233781625*r^18*
            (-24162717895916476619457 + 6381749681641186355590*\[Omega]^2) - 
           28085011500*r^17*(-265789896855081242814027 + 
             67291150718280692422885*\[Omega]^2) - 2624061440*r^3*
            (9871547605685426712909572879 + 676960622198140413540907500*
              \[Omega]^2) + 2116296*r^16*(-4655128288874654313110413025 + 
             1781507239159196574310999776*\[Omega]^2) - 
           325584*r^15*(-19024350017191992969389054525 + 
             8937275857173846285566798451*\[Omega]^2) - 
           15504*r^13*(-543320911645609129084397541000 + 
             19792147486838928201795168587*\[Omega]^2) + 
           14592*r^11*(-124312919531553726426805461490 + 
             422477480825595194883502267923*\[Omega]^2) + 
           6307840*r^4*(-155029464018007204012816612986 + 
             570763801203430676527425793469*\[Omega]^2) + 
           7752*r^14*(-677384431380703282796918218770 + 
             639362068709452987471857620279*\[Omega]^2) + 
           3648*r^12*(-1501565267441479217038624794205 + 
             792624950822246811949742139551*\[Omega]^2) + 
           394240*r^5*(10137357893532472790942736985772 + 
             1508433540919335522952745197913*\[Omega]^2) - 
           9216*r^8*(7743393022450544420056287105215 + 
             8954350560360296256818359196633*\[Omega]^2) + 
           768*r^10*(21161706619722797943671445574935 + 
             9658092726595779504680455786207*\[Omega]^2) + 
           14336*r^7*(-25847140588098390001007847604860 + 
             10459595487003790937023054171793*\[Omega]^2) + 
           28160*r^6*(18546802734757298764305138430732 + 
             24575343846936358349319488663985*\[Omega]^2) - 
           512*r^9*(-17903782344882718010482640553255 + 
             60712153075178574019999512399641*\[Omega]^2)))/
         (31236988889805172350776996896800000000*r^20) + 
        (\[Alpha]1^2*(1860034524216058756270942666390241280000 - 
           1064229730849633654817723297005240320000*r + 
           144592607071428433617451491246440693760*r^2 - 1158506724375*r^18*
            (-2797087855093576838937 + 566335547483452413232*\[Omega]^2) + 
           32405782500*r^17*(-399983563278381487967991 + 
             73059830039649081644914*\[Omega]^2) - 12148353*r^16*
            (-872893922958758319000356975 + 117365013919305894929259064*
              \[Omega]^2) - 984023040*r^3*(68081860547078050508176158217 + 
             4562731496879631282227420400*\[Omega]^2) - 
           569772*r^15*(-21706202498924550809565001275 + 
             8838620805840427847156296316*\[Omega]^2) + 
           23256*r^14*(-915566332700472539576033718195 + 
             262061993636284181543868768344*\[Omega]^2) - 
           46512*r^13*(-182051177625061160295168554475 + 
             313074876948038271147215962286*\[Omega]^2) + 
           7296*r^11*(1342243945539407734820207244435 + 
             834654300507399746821616561258*\[Omega]^2) - 
           1824*r^12*(9091626902526127817964244556130 + 
             2026560000166294210190438130077*\[Omega]^2) + 
           122880*r^5*(84511139451577837871967304659674 + 
             11560847801053317863531345623713*\[Omega]^2) + 
           184320*r^4*(-18366812320117723401984765376081 + 
             47582780346396447721398580574824*\[Omega]^2) + 
           5120*r^7*(-227011170298221002705131717196643 + 
             70815633072468367966090476812248*\[Omega]^2) - 
           1920*r^8*(72508448588234467942087240263951 + 
             84121658271487412581462180059262*\[Omega]^2) + 
           5120*r^6*(305096803154297591202261353796699 + 
             327722047436181914492172957487402*\[Omega]^2) - 
           128*r^9*(-187568345242546240567257852762375 + 
             454819080725845405834844163018142*\[Omega]^2) + 
           64*r^10*(742282942701917906041630393502325 + 
             586119776983120915696041002715379*\[Omega]^2)))/
         (76140160418900107605018929935950000000*r^20)) + 
      c^10*((\[Lambda]ev*(-9534069325333141000022914419916800 + 
           4868985216129466650578645264179200*r - 
           992862664151813567428966807449600*r^2 + 1663666579575*r^18*
            (-1714525359797250 + 62035512201791*\[Omega]^2) - 
           887288842440*r^17*(-12858940198479375 + 490337715445612*
              \[Omega]^2) - 298750452*r^15*(-116214738638233930515 + 
             6950582984602289026*\[Omega]^2) + 57452010*r^16*
            (-401284106829089443440 + 19123081504891192973*\[Omega]^2) - 
           16221744*r^13*(-2273919992143124212629 + 120377042492113914278*
              \[Omega]^2) + 1351812*r^14*(-30524309720196005030787 + 
             1546453071453335999578*\[Omega]^2) - 81312*r^11*
            (-34907167600629133537539 + 11500490974179407032940*\[Omega]^2) - 
           20328*r^12*(1021630915959077452078827 + 45312235254890301502162*
              \[Omega]^2) + 2016*r^10*(1039521015914081566251067 + 
             15016550313456783407724926*\[Omega]^2) + 
           448*r^9*(7605234032840192303857467 + 38834787186138708201586348*
              \[Omega]^2) - 5376*r^7*(-276471117443785251972553899 + 
             50768753673225094136764916*\[Omega]^2) - 
           1408*r^8*(160713985352975790649621218 + 84636319119167239348031041*
              \[Omega]^2) + 4608*r^6*(310193267164495293591241691 + 
             98678064431110053027535032*\[Omega]^2) + 
           71680*r^3*(3851676166894072312880808405 + 
             268363130370703493687414944*\[Omega]^2) + 
           2048*r^4*(1396388247519795334103892285 + 
             1285833161086605043685490404*\[Omega]^2) + 
           512*r^5*(-50883251563176521914766923659 + 
             2549300007015438246087610256*\[Omega]^2)))/
         (750889156004932027662908579250000*r^20) - 
        (\[Alpha]2^2*(39158230904704911200042389730505523200000 - 
           23719998737643080319125436236903424000000*r + 
           2809732666500199148375704909506988953600*r^2 + 
           3360942585*r^18*(-114610198100580257365858750 + 
             3565372560181945752757601*\[Omega]^2) - 611080470*r^17*
            (-2521424358212765662048892500 + 75188791250842731602290903*
              \[Omega]^2) + 407386980*r^16*(-6426423082787088234376148659 + 
             281097444694123000466248496*\[Omega]^2) - 2984520*r^15*
            (-999748259985163330084155594609 + 44704139324344340589620754293*
              \[Omega]^2) + 2152550400*r^3*(-500436638302923917877777383041 + 
             58251399506721901945056592000*\[Omega]^2) - 
           105336*r^13*(-20847437698784941343369921741670 + 
             368829762236783613858345550783*\[Omega]^2) + 
           298452*r^14*(-9514579907299429431182782119870 + 
             627866550706675282436540676289*\[Omega]^2) + 
           3520*r^11*(-26453402695310873380584876853029 + 
             49474052911055936048057153252834*\[Omega]^2) + 
           1920*r^10*(269179838294253481866674083888053 + 
             184934049030344747926200172904549*\[Omega]^2) + 
           176*r^12*(-5868663948590672827950703011506475 + 
             189468488130421332756613380797374*\[Omega]^2) + 
           465920*r^4*(69545388216301449493568258716215 + 
             379422988995693179179391739064456*\[Omega]^2) + 
           7168*r^7*(-1598783083475765287735981441312800 + 
             441272036651232208850323900019263*\[Omega]^2) + 
           26880*r^6*(708130648815428184585204803310968 + 
             916654320845030310972920543359333*\[Omega]^2) + 
           17920*r^5*(9054215079309046401298014934682604 + 
             1910917408193280285350488300814801*\[Omega]^2) - 
           1536*r^8*(2353173380478729934765907634450930 + 
             2628970085286044265195508738710223*\[Omega]^2) - 
           128*r^9*(-2722755839212740358420485402004695 + 
             8277162307305957269245967176033994*\[Omega]^2)))/
         (27059041625793730548860573561853000000000*r^20) + 
        (\[Alpha]1^2*(536087238962022564680219479918431436800000 - 
           323195962052041171014521420897248972800000*r + 
           39467869892524786162945842003224990822400*r^2 - 
           2107311000795*r^18*(-1745701539900352814040625 + 
             41631818561202050768348*\[Omega]^2) + 29472881130*r^17*
            (-499270640411500904815618750 + 10741383273003189981838117*
              \[Omega]^2) - 258534045*r^16*(-63118485297112563437730830791 + 
             1040346200180740049977193974*\[Omega]^2) - 147733740*r^15*
            (-13800604246563200821040626438 + 3771897181802409604241443001*
              \[Omega]^2) + 124309785600*r^3*
            (-124074758520325272410159776301 + 14021995970523883140695428480*
              \[Omega]^2) + 579348*r^14*(-38673790433078396455149070807845 + 
             1814078199883171211702142835294*\[Omega]^2) - 
           1158696*r^13*(-26245150857875808040451638246830 + 
             2498093106676701669037142053337*\[Omega]^2) + 
           87120*r^11*(84019380010100979184428704831619 + 
             31582020214841975881727296564576*\[Omega]^2) - 
           2904*r^12*(8040147707050694035442060331143700 + 
             92583267575952694948055326899001*\[Omega]^2) + 
           887040*r^5*(2649530657024744243675179242460093 + 
             542639870011681202259675145311784*\[Omega]^2) + 
           1774080*r^4*(152405896033430076211910796859285 + 
             1338057932065206811445180936771536*\[Omega]^2) + 
           8320*r^6*(34860133935356314864350978267518619 + 
             40208938335098707986526964591905340*\[Omega]^2) - 
           672*r^8*(72348464393002916407993275366877005 + 
             80281461671795819631908070172588958*\[Omega]^2) - 
           80*r^9*(-59550391232668907950045312197384525 + 
             134497144765401824922351701413345036*\[Omega]^2) + 
           64*r^7*(-2978651523396743195273517407626763145 + 
             595445232734717382577035433238415968*\[Omega]^2) + 
           r^10*(9333117471014525606423524131055073400 + 
             9849852467361442803396182168471870704*\[Omega]^2)))/
         (362760276795797200170662064313591781250000*r^20)) + 
      c^12*((\[Lambda]ev*(9207825420283401376834956952023859200 - 
           4449060709493640959852030514755174400*r + 
           1097824279394024025049765357357547520*r^2 - 7589092380494625*r^18*
            (159218385929955 + 42533698810106*\[Omega]^2) + 
           2023757968131900*r^17*(2388275788949325 + 672385089242384*
              \[Omega]^2) + 21764173200*r^15*(1110142686675473854155 + 
             159769891902250193347*\[Omega]^2) - 108820866*r^16*
            (117700374652317583210125 + 22838804576120522789818*\[Omega]^2) + 
           137457936*r^13*(174695106939385159502667 + 29702389489016977785928*
              \[Omega]^2) - 467544*r^14*(61664576769778363182180981 + 
             6352186548285580369128994*\[Omega]^2) + 123648*r^11*
            (26945428785564020736735423 + 70487125571632959336147929*
              \[Omega]^2) + 15456*r^12*(-730385583346692554115908997 + 
             222466881208524114271960391*\[Omega]^2) + 35553280*r^3*
            (-9870964444922216669421966189 + 1446891702565348984531758080*
              \[Omega]^2) - 3584*r^9*(-190365787423990413432000909 + 
             2491343993192255129908037909*\[Omega]^2) - 
           1152*r^10*(-1463330447663913843960192674 + 
             63193385360324354142232128625*\[Omega]^2) - 
           3072*r^7*(1303645522677933902223456361851 + 
             72114903400039699292223756832*\[Omega]^2) + 
           22528*r^5*(1835839063820651052730657006161 + 
             130572149792820464985350761820*\[Omega]^2) - 
           81920*r^4*(301012994536846949982019725225 + 
             298628748971685000918093690143*\[Omega]^2) - 
           9216*r^6*(-123685570718978367668796869719 + 
             325184421052751471574404094280*\[Omega]^2) + 
           256*r^8*(1402320653790978948749319718422 + 
             1692792586273199959736725759183*\[Omega]^2)))/
         (10880383870511465080835545313332500000*r^20) + 
        (\[Alpha]2^2*(83200227688207452702208352905665325301760000 - 
           48102108562394936172009914478422373642240000*r + 
           6704462532816090504379828702330738133975040*r^2 + 
           1984076439345*r^18*(180934543209299504438832525 + 
             41557232511666002630883622*\[Omega]^2) - 721482341580*r^17*
            (1990279975302294548827157775 + 438192366651710498196944533*
              \[Omega]^2) - 14799637776*r^15*
            (341051527180548651021492528825 + 23180547007628406762087992303*
              \[Omega]^2) + 16976055096*r^16*
            (189497796822390492537278847175 + 34084644692723899120384420672*
              \[Omega]^2) + 3606768*r^13*
            (-733412466909131082458782897614240 + 
             2828350481883684984189337221611*\[Omega]^2) - 
           106766499840*r^3*(34263205154638805078692175193761 + 
             6909430005674565567221703680000*\[Omega]^2) + 
           467544*r^14*(10643433809767074024226500586052358 + 
             1446910424213557040118810847141909*\[Omega]^2) + 
           3153920*r^4*(-75274038987150886544269188622204239 + 
             136970264210071158267673080648391786*\[Omega]^2) + 
           5888*r^11*(-45917765870823492972059814271810542 + 
             167699803728773475110834164791951769*\[Omega]^2) + 
           1472*r^12*(581132708200264284694063282162016241 + 
             386921356281059491660051819588482505*\[Omega]^2) + 
           78848*r^5*(7425038083573182622019058265864014492 + 
             741417199915039420700270911123545925*\[Omega]^2) + 
           768*r^10*(3775569844436022900914955834626204307 + 
             1074278226740305319259751541330686679*\[Omega]^2) + 
           14336*r^7*(-4385486886282053945815657496864728098 + 
             1864646442722721752092238477010152225*\[Omega]^2) - 
           3072*r^8*(3151968704733603492139416288073842210 + 
             3087995513233885167432322812004706831*\[Omega]^2) - 
           512*r^9*(-2989654388172417990927543870882629151 + 
             9073729724193948754175599761660653477*\[Omega]^2) + 
           10752*r^6*(7383926471020588760330655696459094132 + 
             9512701389453701200318028685099384355*\[Omega]^2)))/
         (862588128947052542436577364004749934000000000*r^20) + 
        (\[Alpha]1^2*(-207097202168983482809751848547885703495680000 + 
           119066878622830386531217843257460317093888000*r - 
           17170325522529928894433516202271977223864320*r^2 + 
           5952229318035*r^18*(104725349101386754974617625 + 
             18439565323360459058252528*\[Omega]^2) - 166495924980*r^17*
            (14975724921498305961370320375 + 2378786771404429948877470106*
              \[Omega]^2) + 489693897*r^16*(7758744140325618388503801778675 + 
             422056982088067537183226535992*\[Omega]^2) + 
           1958775588*r^15*(-1304420709647833184153480669675 + 
             455046417941301185085156886148*\[Omega]^2) + 
           45757071360*r^3*(206355119244818595778016848111067 + 
             40748514416922102140242603110400*\[Omega]^2) - 
           1402632*r^14*(2395514472624879773743719642292353 + 
             657235950989396977794631564833424*\[Omega]^2) + 
           134688*r^12*(-38800392312768357822094384695199422 + 
             5026379645436075468068202642856097*\[Omega]^2) + 
           400752*r^13*(25458202666644272264111335927308135 + 
             5115762162983512890301137321939686*\[Omega]^2) - 
           26496*r^11*(-13766308335583387287356922658669203 + 
             11541371846451941736148018317866362*\[Omega]^2) - 
           516096*r^5*(2921140200420238140918104484504174583 + 
             244590733808725166368957769181640205*\[Omega]^2) - 
           1290240*r^4*(-572455913940897064817010180497588783 + 
             814545737525962429023563832315686104*\[Omega]^2) - 
           320*r^10*(25159324607270857274408935398755474607 + 
             13422895463577741137486102979305350919*\[Omega]^2) - 
           2048*r^7*(-97163449800860421080960060440510580349 + 
             32391748197738417589627655731275809932*\[Omega]^2) + 
           384*r^8*(38635188515314140379215314528931240753 + 
             37814589278337629344023471529147443710*\[Omega]^2) + 
           128*r^9*(-32076282954545735693876303632983776385 + 
             68906125436422875485767046344770851134*\[Omega]^2) - 
           1024*r^6*(239285249505531481029881390203530915567 + 
             240289141803093102736938284283496421690*\[Omega]^2)))/
         (2102558564308440572189157324761577964125000000*r^20)) + 
      c^14*((\[Lambda]ev*(3239393273210251046779935717833441280000 - 
           1599367822232309068431019671227814912000*r + 
           346714588624718221690661094170716876800*r^2 - 4437912153299625*
            r^18*(-114928034427765405 + 13863146595247013*\[Omega]^2) + 
           1183443240879900*r^17*(-1723920516416481075 + 219152655926802632*
              \[Omega]^2) + 197537340*r^15*(-24990323526826886007730125 + 
             4570715000401685428199398*\[Omega]^2) - 98768670*r^16*
            (-37595204951355614855679975 + 5562390391789738354751083*
              \[Omega]^2) + 7836192*r^13*(-703701804334191396865900065 + 
             120490951043454329794392547*\[Omega]^2) - 3591588*r^14*
            (-1633431197892047124761739945 + 236984748896878112211350282*
              \[Omega]^2) + 81120*r^11*(-2821669943458233224590222185 + 
             15316098285346633339481226164*\[Omega]^2) + 
           4056*r^12*(843768322437710853238367441745 + 
             152038201900944387106085455814*\[Omega]^2) + 
           174080*r^3*(-583597829433466051137772221919455 + 
             7089496672128311363272138941152*\[Omega]^2) + 
           512*r^5*(20501086171703786798749995491310195 + 
             8960051832354067605639617037248*\[Omega]^2) - 
           448*r^9*(1751061962435266846213816688955 + 
             11141350971886661292911151875564*\[Omega]^2) + 
           768*r^7*(-1017158328152356896561957726213885 + 
             53653757086102325579354301171988*\[Omega]^2) - 
           288*r^10*(1145833062322287400574771065145 + 
             53716304871421055993198240648682*\[Omega]^2) - 
           4608*r^6*(13629791798144059129514627118225 + 
             94852485480527344658530204588184*\[Omega]^2) + 
           128*r^8*(616482252186764715918380641693140 + 
             587297255603434811647692758061607*\[Omega]^2) - 
           2048*r^4*(2159350231828947664410010542452175 + 
             1634602591648028217591704910307588*\[Omega]^2)))/
         (20686329833809922984938580526973415625000*r^20) + 
        (\[Alpha]2^2*(146352827948406726029629920962869270609920000000 - 
           89114446118777220406835772467153702381568000000*r + 
           11045775009009780919230720757051662988813824000*r^2 + 
           98620270073325*r^18*(-7682548827760784956091643075 + 
             796757868423732848177846843*\[Omega]^2) - 17930958195150*r^17*
            (-169016074210737269034016147650 + 16802524851237796217913318829*
              \[Omega]^2) + 192598906500*r^16*
            (-24023389790632394489493276046475 + 
             3293220605782466250651524048752*\[Omega]^2) - 
           1975373400*r^15*(-2199243368991330895400147692577775 + 
             281186975784799933684795968360881*\[Omega]^2) - 
           26138112000*r^3*(189452116279158320622530295559040409 + 
             3385490492804933922057539069379200*\[Omega]^2) - 
           279864*r^13*(-14145341845321858400597869372086496050 + 
             352213041272104266122782677745257569*\[Omega]^2) + 
           270400*r^11*(-1600117453033569783176925801345832773 + 
             3771825394740511781926496244746226218*\[Omega]^2) + 
           46644*r^14*(-86391283598987262325944994975153809150 + 
             19067136942221742224942736058451779919*\[Omega]^2) + 
           2704*r^12*(-788286436309594394599860221780438519175 + 
             154189350570350003179357327034835804662*\[Omega]^2) + 
           50176*r^7*(-1364554461748838311171737417268394119950 + 
             461834174620928389475579777469999651223*\[Omega]^2) + 
           197120*r^5*(3933004585119577252448385091204165508220 + 
             620070512614842671504464923538850270677*\[Omega]^2) + 
           1920*r^10*(1668386591792485897348213885818061429095 + 
             738632354898559514799375335186444784419*\[Omega]^2) + 
           394240*r^4*(-79209288167757252406091309236821920925 + 
             1759123198587506894330778000830951724296*\[Omega]^2) - 
           1536*r^8*(10206314935243956741868202607595497406425 + 
             10281560248246878235792441646810491900141*\[Omega]^2) + 
           3840*r^6*(25263588929983930702387896116759064368520 + 
             31535521343200766170405731136509861560677*\[Omega]^2) - 
           128*r^9*(-14795843256069637173310651683118836085425 + 
             41827666669992144816077290429388598750878*\[Omega]^2)))/
         (8199978400802918231537713566570154060087500000000*r^20) + 
        (\[Alpha]1^2*(-364293007841486789942049641354139760066560000000 + 
           220737641258245453858229758227967069865779200000*r - 
           28228798222940161785590292486930902248983552000*r^2 + 
           295860810219975*r^18*(-4446677752655612801317680375 + 
             353533377314683747973960632*\[Omega]^2) - 8275826859300*r^17*
            (-635874918629752630588428293625 + 45607394017075393244412951589*
              \[Omega]^2) + 55557376875*r^16*
            (-92519059233883551019120701942611 + 
             4458308664237798860913823495556*\[Omega]^2) + 
           62224262100*r^15*(-43069078297498037957120677064525 + 
             12402867203486378965034513233422*\[Omega]^2) + 
           2306304000*r^3*(5572800419975930862937768981304784471 + 
             96977734433705602912496424349098112*\[Omega]^2) + 
           3918096*r^13*(-1902842508464759544879366082487250225 + 
             658539344012760664336888239164129633*\[Omega]^2) - 
           559728*r^14*(-14846978756291490317974452706916470350 + 
             1857768427304964360592518902929016411*\[Omega]^2) - 
           730080*r^11*(4500494011574195269430488654167342005 + 
             1969050560210654423555019709170204344*\[Omega]^2) + 
           8112*r^12*(922739289445216817534506180849109385300 + 
             65087280841700332096542238767126794513*\[Omega]^2) - 
           23040*r^5*(87680952848874679675203052966134580150005 + 
             13011087408446133048396180411136161345736*\[Omega]^2) - 
           46080*r^4*(-5293910292555217067271870578538991746875 + 
             36708786466685331818693026773484713953104*\[Omega]^2) - 
           6400*r^6*(44281964050431670799995991067355320242847 + 
             46146862458005579748423378605430154028444*\[Omega]^2) + 
           160*r^9*(-30750683292013863234949521156682522414605 + 
             62554506424782508425745965964027994642972*\[Omega]^2) + 
           192*r^8*(170883246625063094328929419966612479633225 + 
             173357442934738863743614096704573415868002*\[Omega]^2) - 
           128*r^7*(-1657544060702631805706633389950775114710225 + 
             430077939868307498341152503500993842768736*\[Omega]^2) - 
           16*r^10*(599992332527798388243797836402424687169375 + 
             446284619304788941116297429034367769415846*\[Omega]^2)))/
         (19987447351957113189373176818514750521463281250000*r^20))) + 
    \[Chi]^12*((\[Lambda]ev*(-1154433970233260069172019200 + 
         568686407622209785862553600*r - 167560432712279958134784000*r^2 - 
         224023025268959356440*r^20*\[Omega]^2 + 960960*r^13*
          (23224014943071705 + 63125084738704*\[Omega]^2) + 
         945945*r^19*(228364082420331 + 63857484988300*\[Omega]^2) + 
         210210*r^17*(23200133571751491 + 324048569257712*\[Omega]^2) - 
         5322670080*r^3*(-11722100478510851 + 343732644736500*\[Omega]^2) - 
         216216*r^15*(-88763115948842615 + 356285257725228*\[Omega]^2) + 
         69888*r^11*(309733017651765015 + 441275370156734*\[Omega]^2) - 
         945945*r^18*(1519131815745515 + 447833693099032*\[Omega]^2) - 
         84084*r^16*(133486723851952635 + 1805500217777152*\[Omega]^2) + 
         96096*r^14*(-256174836634697085 + 7026247293263434*\[Omega]^2) - 
         4336640*r^8*(-7923752408499057 + 8870258601925094*\[Omega]^2) + 
         4014080*r^4*(1398456807439308903 + 278263084326230294*\[Omega]^2) - 
         163840*r^5*(55869368062407776877 + 1147146446557630964*\[Omega]^2) + 
         22528*r^7*(74359206185534152155 + 1271175184422333278*\[Omega]^2) - 
         1664*r^12*(9811170547238501595 + 1814553320720411554*\[Omega]^2) - 
         2048*r^9*(128372533721562049920 + 1897788454483604797*\[Omega]^2) + 
         3584*r^10*(8618323273430675805 + 2926461836952100868*\[Omega]^2) + 
         20480*r^6*(-46804020231402475041 + 10864896547783972726*
            \[Omega]^2)))/(194272453464087398400*r^22) + 
      (\[Alpha]2^2*(-66999237847404384008897741979648000 + 
         30132297457812342004793539166208000*r - 
         6789441060680995896700532723712000*r^2 + 
         420436471391407829456825396670*r^20*\[Omega]^2 + 
         58607920250880*r^3*(50447227231535543171 + 2922695754556483125*
            \[Omega]^2) - 58963905*r^19*(8010237426111195160455 + 
           73326384815957091424*\[Omega]^2) - 14637342720*r^4*
          (-43363651230602348928854 + 13881509781710456745251*\[Omega]^2) + 
         15723708*r^18*(180788363926329295288935 + 30186002085422995230614*
            \[Omega]^2) - 176934912*r^7*(-485038250447533073757895 + 
           79759312081671802467687*\[Omega]^2) + 1531530*r^16*
          (9826827158068072811946903 + 134668535152289975061152*\[Omega]^2) + 
         714714*r^17*(-11281840958795163688540125 + 194224702663109066368472*
            \[Omega]^2) + 10723328*r^9*(-1213599761406701746332255 + 
           202659090395599904358959*\[Omega]^2) + 1225224*r^15*
          (-17059497343015225780735515 + 220539320356116719219824*
            \[Omega]^2) - 848640*r^11*(-149460439910746746069750 + 
           313547865267309187271699*\[Omega]^2) - 20500480*r^5*
          (23945158237984976280977832 + 951119828055232892454689*
            \[Omega]^2) + 466752*r^13*(-36221878099199064524740950 + 
           1462484194897439937420277*\[Omega]^2) + 58344*r^14*
          (380180592680356581779095815 + 5597502959932508917365418*
            \[Omega]^2) + 42432*r^12*(174463716691647317331574485 + 
           34245109523393840570620852*\[Omega]^2) - 
         26112*r^10*(21675636178642761139549725 + 59993366854525659968911712*
            \[Omega]^2) - 394240*r^6*(331095828928086956267492244 + 
           134931995316295747493627537*\[Omega]^2) + 
         34816*r^8*(492098537991295549467047895 + 182064885168996942944371912*
            \[Omega]^2)))/(98186249915771745179612160000*r^22) + 
      (\[Alpha]1^2*(883115544037855274323579741667328000 - 
         395317864113144541685468536504320000*r + 
         91072899962273202626205428908032000*r^2 + 
         3716724421479014386067958491160*r^20*\[Omega]^2 - 
         1522283642880*r^3*(25883161217568627485771 + 1496030739865818156000*
            \[Omega]^2) + 766530765*r^19*(-6883628666613096129075 + 
           2214504047068366723396*\[Omega]^2) - 477837360*r^16*
          (-66185351233680979737745 + 2979413659297380980816*\[Omega]^2) - 
         51102051*r^18*(-540027289773722512418715 + 40530296357543447067584*
            \[Omega]^2) + 58549370880*r^4*(-148454875504921960813631 + 
           45061141408437243610584*\[Omega]^2) + 7468032*r^13*
          (39290901266135082274420710 + 64531526804040801892157*\[Omega]^2) + 
         4900896*r^15*(15718729457232466601501565 + 562774796455716141025849*
            \[Omega]^2) + 328007680*r^5*(19984397098999838546910882 + 
           720749345722153270098929*\[Omega]^2) + 735488*r^12*
          (-273376880858155126480031835 + 2356041177438139583994856*
            \[Omega]^2) + 714714*r^17*(-75042815648011784164995975 + 
           6638437891553736271722064*\[Omega]^2) + 233376*r^14*
          (-974218902707625673245972825 + 28817579857647115716930668*
            \[Omega]^2) + 113152*r^11*(238228014232733519974244265 + 
           136842609840782815680634738*\[Omega]^2) - 
         278528*r^8*(907252797970898311240983675 + 
           286045073795867303605516096*\[Omega]^2) - 
         69632*r^9*(-2518087569043218672439014075 + 
           400693072069445335048930459*\[Omega]^2) + 
         87040*r^10*(422587783543980457817283870 + 
           428132013474031291742759593*\[Omega]^2) + 
         69632*r^7*(-16959469554550721074767290400 + 
           2660342675148625832612964757*\[Omega]^2) + 
         81920*r^6*(22366931112759958478431120443 + 
           8417970820461806901673864364*\[Omega]^2)))/
       (1276421248905032687334958080000*r^22) + 
      c^2*((\[Lambda]ev*(-2308867940466520138344038400 + 
           1120221854153348728887705600*r - 311935216089364817625661440*r^2 + 
           101911426513123467240*r^19*\[Omega]^2 - 24568057980251100315*r^20*
            \[Omega]^2 - 315315*r^18*(233747756817003 + 645906430141732*
              \[Omega]^2) + 378378*r^15*(576912711634275 + 1135099256645776*
              \[Omega]^2) - 39039*r^16*(7045829206122735 + 8525841914030264*
              \[Omega]^2) + 5148*r^14*(-22966711826607255 + 14747471753541784*
              \[Omega]^2) + 15015*r^17*(15089664582779787 + 21439251398191040*
              \[Omega]^2) + 3744*r^13*(34945850697619785 + 141669246129283784*
              \[Omega]^2) - 528*r^11*(62944613942627235 + 1194554184532293472*
              \[Omega]^2) - 215040*r^3*(-516202923318232865893 + 
             11911298591524987200*\[Omega]^2) + 1792*r^7*
            (1400367140414257989915 + 13094333044444548976*\[Omega]^2) - 
           128*r^9*(2233046807029399293225 + 13255590678574338176*
              \[Omega]^2) - 10240*r^5*(1512449892659182957617 + 
             23112572423781326512*\[Omega]^2) + 12800*r^6*
            (-102838294118516944485 + 28370257094580065048*\[Omega]^2) + 
           512*r^10*(99135669225572106165 + 31663926673855408849*
              \[Omega]^2) + 5120*r^4*(1889064053433141266205 + 
             386346814311166956352*\[Omega]^2) - 128*r^8*
            (380162534044761512955 + 503431953585886710088*\[Omega]^2) - 
           8*r^12*(-1699124283989248545 + 526577481473911915376*\[Omega]^2)))/
         (2185565101470983232000*r^22) + 
        (\[Alpha]1^2*(1766231088075710548647159483334656000 - 
           852855489495345658502819211116544000*r + 
           172286519595502729531863865204408320*r^2 - 
           1789039321206160596064385133240*r^19*\[Omega]^2 + 
           462943187584628725258861281705*r^20*\[Omega]^2 + 
           1786785*r^17*(-2279170994027332370639535 + 
             219168284786092629113984*\[Omega]^2) - 3659335680*r^3*
            (21370592392087066171491457 + 871288302897852494054400*
              \[Omega]^2) + 1786785*r^18*(777278498954203318125339 + 
             1107451416809988293978540*\[Omega]^2) - 196911*r^16*
            (-10381833811051103992368365 + 9361579431537284605101176*
              \[Omega]^2) + 218790*r^15*(16122257699492847904330581 + 
             27870046472784713219584544*\[Omega]^2) - 
           7956*r^14*(179401052834805236095669525 + 
             30775207690366660706409496*\[Omega]^2) + 10608*r^13*
            (-16178347241432290874329095 + 35412186336919792670974336*
              \[Omega]^2) + 17680*r^11*(-281138401773095898208237065 + 
             756380039515703940105409664*\[Omega]^2) - 
           8704*r^9*(-33666059199841044565724157195 + 
             5614218218447428853469582952*\[Omega]^2) + 
           81920*r^5*(158617593732300433013536061883 + 
             7104098953545529237496526332*\[Omega]^2) - 
           680*r^12*(13210836754051560907937244357 + 
             16689175792866552157674680704*\[Omega]^2) + 
           2176*r^10*(5441287617519336753926216715 + 
             18659491421398252688195333912*\[Omega]^2) + 
           107520*r^4*(-126054372347925865173189233761 + 
             48977853599882159839432465920*\[Omega]^2) - 
           1024*r^8*(316642933418445068591661877905 + 
             161818315710197358029949379117*\[Omega]^2) + 
           1024*r^7*(-2102700134436198869968795733235 + 
             268331618336664978212459316088*\[Omega]^2) + 
           2560*r^6*(1111305896770011928100103224913 + 
             479450411670535330983978973160*\[Omega]^2)))/
         (14359739050181617732518278400000*r^22) + 
        (\[Alpha]2^2*(-1741980184032513984231341291470848000 + 
           844651445210839990868542722035712000*r - 
           167135696878542918261116098429071360*r^2 - 
           2401496577174528017163979509510*r^19*\[Omega]^2 + 
           617607110363327850424695591555*r^20*\[Omega]^2 + 
           62270915266560*r^3*(1221742119616782582283 + 50064059042755758000*
              \[Omega]^2) - 2625480*r^15*(584060152693799316987585 + 
             657817765989057259643843*\[Omega]^2) - 510510*r^17*
            (10685522706414713868523743 + 7937924265854165301179884*
              \[Omega]^2) + 255255*r^18*(7258707296977467831282783 + 
             17713156595501809482231574*\[Omega]^2) + 131274*r^16*
            (41928948898448692538208345 + 45567405662782937799880382*
              \[Omega]^2) + 43758*r^14*(2468681482244673791851855 + 
             104870271404345806739489396*\[Omega]^2) - 2562560*r^5*
            (4926657223715932755167573373 + 234998607007166696351809892*
              \[Omega]^2) - 15375360*r^4*(-829039767934834629909014519 + 
             342784814613394916340639880*\[Omega]^2) + 
           17952*r^12*(482853281814673250321508915 + 
             450735977075697153311437012*\[Omega]^2) + 
           2652*r^13*(-683731224995291520299315745 + 
             2121924514258264170601852808*\[Omega]^2) - 
           6528*r^11*(-738177948777320726194996125 + 
             2520086028832599237833711914*\[Omega]^2) - 
           8160*r^10*(2751846755046424883394719469 + 
             6991463251421122023686794136*\[Omega]^2) + 
           2176*r^9*(-101494629277440225695151822135 + 
             20581614086265924895524049448*\[Omega]^2) - 
           3072*r^7*(-665007462952526408908490041130 + 
             88969310616290066605917967693*\[Omega]^2) + 
           256*r^8*(918920050970083004745331018665 + 
             639317506010198891214810426566*\[Omega]^2) - 
           1280*r^6*(2044880581448763944899121257995 + 
             962260981280526555393006363122*\[Omega]^2)))/
         (14359739050181617732518278400000*r^22)) + 
      c^4*((\[Lambda]ev*(-1842476616492283070398542643200 + 
           885019130229391076414560665600*r - 234263033363820462869790720000*
            r^2 - 586396035225*r^20*(-219189438769 + 21367316314*
              \[Omega]^2) + 2345584140900*r^19*(-219189438769 + 
             22158585836*\[Omega]^2) - 42882840*r^18*(-23678674760844450 + 
             2557743071602423*\[Omega]^2) + 14294280*r^17*
            (-105567417885543345 + 12755427534601984*\[Omega]^2) - 
           2858856*r^16*(-660885529669034625 + 67225347207414262*
              \[Omega]^2) + 2450448*r^15*(-787201825113060525 + 
             96229162164558476*\[Omega]^2) + 913920*r^13*
            (-642853893898091304 + 243288561163867597*\[Omega]^2) + 
           79968*r^14*(18179827819374290355 + 259417236116812922*
              \[Omega]^2) - 36126720*r^3*(-2227952146116190761681 + 
             7495204896027628000*\[Omega]^2) - 45696*r^11*
            (2073001362836339535 + 16805376182647261912*\[Omega]^2) - 
           81920*r^5*(130893235262355974500071 + 23224904636553785080*
              \[Omega]^2) - 7616*r^12*(-8860938726489232455 + 
             304219044428638320844*\[Omega]^2) + 7168*r^9*
            (-19625036764054969473075 + 474049751499314066152*\[Omega]^2) + 
           286720*r^4*(23720289518895683025843 + 3880359859782545057728*
              \[Omega]^2) - 2048*r^7*(-766206054140667400470105 + 
             6744310937911753092188*\[Omega]^2) - 5120*r^8*
            (11021056438649272881075 + 7171472542974770054918*\[Omega]^2) + 
           1024*r^10*(22516984243528352194680 + 8933545386013903759627*
              \[Omega]^2) + 20480*r^6*(-37994928790812016712157 + 
             9748344622557238253602*\[Omega]^2)))/(23407402236754230414720000*
          r^22) + (\[Alpha]1^2*(1409452408284417017820433267701055488000 - 
           719114243637919799058098520478187520000*r + 
           132391958226130908861179339042507980800*r^2 + 195465345075*r^20*
            (-16061800222097224301175 + 1207891995266827223194*\[Omega]^2) - 
           5467562100*r^19*(-2296837431759903075068025 + 
             166876943897014339168244*\[Omega]^2) - 36162846720*r^3*
            (1670312660430019176950234821 + 9320413988482129570752000*
              \[Omega]^2) + 408408*r^17*(16132129950688075393792986375 + 
             38495576188433288150676448*\[Omega]^2) + 24300276*r^18*
            (-672094268168221321214252175 + 44626689184116873941300914*
              \[Omega]^2) - 3898440*r^16*(-1493694612815797065943210887 + 
             223475833463013683415625486*\[Omega]^2) - 1782144*r^13*
            (6614786889777830891677133175 + 321483608118618160389785296*
              \[Omega]^2) + 133038080*r^5*(75191049327354256616495764635 + 
             4699952457414148323828184174*\[Omega]^2) + 
           222768*r^15*(-63444595459996397463098547375 + 
             15591043794082133752761563192*\[Omega]^2) - 
           11424*r^14*(-1555607886601848882354077321835 + 
             36973847609977532997303666682*\[Omega]^2) + 
           54190080*r^4*(-155179746386714204287516270319 + 
             76114295662019382119013064832*\[Omega]^2) - 
           28672*r^9*(-5922004038445711921885182288765 + 
             975917487334690723566464826236*\[Omega]^2) + 
           2176*r^11*(-1369428273797063071219291288485 + 
             3380090479660543092582863197744*\[Omega]^2) + 
           5120*r^10*(2888223647558868181537583090013 + 
             5892854024798918417854004103974*\[Omega]^2) - 
           1088*r^12*(3210122361788252094534367943205 + 
             6638926473033804403605198107696*\[Omega]^2) + 
           16384*r^7*(-93951972626129492941676514135735 + 
             8782129530534963220166213469779*\[Omega]^2) + 
           20480*r^6*(89253396549164961989845299536661 + 
             42196862579024444438329647220790*\[Omega]^2) - 
           2048*r^8*(84653533838501259132645181087470 + 
             63186985511482678483864163251339*\[Omega]^2)))/
         (153792805227445125915270761664000000*r^22) + 
        (\[Alpha]2^2*(-1390100186857946159416610350593736704000 + 
           711938421114514607716146552556191744000*r - 
           128520121421083389555929207523124838400*r^2 + 195465345075*r^20*
            (-18690553994259455374395 + 1611434631363629222174*\[Omega]^2) - 
           5467562100*r^19*(-2672749221179102118538485 + 
             224005366918285077869281*\[Omega]^2) + 470117007360*r^3*
            (124778725855025513516785471 + 701033906760245300385000*
              \[Omega]^2) + 24300276*r^18*(-1008064893422409353856178425 + 
             100377656446467341079152699*\[Omega]^2) + 3898440*r^16*
            (-7026455820902562731620679328 + 880631740128893956463655425*
              \[Omega]^2) - 861020160*r^4*(-9117950585015184831708095301 + 
             4790408750884932789352901188*\[Omega]^2) - 
           222768*r^15*(-109988357787993056209058909160 + 
             4889200005722754223695279491*\[Omega]^2) - 
           408408*r^17*(-67343572932941755630957661325 + 
             5955368586105605588912647318*\[Omega]^2) + 
           102816*r^13*(35410726317358778581257508225 + 
             28076310489044459125282859378*\[Omega]^2) - 
           20500480*r^5*(472951051194459525825097463265 + 
             30418640158462927436530890347*\[Omega]^2) - 
           65280*r^11*(-54629355137385845707253822571 + 
             153404351532172090043442864452*\[Omega]^2) + 
           19584*r^12*(288986184544277046766674830725 + 
             225157419912199850997107812742*\[Omega]^2) + 
           5712*r^14*(-2742072529605697658078074058355 + 
             393510208564629454579807436237*\[Omega]^2) - 
           43008*r^7*(-33537478801231926592464280118430 + 
             3357503686202557775896678320941*\[Omega]^2) - 
           35840*r^6*(46638360813501313357763889883926 + 
             24118570016899600326316448977189*\[Omega]^2) + 
           1024*r^9*(-127981285669554023949724047847365 + 
             26671833612074120333044249076866*\[Omega]^2) - 
           768*r^10*(26948293303497255435582813944835 + 
             48670636814473368363252546370406*\[Omega]^2) + 
           1024*r^8*(129851064101255907841181535720600 + 
             127127703496806460654190111679721*\[Omega]^2)))/
         (153792805227445125915270761664000000*r^22)) + 
      c^6*((\[Lambda]ev*(-6527169667698852431098596556800 + 
           3910774728610379061908943667200*r + 594424544772568569766293995520*
            r^2 + 5199378178995*r^20*(2348458272525 + 138887556041*
              \[Omega]^2) - 20797512715980*r^19*(2348458272525 + 
             144030807934*\[Omega]^2) + 2851708860*r^18*(37132539361903971 + 
             1770226329831349*\[Omega]^2) - 950569620*r^17*
            (181297878483331287 + 6878092164210800*\[Omega]^2) - 
           27349056*r^13*(2615949496604802095 + 735639834571115156*
              \[Omega]^2) + 2469012*r^16*(87022244268715621635 + 
             2555609145703729018*\[Omega]^2) - 325584*r^14*
            (-472355029410663859005 + 12303112097409478738*\[Omega]^2) - 
           488376*r^15*(433723138740256740375 + 21037435599002850628*
              \[Omega]^2) - 25536*r^11*(220135639252294717035 + 
             971529321837609552824*\[Omega]^2) + 6021120*r^3*
            (-78154432787563093769663 + 55790577900892178822400*\[Omega]^2) - 
           3584*r^10*(265538574159710376382560 + 137257139168902720240547*
              \[Omega]^2) + 608*r^12*(7283455045330954798665 + 
             176146971943361475445156*\[Omega]^2) - 51200*r^6*
            (-825042416955110149060797 + 281595835170480075597694*
              \[Omega]^2) + 81920*r^5*(1499345075654573620241937 + 
             403617052615996378441144*\[Omega]^2) - 143360*r^4*
            (1176234937051862113019955 + 613108978013276751659744*
              \[Omega]^2) + 3584*r^8*(-1348434881616723197165145 + 
             632537400829301533773806*\[Omega]^2) + 
           512*r^9*(14361093935127904994689275 + 1348056767514787423827064*
              \[Omega]^2) - 1024*r^7*(36270143909270789588875035 + 
             5110876096517171935244228*\[Omega]^2)))/
         (35023325596743517258024800000*r^22) + 
        (\[Alpha]2^2*(-4924577980259917033422001830988087296000 + 
           5048549193430211055590104421405589504000*r + 
           207928992490835002129422463581680762880*r^2 - 1733126059665*r^20*
            (200255935652779879011375 + 10474325103863589944131*\[Omega]^2) + 
           315113829030*r^19*(4405630584361157338250250 + 
             224005366918285077869281*\[Omega]^2) - 9548903910*r^18*
            (268526621789431656876586152 + 11732648036792721279892525*
              \[Omega]^2) + 476166600*r^15*(5328613743805162734401116387 + 
             60666013505317057876191525*\[Omega]^2) + 271591320*r^17*
            (12189615378262531295954731542 + 222937683153124819447864283*
              \[Omega]^2) - 626822676480*r^3*(594408362133288456229955363 + 
             652268472457015047570651000*\[Omega]^2) + 1722040320*r^4*
            (-135404196495164701536451141651 + 2676270522551530993176335975*
              \[Omega]^2) - 297256960*r^5*(-264451264493428250771888392179 + 
             93026367426044711041123265863*\[Omega]^2) - 
           244188*r^16*(13550902602231051873203732617455 + 
             475989736599608370055947787921*\[Omega]^2) - 
           23256*r^14*(65828714237478889834923918975745 + 
             6364651776365546989932662369953*\[Omega]^2) - 
           15504*r^13*(-35176072413471176939743252073505 + 
             10807561565131925277947055647254*\[Omega]^2) + 
           279552*r^7*(-107407224621960582925833075719740 + 
             37385341765294593457306296788213*\[Omega]^2) + 
           3648*r^11*(-37577702276763743580168379486125 + 
             90950519897444873879020346284544*\[Omega]^2) - 
           1824*r^12*(154335579413998956116228566520235 + 
             101865991794730230525355360197836*\[Omega]^2) - 
           7168*r^9*(-890881051469624178641716700191410 + 
             161313447724107873220554960585991*\[Omega]^2) + 
           1920*r^10*(-45834755898125485100455255234569 + 
             385777132706264627704502248764914*\[Omega]^2) + 
           17920*r^6*(2544201169887084977944791505668450 + 
             797474271586042153185383706877043*\[Omega]^2) + 
           512*r^8*(-10544208754993386186022094007437460 + 
             826132798789971829157685788888017*\[Omega]^2)))/
         (230112484821564769650723877139760000000*r^22) - 
        (\[Alpha]1^2*(-4993135285990033721025519859387072512000 + 
           5119704758410968153055353893772853248000*r + 
           221036859340108226922120951674107330560*r^2 + 1733126059665*r^20*
            (172090716665327403226875 + 7851297969234376950761*\[Omega]^2) - 
           630227658060*r^19*(1892997883318601435495625 + 
             83438471948507169584122*\[Omega]^2) + 19097807820*r^18*
            (90543881705621559854893056 + 2436231736757472573483097*
              \[Omega]^2) + 12345060*r^17*(-92895272457447669700999097205 + 
             3360118945473809287419840416*\[Omega]^2) + 
           813960*r^15*(2203018055385803768231393129037 + 
             149651238242077720793014897112*\[Omega]^2) - 
           244188*r^16*(1175632701683829273361296167985 + 
             257654780457973705364992330222*\[Omega]^2) - 
           861020160*r^3*(435675986357268767238283556743 + 
             485635686995023659070347571200*\[Omega]^2) + 
           46512*r^14*(-41507571643675320878845996733825 + 
             605805773083506137265738938982*\[Omega]^2) + 
           3010560*r^4*(-80893473366540859330395579487241 + 
             1401733401144938491282536723840*\[Omega]^2) + 
           62016*r^13*(18396065029387660054979482776945 + 
             1514339238225633125626829029088*\[Omega]^2) - 
           1146880*r^5*(-67645488505490863951296392893581 + 
             26782547207720455012185625087072*\[Omega]^2) - 
           32768*r^9*(-266980607206229863720586592466155 + 
             45616288540770416135655671789191*\[Omega]^2) - 
           3040*r^12*(156908350147369854097328388620517 + 
             54469429869237723395449879851664*\[Omega]^2) + 
           6080*r^11*(-32696039321974813199522612858325 + 
             56156001590793752526734248304624*\[Omega]^2) + 
           1024*r^8*(-8456754073837984116248639311063590 + 
             264063997317573929398358783141323*\[Omega]^2) + 
           512*r^10*(-1234006789964205153009571327434915 + 
             279113976439351996877699883995186*\[Omega]^2) + 
           8192*r^7*(-3627262007027976748247588073974910 + 
             1315947613914642732391476886997521*\[Omega]^2) + 
           10240*r^6*(4751460870877558387427711477916531 + 
             1355736992049455254134965419224970*\[Omega]^2)))/
         (230112484821564769650723877139760000000*r^22)) + 
      c^8*((\[Lambda]ev*(33548585394983605963542871356211200 - 
           15639747378056822525345383160217600*r + 
           4351669264971259673864087647027200*r^2 + 25996890894975*r^20*
            (-40299543956529 + 12286206880550*\[Omega]^2) - 
           103987563579900*r^19*(-40299543956529 + 12741186855700*
              \[Omega]^2) + 2444321880*r^18*(-2724154759413942855 + 
             1089771006817597319*\[Omega]^2) - 77597520*r^17*
            (-94416127639786187235 + 54580711421020611296*\[Omega]^2) - 
           14325696*r^15*(-773265791063199306600 + 398454237180954255733*
              \[Omega]^2) + 1193808*r^16*(-7887732479709163447275 + 
             3699393790725853078619*\[Omega]^2) - 1605120*r^13*
            (-1378285059265591000167 + 4066944493754722459835*\[Omega]^2) - 
           40128*r^14*(234315474746043318739965 + 20018340018463191988517*
              \[Omega]^2) + 178913280*r^3*(-8450165811936884123366179 + 
             274565208634799905756500*\[Omega]^2) + 33792*r^11*
            (48323093937952855445235 + 342016330929483345541271*\[Omega]^2) + 
           8192*r^9*(399536249270394161377288485 + 981439125258320899690177*
              \[Omega]^2) + 1638400*r^5*(126771113040835185610196025 + 
             2471872139303721516181466*\[Omega]^2) + 112640*r^8*
            (-1146743796021755612274756 + 8504977908090193134655025*
              \[Omega]^2) + 2816*r^12*(-234076211111306057911650 + 
             19871014739881807054772839*\[Omega]^2) - 
           8192*r^7*(3944605024018256028825489480 + 
             42613788426959772781437193*\[Omega]^2) - 327680*r^4*
            (498427278929824368973287087 + 99657807864980838467014832*
              \[Omega]^2) - 40960*r^6*(-544500987190324484533007982 + 
             134853531802801306608922841*\[Omega]^2) - 
           1024*r^10*(414942644748460972233869460 + 
             219243102877835037474259507*\[Omega]^2)))/
         (69346184681552164170889104000000*r^22) + 
        (\[Alpha]2^2*(2301047820335540957302579502872919015424000 - 
           1191711726365081022095987957890053832704000*r + 
           222108421130283222496788563150402442854400*r^2 - 
           3938922862875*r^20*(-687278371160340544767039 + 
             185314982606817360550010*\[Omega]^2) + 110179660500*r^19*
            (-98280807075928697901686577 + 25760617195602783954967315*
              \[Omega]^2) - 44773048320*r^3*
            (2422009855958094638451472243093 + 121398040772450662991693422500*
              \[Omega]^2) - 461244*r^18*(-31337691970900372165714208127525 + 
             11667125396333929228174556648411*\[Omega]^2) + 
           46512*r^15*(-329683945126271077333112233649670 + 
             48241252142944368591985631759849*\[Omega]^2) - 
           116280*r^16*(-80916627596646553150563458312832 + 
             61900873855480354767781300604357*\[Omega]^2) + 
           54264*r^17*(-174965637232921653721879552314675 + 
             89994301172152185570612745596106*\[Omega]^2) + 
           76800*r^11*(-119734485709120309696364820628326 + 
             268200183573300790737729839299897*\[Omega]^2) + 
           22364160*r^4*(-687215260428554932412313356659091 + 
             317254616394955765436491527135098*\[Omega]^2) + 
           1863680*r^5*(9834326505707721421920848022445392 + 
             413662992091376239365539075813747*\[Omega]^2) - 
           3648*r^13*(-115718449087544327915555918485500 + 
             1839512657894494517211621341041391*\[Omega]^2) - 
           912*r^14*(-12189801414712540694403266137154940 + 
             5977385773933980245923216850678467*\[Omega]^2) - 
           768*r^12*(19437214102380606212336373806069070 + 
             12395429255861317717075691456441971*\[Omega]^2) - 
           2048*r^9*(-154934355150378752492478587080964310 + 
             28549753129720613455298886488022403*\[Omega]^2) + 
           1536*r^10*(25296330119053410243311220242626755 + 
             46515555743574632904302058384251753*\[Omega]^2) + 
           6144*r^7*(-481976456020541091641844573452338250 + 
             58502404289661248997233017621479177*\[Omega]^2) - 
           1024*r^8*(280241371671628909654684727262817050 + 
             211637136067343666531099149357373411*\[Omega]^2) + 
           5120*r^6*(657953400554510645232415229235857124 + 
             319466427657890512065098089324751393*\[Omega]^2)))/
         (41420247267881658537130297885156800000000*r^22) - 
        (\[Alpha]1^2*(25663899371226082347797697089568252100608000 - 
           13240677777486393571608186759621928550400000*r + 
           2516923790466068715646525963277008424140800*r^2 + 
           216640757458125*r^20*(-118123067919080729574927 + 
             27781515891137026133462*\[Omega]^2) - 6059881327500*r^19*
            (-16891598712428544329214561 + 3838169709631329800869612*
              \[Omega]^2) + 35515788*r^18*(-2889882223254095874040166255325 + 
             731226639234202719035111152318*\[Omega]^2) - 
           75769774080*r^3*(16208561131651467481268242253159 + 
             807008039467655171388396336000*\[Omega]^2) + 
           642048*r^13*(-148385147940047764718770805284125 + 
             882612402146960715867848815102*\[Omega]^2) + 
           4775232*r^17*(-7474094907078828936000607297875 + 
             964801352721223809001705979972*\[Omega]^2) - 
           2558160*r^16*(-36236630795693267119095340523784 + 
             9227465423988387187082253064691*\[Omega]^2) + 
           4093056*r^15*(-8442940298938459651445354900325 + 
             19602077657238587548506407618261*\[Omega]^2) - 
           40128*r^14*(-2452540342147047575020619357285490 + 
             131542918576251786174944741808931*\[Omega]^2) + 
           7208960*r^5*(28785317885685629745535010622619707 + 
             1129832791684723860458632106091802*\[Omega]^2) + 
           37847040*r^4*(-4778491391872934057422029438276913 + 
             2061679140190057717131390581613984*\[Omega]^2) + 
           11264*r^11*(-8235614932137295596309029468671755 + 
             15751905175741482430259477419141466*\[Omega]^2) - 
           5632*r^12*(24677179578543179607400434507560505 + 
             27551047489908196090707179099985754*\[Omega]^2) + 
           10240*r^10*(20897821776337650838077043904828595 + 
             56500834410210776064001517334672499*\[Omega]^2) - 
           8192*r^9*(-556408801158840973023071661298982745 + 
             84710075028388354153503827196130126*\[Omega]^2) + 
           40960*r^6*(986320829109177326961868848059857776 + 
             438258065002540475855867328078288115*\[Omega]^2) + 
           8192*r^7*(-4209242556969964738721952506136966375 + 
             486852429452936834054313394617364198*\[Omega]^2) - 
           2048*r^8*(2100855914402146974689192119568547930 + 
             1165246145934714369409048482427532899*\[Omega]^2)))/
         (455622719946698243908433276736724800000000*r^22)) + 
      c^10*((\[Lambda]ev*(42846080920508594037554479457737113600 - 
           20116067469705178726759070753252966400*r + 
           5104509221804980643752930477551452160*r^2 - 6591668810486760*r^19*
            (-3018180890417875 + 112393887006651*\[Omega]^2) + 
           823958601310845*r^20*(-6036361780835750 + 216760740347373*
              \[Omega]^2) + 7928377380*r^18*(-5086095742206152936379 + 
             236283917177431441249*\[Omega]^2) - 2642792460*r^17*
            (-23295520508021322957513 + 1348593124203137487760*\[Omega]^2) + 
           6545616*r^14*(-8955161414398408054422465 + 40816445919515464663882*
              \[Omega]^2) + 31091676*r^16*(-2482878774595707692573265 + 
             125769319446665585706554*\[Omega]^2) - 26650008*r^15*
            (-2942625440613667400538975 + 158565591291543785782924*
              \[Omega]^2) - 3740352*r^13*(-6607263326971693695485895 + 
             573765156099253096115492*\[Omega]^2) + 30912*r^11*
            (128617365320461927834501335 + 692479878349560598558460632*
              \[Omega]^2) - 18063360*r^3*(94095596219893912667728901603 + 
             3604234322150952863294916800*\[Omega]^2) + 
           5152*r^12*(-376743255296871956106784995 + 
             7175107849364390605800587236*\[Omega]^2) + 
           146432*r^7*(-195417744515237008854738693135 + 
             10292164459781658030735365596*\[Omega]^2) - 
           327680*r^5*(-661693600026477942519565731069 + 
             23140077736092503474216468776*\[Omega]^2) - 
           51200*r^6*(-300442965748302354163690452795 + 
             29200731206225656987289311418*\[Omega]^2) - 
           143360*r^4*(1071887977946140902421741533645 + 
             48376994643747524688784230496*\[Omega]^2) + 
           5632*r^8*(215331171144863746594710106305 + 
             60485825189930750978526521858*\[Omega]^2) - 
           3584*r^9*(-537925274350451758887032894175 + 
             69106062630332242848211420072*\[Omega]^2) - 
           512*r^10*(554350794505904955989492591760 + 
             198016439068185024671758007911*\[Omega]^2)))/
         (1381636047049074930899751785820000000*r^22) - 
        (\[Alpha]1^2*(32776270482026375927977886740665190815105024000 - 
           17790258466356832283088234630682625891106816000*r + 
           3020384579393519527341948400115943131688468480*r^2 + 
           43366242174255*r^20*(-2801445655404124205196606250 + 
             77605248857900748849379709*\[Omega]^2) - 2426083478280*r^19*
            (-200303364361394880671557346875 + 5360796664983662885025462317*
              \[Omega]^2) + 44927471820*r^18*
            (-14499716260029079981123259900577 + 
             428028590955745725559579483987*\[Omega]^2) - 
           1887708900*r^17*(-165261021582764126445797748879369 + 
             5146993115444347799533453396640*\[Omega]^2) - 
           173225052*r^16*(-1123810083547061737849610162692005 + 
             57064319701524428495425460601722*\[Omega]^2) + 
           133250040*r^15*(-4418190990109325936839503387503151 + 
             510105243987206691066029285133880*\[Omega]^2) - 
           17766672*r^14*(-40003577666424201460557530264943375 + 
             945026243048785469185097332288522*\[Omega]^2) - 
           11221056*r^13*(41845621738322470997909076234037365 + 
             2460852652946916001174921894898048*\[Omega]^2) + 
           18081423360*r^3*(-77203812421818556818534022044880649 + 
             4481926306210391369829588473011200*\[Omega]^2) + 
           99348480*r^4*(-1476034787722108215344117414430528211 + 
             932555154993722302148962568651303040*\[Omega]^2) + 
           12615680*r^5*(18416770720099957713636485616290468103 + 
             1732864896517342905357461858412585272*\[Omega]^2) - 
           28672*r^9*(-102208553302525773141621784264643152485 + 
             11197825062195600479107898608948094716*\[Omega]^2) + 
           7360*r^11*(-6830158312590402274212389587845335955 + 
             15402853598897277715701037699709120912*\[Omega]^2) - 
           3680*r^12*(6439005906343709629507675662414084003 + 
             39953623706358066924384334509448384432*\[Omega]^2) + 
           8192*r^7*(-4090350155274188476851813110862953641380 + 
             135767320559467138164357514831370517299*\[Omega]^2) + 
           512*r^10*(935463366157510010430177450639819910155 + 
             1321795225760876725753165909053839854054*\[Omega]^2) + 
           10240*r^6*(3419295541955556652303667649724321314513 + 
             1698740268531792612087859488406465504430*\[Omega]^2) - 
           1024*r^8*(2645850583389279582556860062717809566570 + 
             2987608051759545373252605602950085944423*\[Omega]^2)))/
         (9077713166538029137070647497383320734000000000*r^22) + 
        (\[Alpha]2^2*(32326242059517143235483547819142502879854592000 - 
           17606558213101901247803882554283876896800768000*r + 
           2933855756180844248732634895438116558816215040*r^2 - 
           43366242174255*r^20*(-3259944125832086674884061250 + 
             103532257913166132080846239*\[Omega]^2) + 606520869570*r^19*
            (-932344019987976789016841517500 + 28784017632898877650969000657*
              \[Omega]^2) + 522299995176960*r^3*
            (-2591051016365661761721853053157 + 
             151713587379917572287772923000*\[Omega]^2) - 22463735910*r^18*
            (-43352338556378048479900610183334 + 
             1850548343540437144679647158187*\[Omega]^2) + 
           755083560*r^17*(-1510644593639107997598891838947633 + 
             71459837909095287128052340598635*\[Omega]^2) + 
           133250040*r^15*(-7382407867038320952818457958296015 + 
             173937341816262115747356916361101*\[Omega]^2) - 
           8883336*r^14*(-69695634537238074374089366000928415 + 
             3354994713358905447380481771157217*\[Omega]^2) - 
           13325004*r^16*(-85629303970436178006659571714565545 + 
             5168285238764462901368376200097343*\[Omega]^2) - 
           2805264*r^13*(57134624279147147699841128297794485 + 
             14359391071676764816711232449173346*\[Omega]^2) + 
           861020160*r^4*(-157327106025136443475502654282831571 + 
             107461052502655350305679174852061850*\[Omega]^2) + 
           10250240*r^5*(21923232168429542476573968194732055213 + 
             2060499205265638494288810699516820007*\[Omega]^2) + 
           236544*r^7*(-131270576577391135718286941191426665960 + 
             5041950889450547866524257699243795581*\[Omega]^2) - 
           6624*r^12*(17075386183012008074656057759085602805 + 
             11888153963132249744973040916291587724*\[Omega]^2) - 
           11264*r^9*(-207756370715328851799289050255438916785 + 
             33276498570202525037454712563449367613*\[Omega]^2) + 
           4416*r^11*(-18124775008654009529815676912000501025 + 
             39953823750713755632654368978691550448*\[Omega]^2) + 
           197120*r^6*(161477076325723152274135668230140937490 + 
             87815001515145660602151491398660290947*\[Omega]^2) + 
           1920*r^10*(294697040450188492912507335564461871273 + 
             396463990356964185784396540752294355126*\[Omega]^2) - 
           512*r^8*(4485143980599201192580487049435167073780 + 
             6038571811040231946675420142489153065877*\[Omega]^2)))/
         (9077713166538029137070647497383320734000000000*r^22)) + 
      c^12*((\[Lambda]ev*(-54156308352772686544730874944533561344000 + 
           24181390460575572881042120907412419379200*r - 
           7421527729258335923893947301668618240000*r^2 - 51302264492143665*
            r^20*(60353968528928985 + 16001278066116238*\[Omega]^2) + 
           205209057968574660*r^19*(60353968528928985 + 16593833699247812*
              \[Omega]^2) - 1103443581240*r^18*(29760807238533032301225 + 
             5670448535482960910353*\[Omega]^2) + 735629054160*r^17*
            (84427807015269839086335 + 12303265678761567924272*\[Omega]^2) + 
           1896358464*r^15*(37762195034979824252416965 + 
             6950119251074092127649029*\[Omega]^2) - 1106209104*r^16*
            (69477037844694454950873975 + 8292966313574827006334753*
              \[Omega]^2) + 57465408*r^14*(-849386629230781248483737553 + 
             51920868218327657953993069*\[Omega]^2) + 146275584*r^13*
            (190906549936049880037840977 + 128044823800649850634794446*
              \[Omega]^2) - 3634176*r^11*(301990639893304077769478502 + 
             2679126043518454580432313677*\[Omega]^2) - 3757178880*r^3*
            (-699858691310099043360441027777 + 77779080083786474519646216100*
              \[Omega]^2) - 43264*r^12*(10509219117429623922880892574 + 
             3147722450309601943440618284287*\[Omega]^2) + 
           18350080*r^4*(20408944508751643101014238941967 + 
             6067495035846799696656418020719*\[Omega]^2) + 
           7168*r^10*(92930879371745085370394788628028 + 
             88203324870475209815677192021487*\[Omega]^2) - 
           4096*r^9*(1853036765147944245736707879730419 + 
             97788068426093542008348036557158*\[Omega]^2) - 
           14336*r^8*(-254371242446516419194010842340578 + 
             204457332766671908605776192080851*\[Omega]^2) + 
           8192*r^7*(7939452356543206804864238801677647 + 
             442390669462603137683612665715831*\[Omega]^2) - 
           32768*r^5*(11618349474391556630098465444472037 + 
             832164310111235882714055905951780*\[Omega]^2) + 
           8192*r^6*(-7325331150302649048971650275530226 + 
             2169141305421110445680584880402255*\[Omega]^2)))/
         (29420557985863001578579314527251080000000*r^22) + 
        (\[Alpha]2^2*(-3143039340337190856292080739865925360927375360000 + 
           1621941266470356604957157307974413015011753984000*r - 
           325724458936365796740594309744960166496653639680*r^2 + 
           1315442679285735*r^20*(5146457392715051222664930675 + 
             1206750218085386924721776858*\[Omega]^2) - 36795599420580*r^19*
            (735943407158252324841085086525 + 167750227107995391408734854627*
              \[Omega]^2) + 351647521505280*r^3*
            (499078707840884798864399056937447 + 
             77804856438541874198930908433250*\[Omega]^2) + 
           48098822772*r^18*(1280585958550414452017758055840175 + 
             222637040315158504181904320110193*\[Omega]^2) - 
           5658685032*r^17*(17436370811140251839538737768349225 + 
             1378332728657242437078565892380414*\[Omega]^2) - 
           36468432*r^15*(1628738421095648360802406780288658628 + 
             108027404617457086746418965264631567*\[Omega]^2) + 
           18234216*r^16*(5425821091162743048959499584439788034 + 
             701109106078248085390210448095336571*\[Omega]^2) - 
           3444080640*r^4*(-8194661022126388763624778934013682543 + 
             3097740142897893851392206717942123377*\[Omega]^2) + 
           516672*r^13*(-38726149939968427149451769731177767790 + 
             28617422448080978167372420984727875163*\[Omega]^2) + 
           4100096*r^5*(-7431439333143765347731037294845837113924 + 
             57800283709258003581296206467946938655*\[Omega]^2) + 
           157872*r^14*(205711315111764695976887724642880914096 + 
             78151439992926955196231041537815016589*\[Omega]^2) + 
           14976*r^12*(2394791833750868440653971539842761638309 + 
             1216118162074452540009114256367398744730*\[Omega]^2) - 
           9984*r^11*(-2167881215082691514880237005652806096337 + 
             4004130337034764150907969974477709054236*\[Omega]^2) + 
           14336*r^9*(-49735482763572224673311994760985077775763 + 
             9171094782510088004644789709721570041173*\[Omega]^2) - 
           43008*r^7*(-128479428485577043913857384791108327864498 + 
             21898331249077255942551713867538792992959*\[Omega]^2) + 
           5120*r^8*(112508870976537586220491936067342154813138 + 
             55769106665601172713654324834457273983427*\[Omega]^2) - 
           1536*r^10*(38680490360470697077994160285117794130675 + 
             78387695491786782616893508927511412543509*\[Omega]^2) - 
           7168*r^6*(874415822001690864260402863994681243943732 + 
             402053589580141483574586998105531420015935*\[Omega]^2)))/
         (14869294166789291726521720600713879362292000000000*r^22) + 
        (\[Alpha]1^2*(41428335398322626035202102195387919505513512960000 - 
           21293801482328536813792187098646764365605240832000*r + 
           4363004707373788550404475302381853365049575342080*r^2 + 
           17100754830714555*r^20*(4422628163868915066488751375 + 
             904550454819483102151621198*\[Omega]^2) - 478342792467540*r^19*
            (632435827433254854507891446625 + 124968636345325437129905379548*
              \[Omega]^2) + 625284696036*r^18*
            (881699019388897640019100040311425 + 
             95278899309277765036203273748222*\[Omega]^2) + 
           294251621664*r^17*(-2112651923863030295196387319687125 + 
             104463028176188247153156017248408*\[Omega]^2) - 
           73069614858240*r^3*(32128855104775802516387505902380849 + 
             4978214750946979061505409427803800*\[Omega]^2) + 
           1896358464*r^15*(393609291643903856456556338506759845 + 
             90025456315996754362789771982241886*\[Omega]^2) - 
           474089616*r^16*(-204439347312277846460725525196448702 + 
             138157563201302106564151842390789581*\[Omega]^2) + 
           17911296*r^13*(17316522003372028283171303638481455095 + 
             2261577303057018815703318998840186572*\[Omega]^2) + 
           746304*r^14*(-898657582109194599580907197238101644756 + 
             7816416105813473246457670925321398553*\[Omega]^2) + 
           5635768320*r^4*(-69476183139107260326203827147415653359 + 
             24577370094441982446034011100742394224*\[Omega]^2) - 
           11927552*r^5*(-34049113037789194309943536347981647581047 + 
             460934392348150190756680964267891882590*\[Omega]^2) + 
           86528*r^11*(-3257670709630292803855967612783812323159 + 
             5095528692037607078477799187199677490548*\[Omega]^2) - 
           43264*r^12*(11166467992358157923077182574850434295931 + 
             7208292529611676923536701113681286390148*\[Omega]^2) - 
           16384*r^9*(-745828263317858612116032503417254045928688 + 
             119954943238300968991286282953672806388495*\[Omega]^2) + 
           2048*r^10*(30023104783569583570731079786766213483301 + 
             484832372952191108631054476931115973849725*\[Omega]^2) + 
           8192*r^7*(-9176591124988817291122517008347205798328241 + 
             1526989552448494595926307951874343778576546*\[Omega]^2) - 
           2048*r^8*(5271666099409705368114306510649412980518702 + 
             1833476258660129040964593348492221238173177*\[Omega]^2) + 
           8192*r^6*(10797471679616795564427371680612585738587258 + 
             4544521489065725394730057435307978717740045*\[Omega]^2)))/
         (193300824168260792444782367809280431709796000000000*r^22)) + 
      c^14*((\[Lambda]ev*(-609536618656111637745818548500046282752000 + 
           278021185247477372222172342736664395776000*r - 
           75068065333363409569532027909324759040000*r^2 - 
           15088901321218725*r^20*(-2562652227420569655 + 306785207615431247*
              \[Omega]^2) + 60355605284874900*r^19*(-2562652227420569655 + 
             318146006558042578*\[Omega]^2) - 20741420700*r^18*
            (-13630269421164354703592085 + 1968296174200222399283437*
              \[Omega]^2) + 24692167500*r^17*(-15551090242478182795599315 + 
             2765889781614790456096336*\[Omega]^2) + 21549528*r^15*
            (-24238694061948715158732840225 + 4145797147006757659810282676*
              \[Omega]^2) - 3591588*r^16*(-135498141848631294682430498325 + 
             20194543781013237688003550482*\[Omega]^2) + 
           8112*r^14*(50539343771191378784659458566625 + 
             880483895090840577641227235806*\[Omega]^2) + 
           32448*r^13*(-4419592382371081499450301810375 + 
             2684041322983240308283365714652*\[Omega]^2) - 
           64512000*r^3*(-393884679192360693266897276477431 + 
             4847236820428032138518988008704*\[Omega]^2) - 
           81920*r^5*(41374412884820552983307719190820945 + 
             134043206491042031960887246601144*\[Omega]^2) - 
           192*r^11*(254063704202513926687396067198925 + 
             1269466871367221140105448212183208*\[Omega]^2) + 
           51200*r^6*(-7557050653116875397691873381238769 + 
             1435827434025314700855576299110622*\[Omega]^2) + 
           512*r^9*(-85806006083217134495454711817387575 + 
             2570239582879539993045688577682376*\[Omega]^2) - 
           1024*r^7*(-483990273141478894055109731625246375 + 
             3642437864215420021179861894790172*\[Omega]^2) + 
           512*r^10*(8362003838813790057579147777257400 + 
             5972728133003594179484474990089909*\[Omega]^2) + 
           20480*r^4*(145101546514549541933639152851209625 + 
             21529122915765076906152243937154848*\[Omega]^2) - 
           512*r^8*(-12790385597889130887089687502772875 + 
             25365410335058590229985249051694402*\[Omega]^2) - 
           32*r^12*(-489738923098965063414562236683625 + 
             26233483668028869265492392429722924*\[Omega]^2)))/
         (1654906386704793838795086442157873250000000*r^22) + 
        (\[Alpha]1^2*(466281551370774273799081440297125492702765383680000 - 
           253633477473731029410238187658958435991302963200000*r + 
           45129524207190963380394926132232761288374222848000*r^2 + 
           5029633773739575*r^20*(-187786456987648587431066006625 + 
             17342533386008593853457757487*\[Omega]^2) - 140689056608100*r^19*
            (-26853463349233748002642438947375 + 
             2395966677674476270767978939262*\[Omega]^2) + 
           117534717300*r^18*(-38153686158685451566798133970772350 + 
             3432532575588378853879429130643607*\[Omega]^2) - 
           987686700*r^17*(-733267030533833694824901823128540525 + 
             4472106906374680080123417995957536*\[Omega]^2) - 
           193729536000*r^3*(115626588780331278689080218310463846611 + 
             2009206974917480182866999301856243712*\[Omega]^2) - 
           292032*r^13*(12457337022738877506452158492825677112825 + 
             440234795617116650519638717655137100576*\[Omega]^2) + 
           1399320*r^15*(-2162744358334726020343602659539327126485 + 
             924822366591992176390432330535961076168*\[Omega]^2) - 
           139932*r^16*(-16961660831448442495743989503346684037675 + 
             2314298952558159318891326143375176654158*\[Omega]^2) - 
           8112*r^14*(-567157221985042806612454649389142657418075 + 
             19401222366240165805826016425724188117018*\[Omega]^2) + 
           6451200*r^4*(-425243765342761631641725197513744908276325 + 
             215894813045601373760237623234120696123776*\[Omega]^2) - 
           16384*r^9*(-4533688251562266804852678217314554106746625 + 
             588180186690805991485480588710776720251882*\[Omega]^2) + 
           4160*r^11*(-379142343497058945028121084653235392632855 + 
             635266968685011036158459670493084386115984*\[Omega]^2) - 
           62464*r^8*(1037455880192373521048710198806305325879750 + 
             694711488730051668117668784664420427083897*\[Omega]^2) + 
           163840*r^5*(23219275773266201025228941552240366250328785 + 
             1262928850005881868319642563677946473309536*\[Omega]^2) + 
           51200*r^6*(12820434636998722000630352434283824073005923 + 
             5862066579542187983491063095954223627719874*\[Omega]^2) + 
           8192*r^7*(-74547844245686953752908405869787574180148650 + 
             6408053944424851924451425610162925932977841*\[Omega]^2) - 
           160*r^12*(12856875011244843280017327934452443849571675 + 
             15999508784616156985951337785939341685652144*\[Omega]^2) + 
           512*r^10*(10041821401866500646969654009590947899187425 + 
             19784153831010358014703280302007520790877266*\[Omega]^2)))/
         (10873171359464669575019008189272024283676025000000000*r^22) + 
        (\[Alpha]2^2*(-459879360153697948065380134731830339120073277440000 + 
           251033176369349652449928745972193864983898849280000*r - 
           43829943412207867724556473193581930306702475264000*r^2 + 
           155918646985926825*r^20*(-7049048986164982297176202275 + 
             746337794868626597115610267*\[Omega]^2) - 70344528304050*r^19*
            (-62496868311338733046764209370150 + 
             6432397217049682694780293418251*\[Omega]^2) + 
           120887230464000*r^3*(179738884599443463079442417417410497 + 
             3148380839218761642725323502628220*\[Omega]^2) + 
           8395336950*r^18*(-809638267308094406747943522069225300 + 
             107997654864122190126191531528498413*\[Omega]^2) - 
           1975373400*r^17*(-3335723851065743923098699461917205700 + 
             464081452270675198683731512887762619*\[Omega]^2) - 
           6996600*r^15*(-1011518562072502264550086872776818055151 + 
             59933896155472257534621475107568646411*\[Omega]^2) - 
           1230028800*r^4*(-2071059054206940515898802156891440451875 + 
             1131574278017943005018902796820021620297*\[Omega]^2) - 
           112752640*r^5*(32740687722171639620062021092422001222105 + 
             1837398469430102912390848321626787793023*\[Omega]^2) + 
           139932*r^16*(-47151305907058741155552951920193976229925 + 
             9232580928029562047374528998497298700609*\[Omega]^2) + 
           24336*r^13*(24355305623822866240474714287820798923075 + 
             43814650951604083774508538698444391864166*\[Omega]^2) + 
           4056*r^14*(-1161318665349608464474483430752288222336875 + 
             211585005754442373191175639864917507266033*\[Omega]^2) + 
           288*r^12*(10208474100585953600901816205639219563280375 + 
             5645421157693111485817032313411129443147948*\[Omega]^2) - 
           1920*r^10*(4561028051903629608768049893984621848456355 + 
             6773794591297376818613457456938682702866002*\[Omega]^2) + 
           1024*r^9*(-56327296655147797004872609976907181559415750 + 
             9124906510281560104598586386136665964885017*\[Omega]^2) - 
           3072*r^7*(-186744794899473282159909320921802093387901500 + 
             17061993816952875439069715319775548359864303*\[Omega]^2) - 
           192*r^11*(-9980691831536362810921717290180137945028675 + 
             18427428392852531886510539672863836938334016*\[Omega]^2) + 
           512*r^8*(96130642262350157198952342769944841283774100 + 
             84991347564897534363093164169060630471124303*\[Omega]^2) - 
           2560*r^6*(234526616042192329845915270466135354422137430 + 
             117172487984722005290502862867493468845798981*\[Omega]^2)))/
         (10873171359464669575019008189272024283676025000000000*r^22))) + 
    \[Chi]^14*((\[Lambda]ev*(171909520609937722161758208000 - 
         77774774215631465937213849600*r + 27165627457578987889242931200*
          r^2 - 15940236085885339898670*r^22*\[Omega]^2 + 
         2810369802240*r^3*(-3714283354215035 + 87186265978852*\[Omega]^2) + 
         20495475*r^21*(750000413057049 + 213420818346112*\[Omega]^2) + 
         192192*r^15*(11242418119028273835 + 1282334870296006*\[Omega]^2) - 
         720720*r^17*(-2007825632084544699 + 2216197792163039*\[Omega]^2) - 
         9837828*r^20*(10400322882461425 + 3226535516594844*\[Omega]^2) + 
         896896*r^13*(2127555802665431370 + 3838458849712957*\[Omega]^2) - 
         378378*r^18*(2151135626241447955 + 50968667913134484*\[Omega]^2) + 
         126126*r^19*(2762113361460148995 + 54544189629429596*\[Omega]^2) - 
         1529708544*r^4*(1050671386346550045 + 78482831816933042*
            \[Omega]^2) + 24024*r^16*(-83916549361505085435 + 
           1582494482316068212*\[Omega]^2) + 387072*r^9*
          (209143060325530649890 + 2921688393279071197*\[Omega]^2) + 
         1949696*r^5*(850340011725041400420 + 16990409753312655629*
            \[Omega]^2) - 9152*r^14*(208978481988650723895 + 
           17175516113230565141*\[Omega]^2) - 5120*r^11*
          (2789453972484848418750 + 40716699540757540351*\[Omega]^2) - 
         32768*r^7*(11090806138401033049005 + 168978421142717765353*
            \[Omega]^2) - 122880*r^6*(-2919959134412142606784 + 
           220600453844020335021*\[Omega]^2) - 3072*r^10*
          (-1230729005760116933070 + 456839530512650361859*\[Omega]^2) + 
         6144*r^8*(-9829200876773512459225 + 774096023379200022096*
            \[Omega]^2) + 256*r^12*(5723290437252095983275 + 
           1859431691820446300602*\[Omega]^2)))/(14376161556342467481600*
        r^24) + (\[Alpha]2^2*(9906158086790404982968669618349015040000 - 
         4120339337348009753655054917550814003200*r + 
         1208799200297265805377805941131992104960*r^2 + 
         33622334673235932236342271194933280*r^22*\[Omega]^2 - 
         40608438457466880*r^3*(12607032324750381134117 + 
           567638590716142328460*\[Omega]^2) - 131076760815*r^21*
          (284308434382751507205991 + 9391819845024965877740*\[Omega]^2) + 
         970938969*r^20*(233027525971802239866551925 + 
           41689314796855787051367328*\[Omega]^2) + 340275167232*r^4*
          (-415009126082445922743624850 + 58898392752149841551755599*
            \[Omega]^2) + 1492434944*r^5*(59853686692788253107461678610 + 
           120948582688211328336320419*\[Omega]^2) + 151315164*r^18*
          (8270915129619001972055913585 + 148271431359702844696595572*
            \[Omega]^2) + 2149888*r^13*(-196141580488085382571361269329 + 
           169254518067284979671866514*\[Omega]^2) + 40738698*r^19*
          (-16037665515901747492201277565 + 199037831514812437816373312*
            \[Omega]^2) + 307433984*r^14*(3980530039412569858922688597 + 
           288487220322735530950534322*\[Omega]^2) + 23279256*r^17*
          (-77657481036560181259251723975 + 819048363177055059261855128*
            \[Omega]^2) + 1090625536*r^7*(-17408676150459412074992530236 + 
           1458263876847485531351561491*\[Omega]^2) + 
         8868288*r^16*(233132065218289955439670473525 + 
           2574400444530359062396220951*\[Omega]^2) + 17736576*r^15*
          (-104903827138509572985962200050 + 2636807507640795318438930439*
            \[Omega]^2) + 4630528*r^11*(-152210008632909688879192677045 + 
           20216198852312803087758084278*\[Omega]^2) - 
         1488384*r^12*(12499389955492090499245208812 + 
           34617568560810698358001948327*\[Omega]^2) + 
         3307520*r^10*(267574699090472331536760144363 + 
           87390631474292352300908436241*\[Omega]^2) - 
         1323008*r^9*(-3053231044306450340335218182967 + 
           202324505783992958914423315954*\[Omega]^2) + 
         24600576*r^6*(1280412584729779604971833699370 + 
           232332263330524375987241276711*\[Omega]^2) - 
         77824*r^8*(75654051846274335517878991642446 + 
           9667772932207665198161483974549*\[Omega]^2)))/
       (7178593103841903833571804241920000*r^24) + 
      (\[Alpha]1^2*(-170029231809208722915620017099096719360000 + 
         70485444159799546723355624921402179584000*r - 
         20960216501584850391666471752860906291200*r^2 + 
         468484638452981238130395793492672620*r^22*\[Omega]^2 + 
         2124133703929036800*r^3*(4157617031829475568489 + 
           187249714795255880768*\[Omega]^2) + 970938969*r^20*
          (3447179390681308087088405895 + 5328868953496864742198008*
            \[Omega]^2) + 14564084535*r^21*(-41699617800129463043975355 + 
           8533755644464609667643868*\[Omega]^2) + 1383452928*r^15*
          (20228463057240791780405798435 + 57887537803333195469033618*
            \[Omega]^2) - 1779900874752*r^4*(-1385750621773199214117122005 + 
           191233446292190246621042736*\[Omega]^2) - 302630328*r^18*
          (-28967867773301253735960735945 + 742592320727497249227460156*
            \[Omega]^2) - 1115226112*r^5*(1381905325388517691459126182780 + 
           822905570530818273454106977*\[Omega]^2) + 93117024*r^17*
          (-14877618136987051986880705365 + 4357617169045885065683575657*
            \[Omega]^2) + 40738698*r^19*(-187527043804744013632218967725 + 
           11397252794373226702606803968*\[Omega]^2) + 
         13974272*r^14*(-2101247012454213008699633311146 + 
           18389292234440720398919210843*\[Omega]^2) + 
         26604864*r^16*(-524869532906068892009999240710 + 
           19365570033345804116106275373*\[Omega]^2) - 
         145686528*r^7*(-2268064871243015289473961505573 + 
           186988990000608113327265314745*\[Omega]^2) + 
         5953536*r^12*(-178718515448068833112835542583 + 
           444579367163695667309131848009*\[Omega]^2) - 
         2646016*r^11*(-4532416287278949646337257587090 + 
           446831195324808971427737170021*\[Omega]^2) + 
         2149888*r^13*(7037686233533017916220400499466 + 
           502335574219135776218023485287*\[Omega]^2) - 
         2646016*r^10*(6288982502688225199855185124935 + 
           1640675836718072821759754175326*\[Omega]^2) + 
         5136384*r^8*(21110052242187846310145442151664 + 
           2478820548396739256740858933491*\[Omega]^2) + 
         1323008*r^9*(-55070005304658856479221122856988 + 
           3504918335647682097341493907531*\[Omega]^2) - 
         3899392*r^6*(142718213788756658672550086339040 + 
           24858221862159591290188834469557*\[Omega]^2)))/
       (122036082765312365170720672112640000*r^24) + 
      c^2*((\[Lambda]ev*(6016833221347820275661537280000 - 
           2686388059783224820133049139200*r + 898461317256655531297660600320*
            r^2 + 121415105326770914939280*r^21*\[Omega]^2 - 
           29566966508535388567635*r^22*\[Omega]^2 - 5360355*r^20*
            (16547579316221811 + 45425924680828486*\[Omega]^2) + 
           9189180*r^17*(29390801762474795 + 63070945095365468*\[Omega]^2) + 
           765765*r^19*(353664058184642205 + 506184956524851424*\[Omega]^2) - 
           765765*r^18*(431318154999803421 + 563964596359327280*\[Omega]^2) - 
           102102*r^16*(1779471030569696775 + 926398220417501176*
              \[Omega]^2) + 58344*r^15*(3673918949612700915 + 
             11442006263016456376*\[Omega]^2) + 64512000*r^3*
            (-5195968696319378125153 + 94953516042375966976*\[Omega]^2) - 
           2176*r^13*(10363559789671963875 + 174368949103178231561*
              \[Omega]^2) + 104448*r^9*(20126495887016160535755 + 
             187880731619258841809*\[Omega]^2) - 491520*r^6*
            (-21418816262022423196565 + 1605348906065520035432*\[Omega]^2) - 
           1088*r^11*(247845015223887336070095 + 1821521340282885737344*
              \[Omega]^2) - 1935360*r^4*(26658713419706979350827 + 
             1907332679457990876864*\[Omega]^2) - 272*r^14*
            (160819744884321638115 + 14324474595821427727784*\[Omega]^2) + 
           40960*r^5*(1267094794724997200551815 + 18447422843776068443854*
              \[Omega]^2) - 1152*r^10*(640040261732750448885 + 
             34701808198368076854608*\[Omega]^2) + 272*r^12*
            (176220990953676388692405 + 46424773094688806340656*\[Omega]^2) - 
           1024*r^7*(10428168160863205826771415 + 105188577999369267001592*
              \[Omega]^2) + 768*r^8*(-1924455202803698912205685 + 
             184028899378712551613608*\[Omega]^2)))/
         (2749440897650496905856000*r^24) + 
        (\[Alpha]2^2*(693431066075328348807806873284431052800000 - 
           308281734924767361200065238578447220736000*r + 
           80938341321592062273206750836581249515520*r^2 - 
           508731708731452190239409424123423570*r^21*\[Omega]^2 + 
           129701677788178844856509530663103970*r^22*\[Omega]^2 - 
           33848424529920*r^3*(1068982618790678175723428941 + 
             34050206320244023388622000*\[Omega]^2) - 43648605*r^19*
            (26397237585524550439324297493 + 21465443148010419289068942712*
              \[Omega]^2) + 9699690*r^20*(40115202997676888082972609639 + 
             96725817895368879584470473862*\[Omega]^2) - 
           831402*r^17*(440843115821245031506938101895 + 
             709581914532901970872108412684*\[Omega]^2) + 
           755820*r^15*(-580320382554949482971519158901 + 
             1003840859107059552758019304672*\[Omega]^2) + 
           1247103*r^18*(931433229688267526135950855695 + 
             1006930843484313422610300526564*\[Omega]^2) + 
           861020160*r^4*(-9927969851123146219492071080887 + 
             1625058139317032521358407195344*\[Omega]^2) + 
           10250240*r^5*(616896208403862174352935561979371 + 
             7000011759719295318382393967864*\[Omega]^2) + 
           75582*r^16*(1551576578577716341687918167715 + 
             14294568060429063169306216754528*\[Omega]^2) - 
           310080*r^12*(8042667941303078135931500356203 + 
             24138808346566731677018477501536*\[Omega]^2) + 
           41344*r^11*(-750412589448099935938778637566625 + 
             90765644729481615092227878113584*\[Omega]^2) + 
           1182720*r^6*(1574186909646801042005066089926889 + 
             311190377337587510947168276025864*\[Omega]^2) - 
           5168*r^13*(-135442355359781028182958914128965 + 
             372584802789692817197083719663472*\[Omega]^2) + 
           2584*r^14*(517995168351284388310056689591205 + 
             531318295470861277560005184512528*\[Omega]^2) + 
           24320*r^10*(1185566687566357069289446290666897 + 
             685709766148785016637872086635162*\[Omega]^2) - 
           9728*r^9*(-26230966086637417934648436416652795 + 
             1502095281820876216561899517081106*\[Omega]^2) + 
           6656*r^7*(-193194981498050744486126410972990995 + 
             12740375580521915821568517030120688*\[Omega]^2) - 
           256*r^8*(1191441627592106773668324150799292835 + 
             207575216063264471369366663571561008*\[Omega]^2)))/
         (2745811862219528216341215122534400000*r^24) - 
        (\[Alpha]1^2*(5951023113322305302046700598468385177600000 - 
           2637685780998936880178663806260961345536000*r + 
           701459642034794626231561546644100287037440*r^2 + 
           3838307570384369680029986912686648320*r^21*\[Omega]^2 - 
           972402700655152388947350743747474445*r^22*\[Omega]^2 - 
           1580833013760*r^3*(197666176493995432102533391459 + 
             6290092419402235546758656000*\[Omega]^2) - 33948915*r^20*
            (85929347137175287246795729149 + 149894180114914077732904404796*
              \[Omega]^2) + 14549535*r^19*(596216267911105866055996470009 + 
             159556639059566350469520346016*\[Omega]^2) + 
           1247103*r^18*(-4650059432299680716459554976725 + 
             448861392948477670760203377496*\[Omega]^2) - 
           3023280*r^15*(110365933447936656158914601323 + 
             1303690138389195268476505365712*\[Omega]^2) - 
           4157010*r^17*(976380698443825186167344498859 + 
             1846090368328192908402215641504*\[Omega]^2) + 
           151164*r^16*(18782887822401503681243755325065 + 
             14785850765128542729989561111736*\[Omega]^2) + 
           330752*r^11*(-1059971425222038989466492184507965 + 
             119991406872971505930225572717324*\[Omega]^2) - 
           62016*r^12*(105685767097558938335450685366885 + 
             696933763521013118274266145696368*\[Omega]^2) - 
           5168*r^13*(-1044299423683419629967880837456635 + 
             3078035499001753553581294259493856*\[Omega]^2) + 
           2584*r^14*(3958706333706411975560596516803075 + 
             5154086906670340346570652050238176*\[Omega]^2) + 
           71680*r^5*(761623331957145526257971180236470543 + 
             7846019619475850790748400880394144*\[Omega]^2) - 
           9728*r^9*(-232234236793126917334725692079389655 + 
             13108678038613296218010831154725376*\[Omega]^2) + 
           860160*r^4*(-87004080715435034397575288905442333 + 
             13819173545937361708601307983858688*\[Omega]^2) + 
           4864*r^10*(73511965212993598097515179907298715 + 
             31687381923786727180391622083175164*\[Omega]^2) + 
           12288*r^7*(-913202631451054091807302574827140975 + 
             59053171452282302681703009572867272*\[Omega]^2) - 
           1536*r^8*(1827671639016366582296556884339089355 + 
             293897469506389245108256594368946216*\[Omega]^2) + 
           5120*r^6*(3220877603997536290195771427189780289 + 
             609816783246574312318509902258379584*\[Omega]^2)))/
         (23339400828865989838900328541542400000*r^24)) + 
      c^4*((\[Lambda]ev*(5509012497466064244395703533568000 - 
           2438532538559814272554266211123200*r + 
           782707391912761778022114357411840*r^2 - 70562989572075*r^22*
            (-2462708927385 + 238838674666*\[Omega]^2) + 282251958288300*r^21*
            (-2462708927385 + 245194437112*\[Omega]^2) + 31613229648*r^19*
            (-65218018684203450 + 7740768773145437*\[Omega]^2) + 
           13036383360*r^17*(-224258482280022198 + 27171064331074435*
              \[Omega]^2) - 162954792*r^18*(-16362879602751345255 + 
             1691655489131519206*\[Omega]^2) - 81477396*r^20*
            (-16879552656632045250 + 1797951972578046997*\[Omega]^2) - 
           9876048*r^16*(-256590350414667982845 + 8097723916216105774*
              \[Omega]^2) - 9261056*r^13*(20902882510265048415 + 
             75071828374504077568*\[Omega]^2) + 5788160*r^11*
            (-25630511606435408560461 + 480418362004882189820*\[Omega]^2) + 
           434112*r^15*(-3449771325327892690125 + 784376834068280015386*
              \[Omega]^2) + 144506880*r^3*(-1975178040587337083191389 + 
             7555586919371916229376*\[Omega]^2) - 289408*r^14*
            (-2018277024356346222105 + 8283304801688972370229*\[Omega]^2) + 
           188416*r^7*(-44490181183830424189147455 + 85526332962702970310026*
              \[Omega]^2) + 458752*r^5*(93922208555655902485303035 + 
             119844882298139370596962*\[Omega]^2) - 24576*r^9*
            (-60442461603544648691951265 + 258855662340784460473006*
              \[Omega]^2) - 3096576*r^4*(14083979474068690102840805 + 
             751185127872881902419488*\[Omega]^2) - 245760*r^6*
            (-33636080749702170609217362 + 1997831365144624876035497*
              \[Omega]^2) + 2432*r^12*(10003124646009206795323485 + 
             3261666848757230105834036*\[Omega]^2) - 3072*r^10*
            (10609237113314087237765685 + 8170728098438707099358894*
              \[Omega]^2) + 6144*r^8*(-163128896640220287377088915 + 
             14640754787629566790334566*\[Omega]^2)))/
         (32910807544876447963096320000*r^24) + 
        (\[Alpha]2^2*(317452742049285318084213986589612535971840000 - 
           148405673134694448685214480290227301593907200*r + 
           35791003704271716850364487810316962248785920*r^2 + 
           70562989572075*r^22*(-5970477122037781651325811 + 
             523857880651072954274126*\[Omega]^2) - 1219105537650*r^21*
            (-1382307607968937828035528242 + 118930258710783959023411533*
              \[Omega]^2) - 67696849059840*r^3*
            (242193983282366445597199529621 + 1517277193630073682196996320*
              \[Omega]^2) + 516023508*r^20*
            (-5554166230111940944763706517500 + 
             548266547288550500612095010699*\[Omega]^2) - 
           11639628*r^19*(-284861057061241177453329823278975 + 
             26703518205317264496188629590298*\[Omega]^2) - 
           6348888*r^17*(-510817604348927171130737680154025 + 
             29835602075524180282369184254289*\[Omega]^2) + 
           7407036*r^18*(-464037866906497197519463092860685 + 
             54477398050812180910057001867653*\[Omega]^2) + 
           2066448384*r^4*(-1643760032457488193712228398147115 + 
             303368920094921832910939651243812*\[Omega]^2) + 
           705432*r^16*(-3328287377718905328751378314515685 + 
             435439610829163306278587397915064*\[Omega]^2) + 
           57401344*r^5*(49856536555265683439948931532323975 + 
             1405113472754776234182292297819874*\[Omega]^2) + 
           108528*r^15*(9264798474288428602231882999039755 + 
             1916010635757928055868828912202568*\[Omega]^2) - 
           102144*r^12*(13448945854164454756335226379471937 + 
             26689719201556580214446278991534752*\[Omega]^2) - 
           20672*r^13*(-15206241125874406015841643572373459 + 
             31913518355518677036753262985172044*\[Omega]^2) + 
           10336*r^14*(12613940741891976053871501530077563 + 
             39772818941059651545298959355978228*\[Omega]^2) + 
           9728*r^11*(-1050348913546063750210487413856348325 + 
             122356224085275856375724563120776988*\[Omega]^2) + 
           258048*r^6*(2825675196944709943336858237020173875 + 
             590582426414295890171682483254304162*\[Omega]^2) + 
           14336*r^7*(-38803860297537634764893986451812572021 + 
             1646772376613425175505286832874493556*\[Omega]^2) + 
           2560*r^10*(3200713572674171344182624846412778700 + 
             2828837873770829245617422613008368379*\[Omega]^2) - 
           1024*r^9*(-98474490840231586447738808265680725314 + 
             3955091927575901469264352919666207063*\[Omega]^2) - 
           1024*r^8*(103761244643611106537825228867220695631 + 
             23611376164044819785651015044714567804*\[Omega]^2)))/
         (16433683995383876374802172508368384000000*r^24) + 
        (\[Alpha]1^2*(-5448756762557902734553959067957653468610560000 + 
           2540132219224225975232676192295752271134720000*r - 
           620213500513667798980572606120386543317155840*r^2 + 
           70562989572075*r^22*(-97299108200302080435942495 + 
             7854961116794669522994262*\[Omega]^2) - 116105289300*r^21*
            (-236534132034934357539776205345 + 18843545615445882340324115968*
              \[Omega]^2) + 88526648770560*r^3*
            (3201534741244200595082117279007 + 20020465586325972568826122240*
              \[Omega]^2) + 44442216*r^18*
            (-152614374472253698542748951915735 + 
             787416086187695534962310748382*\[Omega]^2) + 
           516023508*r^20*(-76219801921413939484701929813175 + 
             6004525406598688825614776367674*\[Omega]^2) - 
           209513304*r^19*(-128567027770988793655478497286025 + 
             8905395916134670803799178047264*\[Omega]^2) + 
           38093328*r^17*(-321440742410554224521973451039795 + 
             128774756497503818162271280416816*\[Omega]^2) + 
           7814016*r^15*(-3791101692190054062068040903818565 + 
             185921348531022572537811172639724*\[Omega]^2) - 
           1953504*r^16*(-14728091012781052724046222473134005 + 
             915246113420361407732766825045422*\[Omega]^2) - 
           2861236224*r^4*(-20819762787700992769038312732860285 + 
             3724982781114050030822770704083968*\[Omega]^2) - 
           1089536*r^11*(-206187705669231532454193894183954750 + 
             21801839916022376442342299594671181*\[Omega]^2) + 
           204288*r^12*(61711459552362213088093596016284549 + 
             172185571574760884575037429248012228*\[Omega]^2) + 
           41344*r^13*(-138923320219055682643719914202694593 + 
             220859178276686668402001668883074064*\[Omega]^2) - 
           20672*r^14*(-356069393019156026823739807688125839 + 
             455884878666085903123247405371568992*\[Omega]^2) - 
           802816*r^5*(61615636490842553920943507674233353535 + 
             1706500314542629243909532938545469744*\[Omega]^2) - 
           196608*r^7*(-49489913399471199904934699580191194128 + 
             2044373354269327272850153931112492485*\[Omega]^2) + 
           4096*r^9*(-443096657216670039248466977710741563069 + 
             17022308429935031912415357337308676208*\[Omega]^2) + 
           12288*r^8*(160982267855400518830691138799660716097 + 
             33385641537739191791933316066949470538*\[Omega]^2) - 
           57344*r^6*(225768667807971336206896394338814762745 + 
             45173025322657783027171033030070996696*\[Omega]^2) - 
           2048*r^10*(95324036627540092700866597600660162785 + 
             61764889566379070788165332974449102777*\[Omega]^2)))/
         (279372627921525898371636932642262528000000*r^24)) + 
      c^6*((\[Lambda]ev*(2036268271624712319006025973760000 - 
           997739291562917461256821093171200*r + 
           68467687644844632336835891691520*r^2 + 32929395133635*r^22*
            (26386167079125 + 1552451385329*\[Omega]^2) - 
           131717580534540*r^21*(26386167079125 + 1593763841228*\[Omega]^2) - 
           37072215180*r^19*(333037489021312635 + 12645690315988666*
              \[Omega]^2) + 18536107590*r^20*(406983802394241858 + 
             19188089924655815*\[Omega]^2) - 63488880*r^17*
            (262930901343207659485 + 12978272175950330058*\[Omega]^2) + 
           37035180*r^18*(427442437709064662577 + 13658242494368495230*
              \[Omega]^2) + 54264*r^16*(259377737731417606617225 + 
             153526664249597509034*\[Omega]^2) - 217056*r^15*
            (41660555678782256021715 + 6114544238454630882362*\[Omega]^2) - 
           34048*r^13*(24490528530827796405675 + 52999467034967799782899*
              \[Omega]^2) - 361267200*r^3*(1977791567597725978213 + 
             124368758833503436174208*\[Omega]^2) - 5734400*r^5*
            (1225546956636531908889414 + 1045434799326143844159035*
              \[Omega]^2) + 7741440*r^4*(2408860075331533478996887 + 
             1306125114391329130916352*\[Omega]^2) - 86016*r^9*
            (20457197015115378667504560 + 2423936701714081910499041*
              \[Omega]^2) + 1216*r^14*(2664258526236298547482920 + 
             4785596236523788720614049*\[Omega]^2) + 122880*r^6*
            (-62173895414305329588444455 + 15992644219455574789643159*
              \[Omega]^2) + 4608*r^10*(-67461737396776026498775665 + 
             19238890681521639965419486*\[Omega]^2) - 
           3072*r^8*(-736696859360679812262686935 + 
             108113409286326132998017846*\[Omega]^2) + 
           256*r^11*(1592738819307545275622428515 + 
             136779415256428035890645276*\[Omega]^2) + 
           4096*r^7*(1063590973097078204331076965 + 
             251512480542891807213347474*\[Omega]^2) - 
           64*r^12*(829284611220786182935586085 + 365959380821521707868445164*
              \[Omega]^2)))/(2591726094159020277093835200000*r^24) + 
        (\[Alpha]2^2*(117338442538032347023263891629344083148800000 - 
           81912312216179787745437339522661365841920000*r + 
           4267414700455603952522388065347576385372160*r^2 - 
           32929395133635*r^22*(63969397736119089121347975 + 
             3405076224231974202781819*\[Omega]^2) + 1584837198945*r^21*
            (5316567722957453184752031700 + 277503936991829237721293577*
              \[Omega]^2) + 140229187338240*r^3*
            (-7842529237639220457582186389 + 30142416779725535159587112400*
              \[Omega]^2) - 21344608740*r^20*
            (739962724934206568083457729583 + 31952212278807607111402511411*
              \[Omega]^2) + 22386524160*r^4*
            (88045305129836446328660427319159 + 
             2620836741869326599330051353268*\[Omega]^2) + 
           55552770*r^19*(376452332571122443971115868115259 + 
             7918964100324680489340956042454*\[Omega]^2) - 
           232560*r^15*(-28013924377947779439777027543849949 + 
             3197413266150023844749644971271372*\[Omega]^2) + 
           143503360*r^5*(409395254220708319411377728755407 + 
             3348101635882491261906054967382494*\[Omega]^2) + 
           81396*r^17*(217170465366664911153923036128922505 + 
             4791982648830713223864834504216397*\[Omega]^2) - 
           122094*r^18*(176715269978900041330343070331465530 + 
             5848941213509488585849499895415177*\[Omega]^2) - 
           23256*r^16*(529136187704875610935513830255656135 + 
             40792981279457315321167052030474514*\[Omega]^2) + 
           19200*r^12*(-38558590978784077162054295680700355 + 
             162568528152504101838140939488917488*\[Omega]^2) - 
           1280*r^10*(17969249707307156747715387626314974621 + 
             303923106097704529815301344385874791*\[Omega]^2) - 
           215040*r^6*(2523374004434198562125722586762507459 + 
             344931573486140054178727621443089734*\[Omega]^2) - 
           7168*r^11*(-3742738773223949733449173089560905575 + 
             507382734983408313042465851686477748*\[Omega]^2) + 
           608*r^13*(-828633201963865532407784263247778645 + 
             1877572459894191831801133326558798308*\[Omega]^2) - 
           304*r^14*(10589790241514204701877419547420072565 + 
             3242320438495562010976844586920427412*\[Omega]^2) - 
           1024*r^8*(-160659974984226884591295533605095200145 + 
             7424869852913168810227207149653880932*\[Omega]^2) - 
           14336*r^7*(-13281424117985676349784877593612384055 + 
             8457285868780031420834412889810850642*\[Omega]^2) + 
           512*r^9*(-212632706312858008546765014346015348830 + 
             40911938924248319369028152778632615341*\[Omega]^2)))/
         (1294152614636480264515671085034010240000000*r^24) - 
        (\[Alpha]1^2*(2013996250780077322935519102538800640819200000 - 
           1404461357627786083675970153074255070232576000*r + 
           73340895087560387264539920317515380833648640*r^2 + 
           32929395133635*r^22*(1042490445003236576099383875 + 
             51057247259165351899462703*\[Omega]^2) - 704372088420*r^21*
            (194945713215605239730584784625 + 9421772807722941170162057984*
              \[Omega]^2) + 2017142925557760*r^3*
            (-9893878917185715573910930619 + 36157186424632850539471308800*
              \[Omega]^2) + 21344608740*r^20*
            (10241701979867442001576722824046 + 
             335146733347186996149511153001*\[Omega]^2) + 
           37035180*r^19*(-5398940328286353231192766489084167 + 
             16588060330351974249498785713904*\[Omega]^2) - 
           46512*r^16*(3643256301180323289954818751163888345 + 
             1491853350845852075955998244378366*\[Omega]^2) + 
           1860480*r^15*(83298210910498961396143090649768897 + 
             6100175164639373091270364991532758*\[Omega]^2) + 
           813960*r^17*(112040017261923459590862162382652361 + 
             10566507008735644943857560456305888*\[Omega]^2) - 
           244188*r^18*(-319657305145641728759656644245056475 + 
             15012187138006893885755487951637918*\[Omega]^2) + 
           24084480*r^4*(1418814527265680870378346322586790449 + 
             43103634186419338865792330268993024*\[Omega]^2) - 
           8458240*r^6*(1117780893652897960062820731797821773 + 
             144866698417508178364798229155748344*\[Omega]^2) + 
           4874240*r^5*(286421544335427861892164225016861221 + 
             1756124187583613656899615316796708704*\[Omega]^2) - 
           608*r^14*(151143467070790080201532801457160746235 + 
             20436829094727382243014728869876806064*\[Omega]^2) - 
           6144*r^8*(-476188719585982725296011187167785568115 + 
             21043687726212093996618245148512666798*\[Omega]^2) + 
           768*r^12*(-62850445698311386689518822244291717135 + 
             21830934845435680276722454502815759228*\[Omega]^2) + 
           1216*r^13*(-1382457667519093165700781865429751175 + 
             22352133359096036189855098711331049344*\[Omega]^2) + 
           16384*r^9*(-108152072426493315898549627883055550755 + 
             22979718278336066925485325445714389416*\[Omega]^2) - 
           2048*r^11*(-307140008087077071141557143752120735615 + 
             41599125381150642886637361252182982458*\[Omega]^2) - 
           1024*r^10*(628740093326381585384540952372785174760 + 
             43737195869686215206945693206882304237*\[Omega]^2) - 
           24576*r^7*(-129592643003091165150487995499994805585 + 
             85521892824643115427611621861037023108*\[Omega]^2)))/
         (22000594448820164496766408445578174080000000*r^24)) + 
      c^8*((\[Lambda]ev*(-118434537498082668818702983879458816000 + 
           51047900862606328115252404016381952000*r - 
           17235135024400564864467151864348016640*r^2 + 18934402201840125*
            r^22*(-90557325415557 + 27466447586590*\[Omega]^2) - 
           75737608807360500*r^21*(-90557325415557 + 28197360267880*
              \[Omega]^2) + 5621940324*r^20*(-1945203742260701522600 + 
             766391144628321947541*\[Omega]^2) - 823727520*r^17*
            (-25568004628832480196369 + 12619040310746773973816*\[Omega]^2) - 
           535422888*r^19*(-22972962889687936650525 + 12882670045208661237994*
              \[Omega]^2) + 247118256*r^18*(-67110777680561134168285 + 
             31307171345753582821949*\[Omega]^2) + 3230304*r^16*
            (-6147227296152699960576690 + 601579757513710204850381*
              \[Omega]^2) - 1845888*r^15*(-4797319008804949631941650 + 
             6148103323153318613034083*\[Omega]^2) - 14533263360*r^3*
            (-431585382201550522516895437 + 11264980860409258017229376*
              \[Omega]^2) + 259072*r^13*(11224616406369263010611190 + 
             42545098919744161458143383*\[Omega]^2) + 235520*r^11*
            (17736034167435923497994117436 + 86269742635064820223374203*
              \[Omega]^2) + 32384*r^14*(-132413591246204811776152500 + 
             2163933576567505999476355741*\[Omega]^2) + 24772608*r^4*
            (43891922109236933166839936895 + 3427407855358377175538956492*
              \[Omega]^2) - 73728*r^9*(499612793481500454627848877395 + 
             5684704578702181734249570536*\[Omega]^2) - 
           2228224*r^5*(432996110311133174738872608735 + 
             8419469719555420329034570472*\[Omega]^2) - 
           11776*r^12*(46164765462830251085159541450 + 
             20181011705460420205745319509*\[Omega]^2) - 
           135168*r^8*(-231395184165603504837244203140 + 
             22303511583582006050886177381*\[Omega]^2) + 
           245760*r^6*(-883254077999225094515458592080 + 
             69128955106205265209836269249*\[Omega]^2) + 
           6144*r^10*(-126810827354827772121010470810 + 
             132828149824976069513044296199*\[Omega]^2) + 
           16384*r^7*(11900193989046730052650677344280 + 
             156726812913104118613206162457*\[Omega]^2)))/
         (118027206328001783418853255008000000*r^24) - 
        (\[Alpha]2^2*(6824702013182689867643825260055503417984942080000 - 
           3214092546489238045789318024753095799811368550400*r + 
           799704442843545614273282878878683880108266618880*r^2 + 
           3786880440368025*r^22*(-1097714865151803569322331251 + 
             301218281374366948707622450*\[Omega]^2) - 84118282097850*r^21*
            (-197669987939558109409080538606 + 53188254590100603896581268925*
              \[Omega]^2) - 1595711442124800*r^3*
            (239420594413116614168129510706437 + 
             9651968524560734697311872517632*\[Omega]^2) + 
           130423524*r^20*(-172527871026855591188199537281852850 + 
             63697089244920933506709831485948291*\[Omega]^2) - 
           41186376*r^19*(-378922059697340992121844234119799450 + 
             203675468324203757178899180795783563*\[Omega]^2) + 
           35818438656*r^4*(-2266297002087095083396051616071832560 + 
             393713878051527672600359536963730571*\[Omega]^2) - 
           5883768*r^17*(-4582894575474740399943132929917840200 + 
             931529297644799485234535653004705273*\[Omega]^2) + 
           2941884*r^18*(-5715868286593137107675337974267960940 + 
             3826278215786910408536510050070023609*\[Omega]^2) + 
           114802688*r^5*(588398121622760621685927899830368012330 + 
             3920693560465396107015880923158045189*\[Omega]^2) + 
           922944*r^15*(4314201443953186029462836978036293815 + 
             7267714823170429219915721405656031902*\[Omega]^2) + 
           461472*r^16*(-46205464533342494102551033579625069895 + 
             20817877338652562017676862272647202738*\[Omega]^2) - 
           2967552*r^12*(11228780162710140541432575548282818353 + 
             23638642141834151191554701170320874448*\[Omega]^2) - 
           64768*r^13*(-164172564763718911579100933428130381277 + 
             278369139589404795045090698504312211377*\[Omega]^2) + 
           32384*r^14*(449700851285829646238023081134539004999 + 
             371355610927563000451701892468443769999*\[Omega]^2) + 
           47104*r^11*(-7034893718429699510257407490721858853720 + 
             771441859335622321907455502784803413807*\[Omega]^2) + 
           1892352*r^6*(9529444651693296927506606855466551149910 + 
             1944923519113605269729009446868656379821*\[Omega]^2) + 
           90112*r^7*(-153166172634436443180267322265822214431271 + 
             9810176980974549578002133913876039386021*\[Omega]^2) + 
           2560*r^10*(94982124416234944057712468392918372431576 + 
             64433474166337802409266870167687711499143*\[Omega]^2) - 
           4096*r^8*(695229358340383787570313895869363531779193 + 
             128461392390988958677248102763876464351107*\[Omega]^2) - 
           1024*r^9*(-2682939264973257596455739225176562914638108 + 
             146085877397194195426500194845885261959811*\[Omega]^2)))/
         (58935710070545311246043661212448826329600000000*r^24) + 
        (\[Alpha]1^2*(117139140165305217902906996997411362279490846720000 - 
           55011993032136244209224434348427521793030356992000*r + 
           13857953697439113673256570934266779254226566512640*r^2 - 
           18934402201840125*r^22*(-3577827207251107929173085459 + 
             903320528431386995144340130*\[Omega]^2) + 31154919295500*r^21*
            (-8697697940827443375819770750829 + 
             2167007745776276469137273336320*\[Omega]^2) - 
           2225812883374080*r^3*(2966999497288310471189450371864579 + 
             119397825240129593442020264488960*\[Omega]^2) - 
           912964668*r^20*(-330181760804786012035183799082378825 + 
             98827386136826188266063761604254198*\[Omega]^2) + 
           35302608*r^18*(-2971993049413352213727508135895470380 + 
             222699571681949642537637649254859957*\[Omega]^2) + 
           164745504*r^19*(-49516546991689442437376262140070225 + 
             258582958321990321966028725495982368*\[Omega]^2) - 
           188280576*r^17*(43053950069552354434038701741517990 + 
             719048493484254901639658685428265671*\[Omega]^2) - 
           22150656*r^15*(-12289907201966667818116404917555608945 + 
             2938234713191567716190779057084993223*\[Omega]^2) + 
           2768832*r^16*(-61992673648636714352865634831243974400 + 
             15220859704105064858868650402833531563*\[Omega]^2) + 
           20185088*r^5*(57784525409523464409727963541748291284640 + 
             321723056986642076333913884445652710601*\[Omega]^2) - 
           259072*r^13*(-584815788367021728995891162772784483107 + 
             1076880328881042413638395658474174685146*\[Omega]^2) + 
           129536*r^14*(746567965047593522937948109700106125529 + 
             1917954357924895014853391697054983216288*\[Omega]^2) - 
           423936*r^12*(333919239262194066492573721725044492904 + 
             1977581739932763032624522240936536971973*\[Omega]^2) + 
           60555264*r^4*(-23506633056176015847843532137103713137425 + 
             3958536796352827973982739231028758273536*\[Omega]^2) + 
           188416*r^11*(-38999847574845808191928498716043061977530 + 
             4020820358869429959567937732932858731747*\[Omega]^2) + 
           589824*r^7*(-408650667411006940635744202863468203970667 + 
             25725863691186940092911623438612681572675*\[Omega]^2) - 
           16384*r^9*(-2986039027012025646160219679727411640624407 + 
             160242715922220298835745809021275362762364*\[Omega]^2) - 
           24576*r^8*(2143481155592504220350378428964778299092592 + 
             363201374278005530606289533838960986138553*\[Omega]^2) + 
           65536*r^6*(4879322167322020137677854347087983722352460 + 
             953530408109896307422404031490307457252013*\[Omega]^2) + 
           2048*r^10*(2976428909770830296615100949072851637174260 + 
             1458203904455069047419980346672716724222029*\[Omega]^2)))/
         (1001907071199270291182742240611630047603200000000*r^24)) + 
      c^10*((\[Lambda]ev*(-89402026302966819447342498039532093440000 + 
           38780056498682730864093889289559028531200*r - 
           12094321185033156381206491872059019755520*r^2 - 
           85691694536327880*r^21*(-214768741042366875 + 7876687396395166*
              \[Omega]^2) + 10711461817040985*r^22*(-429537482084733750 + 
             15345026589278501*\[Omega]^2) - 103068905940*r^19*
            (-557756190844112671647795 + 31538853179874485794082*
              \[Omega]^2) + 51534452970*r^20*(-725005226867051595789246 + 
             33167220910326479872031*\[Omega]^2) - 24251507280*r^17*
            (-3337484158829469570036105 + 177047116094506459917278*
              \[Omega]^2) + 6062876820*r^18*(-12262231185820127702316843 + 
             617525606984268345561622*\[Omega]^2) + 297825528*r^16*
            (-233963530241534781710486625 + 4855774613004205066584934*
              \[Omega]^2) + 1188207820800*r^3*(3624068616039864582886694553 + 
             87634475358594609886241408*\[Omega]^2) - 24312288*r^15*
            (-1733008794533808095345812155 + 120195851174756184378692758*
              \[Omega]^2) + 5893888*r^13*(943161652032386237992760175 + 
             2464025112071286707390354827*\[Omega]^2) + 1473472*r^14*
            (-10664728130730398011757433810 + 17794893180307108395209744399*
              \[Omega]^2) + 7741440*r^4*(88821193979104601424332760330493 + 
             1172296011343397954551296496960*\[Omega]^2) - 
           23296*r^11*(-59751151324323171850637109290835 + 
             6712574655064986055091661147908*\[Omega]^2) + 
           1146880*r^5*(-554143483231177975737278829815520 + 
             14209317205158365646378163355881*\[Omega]^2) + 
           122880*r^6*(-994007205095951918352291892316235 + 
             18373779778817968427821613017493*\[Omega]^2) + 
           12288*r^9*(-1523682149112019930790486036937630 + 
             58683342923751903618973163050681*\[Omega]^2) - 
           832*r^12*(245808663360009306904303454791755 + 
             66476218998066297907142743250276*\[Omega]^2) + 
           1536*r^10*(392390693227666532130774243996795 + 
             90553165745410808662071189965246*\[Omega]^2) - 
           3072*r^8*(-4319343182987610782243337964130265 + 
             152462731043831039402905091910202*\[Omega]^2) - 
           4096*r^7*(-28672132793593942744674541678354635 + 
             778013838235441399007906369876882*\[Omega]^2)))/
         (1329133877261210083525561217958840000000*r^24) - 
        (\[Alpha]2^2*(396286552231014283851526545756750672674842214400000 - 
           195902052509681053515069450682581045816775409664000*r + 
           43791936325680705643205159147752868078892336414720*r^2 + 
           823958601310845*r^22*(-1041350718035423083018743535250 + 
             33657083045010460702681184311*\[Omega]^2) - 16607968516755*r^21*
            (-206654987391356205291311472179000 + 
             6549506337239831306841990752529*\[Omega]^2) + 
           50213056740*r^20*(-119439536942340853623387601445378961 + 
             5068387792929816697309498652070254*\[Omega]^2) + 
           33848424529920*r^3*(-612494317427594250709386711592023491 + 
             22261900657640461105144836285728400*\[Omega]^2) - 
           566312670*r^19*(-12762058283680103035923859936177030593 + 
             627170695399629652856039123376254606*\[Omega]^2) - 
           119925036*r^17*(-57084897102230603440683293278403380435 + 
             1557356288464541933780452102941256533*\[Omega]^2) + 
           18701760*r^15*(117370073871229965775196692450600950228 + 
             6843394166167476224127342636566761805*\[Omega]^2) + 
           15498362880*r^4*(-239023244663319379617047570710196631989 + 
             48579874690553360047538959859429885172*\[Omega]^2) + 
           6662502*r^18*(-1126525018163557437428392240604026785420 + 
             64103069466605981259626359744312964911*\[Omega]^2) + 
           935088*r^16*(-5239732197531832764817531111667634431790 + 
             251596762335673976786333524724252483317*\[Omega]^2) + 
           143503360*r^5*(25316013905450933777395683429528297441279 + 
             1424985226305598254423828957131620300150*\[Omega]^2) - 
           430080*r^12*(4795685829263219374083102580830395495292 + 
             6612250470767127533019249335405858663515*\[Omega]^2) + 
           315392*r^7*(-2161715515896270300261109124982403856478255 + 
             9826944039922342801809347109988777674649*\[Omega]^2) + 
           7096320*r^6*(112297376690997691330577663718661720999109 + 
             23880113228330921810963889096095910843266*\[Omega]^2) + 
           4048*r^14*(-53783116184519025018474957058897100752995 + 
             92044326903359991799333506329276157314084*\[Omega]^2) - 
           512*r^9*(-223077231251409187243751187900409218760928850 + 
             384994248524123372912052842675246083833299*\[Omega]^2) - 
           736*r^13*(-555358037447474055922430238999109688949615 + 
             823991292620212560519407673622686675857036*\[Omega]^2) + 
           512*r^11*(-18582119267677225314624663184345491329174775 + 
             1189212200018596796445019797163157513175428*\[Omega]^2) + 
           1280*r^10*(4831730146808708869025392852125542649641553 + 
             6771121661636515242605951426094171166885493*\[Omega]^2) - 
           2048*r^8*(50076936034616757310546572878978000727461565 + 
             14869558373157825749559745678588337328226636*\[Omega]^2)))/
         (51053058848609875866885321525283795808016000000000*r^24) + 
        (\[Alpha]1^2*(88424176860867739269435592250547103345981312204800000 - 
           43599964312337380216386205352440764412902103842816000*r + 
           9862871089326151983696110998025823159859800613847040*r^2 - 
           10711461817040985*r^22*(-16970586121936021196035636836250 + 
             504669469312382324848096842107*\[Omega]^2) + 35249565831480*r^21*
            (-20627747431213233763781316574461875 + 
             605334770236987385771156982385024*\[Omega]^2) - 
           652769737620*r^20*(-1643125313195742993126816525409811907 + 
             57015366648687746929020835716441899*\[Omega]^2) - 
           8752423680*r^15*(-92370523385704369708402276866595499837 + 
             240282913423113907199118044649304953*\[Omega]^2) + 
           575423217008640*r^3*(-8103127200468482909215800853402732611 + 
             293745676711965819620469276252108800*\[Omega]^2) + 
           44172388260*r^19*(-18247917962387952374288127158508586701 + 
             862761624252809874060452801284144048*\[Omega]^2) - 
           5196751560*r^17*(-67849425997998849391913572534029561201 + 
             12803911289460816504041151529486742080*\[Omega]^2) - 
           519675156*r^18*(-473794608743434269969877208234913203425 + 
             22673257725229677057204102396547285002*\[Omega]^2) + 
           109405296*r^16*(-7225399902135372138950332392691626492665 + 
             300456990739429263924185446065333080954*\[Omega]^2) + 
           10332241920*r^4*(-81873377557807718827991359670670263897539 + 
             16122070958293857652098273254309354390016*\[Omega]^2) + 
           287006720*r^5*(2846718044463094622073159327916347664801377 + 
             161310977999083790746025575450534736587840*\[Omega]^2) + 
           186368*r^11*(-13969142469738319096619528455762026947623485 + 
             689148618992046231237556885840087610262706*\[Omega]^2) - 
           4096*r^9*(-6617332049509939455799808342202889945052324895 + 
             837680127533161585293810235135800900344368*\[Omega]^2) + 
           319488*r^7*(-486221022050358246121431624734402932098459885 + 
             1848026283748895687891178477233640915396332*\[Omega]^2) - 
           19136*r^13*(-4982892086400684687846614059992457909659045 + 
             4506559793186440343196894691336921109417888*\[Omega]^2) - 
           69888*r^12*(4404596339553205722051707217109739722219125 + 
             7353423948379029669190182439091936957750716*\[Omega]^2) + 
           9568*r^14*(-31367954680508548709773713599023941396629895 + 
             13373625599939964820022293481986574536954288*\[Omega]^2) - 
           67584*r^8*(371594508103332071095204869509415524412926475 + 
             99506408487092382124454083638647978153155754*\[Omega]^2) + 
           143360*r^6*(1285974872610584731483665841165609616685655773 + 
             262016164069142169553090351778913931946232376*\[Omega]^2) + 
           1024*r^10*(1679768533417803080749601909900419595995713990 + 
             1855551939017869689402695598647713358651980579*\[Omega]^2)))/
         (11282726005542782566581656057087718873571536000000000*r^24)) + 
      c^12*((\[Lambda]ev*(7908918567639609765682173769939773554688000 - 
           3275672185397820417575014274329854125015040*r + 
           1222113522206359601869288723050416962535424*r^2 - 
           2274400392485035815*r^22*(96872666033323575 + 25551200254443346*
              \[Omega]^2) + 9097601569940143260*r^21*(96872666033323575 + 
             26231146076678872*\[Omega]^2) - 35641227674052*r^20*
            (65565910247088687774000 + 12357559967052024761249*\[Omega]^2) + 
           5517217906200*r^19*(802037798083523792139687 + 
             116802532416694032581878*\[Omega]^2) - 3318627312*r^18*
            (1685910624363991567910298147 + 214993758643369830724213265*
              \[Omega]^2) + 948179232*r^17*(5836550673929833877147196621 + 
             1106311690001328361017407084*\[Omega]^2) - 28732704*r^16*
            (154864085657449179900854800296 + 4526668704995280219278291891*
              \[Omega]^2) + 114930816*r^15*(28428543127536324444887874120 + 
             11564501491206876231752072699*\[Omega]^2) - 
           1211392*r^13*(-79706905727528288421154033245 + 
             80251341745015047504633708568*\[Omega]^2) + 87166550016*r^3*
            (-5106827802763115176087425599667 + 
             462206918613721337318430264800*\[Omega]^2) - 
           1610219520*r^4*(56639228483395798338048852220795 + 
             7978345200313231896421133006836*\[Omega]^2) - 
           21632*r^14*(48809410113354732757950820439346 + 
             342619448669709177430584182928577*\[Omega]^2) + 
           172032*r^9*(18605863656395520534266128592690301 + 
             896135450398661344714683826123774*\[Omega]^2) + 
           4587520*r^5*(15464235741484115913780127123647432 + 
             1112039427481178098937197714676765*\[Omega]^2) - 
           2048*r^11*(205564087763601798123606887141377500 + 
             10351851430473270730051239360416297*\[Omega]^2) - 
           6144*r^10*(-40567236958537301269749262305590328 + 
             18262677168794583991450595416870055*\[Omega]^2) + 
           12288*r^8*(-276182818276499805658684657956720270 + 
             34757326872543327753881150502980779*\[Omega]^2) - 
           16384*r^7*(935834523517103126621657836323908286 + 
             49228048751709825190594993464038941*\[Omega]^2) - 
           49152*r^6*(-399953942200574013519759499688551962 + 
             50024836948434575372773554362069645*\[Omega]^2) + 
           512*r^12*(72696048727859145327989360437406352 + 
             58210737274479257155928051661083359*\[Omega]^2)))/
         (2177121290953862116814869275016579920000000*r^24) + 
        (\[Alpha]2^2*
          (455745541890952340240431051694281409503050533437440000 - 
           212471762644910904177992168048535709849438684368076800*r + 
           57295928998961011521624322062056342043044513991622656*r^2 + 
           6173372493887954355*r^22*(86525007377874679945535270985 + 
             20647362079448792107810627118*\[Omega]^2) - 40898308755974670*
            r^21*(52241876676819001202670962503610 + 
             12224325928427069750860703360427*\[Omega]^2) - 
           10233829382160384*r^3*(2834085670764754407067139467019731027 + 
             370360602177296274119123359417452000*\[Omega]^2) + 
           698847601452*r^20*(7061330535647950871089332754714404750 + 
             1213456213431150244123522289880348827*\[Omega]^2) - 
           220688716248*r^19*(36504797683035165034614059726524632900 + 
             3196716529543766824749261519889309901*\[Omega]^2) - 
           711134424*r^17*(7566512914893702401689649209359055497540 + 
             763168927063405868315853319359940511797*\[Omega]^2) + 
           118522404*r^18*(69594585145728099606812066494875366391026 + 
             8654385251670819231757814749668060149267*\[Omega]^2) + 
           107455315968*r^4*(-61959291984418861643341649745353186181212 + 
             9863156552115208400544894973294001980005*\[Omega]^2) - 
           1492434944*r^5*(-3493850900445171527720128855473498629777514 + 
             176212707345785721349148473322339695309795*\[Omega]^2) + 
           932880*r^16*(3749604879754785933976773655119391278894171 + 
             1153618130430858495777688252286725693004384*\[Omega]^2) + 
           373152*r^15*(-6923926180139323665806392013382937780281789 + 
             2163740604715381966620305412306693735267740*\[Omega]^2) + 
           73801728*r^6*(20901696347365576830347884168816778294897606 + 
             4244301469422844902254021690161887751688631*\[Omega]^2) - 
           43264*r^13*(-28823648511183426647348851852567272278002683 + 
             41799678500629236867628845307343988131715461*\[Omega]^2) + 
           21632*r^14*(128603794260202115819315416444893408753896289 + 
             56154422859009163688853699887228299926046231*\[Omega]^2) + 
           372736*r^7*(-3098333662246250962736898287470599416302812783 + 
             363114196204913863461671836008149050639643954*\[Omega]^2) + 
           7168*r^11*(-5367796130092535721581910528346194448526156379 + 
             653318102370979595983927476154958840248084522*\[Omega]^2) - 
           1536*r^12*(1586930858473551155706975292498668309203161821 + 
             4079964164966617160890401102040416332620657504*\[Omega]^2) - 
           2048*r^8*(133427943769368979791887363498318585391480719493 + 
             17087239605349089751691803348322713232519195986*\[Omega]^2) - 
           1024*r^9*(-256254042293544465666357544847681459407164461580 + 
             22808616618561240136782332412227958730052911651*\[Omega]^2) + 
           512*r^10*(51449361840063642085760574226824107950626845922 + 
             23804290437273107777167761528476855473927950935*\[Omega]^2)))/
         (1087123835122298696709456036559393147935892704000000000*r^24) + 
        (\[Alpha]1^2*
          (-7822413463350750893369293653762408968087749483560960000 + 
           3636186628168536390424943286681385368592816903343308800*r - 
           992926945871296734538852232839441554167299280851697664*r^2 + 
           324914341783576545*r^22*(26791378942316178063808505957175 + 
             5882321166650673781676144001154*\[Omega]^2) - 
           9088513056883260*r^21*(3831167188751213463124616351876025 + 
             830077027906006562973617632506368*\[Omega]^2) - 
           21186116759808*r^19*(4349956012751641714217641249346289300 + 
             87240055000520774968938093738192157*\[Omega]^2) + 
           698847601452*r^20*(99269503386861225188838042371119934925 + 
             12962595042927606418484498012586920678*\[Omega]^2) + 
           263050613489664*r^3*(1905396619466024776001912399980571393073 + 
             248621365188836171177585080503217856000*\[Omega]^2) - 
           1422268848*r^18*(-33615158305012077369921116403215888316698 + 
             1768535811127991402271364065384349025887*\[Omega]^2) + 
           5689075392*r^17*(7521270768258162088125676905105617223657 + 
             2153912978348720891542763934863119998628*\[Omega]^2) + 
           80600832*r^15*(548081708689688577944910368150863882031707 + 
             115354025608242459592085650231198845720918*\[Omega]^2) - 
           6716736*r^16*(9130171916847360414007545111431317448676576 + 
             368696623612145041598113890850476635266981*\[Omega]^2) - 
           9017229312*r^4*(-12943146693586504376468661908753102364717859 + 
             1995892964523754099068758952810785136996480*\[Omega]^2) + 
           119275520*r^5*(-753416197238843803184136684366804076902576384 + 
             40210984227640346948075382205989984855703607*\[Omega]^2) - 
           173056*r^14*(277509952799956835312649972212005923048321663 + 
             129680978165047060096101831299418867342409030*\[Omega]^2) + 
           173056*r^13*(-81905276260554890191323394480916664950589357 + 
             182272496716598518371666223564906852718839102*\[Omega]^2) - 
           1277952*r^7*(-15738951607747517354068223371390294707704273991 + 
             1829079840768468635225286691390087581105123746*\[Omega]^2) + 
           122880*r^8*(40779346231438390092475825317886055089639433172 + 
             4817287683945142518458897690983542212085901625*\[Omega]^2) + 
           6144*r^12*(-2478478868347865605034600453293514422713602607 + 
             11023524955330046766710477260549132670770605569*\[Omega]^2) - 
           458752*r^6*(59496640703320767087201544608693638683653503685 + 
             11559782991459442016019527798237858712395463563*\[Omega]^2) - 
           8192*r^11*(-105321024848699063548130414971473087929272201701 + 
             12363538865494717969227489281056826997477779689*\[Omega]^2) + 
           8192*r^9*(-561886293196704535563814613716289461269610778307 + 
             50726539736378298754316923535447655729553729640*\[Omega]^2) - 
           2048*r^10*(341545920215370860943168103963329379709245605126 + 
             114820311061448286647663809910486960574199583201*\[Omega]^2)))/
         (18481105197079077844060752621509683514910175968000000000*r^24)) + 
      c^14*((\[Lambda]ev*(2757207165898139962314264623248372216627200000 - 
           1166123463214782194774952885985916337389568000*r + 
           385323560249717913990766500183953028297523200*r^2 - 
           2771328209330505825*r^22*(-28792749110977090575 + 
             3429170576091245543*\[Omega]^2) + 11085312837322023300*r^21*
            (-28792749110977090575 + 3520424614403624276*\[Omega]^2) - 
           1503753000750*r^20*(-388874948839290774574744758 + 
             55339262374270155768951943*\[Omega]^2) + 85928742900*r^19*
            (-9356755756749459847658615655 + 1627555891758159033519187022*
              \[Omega]^2) + 6249363120*r^17*
            (-195068073064617547156710394035 + 32669659909825837573736081002*
              \[Omega]^2) - 1562340780*r^18*
            (-676375439702623007396687462055 + 101456126303159002831034486822*
              \[Omega]^2) - 823368*r^16*
            (-1319852690472166996424777982759825 + 
             57160028700622195741936490181518*\[Omega]^2) + 
           470496*r^15*(-1252559833742691083561987650524525 + 
             427011451862343980674409112851858*\[Omega]^2) - 
           193536000*r^4*(128748184340028050666028818520904415 + 
             7506688526686079779112450348227328*\[Omega]^2) + 
           51609600*r^3*(-2658916748580598807824629920915574061 + 
             30377800544051822557229223395818112*\[Omega]^2) - 
           7424*r^13*(16617226841887407826741880889666825 + 
             44117840471667299619240129809928193*\[Omega]^2) - 
           12288*r^9*(-58307452376583373395565738351267814100 + 
             165014081021700965417412821724078197*\[Omega]^2) + 
           7424*r^11*(-9523875926381875567484125321379717775 + 
             229361826155190106873870025877561764*\[Omega]^2) - 
           1856*r^14*(-126616180029274929542955711121744200 + 
             714817503646164215216694649527764771*\[Omega]^2) + 
           163840*r^5*(126649556859602477171779210802306249550 + 
             716993814810212951347041051281073901*\[Omega]^2) - 
           4096*r^7*(987591091751593598592315186974056905525 + 
             1072638507596191899929080188046960106*\[Omega]^2) + 
           1856*r^12*(3723893970385432957994418023427557625 + 
             2160103199433344517065092549349645804*\[Omega]^2) - 
           122880*r^6*(-38882430084417934202571550909885040055 + 
             2334471172227791439627305974629087211*\[Omega]^2) - 
           1536*r^10*(-13112292054842806766860178496076265475 + 
             8953601743753656567687862576682859922*\[Omega]^2) + 
           3072*r^8*(-216096810346281101858829449638140618375 + 
             16707556902877715547442939333413024734*\[Omega]^2)))/
         (3551429105868487578054255504870795994500000000*r^24) + 
        (\[Alpha]2^2*
          (158882009364636595103589490686724339022538118004736000000 - 
           78571800662467752827563151381993955246448172405882880000*r + 
           18326424132989308493580844694023262040249922405633228800*r^2 + 
           2771328209330505825*r^22*(-69803803419919113987567462677445 + 
             7521386697084640715023781895373*\[Omega]^2) - 
           215459083325160675*r^21*(-3591387219340177060397386280822620 + 
             379458500222904787134006650641527*\[Omega]^2) + 
           36462429903900*r^20*(-33281688265012312330005030917700128115 + 
             4404317486068574669145025163797752983*\[Omega]^2) - 
           42964371450*r^19*(-28370901448597842214971562372661482097625 + 
             4157814418818684633199711168385061164822*\[Omega]^2) - 
           24177446092800*r^3*(372970815823317049391425946384377850922263 + 
             6100326083200508085793552110476008797840*\[Omega]^2) - 
           12174084*r^17*(-117170790312136780554024107856483952558834875 + 
             9092121406914110819356974087074477913690637*\[Omega]^2) + 
           717516800*r^5*(2229299550028365401014559687313313395600859461 + 
             49182343852588847090373439516564294742860498*\[Omega]^2) + 
           5166120960*r^4*(-331404954558660366364781112505430905941964505 + 
             62241801804687172715780798338488701206323876*\[Omega]^2) + 
           1176240*r^15*(298926797873158350404527860761637766960685205 + 
             99582816391136265588470431360309571650754476*\[Omega]^2) + 
           2029014*r^18*(-632396317229901624488543304113412498593824350 + 
             114284327359909789967995813442322291287030713*\[Omega]^2) + 
           117624*r^16*(-9022904099120873984507012569178140598856143475 + 
             1508699567409053785786730147914684474520823994*\[Omega]^2) + 
           59392*r^11*(-115926549984203358885717028920577845178034173725 + 
             10351506604358385135527914481024800024924527728*\[Omega]^2) - 
           111360*r^12*(7976612993608593989255180566272456788903465775 + 
             12998585417369743270156084494016099041612805456*\[Omega]^2) + 
           645120*r^6*(594143509916495092405812556233557768765923183305 + 
             123713979621507231031842117660464408403069833914*\[Omega]^2) - 
           928*r^13*(-286237345315584432629631090436544721931387963875 + 
             381525969819367515020942807757681232714008219532*\[Omega]^2) + 
           464*r^14*(535537990744132966824559228339862296272880620675 + 
             501144174599325358712245652913692580274749972668*\[Omega]^2) + 
           26624*r^7*(-11990688480916249630379505948545069469602053753875 + 
             520610659149692035838601701979291508865921989982*\[Omega]^2) + 
           6400*r^10*(686659318779845016271191153831218954346392114409 + 
             578556163587875753954533911432789485936565435215*\[Omega]^2) - 
           512*r^9*(-119040528002663610477281684164306605060238364015550 + 
             4404568083700398455579875120182714980783730079729*\[Omega]^2) - 
           1024*r^8*(55431775159474744707773695579768879279199588814675 + 
             11963359462340856109500210951108892577999434275892*\[Omega]^2)))/
         (1773370756043249749007300159637510072570424973400000000000*r^24) + 
        (\[Alpha]1^2*
          (-2727049756716066305226836320083067632097786513588224000000 + 
           1345090446267772483892011473910208410365353942455418880000*r - 
           317511288295320013367739335127495089848498714218410803200*r^2 + 
           2771328209330505825*r^22*(-1137572037028290771906419500580025 + 
             112779061329666633087586632100601*\[Omega]^2) - 
           4559980599474300*r^21*(-2765437622015774866504505805910040775 + 
             270549701651475920912377625134072064*\[Omega]^2) + 
           3809507601900*r^20*(-4337292286166382711197836839136130726700 + 
             462177632444769997590645712966999535351*\[Omega]^2) + 
           1169816430182400*r^3*(133335790856781892360775937194474548713219 + 
             2175507421342009385990091449661851146240*\[Omega]^2) - 
           257786228700*r^19*(-30249736923069839551235310111477478322325 + 
             4254078998357115505810313382396152920592*\[Omega]^2) + 
           12174084*r^18*(-12935673564748211831723342992942120689613075 + 
             3490146160674861760089770052299413091107286*\[Omega]^2) + 
           608704200*r^17*(-4864983932694950200985296343639199579566751 + 
             4537191468450241810315923731954959947933280*\[Omega]^2) + 
           84689280*r^15*(-160142849839227126488810678099626407891619795 + 
             11940778882244461627167561382544479590773414*\[Omega]^2) - 
           2117232*r^16*(-5155886573444059148818175644072504018632054875 + 
             481707065697962240388100564136007269924144334*\[Omega]^2) - 
           10035200*r^5*(2753891491359209693300099660047788044723030111865 + 
             59191484013228671109067166100936314388850494944*\[Omega]^2) - 
           59392*r^11*(-2525410291187032054575856816428147261823019583075 + 
             208180373940179692477144791768087961155034543738*\[Omega]^2) - 
           10321920*r^4*(-2912274545227799676777925198758443930018762855645 + 
             529883987173576016442663059511439905420226877952*\[Omega]^2) + 
           22272*r^12*(236617277299241710249292410246274855394352005525 + 
             810780811364772348967244642833786238734397088028*\[Omega]^2) + 
           16384*r^9*(-66718385220660663933404924059333671948044012719125 + 
             2394825947556174687848615764549153416657373094864*\[Omega]^2) + 
           1856*r^13*(-1973870040775837559199570998905732843238058227625 + 
             2725607447398624996824319604616326901810138720256*\[Omega]^2) - 
           928*r^14*(-1736916987782012067437577407046677427596657174475 + 
             5518397227345293947107987441801266761517132403856*\[Omega]^2) - 
           11264*r^10*(9570919846353978600510773041893369719970634408200 + 
             5818929010164996136761441451848473357618917920523*\[Omega]^2) - 
           24576*r^7*(-227152430095828263029469310486134412833421475879025 + 
             9648963596255152138829862750831174035658956944372*\[Omega]^2) + 
           6144*r^8*(171815506591064429435572077684323110618673321814675 + 
             33841274319149675931909002821025915737678245571658*\[Omega]^2) - 
           20480*r^6*(332323118475611475940340133280182055371848706505785 + 
             66287745761421919022840056624890413025922573101368*\[Omega]^2)))/
         (30147302852735245733124102713837671233697224547800000000000*
          r^24)))), (-2701189182865920742195200*\[Alpha]1^2 - 
   773841126693907464192000*\[Lambda]ev - 4880860291670587677573120*
    \[Alpha]1^2*\[Chi]^2 + 4196193038641805160960000*\[Alpha]2^2*\[Chi]^2 - 
   2413603033378233016320000*\[Lambda]ev*\[Chi]^2 - 
   1619288263154597677424640*\[Alpha]1^2*\[Chi]^4 + 
   3232218696564230147174400*\[Alpha]2^2*\[Chi]^4 - 
   1626277292541945179136000*\[Lambda]ev*\[Chi]^4 + 
   343035070097188487715840*\[Alpha]1^2*\[Chi]^6 + 
   3343852314640916284377600*\[Alpha]2^2*\[Chi]^6 - 
   1329816763662354519552000*\[Lambda]ev*\[Chi]^6 + 
   1780763466692744931271680*\[Alpha]1^2*\[Chi]^8 + 
   3696256758183955460352000*\[Alpha]2^2*\[Chi]^8 - 
   1180422588187175389056000*\[Lambda]ev*\[Chi]^8 + 
   2916331745523103580115200*\[Alpha]1^2*\[Chi]^10 + 
   4093831530378845466299920*\[Alpha]2^2*\[Chi]^10 - 
   1092426920316627255360000*\[Lambda]ev*\[Chi]^10 + 
   3848713272266344413500600*\[Alpha]1^2*\[Chi]^12 + 
   4478612747576837116378840*\[Alpha]2^2*\[Chi]^12 - 
   1035249471721660227832800*\[Lambda]ev*\[Chi]^12 + 
   4633290866681051449330595*\[Alpha]1^2*\[Chi]^14 + 
   4833243384506775622501847*\[Alpha]2^2*\[Chi]^14 - 
   995495048261360620974000*\[Lambda]ev*\[Chi]^14)/5586165633321644507136000}


==> anc/Potentials/Vl1m-1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(4*c^4*(-2 + r))/(875*r^3) + (16*c^6*(-2 + r))/(65625*r^3) + 
  (372*c^8*(-2 + r))/(58953125*r^3) - (23648*c^10*(-2 + r))/
   (287396484375*r^3) - (93636728*c^12*(-2 + r))/(5703383232421875*r^3) - 
  (144922784*c^14*(-2 + r))/(192376021728515625*r^3) - 
  (4*\[Chi]*\[Omega])/r^3 - (2*\[Chi]^5*\[Omega])/r^5 - 
  (\[Chi]^7*\[Omega])/r^5 - ((6 + 5*r^2)*\[Chi]^9*\[Omega])/(8*r^7) - 
  ((12 + 7*r^2)*\[Chi]^11*\[Omega])/(16*r^7) - 
  ((16 + 42*r^2 + 21*r^4)*\[Chi]^13*\[Omega])/(64*r^9) - 
  (4 + 2*r - 2*r^2 + r^4*\[Omega]^2)/r^4 + 
  \[Chi]^2*((-8*c^2*(-2 + r)*\[Omega]^2)/(875*r^3) + 
    (16*c^6*(2695 + 186*r*\[Omega]^2 - 93*r^2*\[Omega]^2))/(176859375*r^4) + 
    (c^4*(100 + 16*r*\[Omega]^2 - 8*r^2*\[Omega]^2))/(21875*r^4) + 
    (4*c^8*(90675 - 2956*r*\[Omega]^2 + 1478*r^2*\[Omega]^2))/
     (57479296875*r^4) + (16*c^10*(-48884850 - 23409182*r*\[Omega]^2 + 
       11704591*r^2*\[Omega]^2))/(9505638720703125*r^4) + 
    (8*c^12*(-24872255875 - 2662956156*r*\[Omega]^2 + 
       1331478078*r^2*\[Omega]^2))/(12119689368896484375*r^4) + 
    (32*c^14*(-803530376597025 - 22526438682434*r*\[Omega]^2 + 
       11263219341217*r^2*\[Omega]^2))/(34132378177388946533203125*r^4) - 
    (-30 + 5*r + 8*r^2*\[Omega]^2 + 6*r^3*\[Omega]^2)/(5*r^5)) + 
  \[Chi]^10*((c^2*(12 - 14*r + 10*r^2 - 5*r^3)*\[Omega]^2)/(3500*r^7) + 
    (c^4*(300 + r^2*(550 - 56*\[Omega]^2) + 24*r*(-25 + 2*\[Omega]^2) + 
       10*r^3*(-35 + 4*\[Omega]^2) - 5*r^4*(-35 + 4*\[Omega]^2)))/
     (350000*r^8) + (3360 - 4920*r - 70*r^7*\[Omega]^2 + 
      r^2*(3420 - 192*\[Omega]^2) + r^4*(350 - 160*\[Omega]^2) - 
      4*r^3*(395 + 44*\[Omega]^2) - 5*r^5*(-7 + 48*\[Omega]^2))/(640*r^9) + 
    (c^6*(32340 + r^2*(59290 - 2604*\[Omega]^2) + 
       r^4*(18865 - 930*\[Omega]^2) + 24*r*(-2695 + 93*\[Omega]^2) + 
       10*r^3*(-3773 + 186*\[Omega]^2)))/(707437500*r^8) + 
    (c^8*(1088100 - 24*r*(90675 + 1478*\[Omega]^2) - 
       10*r^3*(126945 + 2956*\[Omega]^2) + 5*r^4*(126945 + 2956*\[Omega]^2) + 
       2*r^2*(997425 + 20692*\[Omega]^2)))/(919668750000*r^8) + 
    (c^10*(-293309100 + r*(586618200 - 140455092*\[Omega]^2) + 
       r^3*(342193950 - 117045910*\[Omega]^2) + 
       14*r^2*(-38409525 + 11704591*\[Omega]^2) + 
       5*r^4*(-34219395 + 11704591*\[Omega]^2)))/(19011277441406250*r^8) + 
    (c^12*(-298467070500 + r*(596934141000 - 31955473872*\[Omega]^2) - 
       70*r^3*(-4974451175 + 380422308*\[Omega]^2) + 
       35*r^4*(-4974451175 + 380422308*\[Omega]^2) + 
       r^2*(-547189629250 + 37281386184*\[Omega]^2)))/
     (96957514951171875000*r^8) + 
    (c^14*(-9642364519164300 + r^3*(11249425272358350 - 
         225264386824340*\[Omega]^2) - 24*r*(-803530376597025 + 
         11263219341217*\[Omega]^2) + 14*r^2*(-1262690591795325 + 
         22526438682434*\[Omega]^2) + 5*r^4*(-1124942527235835 + 
         22526438682434*\[Omega]^2)))/(68264756354777893066406250*r^8)) + 
  \[Chi]^4*((-8*c^2*\[Omega]^2)/(875*r^4) + 
    (-160 + 50*r - 10*r^4*\[Omega]^2 + r^2*(5 - 4*\[Omega]^2))/(20*r^6) - 
    (2*c^4*(50 + r*(-25 + 4*\[Omega]^2)))/(21875*r^5) - 
    (8*c^6*(5390 + r*(-2695 + 186*\[Omega]^2)))/(176859375*r^5) + 
    (2*c^8*(-181350 + r*(90675 + 2956*\[Omega]^2)))/(57479296875*r^5) + 
    (16*c^10*(48884850 + r*(-24442425 + 11704591*\[Omega]^2)))/
     (9505638720703125*r^5) + 
    (4*c^12*(49744511750 + r*(-24872255875 + 2662956156*\[Omega]^2)))/
     (12119689368896484375*r^5) + 
    (16*c^14*(1607060753194050 + r*(-803530376597025 + 
         22526438682434*\[Omega]^2)))/(34132378177388946533203125*r^5)) + 
  \[Chi]^6*((-4*c^2*(-2 + r)*\[Omega]^2)/(875*r^5) + 
    (300 - 220*r - 10*r^5*\[Omega]^2 + r^2*(50 - 32*\[Omega]^2) + 
      r^3*(5 - 24*\[Omega]^2))/(40*r^7) + 
    (c^4*(50 + r^2*(25 - 4*\[Omega]^2) + r*(-50 + 8*\[Omega]^2)))/
     (21875*r^6) - (4*c^6*(-5390 + r*(5390 - 372*\[Omega]^2) + 
       r^2*(-2695 + 186*\[Omega]^2)))/(176859375*r^6) + 
    (c^8*(181350 - 2*r*(90675 + 2956*\[Omega]^2) + 
       r^2*(90675 + 2956*\[Omega]^2)))/(57479296875*r^6) + 
    (8*c^10*(-48884850 + r*(48884850 - 23409182*\[Omega]^2) + 
       r^2*(-24442425 + 11704591*\[Omega]^2)))/(9505638720703125*r^6) + 
    (c^12*(-99489023500 + r*(99489023500 - 10651824624*\[Omega]^2) + 
       r^2*(-49744511750 + 5325912312*\[Omega]^2)))/
     (12119689368896484375*r^6) + 
    (8*c^14*(-1607060753194050 + r*(1607060753194050 - 
         45052877364868*\[Omega]^2) + r^2*(-803530376597025 + 
         22526438682434*\[Omega]^2)))/(34132378177388946533203125*r^6)) + 
  \[Chi]^12*(-(c^2*(12 - 24*r + 22*r^2 - 14*r^3 + 7*r^4)*\[Omega]^2)/
     (7000*r^8) - (10240 - 18400*r + 210*r^8*\[Omega]^2 + 
      136*r^4*(35 + 6*\[Omega]^2) + 8*r^2*(2255 + 12*\[Omega]^2) + 
      24*r^3*(-455 + 32*\[Omega]^2) + 14*r^5*(-75 + 32*\[Omega]^2) + 
      21*r^6*(-5 + 36*\[Omega]^2))/(2560*r^10) - 
    (c^4*(800 + r^2*(2100 - 192*\[Omega]^2) + 32*r*(-50 + 3*\[Omega]^2) - 
       14*r^4*(-75 + 8*\[Omega]^2) + 7*r^5*(-75 + 8*\[Omega]^2) + 
       2*r^3*(-875 + 88*\[Omega]^2)))/(1400000*r^9) + 
    (c^6*(-86240 + r*(172480 - 4464*\[Omega]^2) + 
       r^5*(56595 - 2604*\[Omega]^2) + 42*r^4*(-2695 + 124*\[Omega]^2) - 
       22*r^3*(-8575 + 372*\[Omega]^2) + 12*r^2*(-18865 + 744*\[Omega]^2)))/
     (2829750000*r^9) + (c^8*(-2901600 + 96*r*(60450 + 739*\[Omega]^2) - 
       14*r^4*(272025 + 5912*\[Omega]^2) + 7*r^5*(272025 + 5912*\[Omega]^2) - 
       12*r^2*(634725 + 11824*\[Omega]^2) + 
       2*r^3*(3173625 + 65032*\[Omega]^2)))/(3678675000000*r^9) + 
    (c^10*(782157600 + r^2*(2053163700 - 561820368*\[Omega]^2) + 
       24*r*(-65179800 + 11704591*\[Omega]^2) - 
       14*r^4*(-73327275 + 23409182*\[Omega]^2) + 
       7*r^5*(-73327275 + 23409182*\[Omega]^2) + 
       2*r^3*(-855484875 + 257501002*\[Omega]^2)))/(76045109765625000*r^9) + 
    (c^12*(795912188000 - 84*r^2*(-24872255875 + 1521689232*\[Omega]^2) - 
       42*r^4*(-24872255875 + 1775304104*\[Omega]^2) + 
       21*r^5*(-24872255875 + 1775304104*\[Omega]^2) + 
       32*r*(-49744511750 + 1997217117*\[Omega]^2) + 
       14*r^3*(-124361279375 + 8369290776*\[Omega]^2)))/
     (387830059804687500000*r^9) + 
    (c^14*(25712972051104800 + r^4*(33748275817075050 - 
         630740283108152*\[Omega]^2) + 48*r*(-1071373835462700 + 
         11263219341217*\[Omega]^2) + 22*r^3*(-2556687561899625 + 
         45052877364868*\[Omega]^2) + 7*r^5*(-2410591129791075 + 
         45052877364868*\[Omega]^2) - 12*r^2*(-5624712636179175 + 
         90105754729736*\[Omega]^2)))/(273059025419111572265625000*r^9)) + 
  \[Chi]^8*((-2*c^2*(2 - 2*r + r^2)*\[Omega]^2)/(875*r^6) + 
    (-2160 + 2160*r - 50*r^6*\[Omega]^2 + r^4*(25 - 156*\[Omega]^2) + 
      r^3*(250 - 128*\[Omega]^2) - 32*r^2*(35 + \[Omega]^2))/(320*r^8) + 
    (c^4*(-300 + r*(350 - 32*\[Omega]^2) + r^3*(125 - 16*\[Omega]^2) + 
       r^2*(-250 + 32*\[Omega]^2)))/(175000*r^7) + 
    (c^6*(-32340 + r*(37730 - 1488*\[Omega]^2) + 
       r^3*(13475 - 744*\[Omega]^2) + 2*r^2*(-13475 + 744*\[Omega]^2)))/
     (353718750*r^7) + (c^8*(-1088100 - 2*r^2*(453375 + 11824*\[Omega]^2) + 
       r^3*(453375 + 11824*\[Omega]^2) + 2*r*(634725 + 11824*\[Omega]^2)))/
     (459834375000*r^7) + 
    (c^10*(293309100 + r^2*(244424250 - 93636728*\[Omega]^2) + 
       r^3*(-122212125 + 46818364*\[Omega]^2) + 
       r*(-342193950 + 93636728*\[Omega]^2)))/(9505638720703125*r^7) + 
    (c^12*(298467070500 + r^2*(248722558750 - 21303649248*\[Omega]^2) + 
       14*r*(-24872255875 + 1521689232*\[Omega]^2) + 
       r^3*(-124361279375 + 10651824624*\[Omega]^2)))/
     (48478757475585937500*r^7) + 
    (c^14*(9642364519164300 + r^2*(8035303765970250 - 180211509459472*
          \[Omega]^2) + 2*r*(-5624712636179175 + 90105754729736*\[Omega]^2) + 
       r^3*(-4017651882985125 + 90105754729736*\[Omega]^2)))/
     (34132378177388946533203125*r^7)) + 
  \[Chi]^14*((c^2*(32 - 64*r + 84*r^2 - 70*r^3 + 42*r^4 - 21*r^5)*\[Omega]^2)/
     (28000*r^9) + (c^4*(800 + r^4*(2850 - 280*\[Omega]^2) + 
       r^6*(825 - 84*\[Omega]^2) + 32*r*(-75 + 4*\[Omega]^2) + 
       48*r^3*(-75 + 7*\[Omega]^2) + 6*r^5*(-275 + 28*\[Omega]^2) - 
       4*r^2*(-825 + 64*\[Omega]^2)))/(2800000*r^10) + 
    (14400 - 32960*r - 330*r^9*\[Omega]^2 + r^4*(17820 - 1344*\[Omega]^2) + 
      r^6*(1650 - 672*\[Omega]^2) - 512*r^2*(-75 + \[Omega]^2) - 
      576*r^3*(55 + \[Omega]^2) - 100*r^5*(75 + 16*\[Omega]^2) - 
      3*r^7*(-55 + 408*\[Omega]^2))/(5120*r^11) + 
    (c^6*(86240 + r^6*(88935 - 3906*\[Omega]^2) + 
       504*r^3*(-770 + 31*\[Omega]^2) + 96*r*(-2695 + 62*\[Omega]^2) - 
       210*r^4*(-1463 + 62*\[Omega]^2) + 42*r^5*(-4235 + 186*\[Omega]^2) - 
       12*r^2*(-29645 + 992*\[Omega]^2)))/(5659500000*r^10) + 
    (c^8*(2901600 - 32*r*(272025 + 2956*\[Omega]^2) - 
       48*r^3*(272025 + 5173*\[Omega]^2) - 
       6*r^5*(997425 + 20692*\[Omega]^2) + 
       3*r^6*(997425 + 20692*\[Omega]^2) + 
       10*r^4*(1033695 + 20692*\[Omega]^2) + 
       4*r^2*(2992275 + 47296*\[Omega]^2)))/(7357350000000*r^10) + 
    (c^10*(-782157600 - 32*r*(-73327275 + 11704591*\[Omega]^2) - 
       84*r^3*(-41901300 + 11704591*\[Omega]^2) + 
       70*r^4*(-39806235 + 11704591*\[Omega]^2) - 
       42*r^5*(-38409525 + 11704591*\[Omega]^2) + 
       21*r^6*(-38409525 + 11704591*\[Omega]^2) + 
       4*r^2*(-806600025 + 187273456*\[Omega]^2)))/
     (152090219531250000*r^10) + 
    (c^12*(-795912188000 - 96*r*(-24872255875 + 887652052*\[Omega]^2) - 
       144*r^3*(-24872255875 + 1553391091*\[Omega]^2) + 
       30*r^4*(-94514572325 + 6213564364*\[Omega]^2) + 
       12*r^2*(-273594814625 + 14202432832*\[Omega]^2) - 
       6*r^5*(-273594814625 + 18640693092*\[Omega]^2) + 
       r^6*(-820784443875 + 55922079276*\[Omega]^2)))/
     (775660119609375000000*r^10) + 
    (c^14*(-25712972051104800 + r^5*(53033004855403650 - 
         946110424662228*\[Omega]^2) + r*(77138916153314400 - 
         720846037837888*\[Omega]^2) - 168*r^3*(-688740322797450 + 
         11263219341217*\[Omega]^2) + 70*r^4*(-1308606613315155 + 
         22526438682434*\[Omega]^2) + 21*r^6*(-1262690591795325 + 
         22526438682434*\[Omega]^2) + 4*r^2*(-26516502427701825 + 
         360423018918944*\[Omega]^2)))/(546118050838223144531250000*r^10)) + 
  \[Mu]*(c^10*((-26414816*(-2 + r)^2*\[Alpha]1^2)/(331942939453125*r^4) - 
      (1513472*(-2 + r)^2*\[Lambda]ev)/(66388587890625*r^4)) + 
    c^12*((-104592225176*(-2 + r)^2*\[Alpha]1^2)/(6587407633447265625*r^4) - 
      (5992750592*(-2 + r)^2*\[Lambda]ev)/(1317481526689453125*r^4)) + 
    c^14*((-161878749728*(-2 + r)^2*\[Alpha]1^2)/(222194305096435546875*
        r^4) - (9275058176*(-2 + r)^2*\[Lambda]ev)/(44438861019287109375*
        r^4)) + c^8*((138508*(-2 + r)^2*\[Alpha]1^2)/(22696953125*r^4) + 
      (7936*(-2 + r)^2*\[Lambda]ev)/(4539390625*r^4)) + 
    c^6*((17872*(-2 + r)^2*\[Alpha]1^2)/(75796875*r^4) + 
      (1024*(-2 + r)^2*\[Lambda]ev)/(15159375*r^4)) + 
    c^4*((4468*(-2 + r)^2*\[Alpha]1^2)/(1010625*r^4) + 
      (256*(-2 + r)^2*\[Lambda]ev)/(202125*r^4)) + 
    \[Chi]*((-2*(-25536 - 13160*r - 6640*r^2 + 1560*r^3 - 3351*r^4 + 
         3351*r^5)*\[Alpha]1^2*\[Omega])/(1155*r^8) + 
      (2*(189 + 120*r + 70*r^2)*\[Alpha]2^2*\[Omega])/(7*r^8) - 
      (16*(63 + 35*r + 20*r^2 + 12*r^3 - 24*r^4 + 24*r^5)*\[Lambda]ev*
        \[Omega])/(231*r^8)) + \[Chi]^3*
     (-((-1249872000 - 985652800*r - 389258244*r^2 + 215354068*r^3 + 
          127296652*r^4 + 113259300*r^5 - 413255325*r^6 + 413255325*r^7)*
         \[Alpha]1^2*\[Omega])/(39414375*r^10) + 
      ((12561120 + 10929952*r + 4644480*r^2 - 5544992*r^3 - 4282208*r^4 - 
         1360800*r^5 - 7579425*r^6 + 7579425*r^7)*\[Alpha]2^2*\[Omega])/
       (840840*r^10) - (2*(-315120 - 125840*r - 57816*r^2 - 36000*r^3 - 
         29036*r^4 + 34720*r^5 - 272475*r^6 + 272475*r^7)*\[Lambda]ev*
        \[Omega])/(105105*r^10) + 
      c^2*((8*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (6897515625*r^10) + ((-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (110360250*r^10) - (4*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 
           1487*r^4 + 410*r^5)*\[Lambda]ev*\[Omega])/(557375*r^10)) + 
      c^4*((8*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (172437890625*r^10) + ((-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (2759006250*r^10) - (4*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 
           1487*r^4 + 410*r^5)*\[Lambda]ev*\[Omega])/(13934375*r^10)) + 
      c^6*((496*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (464720115234375*r^10) + (31*(-267490080 - 102829936*r - 
           21076744*r^2 + 21960678*r^3 + 12923427*r^4 + 5468646*r^5)*
          \[Alpha]2^2*\[Omega])/(3717760921875*r^10) - 
        (248*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(37553140625*r^10)) + 
      c^14*((-360423018918944*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (269061270625084891902923583984375*r^10) - 
        (22526438682434*(-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (2152490165000679135223388671875*r^10) + 
        (180211509459472*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 
           410*r^5)*\[Lambda]ev*\[Omega])/(21742324898996758941650390625*
          r^10)) + c^12*((-72461392*(-1348776000 - 274463200*r - 
           33249736*r^2 + 79055862*r^3 + 42718643*r^4 + 22336130*r^5)*
          \[Alpha]1^2*\[Omega])/(649918342407073974609375*r^10) - 
        (4528837*(-267490080 - 102829936*r - 21076744*r^2 + 21960678*r^3 + 
           12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (5199346739256591796875*r^10) + 
        (36230696*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(52518653931884765625*r^10)) + 
      c^10*((-187273456*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (74931761830462646484375*r^10) - 
        (11704591*(-267490080 - 102829936*r - 21076744*r^2 + 21960678*r^3 + 
           12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (599454094643701171875*r^10) + 
        (93636728*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(6055091865087890625*r^10)) + 
      c^8*((-5912*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (453102112353515625*r^10) - (739*(-267490080 - 102829936*r - 
           21076744*r^2 + 21960678*r^3 + 12923427*r^4 + 5468646*r^5)*
          \[Alpha]2^2*\[Omega])/(7249633797656250*r^10) + 
        (2956*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(36614312109375*r^10))) + 
    \[Chi]^5*(-((48484825509120 + 28364741539680*r - 44944260949200*r^2 - 
          24609562804704*r^3 - 9222803827080*r^4 + 5899697144528*r^5 - 
          11954380642050*r^6 + 23675774905300*r^7 - 8679702571575*r^8 + 
          8679702571575*r^9)*\[Alpha]1^2*\[Omega])/(2495245252500*r^12) + 
      ((190018628800 - 38639922720*r + 2169340490648*r^2 + 
         1373924222496*r^3 + 721535102523*r^4 - 92228345304*r^5 - 
         77138637030*r^6 + 518820478470*r^7 - 594011174715*r^8 + 
         594011174715*r^9)*\[Alpha]2^2*\[Omega])/(85551265800*r^12) - 
      ((6502944448 + 2020904256*r + 2729318400*r^2 + 1325678944*r^3 + 
         596489176*r^4 + 210485584*r^5 - 1524782588*r^6 + 4173173200*r^7 - 
         3320824815*r^8 + 3320824815*r^9)*\[Lambda]ev*\[Omega])/
       (950569620*r^12) + c^2*(((-2702419399680 - 44102297188320*r + 
           10637097760800*r^2 + 29744895415976*r^3 + 18119160122480*r^4 + 
           5302819464438*r^5 + 4457201166825*r^6 + 2098481778825*r^7)*
          \[Alpha]1^2*\[Omega])/(140357545453125*r^12) + 
        ((145964801382400 + 40544937959680*r + 11873266044864*r^2 + 
           11448882514048*r^3 + 12978580235824*r^4 + 8965756941618*r^5 + 
           5467848729585*r^6 + 2337057811770*r^7)*\[Alpha]2^2*\[Omega])/
         (89828829090000*r^12) - (2*(389497472 + 88028144*r + 21086760*r^2 + 
           11390976*r^3 + 8721534*r^4 + 4707606*r^5 + 1465863*r^6 + 
           185325*r^7)*\[Lambda]ev*\[Omega])/(1620289125*r^12)) + 
      c^6*((2*(63800479157775360 - 16023243740518560*r + 785323456725600*
            r^2 + 8976603097950328*r^3 + 6104675857457440*r^4 + 
           1788862441757514*r^5 + 1796252070230475*r^6 + 845688156866475*r^7)*
          \[Alpha]1^2*\[Omega])/(122935665123755859375*r^12) + 
        ((10124982583654400 + 2438970924481280*r + 162351861639744*r^2 - 
           85368640830592*r^3 + 245657881536704*r^4 + 243181271104278*r^5 + 
           169503310617135*r^6 + 72448792164870*r^7)*\[Alpha]2^2*\[Omega])/
         (3026108679969375000*r^12) - (4*(17645525632 + 3061904464*r + 
           148167960*r^2 + 40349856*r^3 + 179735274*r^4 + 137723226*r^5 + 
           45441753*r^6 + 5745075*r^7)*\[Lambda]ev*\[Omega])/
         (109166979796875*r^12)) + 
      c^4*(((10898597626076160 - 7616698337576160*r + 1296846469466400*r^2 + 
           4815992568563688*r^3 + 3045348457812240*r^4 + 891656773880694*
            r^5 + 800810476306225*r^6 + 377027226262225*r^7)*\[Alpha]1^2*
          \[Omega])/(630439308326953125*r^12) + 
        ((5571015331481600 + 1425791553509120*r + 237720795533376*r^2 + 
           150403724277632*r^3 + 282068888332016*r^4 + 218796695759262*r^5 + 
           140341450726015*r^6 + 59984483835430*r^7)*\[Alpha]2^2*\[Omega])/
         (57640165332750000*r^12) - (2*(82685739136 + 16575269872*r + 
           2635643880*r^2 + 1333242688*r^3 + 1360263742*r^4 + 827069478*r^5 + 
           263366719*r^6 + 33296725*r^7)*\[Lambda]ev*\[Omega])/
         (7277798653125*r^12)) + 
      c^8*(-((-367867880159020200960 - 52968319333101443040*r + 
            30107363677723245600*r^2 + 46026361769636367272*r^3 + 
            24454214081278848560*r^4 + 7144219441387499286*r^5 + 
            4357792209201302025*r^6 + 2051679339711866025*r^7)*\[Alpha]1^2*
           \[Omega])/(12198291371904675146484375*r^12) - 
        ((-38149299969990809600 - 6693049966270142720*r + 3808690824901153344*
            r^2 + 6201269506947265408*r^3 + 3450453356876479504*r^4 + 
           1615565608936126878*r^5 + 763699899909866535*r^6 + 
           326419201627727670*r^7)*\[Alpha]2^2*\[Omega])/
         (1115272354002713156250000*r^12) + 
        (2*(-26824237638016 + 61697076144368*r + 57605211399720*r^2 + 
           34022168614272*r^3 + 15158533853598*r^4 + 5203520956182*r^5 + 
           1433169857511*r^6 + 181191696525*r^7)*\[Lambda]ev*\[Omega])/
         (140817216414483984375*r^12)) + 
      c^10*((-2*(648573545791891399680 - 2902804642315018435680*r + 
           660847626389235223200*r^2 + 1934453460785004999624*r^3 + 
           1186496823316965875520*r^4 + 347273135945465435862*r^5 + 
           295628394420319896925*r^6 + 139183935338561484925*r^7)*\[Alpha]1^2*
          \[Omega])/(8640456388432478228759765625*r^12) - 
        ((10610005967875772057600 + 2885225476210587480320*r + 
           753388970358510419136*r^2 + 686340015702826765952*r^3 + 
           834833290575064446176*r^4 + 588898640715614814882*r^5 + 
           362660620501418140165*r^6 + 155007733037362737730*r^7)*\[Alpha]2^2*
          \[Omega])/(2764946044298393033203125000*r^12) + 
        (4*(26757753218105728 + 5893787633238256*r + 1314762721743240*r^2 + 
           703646755390624*r^3 + 563433722045566*r^4 + 310874740176894*r^5 + 
           97224852303187*r^6 + 12291868853425*r^7)*\[Lambda]ev*\[Omega])/
         (99745528293592822265625*r^12)) + 
      c^12*((-2*(2335346719831532996416988160 - 1037698094214976753796432160*
            r + 136253668380936111792050400*r^2 + 632100236323711165413748888*
            r^3 + 408617347724957448883168240*r^4 + 
           119670604353129746901010794*r^5 + 111424336555702846754514975*
            r^6 + 52459364347327689801870975*r^7)*\[Alpha]1^2*\[Omega])/
         (73001703945998032871101226806640625*r^12) - 
        ((906400283399848928212121600 + 226088919650007117112613120*r + 
           28254776633666699382768576*r^2 + 10607897715250830697980032*r^3 + 
           35574755613966142030259216*r^4 + 29628629103610318025652162*r^5 + 
           19527033550484443385513265*r^6 + 8346208638313632291519930*r^7)*
          \[Alpha]2^2*\[Omega])/(3337220751817052931250341796875000*r^12) + 
        (4*(12418861719649522673536 + 2360912353814286118672*r + 
           283784613718546889880*r^2 + 134192579268578973888*r^3 + 
           174396946854143998242*r^4 + 113730621643221403578*r^5 + 
           36644702840033395569*r^6 + 4632888307999580475*r^7)*\[Lambda]ev*
          \[Omega])/(842732513085114376578369140625*r^12)) + 
      c^14*((-4*(40082983574213970923309736960 - 3382233858707013824214996960*
            r - 1099379653510651167874341600*r^2 + 
           1142825808032072391580305128*r^3 + 1092052441197889855013313440*
            r^4 + 321000752527665977626464414*r^5 + 
           451821909508904881939734225*r^6 + 212720945026078753202970225*r^7)*
          \[Alpha]1^2*\[Omega])/(49276150163548672187993328094482421875*
          r^12) - ((60073587066878754379237427200 + 
           13667243537449171421939703040*r - 459685735652530240405382208*
            r^2 - 2399188802136843813326147456*r^3 + 
           48863609700818871645820672*r^4 + 627833394262421090442689754*r^5 + 
           554270216093195166700244505*r^6 + 236905152723631286898516810*r^7)*
          \[Alpha]2^2*\[Omega])/(7884184026167787550078932495117187500*
          r^12) + (8*(84526020123031743890816 + 11615927323451053981232*r - 
           1949661078163752021720*r^2 - 1374095598210545155872*r^3 + 
           151319824004108553702*r^4 + 410805632956673252118*r^5 + 
           148593028438569377439*r^6 + 18786205119699364725*r^7)*\[Lambda]ev*
          \[Omega])/(568844446332452204190399169921875*r^12))) + 
    \[Chi]^7*(((2551170592980172800 + 1081954059366620160*r + 
         2404670635397954560*r^2 + 1741677480467012160*r^3 + 
         2174611923509438688*r^4 + 325311126729519040*r^5 + 
         123607408213997136*r^6 - 374728040936857080*r^7 + 
         1625608422025678860*r^8 - 1356026206529610000*r^9 - 
         100483202952819225*r^10 + 100483202952819225*r^11)*\[Alpha]1^2*
        \[Omega])/(136360162558620000*r^14) + 
      ((-118536637795430400 - 32545253348348160*r + 140715331393498624*r^2 + 
         120809639154505728*r^3 + 294386263754662640*r^4 + 
         89148277620922080*r^5 + 41890845649674780*r^6 - 
         11243516183502240*r^7 - 132818640582843600*r^8 + 
         201421615637919600*r^9 - 130599276892640325*r^10 + 
         130599276892640325*r^11)*\[Alpha]2^2*\[Omega])/
       (18181355007816000*r^14) - ((-964817118720 - 244919001600*r - 
         453604570496*r^2 - 167065445760*r^3 + 71923853248*r^4 + 
         31504770464*r^5 - 1635419184*r^6 + 91551208224*r^7 - 
         672834737820*r^8 + 819706336260*r^9 - 374733273915*r^10 + 
         374733273915*r^11)*\[Lambda]ev*\[Omega])/(131178607560*r^14) + 
      c^2*(((7199385819197644800 + 4016323320362357760*r - 
           7269071968202880640*r^2 - 1541316697264099840*r^3 + 
           539346451248809088*r^4 + 1303772265919526800*r^5 + 
           797533977787838896*r^6 + 312325687435027530*r^7 + 
           172703042226833085*r^8 + 78607196148026700*r^9)*\[Alpha]1^2*
          \[Omega])/(9374761175905125000*r^14) + 
        ((-5736957959767507200 - 1429621581599998080*r - 4730417470987571328*
            r^2 - 1757461377470557416*r^3 - 274210039909730580*r^4 + 
           584157717287013940*r^5 + 490296578916481315*r^6 + 
           305783960374218480*r^7 + 137818067452742325*r^8 + 
           59037609194770800*r^9)*\[Alpha]2^2*\[Omega])/(3749904470362050000*
          r^14) + ((5743992683520 + 1149973260800*r + 1459035483936*r^2 + 
           347321877360*r^3 - 32400415368*r^4 - 115435933464*r^5 - 
           80514059736*r^6 - 26247734634*r^7 - 1421990955*r^8 + 
           1635272100*r^9)*\[Lambda]ev*\[Omega])/(9018529269750*r^14)) + 
      c^4*(((1035712114914135859200 + 954671117879810903040*r - 
           1630634566897319858560*r^2 - 431904525487574095360*r^3 + 
           63262031618512916352*r^4 + 267000401280305657200*r^5 + 
           163637368363079129584*r^6 + 64771946957445636870*r^7 + 
           36670612632830891715*r^8 + 16690927982097669300*r^9)*\[Alpha]1^2*
          \[Omega])/(49764357242096371875000*r^14) + 
        ((-2033007088309105708800 - 455858796435088744320*r - 
           1016447863930920957312*r^2 - 385866607130106752664*r^3 - 
           85035061697562491820*r^4 + 107213602184819037260*r^5 + 
           97386697379880728885*r^6 + 63399801702358729920*r^7 + 
           29263369655798953675*r^8 + 12535652352356333200*r^9)*\[Alpha]2^2*
          \[Omega])/(19905742896838548750000*r^14) + 
        ((122860365788160 + 21678305062400*r + 23699163944288*r^2 + 
           5833270108880*r^3 - 305647856344*r^4 - 1800058511112*r^5 - 
           1310238155688*r^6 - 433897815022*r^7 - 23225852265*r^8 + 
           26709444300*r^9)*\[Lambda]ev*\[Omega])/(3682566118481250*r^14)) + 
      c^6*(((883398750924933734400 + 15787246700249838535680*r - 
           24431933148370541870720*r^2 - 8187657870122389624320*r^3 - 
           188144855259430505856*r^4 + 3526129802239922784400*r^5 + 
           2164078925598110629248*r^6 + 871962041050287345090*r^7 + 
           512504127946410217605*r^8 + 233270427623639597100*r^9)*\[Alpha]1^2*
          \[Omega])/(30231847024573545914062500*r^14) + 
        ((-16073170734263594515200 - 3287233076337624785280*r - 
           4760257198014338050688*r^2 - 1840388763610968652536*r^3 - 
           576194718200548565980*r^4 + 380561330420711832540*r^5 + 
           405442622248082298765*r^6 + 284382906700595681880*r^7 + 
           136327126541208112575*r^8 + 58398929604391006800*r^9)*\[Alpha]2^2*
          \[Omega])/(4030912936609806121875000*r^14) + 
        ((2387182332165120 + 362896490611200*r + 323489186075936*r^2 + 
           83151345578160*r^3 + 222063199832*r^4 - 23328803431544*r^5 - 
           18207808661736*r^6 - 6175782704034*r^7 - 324601753455*r^8 + 
           373288022100*r^9)*\[Lambda]ev*\[Omega])/(2237158916977359375*
          r^14)) + c^8*(-((40176702295844427603763200 + 
            1068479052466608014883840*r - 8008025188370689114917760*r^2 + 
            1764272252331478895229440*r^3 + 2873256057016861140753792*r^4 + 
            2364054410746378331873200*r^5 + 1444435462685176318170064*r^6 + 
            536746504232770925466270*r^7 + 260951926062983313999015*r^8 + 
            118774394317248493515300*r^9)*\[Alpha]1^2*\[Omega])/
         (1259156428573488187320703125000*r^14) - 
        ((32051991054544207814995200 + 4838483635559797160945280*r - 
           7176275569262729328749952*r^2 - 2543493350892963135186744*r^3 + 
           602237586957836216552580*r^4 + 1572104906060681978932060*r^5 + 
           1022741763946806862936585*r^6 + 526153810164948742798320*r^7 + 
           208241208054894983612175*r^8 + 89205017067936096037200*r^9)*
          \[Alpha]2^2*\[Omega])/(503662571429395274928281250000*r^14) - 
        ((-519921802242984960 + 14733967023193600*r + 144744267102456672*
            r^2 + 29776281578928720*r^3 - 9339342045482136*r^4 - 
           12975908297542728*r^5 - 7311003935395272*r^6 - 2166599952038718*
            r^7 - 126388753702785*r^8 + 145345511486700*r^9)*\[Lambda]ev*
          \[Omega])/(71253511505728896093750*r^14)) + 
      c^10*(-((106656006812492933255667916800 + 55872671001054939524283356160*
             r - 102929558378866631811441114240*r^2 - 
            23165476692089017657455101440*r^3 + 6676148089761842196000455808*
             r^4 + 17918289176393014209955518800*r^5 + 
            10982152533558039318507807136*r^6 + 4309630753672507066790606730*
             r^7 + 2394033279043346551297187985*r^8 + 
            1089663743754392538333224700*r^9)*\[Alpha]1^2*\[Omega])/
         (60308346443551027971881176757812500*r^14) - 
        ((-79998722612214417353668435200 - 20843524926452622852636017280*r - 
           66544631418671856811391307648*r^2 - 25169817437854046778533952456*
            r^3 - 4311694555777601419497339780*r^4 + 
           7856362016676635091259625540*r^5 + 6710146767119016948444170915*
            r^6 + 4219165524498040883823406680*r^7 + 
           1910452969913244972717502825*r^8 + 818387443006356635631722800*
            r^9)*\[Alpha]2^2*\[Omega])/(24123338577420411188752470703125000*
          r^14) - ((4310979615402764129280 + 871897307139912435200*r + 
           1078180454778973854304*r^2 + 260361327256352833040*r^3 - 
           20695371694451877752*r^4 - 83436402288629285096*r^5 - 
           58699492534958460504*r^6 - 19195603866433469926*r^7 - 
           1037464937951071245*r^8 + 1193071912162491900*r^9)*\[Lambda]ev*
          \[Omega])/(3053509857651757068017578125*r^14)) + 
      c^12*(-((221956242120879179063349840076800 + 
            291414294804935027992885859036160*r - 
            483954952514797981648721640058240*r^2 - 
            140317863420065338090797265405440*r^3 + 
            10662783050820521145891690331008*r^4 + 
            75697001677394580785591927298800*r^5 + 
            46435793760185309181157871047536*r^6 + 
            18487063266874374225935094970230*r^7 + 
            10597145279125676716945689578235*r^8 + 
            4823376976019135458093133279700*r^9)*\[Alpha]1^2*\[Omega])/
         (5984095675861350750509909763793945312500*r^14) - 
        ((-237349466937711645799729219718400 - 
           51583601986837507522172695301760*r - 
           98434226259878797043065513791616*r^2 - 
           37741768033485838387192090250952*r^3 - 
           9510955028869658622554145456260*r^4 + 
           9492144024488678105625916782180*r^5 + 
           9046353337261935735222815669055*r^6 + 
           6031020070491545444855592490560*r^7 + 
           2818861910891758692783141113025*r^8 + 
           1207525768900491518222915847600*r^9)*\[Alpha]2^2*\[Omega])/
         (797879423448180100067987968505859375000*r^14) - 
        ((518684104349470251778360320 + 87024459620078397535372800*r + 
           88697299624176316392446176*r^2 + 22196130703402283281919760*r^3 - 
           719235159685654005762488*r^4 - 6596712507646608107597224*r^5 - 
           4912886334833389546763976*r^6 - 1640122531729584043058694*r^7 - 
           87254078106774464829405*r^8 + 100341116121395514311100*r^9)*
          \[Lambda]ev*\[Omega])/(5756705796884416306406839599609375*r^14)) + 
      c^14*(-((-398700277367158952156097202380595200 + 
            263144357856123417220728401183093760*r - 
            342170062470716188175065699599936640*r^2 - 
            161502936462043158256324114560355840*r^3 - 
            33579001693442013207762224070256512*r^4 + 
            36565438189751025941965436119166800*r^5 + 
            22519964265017769919752621196069696*r^6 + 
            9549682867953285833578898229313530*r^7 + 
            6186241847654223338687077738143585*r^8 + 
            2815718357172820145654783848736700*r^9)*\[Alpha]1^2*\[Omega])/
         (290752248650913379590400240648338317871093750*r^14) - 
        ((-1170878125982959457549773877467987200 - 
           222118790609121075712679193099070080*r - 
           173894032632072844796790113212345728*r^2 - 
           69866692739931400005039892224630216*r^3 - 
           36556754881273427018002028202632580*r^4 + 
           3347155290581473403152211004711940*r^5 + 
           10439962244821425719056374177070315*r^6 + 
           9333251152992093280394394202521480*r^7 + 
           4936658238591938897016838221264825*r^8 + 
           2114733613704704337398626180810800*r^9)*\[Alpha]2^2*\[Omega])/
         (116300899460365351836160096259335327148437500*r^14) - 
        (2*(48618929495292393477577559040 + 6127515083500291597581785600*r + 
           3660104647502169018199104672*r^2 + 1044571005795370525178580720*
            r^3 + 133188122568567996947487864*r^4 - 
           228041484360813616082555928*r^5 - 216733764019948651704331272*
            r^6 - 77818520478362587387396218*r^7 - 3918143955428262143164035*
            r^8 + 4505817334186545957461700*r^9)*\[Lambda]ev*\[Omega])/
         (43031375831711011890391126007080078125*r^14))) + 
    \[Chi]^9*(((-4065968876784933888000 - 1353062480728400386560*r - 
         2281133680383599758080*r^2 - 1200228042682397568896*r^3 + 
         3093210987059982119552*r^4 + 2148643715654295175056*r^5 + 
         2255250529860045612752*r^6 + 245478454927566706560*r^7 + 
         821246340505333593708*r^8 - 1547055790036536347568*r^9 + 
         2089635685289962777968*r^10 - 1155035627846478287910*r^11 - 
         820521391008691847475*r^12 + 820521391008691847475*r^13)*\[Alpha]1^2*
        \[Omega])/(214494535704709260000*r^16) + 
      ((27017440455957336000 + 7084889789923249920*r + 3511663147748125440*
          r^2 - 385028430175807488*r^3 + 39905583349892791776*r^4 + 
         28327332658755620544*r^5 + 38853900653603762320*r^6 + 
         10040825655259479520*r^7 + 5465603929386018627*r^8 + 
         14248460861562679356*r^9 - 27011670577286420256*r^10 + 
         38809207944447903270*r^11 - 23819890466733322500*r^12 + 
         23819890466733322500*r^13)*\[Alpha]2^2*\[Omega])/
       (2999923576289640000*r^16) - ((222209054144000 + 47634896207360*r + 
         108139011052800*r^2 + 31837908503296*r^3 - 9725665526176*r^4 - 
         1437274592736*r^5 + 18046122014800*r^6 + 6590089257840*r^7 - 
         23769059036184*r^8 + 97582103827824*r^9 - 160917433394256*r^10 + 
         180454471086120*r^11 - 73179703622025*r^12 + 73179703622025*r^13)*
        \[Lambda]ev*\[Omega])/(28859293663200*r^16) + 
      c^2*(((-21945644895931029504000 - 7835009554716222574080*r - 
           544676407300444285440*r^2 - 2721354900336905090048*r^3 - 
           6214583116326012377824*r^4 + 899923492965789462488*r^5 + 
           1807061957874443948756*r^6 + 1653435151046841205940*r^7 + 
           1103462027186844568529*r^8 + 438238621223476244886*r^9 + 
           186026928683178692109*r^10 + 83073900589982747445*r^11)*
          \[Alpha]1^2*\[Omega])/(17427681026007627375000*r^16) + 
        ((219993189828189313536000 + 49733698146183691960320*r + 
           116933775666415564496640*r^2 + 31276261746786499736832*r^3 - 
           74595701896109557704464*r^4 - 22143515089007274039416*r^5 + 
           6299205191173481087020*r^6 + 19018679193645195011220*r^7 + 
           14591531554299273553122*r^8 + 8649486759508260045666*r^9 + 
           3358230270886853020659*r^10 + 1439535779462271961470*r^11)*
          \[Alpha]2^2*\[Omega])/(139421448208061019000000*r^16) + 
        ((-883933645056000 - 156791296023040*r - 310405899820800*r^2 - 
           67674755474624*r^3 + 63769431468144*r^4 + 9628704715584*r^5 - 
           9939160912200*r^6 - 10765236899560*r^7 - 5644866638554*r^8 - 
           1283613480006*r^9 + 254758192689*r^10 + 266386865745*r^11)*
          \[Lambda]ev*\[Omega])/(1172408805067500*r^16)) + 
      c^4*(((-377764559186232379392000 - 156666266877637321136640*r + 
           65255657944464383316480*r^2 - 38881852057094792797184*r^3 - 
           109870219448720226892192*r^4 + 5517609851343121596104*r^5 + 
           25514428413276674120348*r^6 + 26459733507888778801020*r^7 + 
           17841636481126839755907*r^8 + 7105894896269037934338*r^9 + 
           3038439835158585304447*r^10 + 1356873709636384874935*r^11)*
          \[Alpha]1^2*\[Omega])/(7116303085619781178125000*r^16) + 
        ((6216179953669096739328000 + 1265394512120541941698560*r + 
           2840164682880596852901120*r^2 + 707486209937963821913856*r^3 - 
           1249934645148020717659312*r^4 - 461187373106059682292328*r^5 + 
           41639329219453013018660*r^6 + 282863287065682601443260*r^7 + 
           229462663013359717555926*r^8 + 139246001408808206107078*r^9 + 
           54851094424485266004097*r^10 + 23512417731217108704010*r^11)*
          \[Alpha]2^2*\[Omega])/(56930424684958249425000000*r^16) + 
        ((-20271642978048000 - 3198731823992320*r - 5963821280390400*r^2 - 
           1171802694307392*r^3 + 1124061940233552*r^4 + 217054668907072*
            r^5 - 143028870320600*r^6 - 174837044935480*r^7 - 
           93592125554382*r^8 - 21537395796098*r^9 + 4161050480587*r^10 + 
           4350985473835*r^11)*\[Lambda]ev*\[Omega])/(478733595402562500*
          r^16)) + c^6*(((-5242082651615735912448000 - 
           2870340781781229662062080*r + 2545745683356163981647360*r^2 - 
           384763295679306161271808*r^3 - 1700673675480835701010784*r^4 - 
           119507253765201762947592*r^5 + 271159495865592530408356*r^6 + 
           358182544701816338325540*r^7 + 245441522550721671228969*r^8 + 
           98191033501311707730966*r^9 + 42464874356678335989609*r^10 + 
           18963505852858788984945*r^11)*\[Alpha]1^2*\[Omega])/
         (4323154124514017065710937500*r^16) + 
        ((155241531977357308234752000 + 28640607101007607874488320*r + 
           59474500130558364490679040*r^2 + 14120760433678374905839872*r^3 - 
           17955094903717877952886224*r^4 - 8482020886474914683391096*r^5 - 
           705565196468322305757380*r^6 + 3359912882488373416491220*r^7 + 
           3015980465227639261817562*r^8 + 1902383028126833782465746*r^9 + 
           766592382745171630443159*r^10 + 328606758384524081386470*r^11)*
          \[Alpha]2^2*\[Omega])/(34585232996112136525687500000*r^16) + 
        ((-424868988997376000 - 58563655532157440*r - 102080335006406400*
            r^2 - 17761776854106304*r^3 + 17445766986208624*r^4 + 
           4311497613204864*r^5 - 1580399427891400*r^6 - 2420897813217960*
            r^7 - 1338029145785754*r^8 - 313318413305406*r^9 + 
           58154347440189*r^10 + 60808856353245*r^11)*\[Lambda]ev*\[Omega])/
         (290830659207056718750*r^16)) + 
      c^8*(-((-376426726634102087358277632000 + 58557659771340862778341301760*
             r - 396317424850573508039015032320*r^2 - 
            79943436063618024277480991744*r^3 - 50166781490941905433190896672*
             r^4 + 58871348746786040233604165864*r^5 + 
            45461025324506023556399041868*r^6 + 25973487306986223984521251820*
             r^7 + 16440612335756111901920615687*r^8 + 
            6427282076675548438992761658*r^9 + 2616244646718900053628691227*
             r^10 + 1168334333309096595136406835*r^11)*\[Alpha]1^2*\[Omega])/
         (21787183683607066105210126171875000*r^16) - 
        ((-1317408972547106542433121792000 - 183734511872249534584596848640*
            r - 270639849066258208700125697280*r^2 - 
           50166018428798205075649054464*r^3 - 86872048029352446410046305872*
            r^4 + 14216393329451448624246443432*r^5 + 
           35307135690978005852912242460*r^6 + 36977183182060551848685657060*
            r^7 + 22747065564402558421593509706*r^8 + 
           11994935081247283670541403818*r^9 + 4293587556895344626274393807*
            r^10 + 1840485140041517189886668310*r^11)*\[Alpha]2^2*\[Omega])/
         (15845224497168775349243728125000000*r^16) - 
        ((1344222169247037696000 + 62495347144619952640*r - 
           1272275445903571200*r^2 - 37267885863509713216*r^3 + 
           28944940351936858896*r^4 - 9685118302640238144*r^5 - 
           14042719045952407800*r^6 - 9227158993586398040*r^7 - 
           4254042481907488886*r^8 - 891192766175558154*r^9 + 
           210756886760925351*r^10 + 220377079558552455*r^11)*\[Lambda]ev*
          \[Omega])/(86216748921931964273437500*r^16)) + 
      c^10*(-((-25869957802629580580984322048000 - 
            8411997061506081258184641154560*r + 
            228278314443665646532736017920*r^2 - 
            2996898832416110917346823668736*r^3 - 
            6799725782741301500739415654368*r^4 + 
            836701438974954140507039374616*r^5 + 
            1872121534720523200125998865492*r^6 + 
            1755382573157868768479483522580*r^7 + 
            1174306690956004445588209551453*r^8 + 
            466633106326102901868236944302*r^9 + 
            198363909394526158531881907813*r^10 + 
            88583216453281671890071052365*r^11)*\[Alpha]1^2*\[Omega])/
         (8624093541427796999979008276367187500*r^16) - 
        ((212320935130191451884235948032000 + 
           53518746474122945895781607946240*r + 
           138118792321795149259950231156480*r^2 + 
           36062727149292670356071437319424*r^3 - 
           80770748080557398062076157512848*r^4 - 
           25362024089278552650206015687512*r^5 + 
           5788503921364828319748023176140*r^6 + 
           19900987935857188479271837717540*r^7 + 
           15445206951560056387295594595954*r^8 + 
           9197014060814132088972050200762*r^9 + 
           3580942231835013260348633355163*r^10 + 
           1535003275863111468741472011790*r^11)*\[Alpha]2^2*\[Omega])/
         (68992748331422375999832066210937500000*r^16) - 
        ((-49692468230046887168000 - 9223058301179949381120*r - 
           18164430872464302854400*r^2 - 3858391258274297111872*r^3 + 
           3643706344683133180432*r^4 + 583130733443205962752*r^5 - 
           545345614202727540600*r^6 - 603766217891626502680*r^7 - 
           317743848888409027062*r^8 - 72425918401786391618*r^9 + 
           14297542667271176467*r^10 + 14950167210674469235*r^11)*\[Lambda]ev*
          \[Omega])/(30535098576517570680175781250*r^16)) + 
      c^12*(-((-436125721694903032840355474403342336000 - 
            192502464523956824025844249484137182720*r + 
            116774980012255054642609096231747223040*r^2 - 
            40184832954659421814472497679693612032*r^3 - 
            128181681098902012726681278873146981216*r^4 + 
            874223263609768992619753001826031992*r^5 + 
            26339822030702138634979379187409224004*r^6 + 
            29404941865106577247288369841922671460*r^7 + 
            19935578162721119829984150718439711061*r^8 + 
            7951659158454804702333388427927820174*r^9 + 
            3412996984513411026811396855781524281*r^10 + 
            1524139403969077152365622695609933505*r^11)*\[Alpha]1^2*\[Omega])/
         (3326205724566449062514178753016990356445312500*r^16) - 
        ((8518701275757317633088494120255553024000 + 
           1689889173778634188473736146385488506880*r + 
           3733668423194489178750546161989059797760*r^2 + 
           911183226203707776778214986519865925888*r^3 - 
           1420935260341191414635045470582498208976*r^4 - 
           575258730047598492961138621732531081944*r^5 + 
           11357013232836698555646094531326877180*r^6 + 
           301626408459647867649609359483060594980*r^7 + 
           252600573222087293836143160731229425498*r^8 + 
           155232973257048403336314263910492553194*r^9 + 
           61612745364187113928234013158833516231*r^10 + 
           26410860562942584914835884153141452230*r^11)*\[Alpha]2^2*\[Omega])/
         (26609645796531592500113430024135922851562500000*r^16) - 
        ((-1138991670042188334992021248000 - 172570322799569483444938616320*
            r - 313905272042753911503632006400*r^2 - 
           58946287508319379376136176192*r^3 + 56965211676221025319337590352*
            r^4 + 12107971119431413941676471872*r^5 - 
           6497105001294717024024032600*r^6 - 8513310328495757660507319480*
            r^7 - 4606010695381819374462830382*r^8 - 
           1066277521436241434183416098*r^9 + 203217175992478215555574587*
            r^10 + 212493211726744035996743835*r^11)*\[Lambda]ev*\[Omega])/
         (9728832796734663557827558923339843750*r^16)) + 
      c^14*(-((-60481781020275100946528375465883648000 - 
            54833533846922230066974469111358492160*r + 
            78743974762544697649234311100183365120*r^2 + 
            148521768157620026907037989409659904*r^3 - 
            25312293954249672177324251857537236448*r^4 - 
            7200765557031873117979395039199896424*r^5 + 
            772199614421468609470844953997193812*r^6 + 
            3983631043864738250869316985282807380*r^7 + 
            2848007674449096117875091586931598533*r^8 + 
            1152399000074866855856987840832458622*r^9 + 
            512577301285914996439457488023250293*r^10 + 
            228901246035344326197616670502732765*r^11)*\[Alpha]1^2*\[Omega])/
         (41577571557080613281427234412712379455566406250*r^16) - 
        ((3921663592375304023191759579007276032000 + 
           671229908424012642663223117033798256640*r + 
           1296645745526835955366286741391070529280*r^2 + 
           294486138680684622557053687664556305664*r^3 - 
           230262572762238334137839231695599459728*r^4 - 
           161672194993405518866914541390164481432*r^5 - 
           46132528123955193157373843195139961460*r^6 + 
           23184872152382163987455974529604935940*r^7 + 
           30808135353465476507450726942041142994*r^8 + 
           21682131451955246674052374827113276682*r^9 + 
           9253244256262894826160756032364053643*r^10 + 
           3966486842332138965309730569490190190*r^11)*\[Alpha]2^2*\[Omega])/
         (332620572456644906251417875301699035644531250000*r^16) - 
        ((-9336145233535196213273402112000 - 1113483768880378353632572142080*
            r - 1779164308351011252814601337600*r^2 - 
           254803469691507793745340237248*r^3 + 
           261308113673223432046450938288*r^4 + 89460041954173142458280343168*
            r^5 - 6799950862043286241817951400*r^6 - 
           28554935408988059061330586120*r^7 - 17029965270145627121950803058*
            r^8 - 4142848035763890101289313062*r^9 + 
           701958946553379331856992953*r^10 + 734000511152514139240571865*
            r^11)*\[Lambda]ev*\[Omega])/
         (2797039429061215772875423190460205078125*r^16))) + 
    \[Chi]^11*(((2521378548619454060535398400 + 688896878520775368563159040*
          r + 1290342010309379025959699200*r^2 + 510175624904461677443806720*
          r^3 + 258877884820423576550252032*r^4 + 279064334569053479885812608*
          r^5 + 1867389528136542395114971296*r^6 + 
         872964402237571016571305536*r^7 + 961940694261219964563738752*r^8 + 
         6664229255796435034734880*r^9 + 1154828129549694478886595588*r^10 - 
         1119696155871412196036379420*r^11 + 728896010021327751516819906*
          r^12 - 19883873915933378735704320*r^13 - 
         816633108360028871267981625*r^14 + 816633108360028871267981625*r^15)*
        \[Alpha]1^2*\[Omega])/(130353477216608730324240000*r^18) + 
      ((-1729122634950929594875699200 - 399625113771188942203607040*r - 
         541898692959930770783334400*r^2 - 147846276217766574735400960*r^3 + 
         557918017988700150223507968*r^4 + 400938610025997272492024832*r^5 + 
         2134118177578701446164639360*r^6 + 1135285047508928504133563904*
          r^7 + 1512980326370443440962932480*r^8 + 
         431570552532730167232987168*r^9 - 325519075783889997050969928*r^10 + 
         1487064290259941952459460560*r^11 - 1701747019359778021166431896*
          r^12 + 2370044571006622311543661920*r^13 - 
         1410901369139056263937793325*r^14 + 1410901369139056263937793325*
          r^15)*\[Alpha]2^2*\[Omega])/(160435048881979975783680000*r^18) + 
      ((5360535923654912000 + 994049757680179200*r + 2644889255584773120*
          r^2 + 645885904021370880*r^3 - 240279913839797888*r^4 - 
         29698845440463744*r^5 + 99607728975952704*r^6 + 
         11683260117825920*r^7 - 260347973954262480*r^8 - 
         338458143475431408*r^9 + 2086656969117737016*r^10 - 
         3588815553358731696*r^11 + 3735582763826954040*r^12 - 
         4077857732750501700*r^13 + 1582991446868456625*r^14 - 
         1582991446868456625*r^15)*\[Lambda]ev*\[Omega])/
       (674557130083636800*r^18) + 
      c^8*(-((-3827737715056763248155263463014400 - 
            5739593988416775826764456424673280*r + 
            18946421162654578256987704928870400*r^2 + 
            1089818601407676208777201142370560*r^3 - 
            10287261407885163711267825842642304*r^4 - 
            211737516937150216836443423800576*r^5 - 
            189577813864098019115162090150992*r^6 + 
            2326252745970375090443719101416008*r^7 + 
            1668007840365962129073063276994236*r^8 + 
            853193791157436213034772580525420*r^9 + 
            530430709626143031488936196280314*r^10 + 
            203453005123443084600497989926690*r^11 + 
            70424931229478572617920883384243*r^12 + 
            30965609977219047250348563902490*r^13)*\[Alpha]1^2*\[Omega])/
         (1018507262841263126286362978282812500000*r^18) - 
        ((3209238008838509026334174035123507200 + 
           420949821059951641852408717776353280*r + 
           1037129716422995707741021914785664000*r^2 + 
           157395773936188453107969504755697920*r^3 - 
           448465669118986771495644096854144896*r^4 - 
           113670735109413244304100558271170304*r^5 - 
           83508326901245312942711799426381120*r^6 + 
           56642402019954977971928969614314112*r^7 + 
           68714147002694065673419546894452640*r^8 + 
           59776313916874680612397864114463104*r^9 + 
           34755057277656396367359859512203416*r^10 + 
           18408537605012223316266413551640730*r^11 + 
           6121875300013122209729762167719837*r^12 + 
           2624874016432263008917709398326210*r^13)*\[Alpha]2^2*\[Omega])/
         (32592232410920420041163615305050000000000*r^18) + 
        ((29963260430853861753241600 + 2034834202284505904128000*r + 
           4541618446778002798996480*r^2 - 103996904814184662542080*r^3 - 
           1151333310648158114460032*r^4 + 77230779455283216457984*r^5 - 
           218045681041863597970944*r^6 + 142217556310974536990880*r^7 + 
           147665817035249844752080*r^8 + 81722852861671870686288*r^9 + 
           30993541257919424993424*r^10 + 2720654752653175020606*r^11 - 
           3984357305378591206065*r^12 - 2830235709467896780050*r^13)*
          \[Lambda]ev*\[Omega])/(1240141716493069374109125000000*r^18)) + 
      c^2*(((1313020967337126382041907200 + 360258610965284866520125440*r + 
           328897867771031831318323200*r^2 + 170362662855036307348555520*
            r^3 - 242568594475325396685821568*r^4 - 
           115014362901408853556353792*r^5 - 148593629849833893016527664*
            r^6 + 74274934172518649704998136*r^7 + 80483113053597959841447012*
            r^8 + 59627888429394496188106740*r^9 + 38493255972018453785760438*
            r^10 + 14588756402488713233504430*r^11 + 
           5007533861855844942003381*r^12 + 2201796122578814411479830*r^13)*
          \[Alpha]1^2*\[Omega])/(814709232603804564526500000*r^18) + 
        ((-43632813149277244033094553600 - 8847783961500551642676541440*r - 
           20415185429490217667459558400*r^2 - 5001624858022955596529455360*
            r^3 - 2101886992897470869141064832*r^4 - 
           1771931691772277270885671168*r^5 - 9585711905268139997686146240*
            r^6 - 1017056583298122330225428096*r^7 + 
           2121989238771859060248342880*r^8 + 3133849090806683688192727168*
            r^9 + 2159408212890529091273826472*r^10 + 
           1237493390244439568486098710*r^11 + 435293259470628993120665979*
            r^12 + 186640516233663236708033070*r^13)*\[Alpha]2^2*\[Omega])/
         (26070695443321746064848000000*r^18) + 
        ((14235814989005209600 + 2255133425249689600*r + 5721671981874580480*
            r^2 + 1112312036838437120*r^3 - 946838663261140352*r^4 - 
           200913605465106176*r^5 + 561632117979388416*r^6 - 
           1173714102042720*r^7 - 141590807002739120*r^8 - 
           105344473956317232*r^9 - 43329313376599536*r^10 - 
           5130083066027634*r^11 + 4816201651796535*r^12 + 
           3421125379621950*r^13)*\[Lambda]ev*\[Omega])/(16863928252090920000*
          r^18)) + c^4*(((451356081957356625023617843200 + 
           130747757434761610177156362240*r + 58203089129694365972763648000*
            r^2 + 51911144531453309049549118720*r^3 - 
           45854752482818060001721726848*r^4 - 37856393218247389709653190912*
            r^5 - 47984545556009369407703564304*r^6 + 
           16368754935812104334680069096*r^7 + 20564163141064572279240512332*
            r^8 + 16509218055213385006889517340*r^9 + 
           10724898962935079681921252818*r^10 + 4056572327770494401202645130*
            r^11 + 1390425235641972945562938791*r^12 + 
           611365390036050801587566130*r^13)*\[Alpha]1^2*\[Omega])/
         (5655439922991410018754787500000*r^18) + 
        ((-21211811198783618750861645721600 - 3911500703248663798074091530240*
            r - 9431335375826187257587548595200*r^2 - 
           2084140194217203358637049608960*r^3 + 
           773937053728704724968058488448*r^4 - 
           252827560583319056565051259648*r^5 - 
           2862562522791972896922770879040*r^6 - 
           530748725731332356559202038656*r^7 + 
           456409136969689530833232923680*r^8 + 
           817171555709748854019688312448*r^9 + 
           584908994722837260976744891192*r^10 + 
           340246122510837934739137927410*r^11 + 
           120866428379677983756504920169*r^12 + 
           51823850007547158725930515770*r^13)*\[Alpha]2^2*\[Omega])/
         (180974077535725120600153200000000*r^18) + 
        ((343339562747249868800 + 48926454955311718400*r + 
           121957989525855831040*r^2 + 21069807660903688960*r^3 - 
           21621204914404902016*r^4 - 3444852948360523008*r^5 + 
           10022002796394249728*r^6 + 450080217854863840*r^7 - 
           2213133481703746960*r^8 - 1739388620423261456*r^9 - 
           723960847941419088*r^10 - 88892907799718022*r^11 + 
           78664626979343405*r^12 + 55878381200491850*r^13)*\[Lambda]ev*
          \[Omega])/(6886104036270459000000*r^18)) + 
      c^6*(((8025932646672600238764337152000 + 
           2564325395586692447933029847040*r - 113885416326625799409322926080*
            r^2 + 822430558409556960891524842240*r^3 - 
           155353584944542506624895054976*r^4 - 
           639064617893175015823557713664*r^5 - 
           810242823634123914397678994928*r^6 + 
           136581470760166185529234048312*r^7 + 
           248816288629904458615334890004*r^8 + 
           229687894610487280731061751860*r^9 + 
           150678365557248518136846566526*r^10 + 
           56818261543108015562804283870*r^11 + 19432417996458223003572574977*
            r^12 + 8544370098592895525712682110*r^13)*\[Alpha]1^2*\[Omega])/
         (3435679753217281586393533406250000*r^18) + 
        ((-543704147229555819048269984256000 - 
           91306734230476841789791770531840*r - 
           222683841081373877424447957048320*r^2 - 
           45094050225517761995961224510720*r^3 + 
           40734262699242994213981510382976*r^4 + 
           2468964252347711665520799001344*r^5 - 
           43910669284556615696129711131840*r^6 - 
           12610902154132901357348840303232*r^7 + 
           3556326297611618119857172926560*r^8 + 
           10285143860201085560415344427776*r^9 + 
           7858274742696839206461015396744*r^10 + 
           4682768840351758946475188710110*r^11 + 
           1689214851547521802667442604143*r^12 + 
           724283974224216598668709787190*r^13)*\[Alpha]2^2*\[Omega])/
         (109941752102953010764593069000000000*r^18) + 
        ((7592192027159490150400 + 959066711131334615040*r + 
           2356033927198236687360*r^2 + 354608045186826251520*r^3 - 
           439456445233340804992*r^4 - 53612438384576484096*r^5 + 
           158016357076813779456*r^6 + 16452537736125778720*r^7 - 
           28747506372116206320*r^8 - 24705093258453989232*r^9 - 
           10467980411506303536*r^10 - 1352241600456902634*r^11 + 
           1099407486151009035*r^12 + 780949620748246950*r^13)*\[Lambda]ev*
          \[Omega])/(4183308202034303842500000*r^18)) + 
      c^10*(-((256997162078099731993923488577020313600 + 
            65105417670577831253061536408624517120*r + 
            64563693431107891322025497385375948800*r^2 + 
            31504121596575066710525164089098940160*r^3 - 
            41920041076636917244475296980658044544*r^4 - 
            22259165805583334186936570423953697536*r^5 - 
            27868084988345068425373847514910472112*r^6 + 
            12864790048671169956198940598007081688*r^7 + 
            14283394755069276047150871116564213796*r^8 + 
            10740257280154547113322985419376405220*r^9 + 
            6941463944118979986458782145341512854*r^10 + 
            2629743952184973990439955246004286790*r^11 + 
            902396583385937288210397996005618773*r^12 + 
            396780801316671047860512886698130390*r^13)*\[Alpha]1^2*\[Omega])/
         (68133892103818664552198156734710644531250000*r^18) - 
        ((-500828436014380044062884528122059673600 - 
           118348837277238186679111164900677130240*r - 
           287476307576655409170727728481114700800*r^2 - 
           72943095231159589187639259588104725760*r^3 - 
           17913017820013086067412358468146384512*r^4 - 
           25011669598245380845461453737789689088*r^5 - 
           136273227133453800707940254708309455040*r^6 - 
           17067899905392763597274069852933278336*r^7 + 
           27980519778014741236028725023303082080*r^8 + 
           42900646115243176191997979467658943488*r^9 + 
           29789586601052492138997324963509636552*r^10 + 
           17121216891376592723680422318254888910*r^11 + 
           6034094917373857426919949778239823239*r^12 + 
           2587236456983478752545131353774328870*r^13)*\[Alpha]2^2*\[Omega])/
         (167714195947861328128487770423903125000000000*r^18) - 
        ((130436012870325556668885811200 + 22263226656922875273544294400*r + 
           56100951460287925642190709760*r^2 + 10982490437700777704285059840*
            r^3 - 9500688637466220861489294464*r^4 - 
           1847311306958623759196927232*r^5 + 5437120791200727167524224512*
            r^6 + 40411158300089486868040160*r^7 - 
           1333109363721795148260637840*r^8 - 1001634900937817792455441424*
            r^9 - 412820661958473017063395152*r^10 - 
           49240420674949825800088038*r^11 + 45679843668156248773467245*
            r^12 + 32448075020280405644808650*r^13)*\[Lambda]ev*\[Omega])/
         (74227648989262256496156585937500000*r^18)) + 
      c^12*(-((32955877445692909022697546013360141235404800 + 
            9675970870615459598543941863929139785256960*r + 
            2660243593563878124053270231333795764428800*r^2 + 
            3595549715209339318373882479002397077543680*r^3 - 
            2286368055807361476102452559866153125059712*r^4 - 
            2698778438739899983151102271628987016310528*r^5 - 
            3398781898229045906525024602554005254417776*r^6 + 
            936067340835421360966256130017908330174424*r^7 + 
            1297805429035224129461691819115304709303508*r^8 + 
            1089217368179377274016719845617084855638660*r^9 + 
            709896798539217507503213377877350712968542*r^10 + 
            268234303850518582348454870791270346640870*r^11 + 
            91872171901896290468693415922787190168129*r^12 + 
            40395890960889287724843885134839906729470*r^13)*\[Alpha]1^2*
           \[Omega])/(155493465212032360774412828346038265183105468750000*
          r^18) - ((-1706752718321791285910850582108573459200102400 - 
           309055255266058849462347652208630568969000960*r - 
           755381333288887071145418871905390138607385600*r^2 - 
           161888596830484393421105980120375602051370240*r^3 + 
           97877555055580052105593276947890375449802112*r^4 - 
           8205246835041097167525538581684314125946112*r^5 - 
           195865930436567867032133533480494317275444160*r^6 - 
           43506065546017050563414137559898312708776064*r^7 + 
           25631528327987273036243331890884866948701920*r^8 + 
           52185872711662695540362612049322771651530112*r^9 + 
           38146078510395434983308011105415352120560648*r^10 + 
           22366784012888552323463331565338843036675390*r^11 + 
           7986233995630168409820934575742284930168111*r^12 + 
           3424254346414522092244072138141508391816630*r^13)*\[Alpha]2^2*
          \[Omega])/(4975790886785035544781210507073224485859375000000000*
          r^18) - ((19571908830231146053752548017356800 + 
           2703001686555308305336135985356800*r + 
           6687595363923995482361630470947840*r^2 + 
           1102269358309076559058962313992960*r^3 - 
           1212412342345083142620009551244416*r^4 - 
           172775626655111917296455350910208*r^5 + 
           510823042676572083292675561840128*r^6 + 
           33842980597981385143194812342240*r^7 - 
           105563895658647641643556284258960*r^8 - 
           85420117152268458745235369853456*r^9 - 
           35767033082607525623666368715088*r^10 - 
           4470158065168254664555009682022*r^11 + 
           3841819131929572481500360953405*r^12 + 
           2728985596202914578568380191850*r^13)*\[Lambda]ev*\[Omega])/
         (139939530948231400615791607553320312500000*r^18)) + 
      c^14*(-((8630152196175286750233809008744216194662400 + 
            3107110621461010509773354877686034699079680*r - 
            1726562950253776050796903219793632048128000*r^2 + 
            750441265786726117917303485574931528759040*r^3 + 
            731559624362596766611714454885358921108864*r^4 - 
            639548937784795062831573259225837292733184*r^5 - 
            814853247357170390186370812032692883847728*r^6 - 
            62065454298294453577001780895867567301928*r^7 + 
            110109650034141036023421469679755758701124*r^8 + 
            161284183682382120847885545169493596201380*r^9 + 
            108346384407047142791326295751942241273926*r^10 + 
            40556957131463001601746293643121659755910*r^11 + 
            13797723862760309276772251890786082521437*r^12 + 
            6066813673064162791156743955628396819910*r^13)*\[Alpha]1^2*
           \[Omega])/(1943668315150404509680160354325478314788818359375000*
          r^18) - ((-823324354577873768413649952078231056538931200 - 
           129171231409712926149178062428511210343495680*r - 
           316942014939623328785490543229541978065382400*r^2 - 
           59769807088170202062050447905864306077886720*r^3 + 
           80645176924363804885760872909584610784702336*r^4 + 
           12286140366409264869942634937038852399595264*r^5 - 
           37815805448674141426791462053173063056377280*r^6 - 
           17873098100848217832425190879277218323748992*r^7 - 
           2332300662551351839458528576196496346302240*r^8 + 
           5346470118255504536010330863999203102510336*r^9 + 
           5034295154207935088019572795461962693463144*r^10 + 
           3199999543385370147601813405867894394712870*r^11 + 
           1199404009875373021377076156691911054835283*r^12 + 
           514267976141197076669720699266950897663390*r^13)*\[Alpha]2^2*
          \[Omega])/(62197386084812944309765131338415306073242187500000000*
          r^18) - ((175018434244893720104668345408307200 + 
           19701729086018256378108118846873600*r + 
           47675283680848801193455711635573760*r^2 + 
           6034386875898575788894248098474240*r^3 - 
           9345183977303125051731548852664704*r^4 - 
           814612334554378363050771665860352*r^5 + 
           2432198954354492947703099443948032*r^6 + 
           496625272104409713296985272652960*r^7 - 
           282876246149338275554508776456240*r^8 - 
           309768279509795651054405642726064*r^9 - 
           136612284894033475078355653045872*r^10 - 
           19542833216806871043568761613218*r^11 + 
           13270528426188340516908895891695*r^12 + 
           9426545000019329985767749935150*r^13)*\[Lambda]ev*\[Omega])/
         (40232615147616527677040087171579589843750000*r^18))) + 
    \[Chi]^13*(((-1398557166170825565240105369600 - 
         323396032738969542578120294400*r - 696565660749838316254213107712*
          r^2 - 220311694854795228892564955136*r^3 + 
         41028459732311251692452617216*r^4 - 8354047167562196567633840128*
          r^5 + 392544733435468022086720067584*r^6 + 
         314589243081073249038454059008*r^7 + 886831151538408434311973836544*
          r^8 + 348412742045048717486212031360*r^9 + 
         501873373980355973657980634144*r^10 - 196582885980748652852403961024*
          r^11 + 730814347472486897952233077176*r^12 - 
         482226351783690288108714075696*r^13 + 72718505676867857557128726348*
          r^14 + 350930585663588996330874969360*r^15 - 
         586279238643874059426488721375*r^16 + 586279238643874059426488721375*
          r^17)*\[Alpha]1^2*\[Omega])/(70912291605835149296386560000*r^20) + 
      ((861349982535271442576563200000 + 174645307380491310379413196800*r + 
         327593196154575325356952041472*r^2 + 84501558215884423237681913856*
          r^3 - 81832507313492336876107553536*r^4 - 
         32019522973867637035592912896*r^5 + 459219955971895120595813138688*
          r^6 + 329615212094395896552807344128*r^7 + 
         890287651526358894147241270784*r^8 + 410169639858054451611787170880*
          r^9 + 536126558085730668863486229264*r^10 + 
         341399728812122301791581736768*r^11 - 354641710543915556722024066002*
          r^12 + 898932201888349360516227547104*r^13 - 
         882794462465181729492437548140*r^14 + 
         1189014577712684421942318735660*r^15 - 
         682232602452071711267540988675*r^16 + 682232602452071711267540988675*
          r^17)*\[Alpha]2^2*\[Omega])/(70912291605835149296386560000*r^20) - 
      ((87771055147776000000 + 14337410520341708800*r + 43583641776990515200*
          r^2 + 9074302338035630080*r^3 - 4239132982874245120*r^4 - 
         517844331845915648*r^5 + 2494379033099884544*r^6 + 
         560373483375849984*r^7 + 348015842200026624*r^8 + 
         193921504995106304*r^9 - 814240309454517088*r^10 + 
         20860951008813453824*r^11 - 48764913226330188888*r^12 + 
         68661701039768893056*r^13 - 58503487544258240484*r^14 + 
         63103235517287085120*r^15 - 24002206882788889755*r^16 + 
         24002206882788889755*r^17)*\[Lambda]ev*\[Omega])/
       (10792914081338188800*r^20) + 
      c^14*(-((-111824239969752028422044836537421434119743078400 - 
            27401304309150702939522235380354107764864512000*r - 
            8860185760720632823283228215237896189263085568*r^2 - 
            9425384474693749524417534367271056784582738944*r^3 + 
            5954127764428454127300931597180923777548708864*r^4 + 
            3580116248502417465026382343978646421621968128*r^5 + 
            271712546440430094842102254574092049733214336*r^6 - 
            4083295867927046476810366653652415865688773888*r^7 - 
            4041458641891529167869983559230033829273968064*r^8 + 
            326253978309102050652645287334890768288471200*r^9 + 
            1067890219709712314201371278014243947074366816*r^10 + 
            1096206636276344753815879453456889772667858424*r^11 + 
            673126036433045801932547551595892980690544584*r^12 + 
            230717809853653129146658705579171160480134686*r^13 + 
            60533479029306794066210086805856498225654717*r^14 + 
            26142094299732700741902946413088920033048855*r^15)*\[Alpha]1^2*
           \[Omega])/
         (15331655669906390772357104874919372947054199218750000000*r^20) - 
        ((7143522253355828926739023814211079375690334208000 + 
           1029824760001957140974782686489775640139131289600*r + 
           2912827051115342229872485041923482484762844102656*r^2 + 
           497289355339440464288172071643516401509106106368*r^3 - 
           496231943355051255418909206130821503493415748608*r^4 - 
           68291314036711542281526002934100203774523085568*r^5 + 
           313379081531397051095383649277177008901138676864*r^6 - 
           23184957753625685294708790700490237480198759936*r^7 - 
           229230163535158237603817360848865614111263739648*r^8 - 
           82891563235179762165269711083600886070747312960*r^9 + 
           6359283918055448907572990112506437502845364832*r^10 + 
           42502715932946169872726946567968909249163527904*r^11 + 
           33332431781927219666063005342515098935449673224*r^12 + 
           19995467703565308619996418944717397965155224562*r^13 + 
           6839257351135302346732996358600640437833118205*r^14 + 
           2932846674784041702841743443447239187648422770*r^15)*\[Alpha]2^2*
          \[Omega])/
         (490612981437004504715427355997419934305734375000000000000*r^20) + 
        ((424323865784584070268740263091404800 + 
           44962485578545750093282040116480000*r + 
           139165756483906566933897101097651200*r^2 + 
           16510255970627845637084204599367680*r^3 - 
           25863720745883921941654398982193920*r^4 - 
           2859576215557659074451535894999808*r^5 + 
           9425957643656274769540797538213504*r^6 + 
           182381804122155944285520469039744*r^7 - 
           3140343811158453930231611356943776*r^8 - 
           319235235963515403091055147690096*r^9 + 
           543799466595019129265282298082472*r^10 + 
           429803732309390372763877008870064*r^11 + 
           153736653119050791542099295832702*r^12 + 
           3754090813866660873156550278006*r^13 - 
           25272458398207714428532168380009*r^14 - 
           15671162083850261840806279420095*r^15)*\[Lambda]ev*\[Omega])/
         (80465230295233055354080174343159179687500000*r^20)) + 
      c^12*(-((-11837278163762623212431525996351912142844723200 - 
            2703046901146922613551721839643409190438400000*r - 
            2746290371034418207208341608142266953260171264*r^2 - 
            1180886914295969941297710834637827471764186112*r^3 + 
            963318465042119587408869268177579431512630272*r^4 + 
            313388175454392755895358790782783002748530944*r^5 - 
            885720931899687222592367536228178440785587072*r^6 - 
            397122085667684694308481736986006241337377024*r^7 - 
            485821798435742943576172107291016932091483072*r^8 + 
            303912948561783556574021873783069516141904800*r^9 + 
            329726250064935536577402574846162806347027168*r^10 + 
            240217993768016586013743726063431367809344952*r^11 + 
            146133920690841853529463898919324845130171832*r^12 + 
            51096382442107515448702005748388418452573478*r^13 + 
            13898699690881681909192117530999517037488341*r^14 + 
            6002316797070031349180059900725912057176415*r^15)*\[Alpha]1^2*
           \[Omega])/(42294222537672802130640289310122408129804687500000000*
          r^20) - ((495603745873879886360925341620734499695427584000 + 
           81704523269938702545026602211209823597452492800*r + 
           219639908289724463422824709486816175507126386688*r^2 + 
           43188280603090433870837622807353945065279832064*r^3 - 
           27497302589649190473262792944878888720721603584*r^4 - 
           4228651985600606965361184744553932036658360064*r^5 - 
           2098377656208691023155616769019843369904275328*r^6 - 
           9659213014059193378513990482483952197938518528*r^7 - 
           36118918992055031384179616270874977194609762304*r^8 - 
           3209270078143559407576610140726801093543612480*r^9 + 
           9195051045708529947687534427431492623560535136*r^10 + 
           12633673513046761598601512155726932204283760992*r^11 + 
           8370349362824464299610027653942371181153450552*r^12 + 
           4755155575924006458808475841795423058691382426*r^13 + 
           1570317542562910096658265220134639682493938965*r^14 + 
           673391911812789927413159602577898127501002210*r^15)*\[Alpha]2^2*
          \[Omega])/(1353415121205529668180489257923917060153750000000000000*
          r^20) + ((44507375145031369576583040041779200 + 
           5639570655086168083765348875008000*r + 
           17097545890549608308552372145177600*r^2 + 
           2547479107547825396876930796984320*r^3 - 
           2821532127707393531967134916558080*r^4 - 
           404082628075047246994122943410432*r^5 + 
           1104474640901632982592171434271616*r^6 + 
           143800322361569609155714761749376*r^7 - 
           633286206090067438643152398283104*r^8 + 
           29170109788049187583697280165616*r^9 + 
           174101492876907158180616702074488*r^10 + 
           114905037723074826023233685665456*r^11 + 
           39424383079324778177835092558658*r^12 - 
           356894032759822264197588022926*r^13 - 
           7316378901199199668253135329611*r^14 - 
           4536802784318211996129873337005*r^15)*\[Lambda]ev*\[Omega])/
         (279879061896462801231583215106640625000000*r^20)) + 
      c^10*(-((-78650737606003625375848967371094713958400 - 
            16797151694924711711200520367086255616000*r - 
            28891106974503141784065602830667826003968*r^2 - 
            8926015037356227953950733778014017106944*r^3 + 
            8356404554739344312908656294131133860864*r^4 + 
            1696751241397761474357382612772333187328*r^5 - 
            11277238990526197618075213303299528776064*r^6 - 
            2429694358430631434628655471365597202688*r^7 - 
            3568985569924050955119625919916786115264*r^8 + 
            3608003642062575828345793026407713082400*r^9 + 
            3468605012643748817346229645505861179616*r^10 + 
            2328274218976771326914164382657116515224*r^11 + 
            1412471729696974537829349004148381424584*r^12 + 
            496777570327170185716756914256735299286*r^13 + 
            136517281075619548530362097208240810617*r^14 + 
            58956592164381168233336765585082257355*r^15)*\[Alpha]1^2*
           \[Omega])/(18532418652238676758197898631841295312500000000*r^20) - 
        ((1759521985518930765663494063246416478208000 + 
           382177451087570682612910963997801327001600*r + 
           937297697799397564765304443677160332230656*r^2 + 
           231279122021823392596610978357226483335168*r^3 - 
           35466037906401855140421774141120766993408*r^4 - 
           10430774232638618006400704990856672128768*r^5 - 
           221982207397462102978196687642644632292736*r^6 - 
           106610245553616475744512787010883629262336*r^7 - 
           309824725207750717146210183149185182421248*r^8 + 
           11529133223214302805440693817906178120640*r^9 + 
           111359932568862007440922416219512119697632*r^10 + 
           131912779101198940744340958210199023364704*r^11 + 
           84166906588294735241510042024469781849224*r^12 + 
           47153071753767299660215066373577812350362*r^13 + 
           15424139387419038248059558329642650571705*r^14 + 
           6614261401683957073064872547676320101770*r^15)*\[Alpha]2^2*
          \[Omega])/(593037396871637656262332756218921450000000000000*r^20) + 
        ((271588601062678628095163596800 + 42783905560185967608727296000*r + 
           126995922090555903211014988800*r^2 + 22940036458582436340455598080*
            r^3 - 18198642337723923749278859520*r^4 - 
           3408524531951959698424195328*r^5 + 7785081652237447697690299264*
            r^6 + 2010076336415995805127288704*r^7 - 
           6621463149198373003978216416*r^8 + 747199563011828117141180464*
            r^9 + 2124981283070840210000021752*r^10 + 
           1334876498276298678517097424*r^11 + 452025662665010671475920682*
            r^12 - 8997711450364283982389054*r^13 - 
           86992914800733239963083419*r^14 - 53943310401711802738311645*r^15)*
          \[Lambda]ev*\[Omega])/(148455297978524512992313171875000000*
          r^20)) + c^2*(((-7075017350826507973251602841600 - 
           1598227864159814134082035200000*r - 
           2429651748405070029764026335232*r^2 - 
           826494146214464265859989369856*r^3 + 
           671620316590384706546744615936*r^4 + 
           167355622047466464490335907072*r^5 - 
           1076862643730493521507785214336*r^6 - 
           196946303893366303467916922112*r^7 - 
           316862714731482336056083782336*r^8 + 
           347900425077284236024478202400*r^9 + 
           330030083186411028269695058784*r^10 + 
           219135601221729048900170682776*r^11 + 
           132923925618248091738669188216*r^12 + 
           46791896575915169555461112814*r^13 + 12878432437702284572036550633*
            r^14 + 5561702393747333379937786395*r^15)*\[Alpha]1^2*\[Omega])/
         (3767215491559992306370536000000*r^20) + 
        ((215038108037520028900097851392000 + 
           39015555819381670317958936166400*r + 
           96766716304435228458920965996544*r^2 + 
           21619710243669178095708827205632*r^3 - 
           7243045249116104554414623419392*r^4 - 
           1297744188527991865959631909632*r^5 - 
           22833157884401007797490650516864*r^6 - 
           9422238785949337603270653438464*r^7 - 
           28261243665507694467252445706752*r^8 + 
           1798268676127545971591039981760*r^9 + 
           10823610382808005257688264447968*r^10 + 
           12557614289606008115386016419296*r^11 + 
           7967392241234904604944019635576*r^12 + 
           4454495913484266103414221570738*r^13 + 
           1455044632045879736258761909545*r^14 + 
           623959969871545285958260010730*r^15)*\[Alpha]2^2*\[Omega])/
         (120550895729919753803857152000000*r^20) + 
        ((-524941126627818700800 - 74937822231464192000*r - 
           226289764279684582400*r^2 - 39211428856904263680*r^3 + 
           32630165571077553920*r^4 + 5614587947067290368*r^5 - 
           12964966732632838784*r^6 - 3837657639268625024*r^7 + 
           11613139689832414496*r^8 - 1437391914473704784*r^9 - 
           3820022061722292712*r^10 - 2383573087017780944*r^11 - 
           805723270341531542*r^12 + 17398844655666474*r^13 + 
           155923960489586289*r^14 + 96686662574997495*r^15)*\[Lambda]ev*
          \[Omega])/(573373560571091280000*r^20)) + 
      c^4*(((-2979885582484710677784305742643200 - 
           682073548546116725741138812416000*r - 
           776375167866254744361995449892864*r^2 - 
           311121081086906650187514696922112*r^3 + 
           254324725607271547049320608822272*r^4 + 
           76531250214850399718843066815744*r^5 - 
           282096518622024289908287194892672*r^6 - 
           96212615451277056456716808660224*r^7 - 
           125628591063640139647598583175872*r^8 + 
           94417045656251199386980425389600*r^9 + 
           97410379697069763668012113654368*r^10 + 
           68711279891084598246509457376152*r^11 + 
           41758608305516497443062966055832*r^12 + 
           14634342205531987185957245322878*r^13 + 
           3996606866500275645522009546441*r^14 + 
           1725981642859589125574026377915*r^15)*\[Alpha]1^2*\[Omega])/
         (29227313522019606976924741800000000*r^20) + 
        ((117470850951121427362965990211584000 + 
           19592068593629087017818569153740800*r + 
           51769751827079604301401374423154688*r^2 + 
           10444658076106632706340641760395264*r^3 - 
           5914541863535709874647798446070784*r^4 - 
           944304485437200808897451522820864*r^5 - 
           2829154266376440209951553679289728*r^6 - 
           2838296136861095024947539517424128*r^7 - 
           9839554642105555137827319579336704*r^8 - 
           419349597925905391677252620278080*r^9 + 
           2887442894427472110192791327738336*r^10 + 
           3722847770093071633423510001812192*r^11 + 
           2429283181561895824505214153558552*r^12 + 
           1372476572940184689231809335042626*r^13 + 
           451548850811571344818969112595465*r^14 + 
           193635577316802887075713356663210*r^15)*\[Alpha]2^2*\[Omega])/
         (935274032704627423261591737600000000*r^20) + 
        ((-13152176638095701606400 - 1706345738383686400000*r - 
           5175687933875039257600*r^2 - 801836696817321482240*r^3 + 
           827300813682607586560*r^4 + 124234023888575295744*r^5 - 
           325324632818378572672*r^6 - 54274625547722756992*r^7 + 
           209962041371638102368*r^8 - 14700227183921285872*r^9 - 
           61215277239105458296*r^10 - 39634504531232856752*r^11 - 
           13531329591526933186*r^12 + 178742963066409742*r^13 + 
           2546758021329909387*r^14 + 1579215488724959085*r^15)*\[Lambda]ev*
          \[Omega])/(234127537233195606000000*r^20)) + 
      c^6*(((-59496507477057848579544112260710400 - 
           14081913930741172781670248978534400*r - 
           10174574683010537294141268945010688*r^2 - 
           5608870585881925908694540137360384*r^3 + 
           4155173449654789465872314954875904*r^4 + 
           1711245246203127532082787251523328*r^5 - 
           2727629553554093054313355823407744*r^6 - 
           2055557260948175875084964932552448*r^7 - 
           2332453483066896583499561902140224*r^8 + 
           1022879925975375197985244578077920*r^9 + 
           1251852888500443882920800907463456*r^10 + 
           975259955416597172162397984443944*r^11 + 
           594552907280612162198434451937624*r^12 + 
           206967327851155245065389769780106*r^13 + 
           55856103015485299513390163104527*r^14 + 
           24122114500299229838495622829005*r^15)*\[Alpha]1^2*\[Omega])/
         (17755592964626911238481780643500000000*r^20) + 
        ((3058000639080531263835469442777088000 + 
           468125380214847593438297651166412800*r + 
           1287801765052911600042298849512226816*r^2 + 
           236345535669635123575853187363913728*r^3 - 
           189603335662270223978993843327699968*r^4 - 
           27488403014576334553648796715405568*r^5 + 
           56004361697507447864154663241666944*r^6 - 
           34623091505158075581409953903489536*r^7 - 
           159222319163475214058894210180063488*r^8 - 
           26500477187099751210147773135422400*r^9 + 
           30286426944300891666074706705510432*r^10 + 
           48291538524926920229485971469752224*r^11 + 
           33019483686235611734010047097642264*r^12 + 
           18968285623293436619296071299420262*r^13 + 
           6310793122752443303379024722043855*r^14 + 
           2706227836600141277071147895628870*r^15)*\[Alpha]2^2*\[Omega])/
         (568178974868061159631416980592000000000*r^20) + 
        ((-302741638184954813644800 - 35265745029465760409600*r - 
           108060301868539083176960*r^2 - 14717173645527581849600*r^3 + 
           18740154207542475411200*r^4 + 2407259792202804752128*r^5 - 
           7084731317976511656064*r^6 - 609330406145452174464*r^7 + 
           3368809252633118869536*r^8 - 14526691098965665744*r^9 - 
           829445263141159642312*r^10 - 568932952854153052144*r^11 - 
           197107349766074762742*r^12 + 227004691321573074*r^13 + 
           35593187708122833789*r^14 + 22070928156892609995*r^15)*\[Lambda]ev*
          \[Omega])/(142232478869166330645000000*r^20)) + 
      c^8*(-((140616219727696227116684123071276646400 + 
            42107173973526404832367444467485184000*r - 
            56483212499213263933616790367693340672*r^2 + 
            5085180662097081694198703841722727424*r^3 + 
            4953227090845194564957289758296544256*r^4 - 
            6959113509311077505693976285549215488*r^5 - 
            34385727712121554156756166384599824256*r^6 + 
            6450423477677137886800473989249941248*r^7 + 
            2936930722129806091757450184309716544*r^8 + 
            9614180669341759211503715903171031200*r^9 + 
            6717340551733630016803264622207012064*r^10 + 
            3238770522203012416973237623596415096*r^11 + 
            1937687297764224857003271967287498136*r^12 + 
            701672256707781363068532429857481894*r^13 + 
            202427830356941538347563204911117693*r^14 + 
            87420837443019507703468622654750295*r^15)*\[Alpha]1^2*\[Omega])/
         (5263645534363647836647923871765575000000000*r^20) - 
        ((-18839225477705113176607631704349933568000 - 
           2322627292349465829357912039087147417600*r - 
           6995016801037205819102954761999633842176*r^2 - 
           980204339095716021301981169115139555328*r^3 + 
           1561790093356652521996589791845618746368*r^4 + 
           198715447982310181419841579118746345728*r^5 - 
           1708167144960067615843811121239248898944*r^6 - 
           239229818298182574435506723145011167744*r^7 - 
           152167628765530858375788581126326011392*r^8 + 
           311615735010977124103068236154730599360*r^9 + 
           309116141324285881734818596751502335328*r^10 + 
           249121679297788667520306024777662066016*r^11 + 
           138153434532291850733890974655632972696*r^12 + 
           72974195788722497470898486792919645498*r^13 + 
           22870914559079103109592722555336256445*r^14 + 
           9807627096051657245547414152425689330*r^15)*\[Alpha]2^2*\[Omega])/
         (168436657099636730772733563896498400000000000*r^20) - 
        ((1369695531230390398287052800 + 102854323750723387851008000*r + 
           335112787755291951219584000*r^2 + 16255601528888323784878080*r^3 - 
           78334016589300345533515520*r^4 - 4499656858494604532255488*r^5 + 
           25077873560524497119049344*r^6 - 5026089244370533502329216*r^7 + 
           3602114556377976943773664*r^8 - 3848472968064748984407856*r^9 - 
           3526760481858652687707608*r^10 - 1764751817840808735086896*r^11 - 
           555721740300266639831578*r^12 + 45878578299448944908166*r^13 + 
           128993097875896731227751*r^14 + 79987143025804660350705*r^15)*
          \[Lambda]ev*\[Omega])/(42164818360764358719710250000000*r^20))) - 
    (8*\[Lambda]ev*(39312 - 35336*r + 7800*r^2 + 2*r^3 + 
       r^4*(1 - 966*\[Omega]^2) + 8*r^7*(5 + 2*\[Omega]^2) + 
       14*r^5*(-8 + 3*\[Omega]^2) + 4*r^8*(-4 + 3*\[Omega]^2) + 
       r^6*(42 + 25*\[Omega]^2)))/(231*r^10) + 
    (\[Alpha]1^2*(322560 - 217280*r + 2400*r^2 - 9808*r^3 + 
       r^8*(2234 - 1098*\[Omega]^2) + 14*r^5*(1117 + 1392*\[Omega]^2) - 
       r^7*(5585 + 1464*\[Omega]^2) + 8*r^4*(1697 + 4340*\[Omega]^2) + 
       r^6*(-6153 + 11380*\[Omega]^2)))/(1155*r^10) + 
    \[Chi]^2*((\[Lambda]ev*(1076275200 - 867041280*r + 170384000*r^2 + 
         65680*r^3 + r^5*(21812 - 802192*\[Omega]^2) + 
         r^7*(1737470 - 332352*\[Omega]^2) - 
         14*r^8*(40805 + 8808*\[Omega]^2) - 14*r^10*
          (-12975 + 9529*\[Omega]^2) - 7*r^9*(64875 + 19652*\[Omega]^2) - 
         72*r^4*(-531 + 174538*\[Omega]^2) - 
         2*r^6*(445907 + 259080*\[Omega]^2)))/(105105*r^12) + 
      (\[Alpha]2^2*(1549836288 - 1110219264*r + 72625680*r^2 + 39818480*r^3 + 
         70*r^10*(-72185 + 39423*\[Omega]^2) + 
         98*r^8*(161625 + 56146*\[Omega]^2) + 
         7*r^9*(1804625 + 478136*\[Omega]^2) + 
         40*r^6*(-48349 + 1333746*\[Omega]^2) + 
         2*r^7*(-17685325 + 5031648*\[Omega]^2) + 
         16*r^5*(-241745 + 6026922*\[Omega]^2) + 
         12*r^4*(4431145 + 13621608*\[Omega]^2)))/(1681680*r^12) - 
      (\[Alpha]1^2*(103322419200 - 63017136000*r - 1620619200*r^2 - 
         1629138400*r^3 + 70*r^10*(-3935765 + 3608772*\[Omega]^2) + 
         600*r^4*(1043197 + 3944304*\[Omega]^2) + 
         200*r^5*(-656803 + 5157672*\[Omega]^2) + 
         50*r^6*(52258549 + 11576160*\[Omega]^2) + 
         28*r^8*(31298250 + 11600501*\[Omega]^2) + 
         7*r^9*(98394125 + 34238396*\[Omega]^2) + 
         r^7*(-3148288850 + 825239136*\[Omega]^2)))/(78828750*r^12) + 
      c^4*((-4*(-2 + r)*\[Lambda]ev*(3228825600 - 593033280*r - 
           18895040*r^2 - 9538720*r^3 - 616*r^7*(35 + 1836*\[Omega]^2) - 
           42*r^8*(-64875 + 3842*\[Omega]^2) + 21*r^9*(-64875 + 
             6086*\[Omega]^2) - 40*r^6*(13447 + 111672*\[Omega]^2) - 
           64*r^4*(71846 + 567567*\[Omega]^2) - 
           8*r^5*(242557 + 1692900*\[Omega]^2)))/(1379503125*r^12) + 
        ((-2 + r)*\[Alpha]2^2*(-4649508864 + 2365735680*r + 1059341760*r^2 + 
           406304160*r^3 + 105*r^9*(-360925 + 39242*\[Omega]^2) + 
           42*r^8*(1804625 + 71256*\[Omega]^2) - 
           56*r^7*(-490525 + 269838*\[Omega]^2) - 
           240*r^6*(-41566 + 337335*\[Omega]^2) - 
           120*r^5*(108346 + 1432233*\[Omega]^2) - 
           64*r^4*(776975 + 3405402*\[Omega]^2)))/(5518012500*r^12) - 
        (2*(-2 + r)*\[Alpha]1^2*(-309967257600 + 157390195200*r + 
           62305699200*r^2 + 21537460800*r^3 + 105*r^9*(-19678825 + 
             1903088*\[Omega]^2) - 2160*r^6*(768341 + 3611640*\[Omega]^2) - 
           1440*r^5*(2433214 + 9981345*\[Omega]^2) - 
           42*r^8*(-98394125 + 11854404*\[Omega]^2) - 
           320*r^4*(20815633 + 54864810*\[Omega]^2) - 
           28*r^7*(34103425 + 79403616*\[Omega]^2)))/(517313671875*r^12)) + 
      c^2*((-8*(-2 + r)*\[Lambda]ev*(538137600 - 124191480*r - 2528200*r^2 - 
           1257020*r^3 - 26894*r^8*\[Omega]^2 + 21301*r^9*\[Omega]^2 - 
           119*r^7*(-895 + 1584*\[Omega]^2) - 
           5*r^6*(13447 + 148896*\[Omega]^2) - 
           16*r^4*(37309 + 378378*\[Omega]^2) - 
           r^5*(248101 + 2257200*\[Omega]^2)))/(18393375*r^12) + 
        ((-2 + r)*\[Alpha]2^2*(-774918144 + 338793840*r + 151106040*r^2 + 
           58616260*r^3 + 498792*r^8*\[Omega]^2 + 686735*r^9*\[Omega]^2 - 
           2070*r^5*(931 + 13838*\[Omega]^2) - 60*r^6*(-20783 + 
             224890*\[Omega]^2) - 7*r^7*(-490525 + 359784*\[Omega]^2) - 
           8*r^4*(927965 + 4540536*\[Omega]^2)))/(36786750*r^12) - 
        (8*(-2 + r)*\[Alpha]1^2*(-25830604800 + 11245617600*r + 
           4432869600*r^2 + 1562617400*r^3 - 41490414*r^8*\[Omega]^2 + 
           16652020*r^9*\[Omega]^2 - 12760*r^4*(35069 + 114660*\[Omega]^2) - 
           135*r^6*(768341 + 4815520*\[Omega]^2) - 
           28*r^7*(-2973575 + 6616968*\[Omega]^2) - 
           15*r^5*(15118747 + 79850760*\[Omega]^2)))/(6897515625*r^12)) + 
      c^6*((-16*(-2 + r)*\[Lambda]ev*(50046796800 - 8674822800*r - 
           305540976*r^2 - 154638600*r^3 - 42*r^8*(-2331175 + 
             59551*\[Omega]^2) + 21*r^9*(-2331175 + 94333*\[Omega]^2) - 
           14*r^7*(1247179 + 1252152*\[Omega]^2) - 
           96*r^4*(778409 + 5864859*\[Omega]^2) - 
           6*r^6*(1465723 + 11539440*\[Omega]^2) - 
           6*r^5*(5268893 + 34986600*\[Omega]^2)))/(3717760921875*r^12) + 
        ((-2 + r)*\[Alpha]2^2*(-72067387392 + 37801010016*r + 
           16938996048*r^2 + 6483376920*r^3 + 245*r^9*(-5558245 + 
             260679*\[Omega]^2) + 14*r^8*(194538575 + 3313404*\[Omega]^2) - 
           540*r^5*(382249 + 4933247*\[Omega]^2) - 
           42*r^7*(-10693445 + 5576652*\[Omega]^2) - 
           72*r^6*(-2265347 + 17428975*\[Omega]^2) - 
           48*r^4*(16424689 + 70378308*\[Omega]^2)))/(3717760921875*r^12) - 
        (8*(-2 + r)*\[Alpha]1^2*(-4804492492800 + 2515853491200*r + 
           996716635200*r^2 + 343303219200*r^3 + r^8*(148496413450 - 
             7717217004*\[Omega]^2) + 385*r^9*(-192852485 + 
             8044872*\[Omega]^2) - 252*r^7*(239685545 + 136750672*
              \[Omega]^2) - 324*r^6*(83749169 + 373202800*\[Omega]^2) - 
           180*r^5*(316498217 + 1237686780*\[Omega]^2) - 
           192*r^4*(560602846 + 1417340925*\[Omega]^2)))/
         (1394160345703125*r^12)) + 
      c^8*((4*(-2 + r)*\[Lambda]ev*(795367372800 + 97341659520*r - 
           10616815744*r^2 - 5544797120*r^3 - 224*r^7*(-7173844 + 
             1243737*\[Omega]^2) - 14*r^8*(235301625 + 2839238*\[Omega]^2) + 
           7*r^9*(235301625 + 4497554*\[Omega]^2) - 
           64*r^6*(5432588 + 17192835*\[Omega]^2) - 
           32*r^5*(37533734 + 104254425*\[Omega]^2) - 
           64*r^4*(43114300 + 139810671*\[Omega]^2)))/(1208272299609375*
          r^12) - ((-2 + r)*\[Alpha]2^2*(-1145329016832 + 1115604572544*r + 
           505320740352*r^2 + 187471379840*r^3 + 42*r^8*(-2181791625 + 
             17552728*\[Omega]^2) + 35*r^9*(1309074975 + 
             28999838*\[Omega]^2) - 112*r^7*(-158537680 + 
             33235047*\[Omega]^2) - 120*r^5*(45872428 + 352806729*
              \[Omega]^2) - 48*r^6*(-134341312 + 415484275*\[Omega]^2) - 
           128*r^4*(160509221 + 419432013*\[Omega]^2)))/
         (4833089198437500*r^12) + (2*(-2 + r)*\[Alpha]1^2*
          (-76355267788800 + 74684890560000*r + 29928422640000*r^2 + 
           9763820657600*r^3 + r^7*(3626161775740 - 547673207424*
              \[Omega]^2) - 3456*r^6*(310409764 + 556042075*\[Omega]^2) - 
           126*r^8*(39652832375 + 973378284*\[Omega]^2) + 
           35*r^9*(71375098275 + 1406382032*\[Omega]^2) - 
           1200*r^5*(1762703537 + 2950485582*\[Omega]^2) - 
           64*r^4*(57924233467 + 67575157650*\[Omega]^2)))/
         (453102112353515625*r^12)) + 
      c^10*((16*(-2 + r)*\[Lambda]ev*(18896041529164800 - 524166830297040*r - 
           182747898468400*r^2 - 94497025025960*r^3 + 
           r^7*(7404105337790 - 6618805755408*\[Omega]^2) + 
           r^8*(5327959801500 - 944349811062*\[Omega]^2) + 
           21*r^9*(-126856185750 + 35617070413*\[Omega]^2) - 
           10*r^6*(575248123793 + 2614150172304*\[Omega]^2) - 
           32*r^4*(1456207740791 + 6643139600097*\[Omega]^2) - 
           2*r^5*(10054168790099 + 39629404207800*\[Omega]^2)))/
         (599454094643701171875*r^12) - ((-2 + r)*\[Alpha]2^2*
          (-27210299801997312 + 20294576739249120*r + 9157446775858320*r^2 + 
           3435527487663480*r^3 + r^7*(293777809394650 - 88433615935224*
              \[Omega]^2) + 735*r^9*(-100821511350 + 32807968573*
              \[Omega]^2) + 252*r^8*(588125482875 + 69501861358*\[Omega]^2) - 
           120*r^6*(-889074273577 + 3948368204985*\[Omega]^2) - 
           60*r^5*(1732535061061 + 16763701481703*\[Omega]^2) - 
           16*r^4*(24464240821135 + 79717675201164*\[Omega]^2)))/
         (599454094643701171875*r^12) + (16*(-2 + r)*\[Alpha]1^2*
          (-907009993399910400 + 677902377370444800*r + 270557075235040800*
            r^2 + 90004339714795200*r^3 + r^7*(4887504891086300 - 
             6505707944407392*\[Omega]^2) - 1134*r^8*(-3562949660375 + 
             1284731021933*\[Omega]^2) + 105*r^9*(-19239928166025 + 
             5568716669252*\[Omega]^2) - 990*r^5*(18010787958191 + 
             42482749401780*\[Omega]^2) - 270*r^6*(32868797403379 + 
             84545538078480*\[Omega]^2) - 160*r^4*(199978380704912 + 
             321085080671355*\[Omega]^2)))/(224795285491387939453125*r^12)) + 
      c^12*((8*(-2 + r)*\[Lambda]ev*(716518417347532800 - 36022721657207040*
            r - 6534119294031360*r^2 - 3371293518984960*r^3 - 
           13328*r^7*(-2491574135 + 18830904246*\[Omega]^2) - 
           714*r^8*(-1265558901875 + 50152340938*\[Omega]^2) + 
           357*r^9*(-1265558901875 + 79444858654*\[Omega]^2) - 
           1680*r^6*(121341880237 + 590034999708*\[Omega]^2) - 
           336*r^5*(2126560106323 + 8944679516850*\[Omega]^2) - 
           192*r^4*(8641014450856 + 41983501016457*\[Omega]^2)))/
         (254767990223572998046875*r^12) - ((-2 + r)*\[Alpha]2^2*
          (-1031786520980447232 + 734204856258276480*r + 331031467615478400*
            r^2 + 124475247760015680*r^3 - 2352*r^7*(-4426357239775 + 
             1425727704807*\[Omega]^2) - 5040*r^6*(-750159380372 + 
             3564715535255*\[Omega]^2) - 2520*r^5*(1503595984288 + 
             15134816207049*\[Omega]^2) + 35*r^9*(-359080758067375 + 
             26124931368438*\[Omega]^2) + 14*r^8*(1795403790336875 + 
             47437900962984*\[Omega]^2) - 384*r^4*(37219421774420 + 
             125950503049371*\[Omega]^2)))/(509535980447145996093750*r^12) + 
        (4*(-2 + r)*\[Alpha]1^2*(-68785768065363148800 + 49028449006872921600*
            r + 19551343038394953600*r^2 + 6530008098290942400*r^3 - 
           90720*r^6*(6933289328711 + 19082617006460*\[Omega]^2) - 
           55440*r^5*(22892959329437 + 57532216694610*\[Omega]^2) + 
           35*r^9*(-19578270828773875 + 1266959976252432*\[Omega]^2) - 
           252*r^7*(1006242714695025 + 1957855074406112*\[Omega]^2) - 
           960*r^4*(2384884052285261 + 4058405098257510*\[Omega]^2) - 
           14*r^8*(-97891354143869375 + 7891939526877756*\[Omega]^2)))/
         (95537996333839874267578125*r^12)) + 
      c^14*((-2*(-2 + r)*\[Alpha]2^2*(-8728073027360780341248 + 
           3168874738944082032480*r + 1405202115977477891280*r^2 + 
           554095894253222648920*r^3 + r^7*(25329555636208974850 - 
             28366282752222919896*\[Omega]^2) + 245*r^9*
            (-1657224006704464275 + 31570803813431251*\[Omega]^2) + 
           42*r^8*(19334280078218749875 + 133761992896293092*\[Omega]^2) - 
           120*r^6*(-76656083465577133 + 1266492698823145565*\[Omega]^2) - 
           180*r^5*(105060199406831123 + 1792394936303249729*\[Omega]^2) - 
           208*r^4*(353563696287290455 + 1966963572872772012*\[Omega]^2)))/
         (717496721666893045074462890625*r^12) + 
        (32*(-2 + r)*\[Lambda]ev*(6061161824556097459200 - 
           1694387899507641638160*r - 21235594698983119600*r^2 - 
           10278285914020928840*r^3 + r^8*(29192258581769918250 - 
             302913020962689998*\[Omega]^2) + 7*r^9*(-2085161327269279875 + 
             34273976455323331*\[Omega]^2) - 14*r^7*(612418218816442835 + 
             151647985210145688*\[Omega]^2) - 416*r^4*(11414136253461503 + 
             163913631072731001*\[Omega]^2) - 10*r^6*(49597957675100597 + 
             838524153514923216*\[Omega]^2) - 2*r^5*(958189066406206271 + 
             12711669348497506200*\[Omega]^2)))/
         (717496721666893045074462890625*r^12) + 
        (16*(-2 + r)*\[Alpha]1^2*(-581871535157385356083200 + 
           209712751966039974758400*r + 82151697966177460526400*r^2 + 
           29786330739176575561600*r^3 + 4235*r^9*(-5227283855615520825 + 
             88573956899330488*\[Omega]^2) - 2394*r^8*
            (-18494191418990585375 + 390405708805263654*\[Omega]^2) - 
           4160*r^4*(1819951932872396096 + 7922492168515331715*\[Omega]^2) - 
           540*r^6*(2833951394217629791 + 27119129001008643920*\[Omega]^2) - 
           28*r^7*(831233870848012272575 + 149056723915627940112*
              \[Omega]^2) - 60*r^5*(59801730115547916587 + 
             449688312221438387460*\[Omega]^2)))/
         (269061270625084891902923583984375*r^12))) + 
    \[Chi]^4*((\[Lambda]ev*(-392738201856000 + 278279455534080*r - 
         53210617134080*r^2 - 245*r^11*(112953225 + 17856572*\[Omega]^2) - 
         490*r^12*(-22590645 + 31323079*\[Omega]^2) + 
         14*r^9*(15768898425 + 308928208*\[Omega]^2) + 
         42*r^10*(-874824825 + 434377976*\[Omega]^2) - 
         1120*r^3*(-5181270371 + 561523872*\[Omega]^2) + 
         32*r^6*(-28450835 + 7694815986*\[Omega]^2) + 
         2*r^8*(-167361594015 + 8367018664*\[Omega]^2) + 
         4*r^7*(30572450685 + 8807238536*\[Omega]^2) + 
         16*r^5*(-163733465 + 11221205672*\[Omega]^2) + 
         16*r^4*(-80605711375 + 150095404616*\[Omega]^2)))/
       (9505696200*r^14) + (\[Alpha]2^2*(-1482030950400000 + 
         910838786457600*r - 24622247727616*r^2 + 
         r^8*(15933650537910 - 2442053802896*\[Omega]^2) + 
         r^10*(2628392817015 - 1516859883060*\[Omega]^2) + 
         1470*r^12*(-538785646 + 674288823*\[Omega]^2) + 
         210*r^11*(9428748805 + 1851590282*\[Omega]^2) + 
         672*r^3*(-15979009853 + 4609292688*\[Omega]^2) - 
         256*r^5*(944640312 + 65387721307*\[Omega]^2) - 
         12*r^9*(1147491888445 + 73654564896*\[Omega]^2) - 
         24*r^6*(42762447567 + 314608020128*\[Omega]^2) - 
         8*r^7*(958448085 + 551867404604*\[Omega]^2) - 
         16*r^4*(871338030857 + 2492477626320*\[Omega]^2)))/
       (342205063200*r^14) + (\[Alpha]1^2*(245523127449600000 - 
         143814814311168000*r + 8052149851200000*r^2 + 
         1750*r^11*(-82663834015 + 4381612362*\[Omega]^2) - 
         117600*r^3*(35660265275 + 5523062272*\[Omega]^2) - 
         4900*r^12*(-11809119145 + 26866752239*\[Omega]^2) + 
         8400*r^5*(-50608685395 + 375450433056*\[Omega]^2) + 
         2800*r^4*(561881244985 + 2392373572128*\[Omega]^2) - 
         4*r^9*(-504390660115125 + 7885178071544*\[Omega]^2) + 
         112*r^6*(3597184013025 + 18839838242882*\[Omega]^2) + 
         5*r^10*(-42863993216975 + 29604458739412*\[Omega]^2) + 
         12*r^7*(191484234650275 + 58405405100904*\[Omega]^2) + 
         r^8*(-4248691242810350 + 306307430459312*\[Omega]^2)))/
       (49904905050000*r^14) + 
      c^2*(-(\[Lambda]ev*(261825467904000 - 173797051384320*r + 
            26204623808320*r^2 - 2672351640*r^11*\[Omega]^2 + 
            521819865*r^12*\[Omega]^2 + 7*r^10*(372728475 + 
              630381212*\[Omega]^2) + 2*r^7*(2651413445 + 783999584*\[Omega]^
                2) + 32*r^5*(-8293895 + 895221952*\[Omega]^2) + 
            r^9*(-9289978425 + 1163358304*\[Omega]^2) + 
            r^8*(9961192045 + 1222847656*\[Omega]^2) + 
            4*r^6*(-92083205 + 1689999416*\[Omega]^2) + 
            80*r^3*(113393989 + 3930667104*\[Omega]^2) - 
            8*r^4*(-243903325 + 191545342496*\[Omega]^2)))/
         (89115901875*r^14) + (\[Alpha]2^2*(-988020633600000 + 
           782799303686400*r - 29119100323104*r^2 - 128173284000*r^11*
            \[Omega]^2 + 33405429330*r^12*\[Omega]^2 + 
           630*r^10*(265122455 + 571740471*\[Omega]^2) + 
           64*r^3*(-248176486531 + 24198786612*\[Omega]^2) - 
           176*r^4*(91494137453 + 170438009760*\[Omega]^2) + 
           r^7*(491622241870 + 259087187136*\[Omega]^2) - 
           8*r^6*(30562107769 + 321278302667*\[Omega]^2) + 
           r^9*(-487460356650 + 383899484704*\[Omega]^2) + 
           r^8*(676507546485 + 386571349792*\[Omega]^2) - 
           16*r^5*(-21550499847 + 633392904574*\[Omega]^2)))/
         (3208172467500*r^14) + (\[Alpha]1^2*(163682084966400000 - 
           126586020567552000*r + 3254331249792000*r^2 + 29183465631000*r^11*
            \[Omega]^2 - 4486759562775*r^12*\[Omega]^2 - 
           2800*r^3*(-613135807535 + 115984307712*\[Omega]^2) - 
           35*r^10*(640965651825 + 1405748653052*\[Omega]^2) + 
           r^9*(95392461891375 + 1730206363712*\[Omega]^2) + 
           400*r^5*(43168893611 + 3075785667584*\[Omega]^2) + 
           200*r^4*(11255103884441 + 18827144117376*\[Omega]^2) + 
           12*r^6*(19942930223175 + 31834470395896*\[Omega]^2) + 
           r^8*(-107883008695775 + 48952490039736*\[Omega]^2) + 
           2*r^7*(-20700217087675 + 55762767432512*\[Omega]^2)))/
         (467858484843750*r^14)) + 
      c^4*(-(\[Lambda]ev*(334612947981312000 - 211691053770792960*r + 
            27847627567477760*r^2 + 1188495*r^12*(-5378725 + 473306*\[Omega]^
                2) - 679140*r^11*(-37651075 + 4241828*\[Omega]^2) + 
            168*r^9*(200728194975 + 6274006232*\[Omega]^2) + 
            17920*r^3*(2115281303 + 11476144134*\[Omega]^2) + 
            84*r^10*(-512814342425 + 57717729374*\[Omega]^2) + 
            208*r^6*(17430150605 + 134808781812*\[Omega]^2) + 
            8*r^8*(99817780195 + 312039229518*\[Omega]^2) + 
            16*r^7*(698565307895 + 493911589632*\[Omega]^2) + 
            64*r^5*(135038656795 + 1376456770464*\[Omega]^2) - 
            64*r^4*(-291960165875 + 28916487062808*\[Omega]^2)))/
         (2401673555531250*r^14) + (\[Alpha]2^2*(-631345184870400000 + 
           550003596503961600*r - 25024876579481856*r^2 + 
           r^5*(318782451142008 - 5649177354567072*\[Omega]^2) + 
           169785*r^12*(-1346964115 + 106048982*\[Omega]^2) - 
           485100*r^11*(-1885749761 + 142414760*\[Omega]^2) + 
           224*r^3*(-63017450247469 + 2260858063464*\[Omega]^2) + 
           81*r^8*(5573202690265 + 2834417579744*\[Omega]^2) + 
           30*r^10*(-46284672857885 + 6644307858813*\[Omega]^2) + 
           12*r^9*(69773177429725 + 16467613438944*\[Omega]^2) - 
           704*r^4*(18231011977003 + 26094528867780*\[Omega]^2) - 
           8*r^6*(9200160847591 + 139477693512729*\[Omega]^2) + 
           r^7*(389287719585730 + 300690694319328*\[Omega]^2)))/
         (43230123999562500*r^14) + (\[Alpha]1^2*(104592852293529600000 - 
           89447332939980288000*r + 3483209587898880000*r^2 + 
           r^10*(172340321451509750 - 26765302131326940*\[Omega]^2) - 
           282975*r^12*(-59045595725 + 8546208691*\[Omega]^2) + 
           808500*r^11*(-82663834015 + 19455643754*\[Omega]^2) - 
           470400*r^3*(-3838671933025 + 225755170368*\[Omega]^2) + 
           201600*r^4*(9365122955289 + 12250854501224*\[Omega]^2) + 
           5600*r^5*(-2636658514481 + 126690128382144*\[Omega]^2) + 
           12*r^9*(-18042543357078625 + 162354218324752*\[Omega]^2) + 
           224*r^6*(609615813977500 + 712873176581241*\[Omega]^2) + 
           32*r^7*(-1751638107979025 + 812742132787764*\[Omega]^2) + 
           8*r^8*(5525630367914300 + 2311263565258989*\[Omega]^2)))/
         (6304393083269531250*r^14)) + 
      c^6*((-2*\[Lambda]ev*(776312512335360000 - 481064586045388800*r + 
           56267398614832000*r^2 + r^4*(97952343786800 - 3765169804559872*
              \[Omega]^2) + 47775*r^12*(-579826555 + 22008729*\[Omega]^2) - 
           27300*r^11*(-4058785885 + 197245002*\[Omega]^2) - 
           2720*r^3*(-65180603245 + 186822295296*\[Omega]^2) + 
           2*r^9*(88832220797775 + 228541667888*\[Omega]^2) + 
           14*r^10*(-13965775953675 + 691560164434*\[Omega]^2) + 
           128*r^5*(391900881325 + 2577547879912*\[Omega]^2) + 
           16*r^6*(1370112862525 + 7016167080446*\[Omega]^2) + 
           r^8*(-31457658576750 + 7754234136184*\[Omega]^2) + 
           4*r^7*(8490032070925 + 8119841665768*\[Omega]^2)))/
         (390271952773828125*r^14) + (\[Alpha]2^2*(-2929481178624000000 + 
           2704529004008832000*r - 146870712193402560*r^2 + 
           13650*r^12*(-145202731597 + 4931277663*\[Omega]^2) - 
           7800*r^11*(-1016419121179 + 33111431700*\[Omega]^2) - 
           544*r^3*(152271207329875 + 4600616372352*\[Omega]^2) + 
           30*r^10*(-420032643768920 + 26695405195947*\[Omega]^2) - 
           640*r^4*(107234353915762 + 126969690132351*\[Omega]^2) - 
           8*r^6*(-31316695728665 + 296766160300913*\[Omega]^2) + 
           r^9*(8911067552208900 + 642837333476896*\[Omega]^2) + 
           r^8*(1606634920235925 + 956420479270768*\[Omega]^2) + 
           2*r^7*(939828117182225 + 1021645286558376*\[Omega]^2) - 
           8*r^5*(-284489976343065 + 2753950695664676*\[Omega]^2)))/
         (7024895149928906250*r^14) + (\[Alpha]1^2*(485317381925376000000 - 
           441720279085263360000*r + 23531157227241216000*r^2 + 
           r^10*(1569766399603515750 - 105372380455414780*\[Omega]^2) - 
           11375*r^12*(-12730230438310 + 794797408263*\[Omega]^2) + 
           65000*r^11*(-8911161306817 + 904687434561*\[Omega]^2) + 
           5600*r^3*(2125570849066165 + 93715320631296*\[Omega]^2) + 
           1600*r^5*(-188115652036201 + 1798605071217920*\[Omega]^2) + 
           24*r^6*(16368595164960825 + 11160110184463492*\[Omega]^2) + 
           r^8*(767332126627489750 + 23080056832164744*\[Omega]^2) - 
           4*r^7*(98753742179352425 + 25617673506574496*\[Omega]^2) + 
           r^9*(-2200228921445233250 + 25782012025179008*\[Omega]^2) + 
           400*r^4*(26392797419918767 + 29299808026921152*\[Omega]^2)))/
         (1024463876031298828125*r^14)) + 
      c^8*((\[Lambda]ev*(-240101808832005120000 + 559105769132475801600*r - 
           95046857788265331200*r^2 + r^8*(956429509812254800 - 
             40995735627664112*\[Omega]^2) + 14586075*r^12*
            (19508635575 + 349773134*\[Omega]^2) - 8334900*r^11*
            (136560449025 + 3134710892*\[Omega]^2) + 
           224*r^9*(-10773440864570475 + 235889687753918*\[Omega]^2) + 
           58240*r^3*(-38232846916135 + 461949696862584*\[Omega]^2) + 
           28*r^10*(77630338447579575 + 948594219790694*\[Omega]^2) - 
           32*r^7*(1247391625666375 + 9707796943161028*\[Omega]^2) - 
           64*r^5*(11229368053891225 + 43651592330883232*\[Omega]^2) - 
           256*r^4*(5189372107455025 + 51222772047283534*\[Omega]^2) - 
           16*r^6*(19596244223682875 + 65347740267744628*\[Omega]^2)))/
         (77449469027966191406250*r^14) + 
        (\[Alpha]2^2*(-453022280815104000000 + 214232609879608320000*r - 
           256382976184263519360*r^2 + r^9*(61201235799513035100 - 
             3068698437964579136*\[Omega]^2) - 27088425*r^12*
            (375802988085 + 6028476746*\[Omega]^2) + 5953500*r^11*
            (6839614383147 + 105244507640*\[Omega]^2) - 
           270*r^10*(259290196711218855 + 3924310903037143*\[Omega]^2) + 
           320*r^4*(-88919932061979893 + 95610057695417232*\[Omega]^2) - 
           224*r^3*(522490572252301805 + 295770837820866408*\[Omega]^2) - 
           r^8*(12460986935406930375 + 1151670061466165888*\[Omega]^2) + 
           8*r^6*(983281480241353265 + 3873609866377027183*\[Omega]^2) + 
           8*r^5*(1469744650773416955 + 5279897375799102796*\[Omega]^2) + 
           r^7*(-3961835080489062350 + 7201933727417145408*\[Omega]^2)))/
         (1394090442503391445312500*r^14) + 
        (\[Alpha]1^2*(75050691188368896000000 - 47933588562804672000000*r + 
           71091390624717947904000*r^2 + r^8*(7396434800032755179500 - 
             670562527592298631704*\[Omega]^2) + 3472875*r^12*
            (214158375694575 + 6315648222649*\[Omega]^2) - 
           9922500*r^11*(299821725972405 + 14377720734206*\[Omega]^2) + 
           78400*r^3*(392600079132861965 + 177202975174382976*\[Omega]^2) - 
           5600*r^5*(628835851162467659 + 753095292544744640*\[Omega]^2) + 
           5600*r^4*(1657026792283315877 + 771383023728964512*\[Omega]^2) - 
           336*r^6*(13071775256241322425 + 15983323201361156698*\[Omega]^2) + 
           10*r^10*(877277833092878661675 + 16338673912669481498*
              \[Omega]^2) + 8*r^9*(-1790094826695302197875 + 
             31692321923939773384*\[Omega]^2) - 
           8*r^7*(109680862959649811725 + 302667419667602229232*\[Omega]^2)))/
         (203304856198411252441406250*r^14)) + 
      c^10*((2*\[Lambda]ev*(54001423422083225088000 - 28389753673364713943040*
            r + 2294349438091051719040*r^2 + 37485*r^12*(-10517526592650 + 
             2769926573923*\[Omega]^2) - 42840*r^11*(-36811343074275 + 
             12412215458087*\[Omega]^2) + 496*r^6*(-193971960043865 + 
             4218321191328138*\[Omega]^2) + 42*r^10*(-38642043365170175 + 
             19960009060939014*\[Omega]^2) + 6*r^9*(-266796493877811975 + 
             56237979921180688*\[Omega]^2) + 64*r^5*(-5100079674371095 + 
             120722709277006032*\[Omega]^2) + 4*r^7*(718042073104359145 + 
             140161683105904344*\[Omega]^2) + r^8*(3909588650657046490 + 
             323100808206574392*\[Omega]^2) + 160*r^3*(462430116975829 + 
             744853519497788064*\[Omega]^2) - 16*r^4*(22430964696898925 + 
             21522878931804711936*\[Omega]^2)))/(16458012168442815673828125*
          r^14) + (\[Alpha]2^2*(203778956309748019200000 - 
           206592606753597204940800*r + 8671104603115924567488*r^2 + 
           r^3*(5422411782854448033248 - 586959545294297150976*\[Omega]^2) + 
           r^9*(89848858158343785300 - 80819472268506133728*\[Omega]^2) + 
           61200*r^11*(-1843691884080417 + 416726629540790*\[Omega]^2) - 
           10710*r^12*(-2633845548686310 + 620629980138181*\[Omega]^2) - 
           30*r^10*(-3503242412981596670 + 2297563057677126807*\[Omega]^2) - 
           27*r^8*(11414901842031199335 + 3014203582915356272*\[Omega]^2) - 
           2*r^7*(110178411871965041945 + 32155847006861049336*\[Omega]^2) + 
           8*r^6*(9630389025074162143 + 65168800987433457369*\[Omega]^2) + 
           24*r^5*(-617986042419646731 + 85410460408443253132*\[Omega]^2) + 
           64*r^4*(82892330561279036969 + 95959677166012526130*\[Omega]^2)))/
         (296244219031970682128906250*r^14) + 
        (\[Alpha]1^2*(-33759380428648255180800000 + 
           33648855821163779449344000*r - 1041681697378263131904000*r^2 + 
           r^8*(36276302093988573762050 - 9233312985272263980552*
              \[Omega]^2) + 8925*r^12*(-230914807214181300 + 
             100029877328800381*\[Omega]^2) - 51000*r^11*
            (-161640365049926910 + 113860176391137307*\[Omega]^2) + 
           16800*r^3*(-36250239771627998195 + 7326264432983268864*
              \[Omega]^2) + 18*r^9*(-615956972773873004875 + 
             61688155535710099712*\[Omega]^2) - 1600*r^5*
            (14657503639745609183 + 158236580143509064512*\[Omega]^2) - 
           1200*r^4*(633792266494715308777 + 656012813892105348672*
              \[Omega]^2) + 10*r^10*(-1236956368546819796225 + 
             933691680079696271574*\[Omega]^2) - 
           4*r^7*(-6273032084441229123925 + 5024535621163588423392*
              \[Omega]^2) - 8*r^6*(11242886070433484028775 + 
             10030294511085054602508*\[Omega]^2)))/
         (43202281942162391143798828125*r^14)) + 
      c^12*((\[Lambda]ev*(16774922284656146922415104000 - 
           9070788456887485829793976320*r + 697555995263159232642373120*r^2 + 
           82798485*r^12*(-5351240979250375 + 315098281592934*\[Omega]^2) - 
           331193940*r^11*(-5351240979250375 + 403421499474756*\[Omega]^2) + 
           112*r^9*(19688684419285176966825 + 327497868109345838164*
              \[Omega]^2) + 4480*r^3*(612038769191579142599 + 
             517781609969037800568*\[Omega]^2) + 128*r^7*
            (7725374022169011214055 + 4015551955741710562592*\[Omega]^2) + 
           28*r^10*(-105304668354233006522325 + 8209673352629131563266*
              \[Omega]^2) + 16*r^8*(8686327705603301259170 + 
             8850589934955342855427*\[Omega]^2) + 
           64*r^5*(12495597424592687300315 + 85330149135644267988512*
              \[Omega]^2) + 16*r^6*(23025696200881535319655 + 
             112412809451089129871348*\[Omega]^2) - 
           512*r^4*(-2997717349118576733775 + 172831986425204781231023*
              \[Omega]^2)))/(46350288219681290711810302734375*r^14) + 
        (\[Alpha]2^2*(31650796763502164004556800000 - 
           32484486971098155536378035200*r + 1682549497900912861772103552*
            r^2 + r^10*(95052371740480576553866350 - 
             9471264672512448235070910*\[Omega]^2) + 8279848500*r^11*
            (-7657608256622383 + 386983940660472*\[Omega]^2) - 
           82798485*r^12*(-191440206415559575 + 10085849623372614*
              \[Omega]^2) - 224*r^3*(-4493341600733815575969253 + 
             25501394770384620519432*\[Omega]^2) + 
           184*r^6*(13775562931907201080789 + 240882906163741093526219*
              \[Omega]^2) + 1408*r^4*(622537896192266833039373 + 
             642341067030257190760170*\[Omega]^2) - 
           4*r^9*(13641080796570702994890525 + 2193692689453582049082656*
              \[Omega]^2) - 2*r^7*(15353652049149038843736805 + 
             8886613746017662607720496*\[Omega]^2) - 
           r^8*(34067624073484103918413605 + 11061639790630506379621472*
              \[Omega]^2) + 8*r^5*(-1982749061732436651479007 + 
             33230020844815318691586436*\[Omega]^2)))/
         (834305187954263232812585449218750*r^14) - 
        (\[Alpha]1^2*(5243481997153525170088243200000 - 
           5307877194662104487794177536000*r + 252166172360436764186416128000*
            r^2 + r^10*(11785422467181019835250014250 - 
             1262673033144386130605292620*\[Omega]^2) + 394278500*r^11*
            (-11748777321312049075 + 1850340225130616058*\[Omega]^2) - 
           19713925*r^12*(-58743886606560245375 + 5689544761039787949*
              \[Omega]^2) - 548800*r^3*(-246005573598346509030565 + 
             2182637195791952595072*\[Omega]^2) + 
           32*r^9*(-447744704658317552596408375 + 5147654251922020830847166*
              \[Omega]^2) + 5600*r^5*(-88058007656674837469455 + 
             6044985376186377751421888*\[Omega]^2) + 
           336*r^6*(26582121968004873632788525 + 18004159017000539955766462*
              \[Omega]^2) + 5600*r^4*(23634372525599509198685407 + 
             22304965660298797898947872*\[Omega]^2) + 
           8*r^7*(-654145953451671793857390275 + 46974981734078041029798928*
              \[Omega]^2) + 4*r^8*(680650809668523789566698325 + 
             166515088545457535960089794*\[Omega]^2)))/
         (121669506576663388118502044677734375*r^14)) + 
      c^14*((4*\[Lambda]ev*(57480156795190028689101312000 - 
           34819660863667014275630376960*r + 3164712015754126885950520960*
            r^2 + r^4*(16238822544564012849702800 - 
             171562774508408759377882624*\[Omega]^2) + 
           r^9*(24647545009535678123477850 - 355787045736798963583328*
              \[Omega]^2) - 419580*r^11*(-32706791863819278975 + 
             645630259077240874*\[Omega]^2) + 19845*r^12*
            (-172878756994473331725 + 2665474646757026701*\[Omega]^2) + 
           1024*r^5*(8516532552569241427295 + 36011924134806411270323*
              \[Omega]^2) + 14*r^10*(-1782691976913228207607725 + 
             45459837643288139792158*\[Omega]^2) + 
           r^8*(-6989703480103285142824490 + 703996701713261960148808*
              \[Omega]^2) + 16*r^6*(242629997581393768443565 + 
             810619006551858788747522*\[Omega]^2) + 
           4*r^7*(875120666133030120580855 + 939462913336762749680056*
              \[Omega]^2) - 160*r^3*(-172721925331061467716671 + 
             1499172478493001423593664*\[Omega]^2)))/
         (31286444548284871230471954345703125*r^14) - 
        (\[Alpha]2^2*(-216906252057320862977740800000 + 
           214135380260041296431594419200*r - 15088802310371702139662478912*
            r^2 + 5670*r^12*(-43293063303545139630315 + 597226472589386745547*
              \[Omega]^2) - 16200*r^11*(-60610288624963195482441 + 
             802024339653388581460*\[Omega]^2) + 270*r^10*
            (-5956146012017049591962100 + 194216170275704041778477*
              \[Omega]^2) + 4*r^9*(310590168400754459082442575 + 
             2967886312167091858855768*\[Omega]^2) - 
           352*r^3*(23829344020791532431150751 + 3356187634013226805080288*
              \[Omega]^2) + 8*r^6*(14061554980657817711484143 + 
             18835382776253728056662569*\[Omega]^2) - 
           128*r^4*(47627780187810193776773528 + 43778278719050843560162185*
              \[Omega]^2) + r^8*(2577693825317877272477955 + 
             55096986844719947077775056*\[Omega]^2) + 
           2*r^7*(64837670110119182204968055 + 106635255521119634098542264*
              \[Omega]^2) - 8*r^5*(-37651777274238656074278807 + 
             148245692577975748274793404*\[Omega]^2)))/
         (281578000934563841074247589111328125*r^14) + 
        (2*\[Alpha]1^2*(-35934135757496156299979059200000 + 
           35144931054344140852463187456000*r - 
           2786356024712885965278387456000*r^2 + 
           r^9*(299645551621304533997838807750 - 6175120498825884933965945216*
              \[Omega]^2) + 4725*r^12*(-3795594381544395151017450 + 
             96257823022548019916947*\[Omega]^2) - 27000*r^11*
            (-2656916067081076605712215 + 109566591512940260404309*
              \[Omega]^2) - 5600*r^3*(245186623701801621222761815 + 
             44236888410607559594683392*\[Omega]^2) - 
           1600*r^5*(-39486754067089979444821333 + 
             102339536237306458125596288*\[Omega]^2) + 
           10*r^10*(-20079925362646507644846725025 + 
             675668415644175492007386826*\[Omega]^2) + 
           24*r^6*(681119335973197800354002925 + 1655447232807238143704835236*
              \[Omega]^2) - 400*r^4*(2508727484155919639611206469 + 
             2207847543110090957699851584*\[Omega]^2) + 
           2*r^8*(-64955457070233850796705956025 + 
             2288811746192054011189400676*\[Omega]^2) + 
           4*r^7*(12137686079355000999469091075 + 
             7552550779210745886252452192*\[Omega]^2)))/
         (82126916939247786979988880157470703125*r^14))) + 
    \[Chi]^6*((\[Lambda]ev*(159415153190092800 - 99853082071142400*r + 
         21174916534087680*r^2 + r^4*(617815399592160 - 557601127625984*
            \[Omega]^2) + r^5*(402049091925600 - 35650898181632*\[Omega]^2) + 
         r^9*(69883077392100 - 2300477067872*\[Omega]^2) - 
         735*r^13*(4248676575 + 59337736*\[Omega]^2) - 
         819*r^12*(4475948575 + 772551044*\[Omega]^2) - 
         1470*r^14*(-849735315 + 1245003134*\[Omega]^2) + 
         53760*r^3*(-100588449911 + 6383516048*\[Omega]^2) - 
         28*r^10*(2312986464075 + 6805350548*\[Omega]^2) - 
         42*r^11*(-640075589475 + 45168597448*\[Omega]^2) - 
         704*r^6*(125390632395 + 129808346084*\[Omega]^2) - 
         32*r^7*(-3966237555 + 286162224052*\[Omega]^2) + 
         4*r^8*(-4823255874045 + 1703220296984*\[Omega]^2)))/
       (1311786075600*r^16) + (\[Alpha]2^2*(486488792362180608000 - 
         267612591280978944000*r + 22242329225890300800*r^2 + 
         48510*r^14*(-1794809000105 + 2258863066316*\[Omega]^2) + 
         2475*r^12*(104141762831155 + 3418318924148*\[Omega]^2) - 
         94080*r^3*(103196085233627 + 16478625683520*\[Omega]^2) + 
         4950*r^11*(-308802513791261 + 20635645516432*\[Omega]^2) + 
         1155*r^13*(188454945011025 + 21537192602608*\[Omega]^2) + 
         990*r^10*(3025009894049325 + 22890736884308*\[Omega]^2) + 
         220*r^9*(-11518782731665335 + 366461558429812*\[Omega]^2) + 
         8960*r^4*(315405052624473 + 773326705241827*\[Omega]^2) + 
         896*r^6*(764392183721925 + 2935229923558981*\[Omega]^2) + 
         448*r^5*(997469134127235 + 5603686061617408*\[Omega]^2) + 
         112*r^7*(-555423154051095 + 11302958122991344*\[Omega]^2) + 
         28*r^8*(-2072989210253445 + 21650019643476848*\[Omega]^2)))/
       (36362710015632000*r^16) - (\[Alpha]1^2*(19392481692212428800000 - 
         10421390366825518080000*r + 1030202550895504896000*r^2 + 
         242550*r^14*(1380927684365 + 5089320124029*\[Omega]^2) - 
         10483200*r^3*(45714797843621 + 6336308622336*\[Omega]^2) - 
         5775*r^13*(144997406858325 + 373776778404644*\[Omega]^2) + 
         7920*r^12*(-168339079764975 + 417929508128539*\[Omega]^2) + 
         2772*r^9*(-62936613084952775 + 827937215421256*\[Omega]^2) + 
         990*r^11*(-24236584655870825 + 3442016356976256*\[Omega]^2) - 
         216*r^8*(-306709238843540225 + 7505690141314688*\[Omega]^2) + 
         10080*r^5*(4668403446511695 + 9637280561126992*\[Omega]^2) + 
         20160*r^4*(-1993180072999935 + 13094261561082944*\[Omega]^2) - 
         110*r^10*(-1103037908561740935 + 17025264787319464*\[Omega]^2) + 
         432*r^6*(24333760361073625 + 126188139743648016*\[Omega]^2) + 
         16*r^7*(242745372463203225 + 1148350239242468656*\[Omega]^2)))/
       (1363601625586200000*r^16) + 
      c^2*((\[Lambda]ev*(3347718216991948800 - 1997139066847142400*r + 
           346642231301838080*r^2 + 6669284030640*r^13*\[Omega]^2 - 
           1461448666755*r^14*\[Omega]^2 + 5929*r^11*(4044603375 + 
             2147431232*\[Omega]^2) - 1617*r^12*(4519012575 + 
             7933187786*\[Omega]^2) + 21*r^10*(-1378062545475 + 
             280973194352*\[Omega]^2) + 28*r^9*(392057059625 + 
             712082018852*\[Omega]^2) + 6720*r^3*(-8037188203783 + 
             868158182528*\[Omega]^2) + 56*r^7*(353445138535 + 
             1239332705912*\[Omega]^2) - 32*r^5*(401654145375 + 
             5024105003852*\[Omega]^2) + 6*r^8*(5058576247795 + 
             6330271862392*\[Omega]^2) - 32*r^6*(-4078975985 + 
             28578129491316*\[Omega]^2) - 16*r^4*(-509600930992685 + 
             706984019872288*\[Omega]^2)))/(315648524441250*r^16) + 
        (\[Alpha]2^2*(2918932754173083648000 - 1977706481704297344000*r + 
           111273198578611820800*r^2 - 87885737200724760*r^13*\[Omega]^2 + 
           24010042702109310*r^14*\[Omega]^2 + 76230*r^12*(1574842102985 + 
             3021264541598*\[Omega]^2) - 330*r^11*(1029589565188965 + 
             66737686236968*\[Omega]^2) - 26880*r^3*(837299768024507 + 
             280136636619840*\[Omega]^2) - 50*r^9*(594312908916639 + 
             1467582006462328*\[Omega]^2) + 15*r^10*(29821912721548035 + 
             3809884768545472*\[Omega]^2) + 1280*r^4*(16633134342687891 + 
             33023390043712618*\[Omega]^2) + 4*r^8*(-137550807676379565 + 
             77949974675747696*\[Omega]^2) + 16*r^7*(-17378986393172515 + 
             93445831136714304*\[Omega]^2) + 8*r^6*(441597987556708925 + 
             739751849279717424*\[Omega]^2) + 16*r^5*(103149127030064605 + 
             785342169569173408*\[Omega]^2)))/(2499936313574700000*r^16) + 
        (\[Alpha]1^2*(-407242115536461004800000 + 271691250354563719680000*
            r - 16194726691491027456000*r^2 + 7043364800656014600*r^13*
            \[Omega]^2 - 948955132832916825*r^14*\[Omega]^2 + 
           r^7*(27849656820098150800 - 226576649219804413312*\[Omega]^2) - 
           88935*r^12*(53351050364475 + 226606056487376*\[Omega]^2) + 
           1411200*r^3*(4394484149034701 + 800185260306432*\[Omega]^2) + 
           385*r^11*(58060227703388625 + 87274775079960544*\[Omega]^2) - 
           64*r^8*(-1978357197432828275 + 193813651835142826*\[Omega]^2) - 
           560*r^5*(368467169804480635 + 2881750594030674192*\[Omega]^2) - 
           1120*r^4*(2582827779670639465 + 4820546836499099904*\[Omega]^2) + 
           5*r^10*(-9191870013109763595 + 4912542753441844952*\[Omega]^2) + 
           r^9*(44480811992290192750 + 69924657789904009056*\[Omega]^2) - 
           8*r^6*(79370162737791708125 + 122524417206455335488*\[Omega]^2)))/
         (328116641156679375000*r^16)) + 
      c^4*((\[Lambda]ev*(800582899320646041600 - 460362936511966924800*r + 
           70990826077219112960*r^2 - 24279255*r^14*(-128747775 + 
             10955182*\[Omega]^2) + 97117020*r^13*(-128747775 + 
             12498424*\[Omega]^2) + 314496*r^11*(-92912954750 + 
             7747598393*\[Omega]^2) + 913920*r^3*(-10024677124801 + 
             992073494048*\[Omega]^2) - 1092*r^12*(-21349034497175 + 
             2169417225111*\[Omega]^2) + 56*r^10*(386262436093625 + 
             16462160572892*\[Omega]^2) + 256*r^5*(4580984993375 + 
             82922821044251*\[Omega]^2) + 32*r^9*(-142087359609650 + 
             116053775143793*\[Omega]^2) + 128*r^7*(52210325314665 + 
             124124948485879*\[Omega]^2) + 32*r^8*(272605972594270 + 
             236505957378791*\[Omega]^2) - 64*r^6*(-18441071604235 + 
             2383610283310108*\[Omega]^2) - 256*r^4*(-4548075552563095 + 
             9833612544025388*\[Omega]^2)))/(1436200786207687500*r^16) + 
        (\[Alpha]2^2*(2443146715242871013376000 - 1822982061215581314048000*
            r + 102946769357226122585600*r^2 + r^9*(27049700507474449350 - 
             74149152192751573520*\[Omega]^2) + 24279255*r^14*
            (-8974045000525 + 629936841194*\[Omega]^2) - 13873860*r^13*
            (-62818315003675 + 4035157814542*\[Omega]^2) - 
           15600*r^11*(-88085029394992553 + 1318436655593283*\[Omega]^2) + 
           21450*r^12*(-65074777254265471 + 6978326537229990*\[Omega]^2) - 
           188160*r^3*(11690699182101067 + 21768264527929920*\[Omega]^2) + 
           896*r^8*(-605585138960170695 + 135722728136001068*\[Omega]^2) + 
           26880*r^4*(815577923769484841 + 1306229265288081178*\[Omega]^2) + 
           15*r^10*(-48516226901220833755 + 2410505856177753696*\[Omega]^2) + 
           56*r^7*(-6056809963392117805 + 13473813342580302336*\[Omega]^2) + 
           56*r^6*(47060873727762478505 + 65243926162767446032*\[Omega]^2) + 
           112*r^5*(10598859109797136745 + 83857462531360072544*\[Omega]^2)))/
         (39811485793677097500000*r^16) - 
        (\[Alpha]1^2*(97389043058290817433600000 - 71756572180434584002560000*
            r + 4184448834029395180032000*r^2 + 121396275*r^14*
            (6904638421825 + 1422694676386*\[Omega]^2) - 69369300*r^13*
            (48332468952775 + 18479246492604*\[Omega]^2) - 
           3225600*r^3*(223404072443740619 + 54406713985688064*\[Omega]^2) + 
           8580*r^12*(-1728320527907610175 + 429275776618230912*\[Omega]^2) - 
           1560*r^11*(-35949733050696936625 + 4066609105310995032*
              \[Omega]^2) + 161280*r^4*(5307633829381357865 + 
             7981281514741234656*\[Omega]^2) - 60*r^10*
            (961163342487719776405 + 68891193643740036108*\[Omega]^2) + 
           16*r^8*(-1956706783540066158475 + 94598712408474440304*
              \[Omega]^2) + 2240*r^5*(21975553093859665255 + 
             154501332962613507288*\[Omega]^2) - 
           56*r^9*(-227522627932734098575 + 233147317463617671576*
              \[Omega]^2) + 96*r^7*(-112522395993377564775 + 
             396315354783824594392*\[Omega]^2) + 
           32*r^6*(4653645114616282073275 + 5563441015258076299872*
              \[Omega]^2)))/(1492930717262891156250000*r^16)) + 
      c^6*((\[Lambda]ev*(91052355971819354112000 - 51407662949658497664000*
            r + 7000290733370319705600*r^2 - 893918025*r^14*
            (-660905245 + 24257903*\[Omega]^2) + 510810300*r^13*
            (-4626336715 + 193725572*\[Omega]^2) + 103194*r^11*
            (-59326361782875 + 2272771815068*\[Omega]^2) - 
           23814*r^12*(-192694734206975 + 8537644432087*\[Omega]^2) - 
           13440*r^3*(54114623737080975 + 758987291075104*\[Omega]^2) + 
           392*r^9*(-3074786815882275 + 760608762803012*\[Omega]^2) + 
           14*r^10*(345064541713004925 + 2527813219124132*\[Omega]^2) + 
           112*r^7*(8143481802559275 + 15863552152075204*\[Omega]^2) + 
           64*r^5*(19060667028640125 + 145348696949580016*\[Omega]^2) - 
           64*r^6*(-6660405163540800 + 161740614207072937*\[Omega]^2) + 
           r^8*(941183979510543300 + 707576909420344688*\[Omega]^2) - 
           32*r^4*(-2882638475462347875 + 7504137900490821376*\[Omega]^2)))/
         (5089536536123492578125*r^16) + 
        (\[Alpha]2^2*(79390106025584253419520000 - 63340142263114197761280000*
            r + 3790227030259560403968000*r^2 + r^9*(3134230476780431544750 - 
             2487461583712001768320*\[Omega]^2) + 12162150*r^14*
            (-967402051056595 + 29292063115521*\[Omega]^2) - 
           6949800*r^13*(-6771814357396165 + 187634838376203*\[Omega]^2) + 
           3628800*r^3*(149101349773261881 + 3628288215776224*\[Omega]^2) + 
           106920*r^12*(-733041752231487790 + 34382345468614191*\[Omega]^2) - 
           4860*r^11*(-17015514051605535895 + 196509573744888652*
              \[Omega]^2) - 40*r^8*(428690214838658954025 + 
             1441405150993917548*\[Omega]^2) + 28160*r^4*
            (29262110852656265157 + 39932014150632813341*\[Omega]^2) + 
           15*r^10*(-3364826057984431381275 + 75135020863922420272*
              \[Omega]^2) + 8*r^7*(-1683371289388265106975 + 
             1190931083576130041056*\[Omega]^2) + 
           8*r^6*(8055833288537459735235 + 9377838630215800886576*
              \[Omega]^2) + 16*r^5*(1310483564243264375055 + 
             16499867668411792671392*\[Omega]^2)))/
         (40309129366098061218750000*r^16) + 
        (\[Alpha]1^2*(-11076306805732511895552000000 + 
           8744407097309389554048000000*r - 536474472569710410113280000*r^2 + 
           r^7*(1686955033384765955470800 - 2518598328966070421826688*
              \[Omega]^2) - 212837625*r^14*(744320021872735 + 
             66155302451949*\[Omega]^2) + 121621500*r^13*(5210240153109145 + 
             859284961906086*\[Omega]^2) - 2822400*r^3*(7130971673807473985 + 
             699561963822898176*\[Omega]^2) - 187110*r^12*
            (-15612618026335009225 + 1668479462365514884*\[Omega]^2) + 
           5670*r^11*(-1967927227321714176375 + 103773641095344875672*
              \[Omega]^2) - 161280*r^5*(22824218907722508325 + 
             212713309423381416571*\[Omega]^2) + 
           72*r^8*(42052064756810326203825 + 775866381974645994232*
              \[Omega]^2) - 73920*r^4*(1531268243682720342805 + 
             1968857768738488642176*\[Omega]^2) + 
           40*r^10*(302628684754645202749950 + 6275030280173214293369*
              \[Omega]^2) + 24*r^9*(-152539530051099729114675 + 
             44861038519290512544616*\[Omega]^2) - 
           96*r^6*(147104592279708531672925 + 141901424564253033020436*
              \[Omega]^2)))/(5290573229300370534960937500*r^16)) + 
      c^8*((\[Lambda]ev*(7597125205912296198144000 - 
           5017390972727585227776000*r + 374755713616048853401600*r^2 + 
           389656575*r^14*(466968179925 + 8095879498*\[Omega]^2) - 
           1558626300*r^13*(466968179925 + 9236335336*\[Omega]^2) + 
           952*r^11*(-2332742283683350875 + 1511885652613228*\[Omega]^2) - 
           51179520*r^3*(-1302365895895345 + 1785513801379984*\[Omega]^2) + 
           1428*r^12*(1061241393791182275 + 13663369740655217*\[Omega]^2) - 
           624*r^8*(195708098755000475 + 49964359099063134*\[Omega]^2) - 
           336*r^10*(-5640035391176852225 + 128575062641677776*\[Omega]^2) - 
           32*r^9*(16806896768422055575 + 1675362783237645529*\[Omega]^2) + 
           64*r^7*(1059099499879941625 + 2096640417909374126*\[Omega]^2) + 
           256*r^5*(3864950265965491500 + 19087539686272989097*\[Omega]^2) + 
           64*r^6*(4147257891831106325 + 50333840216408726784*\[Omega]^2) + 
           128*r^4*(113405797113814931075 + 138276535436358481208*
              \[Omega]^2)))/(60565484779869561679687500*r^16) + 
        (\[Alpha]2^2*(23184221781234322356387840000 - 
           20820577547329184695150080000*r + 1882054006485279626343232000*
            r^2 + r^9*(6318401743927025598924750 - 560488469159892568637360*
              \[Omega]^2) - 389656575*r^14*(32548861216904175 + 
             465523325642366*\[Omega]^2) + 222660900*r^13*
            (227842028518329225 + 2981981624946538*\[Omega]^2) - 
           16830*r^12*(5369014794817167346755 + 74090840861886837538*
              \[Omega]^2) + 940800*r^3*(1579130727168096451021 + 
             438794518929140005632*\[Omega]^2) - 2040*r^11*
            (-51846086959441306550865 + 550103537195617511774*\[Omega]^2) - 
           560*r^8*(-9371228598814403111415 + 14451751762791117793892*
              \[Omega]^2) + 8960*r^4*(37150311111585899857161 + 
             31732954035395642314318*\[Omega]^2) + 
           15*r^10*(-5054598289608265123623975 + 36622155806806378763776*
              \[Omega]^2) - 112*r^5*(520965444718616894377955 + 
             135739458209065181994272*\[Omega]^2) - 
           56*r^7*(83386469842592537595425 + 497740720748726169974976*
              \[Omega]^2) - 56*r^6*(974541776448730517265835 + 
             1305351364267356888903216*\[Omega]^2)))/
         (1678875238097984249760937500000*r^16) + 
        (\[Alpha]1^2*(-924172567794864715751424000000 + 
           827952688193228886364876800000*r - 77754521110469539775040000000*
            r^2 + 1948282875*r^14*(-25043123555959275 + 1051371365849254*
              \[Omega]^2) - 3339913500*r^13*(-58433954963904975 + 
             4552054386011452*\[Omega]^2) + 11220*r^12*
            (86100281871398361719775 + 2904892927517700480344*\[Omega]^2) - 
           2720*r^11*(1378327882943313872695125 + 5408238108181613708804*
              \[Omega]^2) - 1612800*r^3*(42871136231122327760875 + 
             10967051534693737426944*\[Omega]^2) + 2240*r^5*
            (935023759408976322518275 + 168824140352529158616984*
              \[Omega]^2) - 8960*r^4*(1489340612159732718105505 + 
             1262124309468689837919936*\[Omega]^2) - 
           56*r^9*(31539564564261903574514225 + 2872298903066889711777048*
              \[Omega]^2) - 20*r^10*(-219176876135599021189998525 + 
             5895717983104608705622556*\[Omega]^2) + 
           16*r^8*(-35278036280599946048766425 + 9819663452388033337220992*
              \[Omega]^2) + 32*r^7*(9199488682735101295485325 + 
             26993244550986080422861688*\[Omega]^2) + 
           32*r^6*(75963340792111985291348675 + 92879837833377599794807056*
              \[Omega]^2)))/(62957821428674409366035156250000*r^16)) + 
      c^10*((\[Lambda]ev*(-143175171604375116268244582400 + 
           70978225170733396022560435200*r - 10054538019932973828271843840*
            r^2 + r^10*(714693708751963290438550 - 303565831269065591667896*
              \[Omega]^2) + 6635707155*r^14*(-35964660964050 + 
             9158994617183*\[Omega]^2) - 7583665320*r^13*(-125876313374175 + 
             36572235266146*\[Omega]^2) - 6083154*r^11*(-40317953663297125 + 
             76140270649236316*\[Omega]^2) + 675906*r^12*
            (-1738135649347578425 + 761765083287559551*\[Omega]^2) - 
           174720*r^3*(-9366291879697907534209 + 2897199778826515828064*
              \[Omega]^2) - 56*r^9*(8632129618735463311625 + 
             16105390048534700994088*\[Omega]^2) - 
           112*r^7*(17268568555928821906965 + 25718100255442064623228*
              \[Omega]^2) + 64*r^5*(52877112365250959074625 + 
             118546748282919988751588*\[Omega]^2) - 
           4*r^8*(802231176941145150457615 + 401714573991698340295844*
              \[Omega]^2) + 64*r^6*(10333835529283820381485 + 
             597592150834087821821729*\[Omega]^2) + 
           32*r^4*(-178910243730654494543065 + 18693407527656022798059872*
              \[Omega]^2)))/(6091752166015255350695068359375*r^16) - 
        (\[Alpha]2^2*(124836880194737018474716053504000 - 
           104164616198173141206827142912000*r + 
           5163011792186170264416319078400*r^2 + 270845190*r^14*
            (-17547793749756581850 + 3686576541003860827*\[Omega]^2) - 
           154768680*r^13*(-122834556248296072950 + 23614935919833981161*
              \[Omega]^2) - 137940*r^11*(-13345345455218676060535 + 
             1250434666453390526028*\[Omega]^2) + 1517340*r^12*
            (-13515530936345697186865 + 6150604618268645860368*\[Omega]^2) - 
           26880*r^3*(42595186271842282195572811 + 24306523013599234149661920*
              \[Omega]^2) - 50*r^9*(66561807205915340886245547 + 
             85504069197911661134942128*\[Omega]^2) + 
           15*r^10*(1324004227483298919027085055 + 94281492486730143613465776*
              \[Omega]^2) + 7680*r^4*(175572767262376245144110518 + 
             239890956076221433759266139*\[Omega]^2) + 
           8*r^8*(-6637554366100523732193831435 + 
             1528563057388430281933790804*\[Omega]^2) + 
           8*r^7*(-3230104620736365709817723065 + 
             7758369621984290058597550944*\[Omega]^2) + 
           8*r^6*(30496878769954031743065280625 + 
             33345274113204373894162567312*\[Omega]^2) + 
           16*r^5*(9981325252767288153107289965 + 
             35091199963189006760490055904*\[Omega]^2)))/
         (48246677154840822377504941406250000*r^16) + 
        (\[Alpha]1^2*(17416925797551911812154644070400000 - 
           14359935491807802403755360752640000*r + 
           713666326150674797164498821888000*r^2 + 4739790825*r^14*
            (13501288542206074050 + 8326029652487744063*\[Omega]^2) - 
           16250711400*r^13*(15751503299240419725 + 18024335182009528747*
              \[Omega]^2) + 5310690*r^12*(-139202341237480740376675 + 
             151489669675835663336412*\[Omega]^2) - 482790*r^11*
            (-5034750472417573630996625 + 2613736403570919131211288*
              \[Omega]^2) - 2822400*r^3*(121191236546199750373814549 + 
             34714705080106083626001408*\[Omega]^2) + 680960*r^5*
            (34000472483741144681904905 + 105793052655891140381663631*
              \[Omega]^2) + 342720*r^4*(537145205751257722984943395 + 
             683724169907348166419256192*\[Omega]^2) - 
           120*r^10*(5301173840355243904578017185 + 
             9481049925672192741686604109*\[Omega]^2) + 
           144*r^7*(-17251893291730403352622197475 + 
             67652428012715148444126828024*\[Omega]^2) + 
           8*r^8*(-1376347085228205635341545919975 + 
             91074511071335586282494701704*\[Omega]^2) - 
           8*r^9*(308476043292397300524948349375 + 
             383813213752343809300468084416*\[Omega]^2) + 
           32*r^6*(1524486635355956025750484294625 + 
             1374069367610449082315518941036*\[Omega]^2)))/
         (6332376376572857937047523559570312500*r^16)) + 
      c^12*(-(\[Lambda]ev*(86769074397171967615008062668800 - 
            44139979472126112813890611814400*r + 
            5395065372880304305070260039680*r^2 - 10539064305*r^14*
             (-42696634708492375 + 2431097445583366*\[Omega]^2) + 
            42156257220*r^13*(-42696634708492375 + 2773562927591512*\[Omega]^
                2) - 2268*r^12*(-1463641153389890116744025 + 
              102345187848723873185843*\[Omega]^2) + 1512*r^11*
             (-2702888517333246296583375 + 164367246724449999083888*\[Omega]^
                2) + 430080*r^3*(-1647477637312204549997127 + 
              186853116830709477716204*\[Omega]^2) + 224*r^10*
             (13449594058690047077907675 + 314454085287227330969701*\[Omega]^
                2) + 32*r^9*(-23328379005275596448326725 + 
              11392609372098337827378931*\[Omega]^2) + 
            256*r^5*(358026917436970334280000 + 18368903016164222196163217*
               \[Omega]^2) + 64*r^7*(18637488073017425882872665 + 
              26846442199646503805210186*\[Omega]^2) + 
            16*r^8*(94045389754156465918675095 + 48227481909990856152165034*
               \[Omega]^2) - 64*r^6*(-2514983051064943249436205 + 
              217863030842625676507380116*\[Omega]^2) - 
            128*r^4*(-171451087779089757778846245 + 
              2098284289797467571060417032*\[Omega]^2)))/
         (57567057968844163064068395996093750*r^16) - 
        (\[Alpha]2^2*(264794038541172774538276936531968000 - 
           228707980864716763429770589622784000*r + 
           13024740243842240456864401546636800*r^2 + 
           r^9*(6532269165668421041643975766050 - 
             8409668243617548259975480671280*\[Omega]^2) - 
           14052085740*r^13*(-8928189739472892373375 + 383766012238075900734*
              \[Omega]^2) + 3513021435*r^14*(-8928189739472892373375 + 
             419373547287189172566*\[Omega]^2) - 1693440*r^3*
            (-437082879228003737214461071 + 214377332485005335964077760*
              \[Omega]^2) - 3240*r^11*(-59221104830496781337218872665 + 
             810130361613647130125010838*\[Omega]^2) + 
           8910*r^12*(-22316601471292513972531682815 + 
             1647135013730663510238837942*\[Omega]^2) + 
           75*r^10*(-1316876158229961327417761626053 + 
             52697053834405698753085528736*\[Omega]^2) + 
           112*r^8*(-808856398492424608446507559005 + 
             67776825988708911187605528352*\[Omega]^2) + 
           8960*r^4*(350410101025648743323927879301 + 
             424572779039498096822312879018*\[Omega]^2) + 
           56*r^7*(-1044434267929257213785408181315 + 
             1110957834006602946126794446336*\[Omega]^2) + 
           56*r^6*(6237731040186174308076059144595 + 
             6197985197494944697032419718704*\[Omega]^2) + 
           112*r^5*(1700692988309447586823016557875 + 
             8736650100659733609791567540768*\[Omega]^2)))/
         (1595758846896360200135975937011718750000*r^16) + 
        (\[Alpha]1^2*(10555255589102608578575954898124800000 - 
           9025324276491188402358201478778880000*r + 
           520935114512001214310693444015616000*r^2 + 17565107175*r^14*
            (6869357342079503378875 + 947143386647631633054*\[Omega]^2) - 
           70260428700*r^13*(6869357342079503378875 + 1757479400204329652508*
              \[Omega]^2) - 1612800*r^3*(29644204282644245145198121319 + 
             9644507561643492262877408256*\[Omega]^2) + 
           17820*r^12*(-118462615478414374596527161525 + 
             20163655778625054503947220096*\[Omega]^2) - 
           10800*r^11*(-737183577920677524332147511675 + 
             59118060905890252489855409156*\[Omega]^2) + 
           144*r^8*(-33581187455843915080740322595925 + 
             464633703435613904472500514512*\[Omega]^2) + 
           20160*r^5*(424616166159933664379313093835 + 
             1797990012245544374589114579784*\[Omega]^2) - 
           100*r^10*(81793306918623322597566753519219 + 
             3558323602253713382007444086524*\[Omega]^2) + 
           26880*r^4*(4587695938646828097410214388315 + 
             5209582643707222886926352866752*\[Omega]^2) - 
           168*r^9*(-11530315262227897689530363397225 + 
             7662179337595607594940087340184*\[Omega]^2) + 
           32*r^7*(-60825120868652548000123263135375 + 
             108149985156429970459814670590872*\[Omega]^2) + 
           96*r^6*(223140395851688033406993872510825 + 
             179338012252460631782989253617248*\[Omega]^2)))/
         (59840956758613507505099097637939453125000*r^16)) + 
      c^14*((2*\[Lambda]ev*(-372241108011738091322845979198668800 + 
           201206640487838341500750943545062400*r - 
           21319502040623671829014295073390080*r^2 + 
           r^9*(9056338853433111928810523947000 - 
             569188986090249773549976122336*\[Omega]^2) + 219764780235*r^14*
            (-15977258398730353725 + 238205825847398333*\[Omega]^2) - 
           3394050660*r^13*(-4138109925271161614775 + 70386245465765371004*
              \[Omega]^2) + 1142778*r^12*(-24508179785649601936488825 + 
             532746343556241477546049*\[Omega]^2) - 380926*r^11*
            (-101848925183530148707483125 + 2583702130750919788113668*
              \[Omega]^2) + 42*r^10*(-758012437233366578635840361075 + 
             8657580990362233897780975044*\[Omega]^2) - 
           112*r^7*(42399218190908154602167794455 + 
             64602375362586969288744450436*\[Omega]^2) + 
           13440*r^3*(146281356160610671947099833779 + 
             79688402845438121071152941216*\[Omega]^2) - 
           12*r^8*(263348519974511068066799745335 + 
             189168640425759380804058497076*\[Omega]^2) + 
           64*r^6*(-63959712906722074703634799930 + 
             193236717488733850222421072973*\[Omega]^2) - 
           64*r^5*(210250792001522274543283787625 + 
             1062869430006339482189085284744*\[Omega]^2) + 
           32*r^4*(-12463698182957646618214067928655 + 
             17609860781881470856660096931264*\[Omega]^2)))/
         (19579276003428510410127962333221435546875*r^16) + 
        (\[Alpha]2^2*(-324563386819768321283981976059854848000 + 
           283359168404274479544919585222873344000*r - 
           19068308900415958874901274127019980800*r^2 + 
           r^5*(39547663631357470765241013401144720 - 
             871647181102987608294503455710919168*\[Omega]^2) + 
           r^10*(345130996221177553949991234077425725 - 
             7430268404591864518695327144721680*\[Omega]^2) - 
           242432190*r^14*(-288436710354820106553537525 + 
             3547558406740701313846549*\[Omega]^2) + 138532680*r^13*
            (-2019056972483740745874762675 + 22724433770806187351288807*
              \[Omega]^2) - 15392520*r^12*(-31046607026915806082543118885 + 
             702084400146070177898585897*\[Omega]^2) + 233220*r^11*
            (-2253870902401093381740580732365 + 32124710557291534914387916372*
              \[Omega]^2) - 26880*r^3*(219056661884496251188437643941143 + 
             51427589119124466825104476908960*\[Omega]^2) + 
           50*r^9*(-627983287844035209542639841685911 + 
             169419796112605773549350014106656*\[Omega]^2) - 
           2560*r^4*(1595580732571006290339259190777973 + 
             1754172619310214953137006726477679*\[Omega]^2) + 
           8*r^8*(7885030557360008062279654178616345 + 
             2224019979401066269458417804033452*\[Omega]^2) + 
           8*r^7*(8973023703668599443195314301067655 + 
             3253788982152074802938922521280672*\[Omega]^2) - 
           8*r^6*(15277969434745575561482611203492875 + 
             11235624821298418413007971786842544*\[Omega]^2)))/
         (77533932973576901224106730839556884765625000*r^16) + 
        (\[Alpha]1^2*(45282262869946046155843408806354124800000 - 
           39205482148231041787964802752121031680000*r + 
           2719143663789778609000094240222105856000*r^2 + 
           4242563325*r^14*(221923468454213224399602825 + 
             8012061097858627963200881*\[Omega]^2) - 7272965700*r^13*
            (517821426393164190265739925 + 34689301084435630457143178*
              \[Omega]^2) + 8978970*r^12*(-1986756112360559729598708853575 + 
             102770043810120004960849067788*\[Omega]^2) + 
           47980800*r^3*(14452947835302833098693332156661 + 
             4320538560665445322472774618112*\[Omega]^2) - 
           272090*r^11*(-251988534837871791182879692249125 + 
             8305868747868706011293077273736*\[Omega]^2) + 
           40*r^10*(-1929676628122178155287663029045647035 + 
             9016524292916599128955023530651351*\[Omega]^2) + 
           4480*r^5*(98906615706304254991860961154345 + 
             25825639307536597159373775317288244*\[Omega]^2) + 
           16*r^7*(-639920095035191631459490915334112925 + 
             135708114050200307121303425246321992*\[Omega]^2) - 
           8*r^8*(1011801546539875783300341256144207825 + 
             237040466581816578707094798377100952*\[Omega]^2) + 
           2240*r^4*(252736541072080548318072334171526345 + 
             262553937368630149174869128163894912*\[Omega]^2) - 
           8*r^9*(-3475285382858770164674245401626081875 + 
             307901068782010041175230059733076392*\[Omega]^2) + 
           32*r^6*(1170235469248704984622566789772821125 + 
             732783575500409930181597054196768332*\[Omega]^2)))/
         (10176328702781968285664008422691841125488281250*r^16))) + 
    \[Chi]^8*((\[Lambda]ev*(-16957053986153881600 + 9478754341056000000*r - 
         2392909283294351360*r^2 - 960*r^9*(-889259704949 + 
           830596771*\[Omega]^2) + 1617*r^15*(-75427441375 + 
           2206584192*\[Omega]^2) - 12936*r^11*(-344833051829 + 
           2923155656*\[Omega]^2) - 3234*r^16*(-15085488275 + 
           22362301486*\[Omega]^2) + 1232*r^12*(-2364458027379 + 
           64341976864*\[Omega]^2) - 1155*r^14*(118672569813 + 
           67772963024*\[Omega]^2) + 384*r^5*(-275634273468939 + 
           68717558584*\[Omega]^2) - 462*r^13*(-2309811745325 + 
           121022089456*\[Omega]^2) - 215040*r^3*(-3927956785511 + 
           174468964488*\[Omega]^2) + 256*r^7*(43116545350032 + 
           2638123164265*\[Omega]^2) + 32*r^10*(-113905600301493 + 
           8861216876032*\[Omega]^2) + 3584*r^4*(-2491679770965 + 
           10231575063274*\[Omega]^2) + 448*r^6*(18237165458633 + 
           17515437710928*\[Omega]^2) - 32*r^8*(76039621394275 + 
           33747958319338*\[Omega]^2)))/(57718587326400*r^18) + 
      (\[Alpha]2^2*(-99227209538834657280000 + 49330040444751859752960*r - 
         7371420890968065697920*r^2 + 640332*r^16*(-12399760575625 + 
           15524805074661*\[Omega]^2) + 8648640*r^3*(422383234539767 + 
           39305465522400*\[Omega]^2) + 72765*r^14*(317226204793883 + 
           79959300761558*\[Omega]^2) + 3234*r^15*(6137881484934375 + 
           651700064289812*\[Omega]^2) + 231*r^11*(-1618023913666579881 + 
           3718511778055952*\[Omega]^2) + 297*r^13*(-467360775955236625 + 
           28410369072539156*\[Omega]^2) - 5376*r^5*(101439448689152211 + 
           42262340590881905*\[Omega]^2) + 440*r^9*(-4844199948595623 + 
           54352746225962812*\[Omega]^2) - 88*r^12*(-3362045998451140539 + 
           75217547887450000*\[Omega]^2) - 3360*r^4*(-107410838789118513 + 
           232868185601339680*\[Omega]^2) + 144*r^8*(158429734663901085 + 
           261551917925262337*\[Omega]^2) + 27*r^10*(8817221740977224267 + 
           506353761003646764*\[Omega]^2) - 168*r^7*(-107693216072982639 + 
           519195935949395108*\[Omega]^2) - 168*r^6*(235586374793489577 + 
           1450356183908162072*\[Omega]^2)))/(2999923576289640000*r^18) + 
      (\[Alpha]1^2*(146812828799909951078400000 - 72017523805870788771225600*
          r + 11581878225496270977331200*r^2 + 13873860*r^16*
          (-394276906839525 + 166161014551138*\[Omega]^2) - 
         878169600*r^3*(6540664020440593 + 590430811035520*\[Omega]^2) + 
         102960*r^13*(-124589884364537900 + 13527801891378967*\[Omega]^2) + 
         210210*r^15*(65055689628521625 + 39396304335577762*\[Omega]^2) + 
         13305600*r^4*(-62473558339158359 + 84296541507128496*\[Omega]^2) - 
         6864*r^11*(-89424957338167019415 + 125885808839440928*\[Omega]^2) - 
         45045*r^14*(-406603458349214665 + 353470251016443912*\[Omega]^2) + 
         443520*r^5*(1629931619093294283 + 714690973249910224*\[Omega]^2) + 
         10010*r^12*(-23555593443075121197 + 1722153055529998808*
            \[Omega]^2) + 1872*r^9*(115239953735187875825 + 
           5783536363025832504*\[Omega]^2) + 
         640*r^7*(-181153032342371792703 + 243292100021606267792*
            \[Omega]^2) + 1056*r^6*(280268120021011179785 + 
           365934299721059336584*\[Omega]^2) + 
         52*r^10*(-12498851987432583463845 + 409493412236661266992*
            \[Omega]^2) + 48*r^8*(-32170163079965135225 + 
           1143578577710330370744*\[Omega]^2)))/(4289890714094185200000*
        r^18) + c^2*((\[Lambda]ev*(-474797511612308684800 + 
           255309290911178649600*r - 55301072266402350080*r^2 + 
           286772998824312*r^15*\[Omega]^2 - 66180429582267*r^16*\[Omega]^2 - 
           273273*r^14*(1210884895 + 2052918484*\[Omega]^2) + 
           7007*r^13*(149541122445 + 112955948672*\[Omega]^2) - 
           224*r^7*(1458097189201 + 2454415916280*\[Omega]^2) + 
           182*r^11*(5466705952631 + 2886224680848*\[Omega]^2) - 
           91*r^12*(14416195073049 + 5083428118312*\[Omega]^2) - 
           152320*r^3*(-105123005003581 + 5788264468896*\[Omega]^2) - 
           1840*r^8*(322924859649 + 11901243774116*\[Omega]^2) + 
           112*r^9*(33332444015 + 21862154349224*\[Omega]^2) + 
           28*r^10*(955272562699 + 36791836148544*\[Omega]^2) - 
           64*r^5*(21923099296213577 + 91922078900816*\[Omega]^2) + 
           2048*r^4*(-238640556664685 + 486855884596762*\[Omega]^2) + 
           64*r^6*(3326677708565883 + 2325433146509476*\[Omega]^2)))/
         (16413723270945000*r^18) + 
        (\[Alpha]2^2*(-11113447468349481615360000 + 6581762284648369716817920*
            r - 688088445404371236234240*r^2 - 134801590215119271444*r^15*
            \[Omega]^2 + 35938437735781244664*r^16*\[Omega]^2 + 
           210210*r^14*(854822266680492 + 1390464914707357*\[Omega]^2) + 
           4798080*r^3*(73210312048163737 + 6659799170824800*\[Omega]^2) - 
           6006*r^13*(86029997372078655 + 26218561203796316*\[Omega]^2) + 
           156*r^11*(-1205302434997124387 + 1049781692201584064*\[Omega]^2) + 
           39*r^12*(15389766580829359411 + 8544247085359469800*\[Omega]^2) - 
           6720*r^4*(2586639194286631057 + 13189864432121826560*\[Omega]^2) - 
           672*r^5*(64473317763509611201 + 33515573334264082840*\[Omega]^2) + 
           20*r^9*(4559067898826974897 + 37404761881392737864*\[Omega]^2) + 
           4*r^8*(592467858855203964325 + 45163986965707359192*\[Omega]^2) - 
           56*r^7*(-24539425004272598599 + 113227556952327015936*
              \[Omega]^2) + r^10*(-83733475074388569157 + 
             363602587926557733856*\[Omega]^2) - 
           56*r^6*(168983295312763246537 + 386177120864070994704*
              \[Omega]^2)))/(3412413068029465500000*r^18) + 
        (\[Alpha]1^2*(4110759206397478630195200000 - 
           2410527939421097188185292800*r + 265033348674690454503321600*r^2 - 
           5322361892015972643840*r^15*\[Omega]^2 + 2807374529977658455815*
            r^16*\[Omega]^2 - 4099095*r^14*(-3424383345564885 + 
             6087621872769322*\[Omega]^2) - 248371200*r^3*
            (578766427018312517 + 49058474352647760*\[Omega]^2) + 
           5005*r^13*(-5463092383602042735 + 21611954966272731712*
              \[Omega]^2) + 67200*r^4*(-18126520161990498641 + 
             466843779670261264128*\[Omega]^2) + 13440*r^5*
            (1439958071308799172877 + 583422321557731780872*\[Omega]^2) + 
           208*r^11*(1067706098218560628135 + 710434280608285337861*
              \[Omega]^2) - 65*r^12*(1088367943165443699759 + 
             844430955371029577800*\[Omega]^2) - 
           16*r^9*(3002116566853360540675 + 7546461935598213799012*
              \[Omega]^2) + 80*r^7*(-4801800794538013975037 + 
             24118674051025806491256*\[Omega]^2) - 
           8*r^8*(118627940610616368035125 + 52136561136626538310296*
              \[Omega]^2) + r^10*(93113397620068451228330 + 
             66321571098978806735184*\[Omega]^2) + 
           16*r^6*(184802575391852578168505 + 430516534876042772037584*
              \[Omega]^2)))/(1219937671820533916250000*r^18)) + 
      c^4*((\[Lambda]ev*(-9360293800356942643200 + 4886885838470365184000*r - 
           962146434684520529920*r^2 - 21042021*r^16*(-527464625 + 
             44032178*\[Omega]^2) + 84168084*r^15*(-527464625 + 
             47700052*\[Omega]^2) - 10400390*r^14*(-8164105747 + 
             765622692*\[Omega]^2) + 1456*r^13*(-80487752062795 + 
             7856293957656*\[Omega]^2) - 2048*r^5*(8991817589832259 + 
             53952695183591*\[Omega]^2) + 112*r^11*(-682266200636111 + 
             68314767148724*\[Omega]^2) + 320*r^9*(1682131609207 + 
             85507982781772*\[Omega]^2) - 56*r^12*(-2166763739569429 + 
             124751409170574*\[Omega]^2) - 71680*r^3*(-3531473339934031 + 
             172898743807608*\[Omega]^2) - 128*r^7*(199739179385837 + 
             627885225763140*\[Omega]^2) + 28672*r^4*(-223071798032985 + 
             635282058168266*\[Omega]^2) + 16*r^10*(1362888798440673 + 
             839563149881968*\[Omega]^2) + 896*r^6*(2561678784312513 + 
             2550536017611508*\[Omega]^2) - 64*r^8*(377589510056605 + 
             5171451128435338*\[Omega]^2)))/(5744803144830750000*r^18) + 
        (\[Alpha]2^2*(-109546839330873461637120000 + 
           71111676608702652646563840*r - 6608234341936337799252480*r^2 + 
           58270212*r^16*(-61998802878125 + 4317284175154*\[Omega]^2) - 
           1765764*r^15*(-8183841979912500 + 534392552745347*\[Omega]^2) + 
           28665*r^14*(-809958024356039867 + 72662436918881742*\[Omega]^2) + 
           174720*r^3*(16707633924327205961 + 1285406638979047200*
              \[Omega]^2) - 312*r^13*(-76538064426583215610 + 
             3783191220396970761*\[Omega]^2) + 42*r^11*
            (270091496666529496933 + 21988169406914270064*\[Omega]^2) + 
           60*r^9*(4076634774210116321 + 98686639121502704152*\[Omega]^2) - 
           448*r^7*(-31383555362948158931 + 100868688909855183882*
              \[Omega]^2) - 6720*r^4*(57249876789316706059 + 
             129902544209005436960*\[Omega]^2) - 1344*r^5*
            (270783811088850180771 + 152791283516392174580*\[Omega]^2) + 
           9*r^10*(-195353612771333738141 + 256730711497722949408*
              \[Omega]^2) + 4*r^8*(5503713815825062906145 + 
             713211979299431105448*\[Omega]^2) + 
           3*r^12*(-6520849337644052873189 + 797484146548261215000*
              \[Omega]^2) - 168*r^6*(598673723256056764673 + 
             1015718134786650631568*\[Omega]^2)))/(597172286905156462500000*
          r^18) + (\[Alpha]1^2*(40520340748775146497638400000 - 
           26083714187975304088734105600*r + 2523147814717353052740403200*
            r^2 + 946890945*r^16*(-657128178065875 + 20753838457969*
              \[Omega]^2) - 344323980*r^15*(-7228409958724625 + 
             108201970841856*\[Omega]^2) - 53235*r^14*(24655120817039664105 + 
             3251346180280217854*\[Omega]^2) - 17740800*r^3*
            (68649021334090188731 + 4827214703323652640*\[Omega]^2) + 
           780*r^13*(-6302824399253481534435 + 986649486504204243824*
              \[Omega]^2) - 210*r^12*(-41650413050149941305723 + 
             1935401644444827431052*\[Omega]^2) + 26880*r^5*
            (5954885381674651117607 + 2691360412231033657356*\[Omega]^2) + 
           89600*r^4*(1013140106058354932591 + 3449656677450988420416*
              \[Omega]^2) + 640*r^7*(-7375807353077598622663 + 
             21780632595240348526057*\[Omega]^2) + 
           8*r^10*(391943144899370047229995 + 44419154686962046335278*
              \[Omega]^2) - 16*r^9*(34634831505621179881825 + 
             94050363773053763005852*\[Omega]^2) - 
           32*r^8*(300793898486542581661275 + 121770357210835648487674*
              \[Omega]^2) + 4*r^11*(-1512358395598217187651085 + 
             269521325253177374615972*\[Omega]^2) + 
           96*r^6*(362914063168150736366285 + 595671029187865534147464*
              \[Omega]^2)))/(213489092568593435343750000*r^18)) + 
      c^6*((\[Lambda]ev*(-19511803739707825401856000 + 
           10028501835567881534668800*r - 1774541287779496399923200*r^2 - 
           627161535*r^16*(-56860686575 + 2047496277*\[Omega]^2) + 
           2508646140*r^15*(-56860686575 + 2218052418*\[Omega]^2) + 
           7422030*r^13*(-55346301593817 + 2378555748760*\[Omega]^2) - 
           269892*r^14*(-1050907194314120 + 42919443244857*\[Omega]^2) + 
           29988*r^11*(-9387443266364565 + 383401384884896*\[Omega]^2) - 
           913920*r^3*(-465717770853226205 + 5870819077739616*\[Omega]^2) + 
           2016*r^9*(2344993001525115 + 11916714551485996*\[Omega]^2) + 
           1120*r^10*(64455174412821612 + 16029619720016405*\[Omega]^2) + 
           3456*r^5*(-7320867328662995485 + 17065186439948656*\[Omega]^2) - 
           238*r^12*(-1822692789547271145 + 50226844497814924*\[Omega]^2) - 
           2240*r^7*(39790442108820111 + 122668215949792192*\[Omega]^2) - 
           32*r^8*(2120047465167400405 + 15997353603131254222*\[Omega]^2) + 
           64*r^6*(45428275127154170195 + 51878357288988134496*\[Omega]^2) + 
           512*r^4*(-25141302254539314375 + 61273071157604353648*
              \[Omega]^2)))/(346088484456397495312500*r^18) + 
        (\[Alpha]2^2*(-456707123711821946983219200000 + 
           317102060955959339455813017600*r - 27546611240111682988116288000*
            r^2 + 3473510040*r^16*(-6683470950261875 + 200753714144661*
              \[Omega]^2) - 157886820*r^15*(-588145443623045000 + 
             16566169135105757*\[Omega]^2) + 503798400*r^3*
            (18064136885624980411 + 385987655205197760*\[Omega]^2) + 
           2024190*r^14*(-76607826910520631297 + 2997217409600662669*
              \[Omega]^2) - 578340*r^13*(-294534361342344068673 + 
             6899890986433765520*\[Omega]^2) + 510*r^11*
            (157826747391411292148619 + 3106960552673841169184*\[Omega]^2) - 
           26880*r^5*(43838439000309833493285 + 29067356798044508029003*
              \[Omega]^2) + 85*r^12*(-1711139227337761469022789 + 
             86566090906732567514240*\[Omega]^2) - 1344*r^7*
            (-41775073280418451726890 + 92350527880654856853109*\[Omega]^2) + 
           45*r^10*(-226243687137137743618755 + 107466452242145626243664*
              \[Omega]^2) - 33600*r^4*(69247702995674633027577 + 
             107503668961195440905632*\[Omega]^2) + 
           36*r^8*(2143029779464048291312895 + 476850123395921135496264*
              \[Omega]^2) + 20*r^9*(-135303209648191272695679 + 
             960328074357325692719032*\[Omega]^2) - 
           168*r^6*(2425151797153171865341995 + 3208198110166693153293968*
              \[Omega]^2)))/(71951795918485039275468750000*r^18) + 
        (\[Alpha]1^2*(168931649586904384307871744000000 - 
           116442774209729540062234128384000*r + 
           10459250571364480571963397120000*r^2 + 28222269075*r^16*
            (-141676835191002650 + 1930106976591117*\[Omega]^2) - 
           20525286600*r^15*(-779222593550514575 + 5031391644146304*
              \[Omega]^2) - 31667328000*r^3*(123195551742453738949 + 
             2341560776185735104*\[Omega]^2) - 26314470*r^14*
            (337952389156016839490 + 18530738824760721417*\[Omega]^2) + 
           481950*r^13*(-63694957393135736785299 + 4679414992834142268004*
              \[Omega]^2) + 1209600*r^4*(610436105594160414910955 + 
             1059983810220311435549376*\[Omega]^2) + 2244*r^11*
            (-20648869006867909670316825 + 1459073456561053221140452*
              \[Omega]^2) + 107520*r^5*(4765151491592835796064165 + 
             2614463012509815982146654*\[Omega]^2) - 
           340*r^12*(-172483272522075913176612015 + 3981513297765650518392932*
              \[Omega]^2) - 1296*r^9*(1405912751774383303213525 + 
             5341593687020100949891812*\[Omega]^2) + 
           320*r^7*(-67500132419801794738146975 + 121945729072280315220440164*
              \[Omega]^2) - 96*r^8*(378720019289420132941548575 + 
             168846200621727185727523408*\[Omega]^2) + 
           4*r^10*(4501596661624694065874616225 + 204319508269205256584331436*
              \[Omega]^2) + 192*r^6*(803983780290136871653827375 + 
             995380458888345525108332032*\[Omega]^2)))/
         (25722767040858401540980078125000*r^18)) + 
      c^8*(-(\[Lambda]ev*(339617724197010112565583872000 - 
            187016664628443938330025984000*r + 19807227708473270009616179200*
             r^2 - 776377737135*r^16*(1913114194875 + 32539779542*\[Omega]^
                2) + 3105510948540*r^15*(1913114194875 + 35250338428*\[Omega]^
                2) + 10943240*r^13*(1800184102610404329 + 9748120173330632*
               \[Omega]^2) - 1641486*r^14*(7695172532227131315 + 
              94220809116346676*\[Omega]^2) + 257488*r^12*
             (-82854676035504602355 + 232443981168989279*\[Omega]^2) + 
            514976*r^11*(27701536497165628685 + 250644793088746002*\[Omega]^
                2) + 80*r^10*(-37567155021584539571605 + 
              4394935426723430277048*\[Omega]^2) + 14336*r^4*
             (77515938241843174296025 + 13422219902701668555964*\[Omega]^2) - 
            143360*r^3*(13232397739179440993545 + 14702483652295530162708*
               \[Omega]^2) + 640*r^7*(5742664192800085226599 + 
              19381676220907491782292*\[Omega]^2) + 
            64*r^9*(-6920516267168826122185 + 29910713479182286632956*
               \[Omega]^2) - 64*r^8*(-24969995093280936783315 + 
              67469171212773436425674*\[Omega]^2) + 
            896*r^6*(-53024133964664523373515 + 67662113500052803067756*
               \[Omega]^2) - 512*r^5*(505414845547039114704325 + 
              72662878554043230992788*\[Omega]^2)))/
         (556960198035680489206406250000*r^18) - 
        (\[Alpha]2^2*(3974666720942886971749421875200000 - 
           3100389868341658243227729691238400*r + 
           237230668817963944298755419840000*r^2 + 
           r^8*(449723743947222731475733368740 - 
             379148114083353971451850025952*\[Omega]^2) + 2149969118220*r^16*
            (224869658038959375 + 3190473005438806*\[Omega]^2) - 
           65150579340*r^15*(29682794861142637500 + 394916096478811433*
              \[Omega]^2) + 28726005*r^14*(120151867895775545702103 + 
             1420471903128045167374*\[Omega]^2) + 4689960*r^13*
            (-892567891141699236506091 + 1735723213306346961499*\[Omega]^2) + 
           482790*r^11*(-4029161628448996522938121 + 139258302825765583529008*
              \[Omega]^2) + 34485*r^12*(109095547988288383102317541 + 
             661549958989767073214680*\[Omega]^2) + 2217600*r^3*
            (32859241969850995907002369 + 17223793487404080925027680*
              \[Omega]^2) + 220*r^9*(890625271369291305665921257 + 
             208786627829499754567384664*\[Omega]^2) - 
           3584*r^7*(24066137158992860507120710 + 379013726196587113357727013*
              \[Omega]^2) + 6720*r^5*(-1276550372609134709952874481 + 
             542043843708308477755343836*\[Omega]^2) + 
           33600*r^4*(1181151035616272763890511257 + 
             880281019950543666804538336*\[Omega]^2) + 
           5*r^10*(28893570102920503292999668751 + 
             29443573715436582618242062144*\[Omega]^2) - 
           56*r^6*(-18651715944424016345246015485 + 
             38582084104887064910488196208*\[Omega]^2)))/
         (57896012585808986853005929687500000*r^18) + 
        (\[Alpha]1^2*(1470191663028954693195033329664000000 - 
           1141618217618852402810451348934656000*r + 
           89126893034294014970765504409600000*r^2 + 
           r^9*(33034691147759168765041950990800 - 
             77194728361768623845851722412096*\[Omega]^2) + 
           r^10*(312735141750795071215189478134400 - 
             9815052922899138110000347117488*\[Omega]^2) - 
           34936998171075*r^16*(2383403901844928625 + 15337086620439091*
              \[Omega]^2) + 38113088913900*r^15*(8739147640098071625 + 
             26653752150710528*\[Omega]^2) + 160044885*r^14*
            (-1265594154416820408726315 + 25261968505130625343298*
              \[Omega]^2) - 7816600*r^13*(77462519941566789820442379 + 
             1798059270687353453294222*\[Omega]^2) - 160930*r^12*
            (-8146902388534657871181495255 + 9914664069930431585291228*
              \[Omega]^2) + 975744000*r^3*(26751308000933671583340677 + 
             14926665104942015132731296*\[Omega]^2) + 212889600*r^4*
            (81786428407416266524506835 + 50006063227548683185451248*
              \[Omega]^2) - 9196*r^11*(134835199064200537734293836325 + 
             1670119252374176866495475356*\[Omega]^2) + 
           295680*r^5*(-13084534932377198693910715555 + 
             5420955177678572795081589588*\[Omega]^2) - 
           640*r^7*(215736507640112460740401232185 + 
             610401807411851088209131922139*\[Omega]^2) - 
           352*r^6*(-2773846235783443749177902591225 + 
             784312662848083875880568458744*\[Omega]^2) - 
           32*r^8*(-3108595865539153907178672967325 + 
             5025668504502120719986546256202*\[Omega]^2)))/
         (20697824499426712799949619863281250000*r^18)) + 
      c^10*((\[Lambda]ev*(1519603186525927749774220492800 - 
           699145492139063864128271564800*r + 149119470474103062003296737280*
            r^2 - 6572509944*r^15*(-515700581468625 + 139577399834683*
              \[Omega]^2) + 821563743*r^16*(-1031401162937250 + 
             257689317164599*\[Omega]^2) + 225302*r^14*
            (-19417965327566336645 + 7704567461540446146*\[Omega]^2) - 
           225302*r^13*(-10088468771018866255 + 10381933095999663192*
              \[Omega]^2) - 4704*r^10*(441443922872579653678 + 
             620605829405519423193*\[Omega]^2) + 448*r^7*
            (8204646720502142645723 + 8442442193328267221240*\[Omega]^2) - 
           224*r^9*(-2297144992598976239605 + 32462748948961215323172*
              \[Omega]^2) - 28*r^11*(9163566165608300033819 + 
             60524110169108180704432*\[Omega]^2) + 
           14*r^12*(-70809186172441846220399 + 91359020215171275515028*
              \[Omega]^2) + 17920*r^3*(-2355888074299496691419921 + 
             343512026186419516223616*\[Omega]^2) + 
           160*r^8*(38812231802878044748601 + 443838025737297252662466*
              \[Omega]^2) + 128*r^5*(25164747326620351489167821 + 
             638259463187932617994208*\[Omega]^2) - 
           64*r^6*(496273935568706521578093 + 8430012493409511544715576*
              \[Omega]^2) - 512*r^4*(5500148227671483625667085 + 
             8609850346543130615351648*\[Omega]^2)))/
         (24367008664061021402780273437500*r^18) + 
        (\[Alpha]2^2*(35568910479004646779296742440960000 - 
           25030109037599050547482508686417920*r + 
           2222011480449543848982762986595840*r^2 - 4550199192*r^16*
            (-121232087155068356250 + 25266022750474966007*\[Omega]^2) + 
           68942412*r^15*(-32005271008938046050000 + 6254846263330213788077*
              \[Omega]^2) - 10138590*r^14*(-236778526987917464951302 + 
             89842659367944274327323*\[Omega]^2) + 193116*r^13*
            (-1839479641091743170542645 + 2242418949656714149970676*
              \[Omega]^2) - 94080*r^3*(16241496352790836851044569427 + 
             2371406268104749296585964800*\[Omega]^2) + 
           5376*r^5*(37397234018737499535708825312 + 
             14304484638447929420390753605*\[Omega]^2) - 
           60*r^9*(10621810945447415604458769089 + 
             41913350248240396050758936888*\[Omega]^2) + 
           6720*r^4*(18574506021933696827381769247 + 
             43487749795330179106024078560*\[Omega]^2) - 
           4*r^8*(3309196944153277117465971786725 + 
             61604203297849236159224774712*\[Omega]^2) - 
           6*r^11*(78395547852749731104910505173 + 
             82449364579059157631615089344*\[Omega]^2) + 
           224*r^7*(-33135448024836373873802173051 + 
             94515918458372782264186381134*\[Omega]^2) - 
           9*r^10*(-85639363747322755540192388933 + 
             142030669571267445946446965264*\[Omega]^2) - 
           3*r^12*(247108294143429927677940327703 + 
             326121840290542132956241420400*\[Omega]^2) + 
           168*r^6*(302821899632527152313415636609 + 
             446065361581913810800356665968*\[Omega]^2)))/
         (5065901101258286349638018847656250000*r^18) - 
        (\[Alpha]1^2*(13156603891772506833318346683187200000 - 
           9183202041023625063226240336166092800*r + 
           844233930276515801750497771898265600*r^2 - 161325244080*r^15*
            (-2355731577138396562875 + 105538317841487513408*\[Omega]^2) + 
           36970368435*r^16*(-2569888993241887159500 + 242915190830597835679*
              \[Omega]^2) - 131801670*r^14*(842211413453071929165965 + 
             582136322314043004546627*\[Omega]^2) - 124185600*r^3*
            (5092698720621307645157881589 + 685044349021141784310155520*
              \[Omega]^2) + 482790*r^13*(-1915584987320327030008300545 + 
             690185210968251705885073444*\[Omega]^2) + 
           430080*r^5*(203743724459587966587554994631 + 
             61120105266418683735249086571*\[Omega]^2) + 
           44800*r^4*(403183275945926270834248948171 + 
             2301048360698768202502697251392*\[Omega]^2) + 
           2560*r^7*(-940866570287398053759197476711 + 
             2535511332570076119805614171583*\[Omega]^2) - 
           60*r^12*(-14774908836528730680449422402639 + 
             2564108642948367644322200399440*\[Omega]^2) - 
           128*r^8*(44885270768498911708970616573375 + 
             9039720838609358864583519662281*\[Omega]^2) - 
           16*r^9*(29029875854898205553793939478675 + 
             29439315312794482733187413307212*\[Omega]^2) + 
           4*r^10*(194328744881391690487606138181795 + 
             34243728140999139879953305886196*\[Omega]^2) + 
           192*r^6*(85940811632262959006704793675665 + 
             126599552777832706054912436633032*\[Omega]^2) + 
           r^11*(460197425593516743999184729976180 + 
             464448478783914432884754674872688*\[Omega]^2)))/
         (1811059643699837369995591738037109375000*r^18)) + 
      c^12*((\[Lambda]ev*(4035810468785579693411057225405235200 - 
           1905297789447285538196268934837862400*r + 
           342141902182134586904403911982161920*r^2 + 11834432408799*r^16*
            (-524769404720436875 + 29313939866796942*\[Omega]^2) - 
           47337729635196*r^15*(-524769404720436875 + 31755786778730028*
              \[Omega]^2) + 177783606*r^14*(-264463484549519427930695 + 
             17041309295698138476084*\[Omega]^2) - 15672384*r^11*
            (-2739622440682682243785803 + 194631313341323275095919*
              \[Omega]^2) - 5877144*r^13*(-10891348021402006730232045 + 
             755711738984916881922544*\[Omega]^2) + 435344*r^12*
            (-152655858427754091089053836 + 6537463975747033196349109*
              \[Omega]^2) + 13824*r^5*(401751521644313091529984612683 + 
             774261222186490102506841988*\[Omega]^2) + 
           860160*r^3*(-101853527118351630829732918823 + 
             6299330777604050192786664066*\[Omega]^2) - 
           576*r^9*(708258163644200858629172505 + 
             15360732586145222024822015596*\[Omega]^2) - 
           57344*r^4*(58622041925087612408031248070 + 
             140365597859648511038689129217*\[Omega]^2) - 
           16*r^10*(859945388347025215875322445763 + 
             305113203122485003044856481968*\[Omega]^2) + 
           128*r^7*(159206588435987601634104143367 + 
             348716248106768948322306835700*\[Omega]^2) - 
           896*r^6*(167558224522331622656471103293 + 
             974533057940042106611541585252*\[Omega]^2) + 
           64*r^8*(292996301376919873648752915295 + 
             2012291966627426968937920227394*\[Omega]^2)))/
         (895052617299589047320135420947265625000*r^18) + 
        (\[Alpha]2^2*(47232521801511369583009257529966264320000 - 
           34934119287659313016716042045146177495040*r + 
           2969747154992620419187362191614946695680*r^2 - 32772274362828*r^16*
            (-61682003565136457609375 + 2874184617856931637006*\[Omega]^2) + 
           2979297669348*r^15*(-2714008156866004134812500 + 
             118588661504481374500511*\[Omega]^2) - 77137515*r^14*
            (-166678649446186082768655851913 + 10278623681898160816663313554*
              \[Omega]^2) + 2518776*r^13*(-5151892354941883889860724642055 + 
             188047669607136759159308874157*\[Omega]^2) - 
           163254*r^11*(39341412373113961813275569846739 + 
             1763264174952372509625564553552*\[Omega]^2) + 
           85344*r^7*(-93820450215235434869957924498247 + 
             199125944460051088974000569413076*\[Omega]^2) - 
           3887*r^12*(-2725749534450652077635468068469301 + 
             239232280611125153404039199872600*\[Omega]^2) - 
           3340*r^9*(1564561166067426663266949349713 + 
             707553974043017985963642213279896*\[Omega]^2) - 
           120960*r^3*(10922944501028619914107875756370897 + 
             811755431851112490478761454029600*\[Omega]^2) - 
           36*r^8*(342297982985961631858898960522442365 + 
             40402729516950330334082309080707144*\[Omega]^2) + 
           6720*r^4*(38369223016532166666914014868676639 + 
             56423328855472541013578822432308640*\[Omega]^2) + 
           1344*r^5*(133670995768757386323171585341455221 + 
             65482889616351165013284924109010660*\[Omega]^2) - 
           9*r^10*(-146490989737168158884691106274480241 + 
             90556032058705674806843176789771168*\[Omega]^2) + 
           168*r^6*(333796264814227878945712552697058333 + 
             405260540016527058987528632124682832*\[Omega]^2)))/
         (93040719568292281468928077007468261718750000*r^18) - 
        (\[Alpha]1^2*(17470863509266082553493468052501603942400000 - 
           12832102910406649261103330904684486601113600*r + 
           1124515055178988120852457112074896618291200*r^2 + 
           532549458395955*r^16*(-653770407501080224230625 + 
             13816640470569523951791*\[Omega]^2) - 193654348507620*r^15*
            (-7191474482511882466536875 + 72034276086163234416384*
              \[Omega]^2) - 143255385*r^14*(5053502515764419798420558699095 + 
             454644034744103492702413186146*\[Omega]^2) + 
           109146960*r^13*(-25389921953477480087512821850545 + 
             2689274611148676082319605090772*\[Omega]^2) + 
           1916006400*r^4*(39533472884361739789016768057459 + 
             70179436091057498209086517858696*\[Omega]^2) - 
           272090*r^12*(-17882903551866837668398633611958857 + 
             606524660628046794591703243887724*\[Omega]^2) - 
           53222400*r^3*(10526833414767029583371021264150017 + 
             703492031951048736181822469553120*\[Omega]^2) + 
           46644*r^11*(-70336342131653071380913169008437585 + 
             9096751007008846441725913856698148*\[Omega]^2) + 
           26880*r^5*(2895152052054542713005253105117566737 + 
             1164206356648333253533743282075034524*\[Omega]^2) - 
           432*r^9*(885624760552873781006338506702087575 + 
             1616004631359633791105139024149161604*\[Omega]^2) + 
           3552*r^6*(5731963290338883606272528959690967055 + 
             6570937377880939401780641131852297928*\[Omega]^2) + 
           16*r^10*(110034959585628419316838691299995737760 + 
             7463516454294459996275519147657932171*\[Omega]^2) - 
           192*r^8*(29617079001188263222865056030154822575 + 
             8745350413942139524337052308348496371*\[Omega]^2) + 
           320*r^7*(-9346879146441451326383659389667865901 + 
             16498978212710392837610167636342178986*\[Omega]^2)))/
         (33262057245664490625141787530169903564453125000*r^18)) + 
      c^14*((\[Lambda]ev*(5057958369907341104847328777587097600 - 
           2485526925085448961279237565083648000*r + 
           374642947746261639453635264559810560*r^2 + 735377643*r^16*
            (-16953353950714342709625 + 247972039442754840313*\[Omega]^2) - 
           2941510572*r^15*(-16953353950714342709625 + 268628074131728321642*
              \[Omega]^2) + 2285556*r^14*(-44504744852071601524057455 + 
             883032523602571726109509*\[Omega]^2) - 380926*r^13*
            (-398282919625334981108050245 + 9799584345433757844834808*
              \[Omega]^2) + 224*r^9*(-13034077763312351323431219115 + 
             4266039243065917352279601236*\[Omega]^2) - 
           224*r^10*(121182542769717720857589507281 + 
             13773105823447533407366994261*\[Omega]^2) - 
           28*r^11*(-3870313942990733317774564425647 + 
             78125438548483751101053629184*\[Omega]^2) + 
           448*r^7*(85684430820167650972004799851 + 
             216047987229912294364789568880*\[Omega]^2) + 
           14*r^12*(-11606844768182758506919321809813 + 
             228501480267079907899245665036*\[Omega]^2) - 
           17920*r^3*(4830806671344618406827368412427 + 
             491558297285290304266183048608*\[Omega]^2) + 
           160*r^8*(155824459984507612152391529937 + 
             570899569543649452373542498022*\[Omega]^2) - 
           128*r^5*(-33126101129625958743037174860427 + 
             2592472467180035688984281430704*\[Omega]^2) - 
           64*r^6*(10472342412821410424274822027891 + 
             5966843298636226522391447968912*\[Omega]^2) - 
           512*r^4*(-5479365053679341743621331788355 + 
             9468977955629794609210512840976*\[Omega]^2)))/
         (39158552006857020820255924666442871093750*r^18) + 
        (\[Alpha]2^2*(118390162682576670146845310105059000320000 - 
           90013303286644343886577839911096546058240*r + 
           7541446629160552762829212764986391175680*r^2 + 
           r^9*(2275004408508394891215166016041801420 - 
             3564187624598890523372270971568337760*\[Omega]^2) + 
           r^12*(55585776310278568352791028708954808417 - 
             1576165787400651765382186076840570400*\[Omega]^2) - 
           4072860792*r^16*(-1992716857008979948532503125 + 
             24313259311562307559761209*\[Omega]^2) + 61710012*r^15*
            (-526077250250370706412580825000 + 6018980535883718162102067299*
              \[Omega]^2) - 5713890*r^14*(-9731114743379689707190142871069 + 
             182410199002729084899868861651*\[Omega]^2) + 
           326508*r^13*(-194631513632879800185472744926855 + 
             3183919120130218587077076016024*\[Omega]^2) + 
           282240*r^3*(-5173484719207091543076331053673883 + 
             1131143733415836213858217974340800*\[Omega]^2) + 
           6*r^11*(-5084092552280376240169123280234719751 + 
             24988177902916476881632645755229472*\[Omega]^2) + 
           5376*r^5*(39666899895429998603244255081382094 + 
             34894870842183801164620384340527535*\[Omega]^2) + 
           448*r^7*(-31944491295147217581557012398280606 + 
             35992093197354359490933055837829979*\[Omega]^2) + 
           6720*r^4*(125204345660705411916396371859556789 + 
             137701806796990624747999595291090720*\[Omega]^2) + 
           r^10*(3933440327582716152681643614140207839 + 
             162833517555694386837111153357453488*\[Omega]^2) - 
           4*r^8*(3891439952597090157377562384558596575 + 
             1678000078789118430914614623753895944*\[Omega]^2) + 
           56*r^6*(1874997036685785720157385464516371049 + 
             1688361297389288557535548519946467248*\[Omega]^2)))/
         (8141062962225574628531206738153472900390625000*r^18) - 
        (\[Alpha]1^2*(43791402495068956060482325631600207462400000 - 
           33092849813777319360019379113038050773401600*r + 
           2853148542381702494087230982620558800691200*r^2 + 
           r^12*(21130133830955336590765277852159967596580 - 
             352564915194200704095905431364498850800*\[Omega]^2) - 
           1371813566760*r^15*(-4075962790408199201625662625 + 
             10690373076699915607101568*\[Omega]^2) + 33091993935*r^16*
            (-42241796191503155362302321750 + 233755034724289639323808273*
              \[Omega]^2) - 3788309070*r^14*(849354164132796620693305764480 + 
             21254061068390446894145342869*\[Omega]^2) + 869299200*r^3*
            (-767484138235916325068108538977749 + 
             140040525970239695079888239167680*\[Omega]^2) + 
           272090*r^13*(-38665521557375495270327881195792365 + 
             1479944567010518292326641659226268*\[Omega]^2) + 
           1209600*r^4*(253668291440971940113446538844555151 + 
             272890553735071247078252912071804352*\[Omega]^2) + 
           215040*r^5*(424930349155418525655522276742566119 + 
             328580920581085423634890990398257529*\[Omega]^2) + 
           68*r^11*(-265476105717436182114322824794610732505 + 
             9361844860992757515762980523144835492*\[Omega]^2) + 
           320*r^7*(-20461471911327983232568033352854762931 + 
             16356969650689630983708469340848744668*\[Omega]^2) + 
           4*r^10*(1531436740633692223078577968714239059165 + 
             55554871678438406340590421807938598252*\[Omega]^2) - 
           16*r^9*(15868293534623631344332257444928964725 + 
             118639562937689509311408889188804387844*\[Omega]^2) - 
           32*r^8*(261528555913556031624941615874863270125 + 
             150306872949518992938670928886031760088*\[Omega]^2) + 
           64*r^6*(702339498519508029662289555188375438315 + 
             572385770732309725995342607924530677552*\[Omega]^2)))/
         (2910430008995642929699906408889866561889648437500*r^18))) + 
    \[Chi]^10*((\[Lambda]ev*(4187260726018214068224000 - 
         2108976656939458482176000*r + 646752065626065631232000*r^2 + 
         525525*r^17*(-25101746616375 + 1163518508884*\[Omega]^2) - 
         5255250*r^18*(-1004069864655 + 1492500575717*\[Omega]^2) + 
         554444800*r^3*(-462998969053533 + 15755462818976*\[Omega]^2) - 
         24024*r^13*(-24097334760221135 + 363879011952356*\[Omega]^2) + 
         10010*r^14*(-33128055052935213 + 423137325205768*\[Omega]^2) - 
         6006*r^15*(-19293414132243125 + 610220097717456*\[Omega]^2) - 
         6006*r^16*(2420944081420375 + 1857777269064816*\[Omega]^2) - 
         624*r^11*(-711102457136744365 + 9192172464596444*\[Omega]^2) + 
         1120*r^9*(806573927139118281 + 10415018376995884*\[Omega]^2) - 
         563200*r^4*(34697604659895450 + 10570655876889611*\[Omega]^2) - 
         36480*r^6*(-77633903893012467 + 40998380544390904*\[Omega]^2) + 
         104*r^12*(-6445202101665074055 + 223938099328123808*\[Omega]^2) + 
         2560*r^5*(15212743629617268735 + 242802275404814564*\[Omega]^2) - 
         128*r^7*(55841251403639967265 + 1678460764413745056*\[Omega]^2) + 
         128*r^8*(2828914491326979055 + 1876226670641112067*\[Omega]^2) - 
         16*r^10*(17995731853767192525 + 4785198840813119116*\[Omega]^2)))/
       (6745571300836368000*r^20) + 
      (\[Alpha]1^2*(-188355000562933914147697459200000 + 
         84554807781611679546030796800000*r - 
         19737689781237869376548438425600*r^2 + 5232850022400*r^3*
          (1817844970497564019 + 121013964440154240*\[Omega]^2) + 
         30060030*r^18*(-181111619728928829250 + 151087173288254032437*
            \[Omega]^2) - 61501440*r^5*(25194749775009004544195 + 
           2693361666930160385064*\[Omega]^2) - 56376320*r^4*
          (-38986390972430560808135 + 15315427558599141932064*\[Omega]^2) + 
         210210*r^17*(64747404053092056456875 + 24437796330137950822454*
            \[Omega]^2) + 24024*r^15*(-2241751410773478225997375 + 
           257544821526133933003796*\[Omega]^2) - 
         3003*r^16*(-5806507600628287797569325 + 2855737638800605947784192*
            \[Omega]^2) - 572*r^13*(-481641131054143783747049025 + 
           4158919066122789122414816*\[Omega]^2) + 
         208*r^11*(2025205951807052685215630085 + 4492281937557621779981384*
            \[Omega]^2) + 2184*r^12*(-226603844695342059198676995 + 
           5193563266602065676096208*\[Omega]^2) - 
         49920*r^6*(9043869247404601851811801 + 6171031792312382753706320*
            \[Omega]^2) + 286*r^14*(-119448466401391251478829475 + 
           14239868680775686028989024*\[Omega]^2) + 
         512*r^8*(204563253874380038461573750 + 75924384531431184926897527*
            \[Omega]^2) - 640*r^7*(-392850955448746550511548793 + 
           172284251568366067746516128*\[Omega]^2) + 
         32*r^9*(-1612314148846200589804989975 + 823144565554112043126626216*
            \[Omega]^2) + 16*r^10*(-7374325690627515515552131475 + 
           882294075526677359387440936*\[Omega]^2)))/
       (2607069544332174606484800000*r^20) + 
      (\[Alpha]2^2*(113505967986917481802668441600000 - 
         51384952549253643182134272000000*r + 
         11555300918218198118772431436800*r^2 - 2055762508800*r^3*
          (2730217731137879761 + 182809735719744000*\[Omega]^2) + 
         30060030*r^18*(-156453754829814015925 + 197118703619547003969*
            \[Omega]^2) + 1366365*r^17*(8604956515639770875875 + 
           850706422915353763072*\[Omega]^2) + 30750720*r^5*
          (29997984892473766341305 + 3494690883724469960721*\[Omega]^2) + 
         7687680*r^6*(34691828228589275282987 + 24398775177240355272806*
            \[Omega]^2) + 156156*r^16*(87220448341768136489325 + 
           28375521885472910881703*\[Omega]^2) + 14094080*r^4*
          (-84338806469503963716895 + 37737130641190547601648*\[Omega]^2) + 
         78078*r^15*(-1064335795094022474475375 + 54559851992821597664496*
            \[Omega]^2) + 157696*r^7*(-1086241765592012190533385 + 
           411370853011683954580448*\[Omega]^2) + 
         2816*r^8*(1564133962931080644219025 + 936751012051550301999654*
            \[Omega]^2) - 572*r^14*(-319692363261868242311941275 + 
           2492475631560935842581076*\[Omega]^2) + 
         1144*r^13*(-225779434426509979297757475 + 3484276409918290891151836*
            \[Omega]^2) + 1404*r^12*(176776375435773071283309985 + 
           4284750522113962076720872*\[Omega]^2) + 
         256*r^9*(19154664870873353701254375 + 10946904450336840751508318*
            \[Omega]^2) + 208*r^11*(-618894733435672095336639705 + 
           52180778264863763197700816*\[Omega]^2) + 
         16*r^10*(414480058700660275307659675 + 1616637007996446572006399808*
            \[Omega]^2)))/(1604350488819799757836800000*r^20) + 
      c^2*((\[Lambda]ev*(9770275027375832825856000 - 
           4765289744438941582592000*r + 1304910870478734716288000*r^2 + 
           2294149503323277600*r^17*\[Omega]^2 - 544211934281890875*r^18*
            \[Omega]^2 - 7007*r^16*(388334475725625 + 645134231268466*
              \[Omega]^2) + 7007*r^15*(1206855063467625 + 985607913450224*
              \[Omega]^2) - 5005*r^14*(2146542135489031 + 1221383529049616*
              \[Omega]^2) - 560*r^9*(-4656867865426947 + 2640155980648208*
              \[Omega]^2) + 364*r^13*(25763227544593385 + 20037092974722188*
              \[Omega]^2) + 98*r^12*(-41345482469005715 + 69518983325346088*
              \[Omega]^2) + 168*r^11*(15482846953323295 + 101455299615864576*
              \[Omega]^2) + 89600*r^3*(-5211476165397280109 + 
             194989607847646976*\[Omega]^2) - 10880*r^6*
            (-125861372695703967 + 251000548591740368*\[Omega]^2) - 
           51200*r^4*(619727525374541185 + 264060927437310496*\[Omega]^2) + 
           1920*r^5*(32529832038457776365 + 536988133283516464*\[Omega]^2) - 
           64*r^7*(123299238047573377055 + 2898434280450706584*\[Omega]^2) + 
           32*r^8*(37462430989334558795 + 14593833272794424196*\[Omega]^2) - 
           8*r^10*(-389175988558611975 + 14782207864635272984*\[Omega]^2)))/
         (147559372205795550000*r^20) + 
        (\[Alpha]2^2*(264847258636140790872893030400000 - 
           139378727626680733694004902400000*r + 
           23465170296841514303568310604800*r^2 - 
           1599030837411888666128613270*r^17*\[Omega]^2 + 
           417033884527444589314404495*r^18*\[Omega]^2 - 538137600*r^3*
            (23830950449129246652233 + 1396718612251906944000*\[Omega]^2) + 
           273273*r^16*(7630352880223157599075 + 11410933957109611089632*
              \[Omega]^2) + 1281280*r^4*(-1180168044022472468831245 + 
             981811501335424703140896*\[Omega]^2) - 2002*r^15*
            (3038334923160311993952825 + 1156670374960159995280172*
              \[Omega]^2) + 197120*r^5*(10584120769630668824208715 + 
             1229073434106383817316677*\[Omega]^2) + 1274*r^14*
            (5199867547236608188832175 + 3171056335181076403843214*
              \[Omega]^2) + 52*r^13*(-46093030480797488731552625 + 
             3491387642022007487345034*\[Omega]^2) + 1024*r^11*
            (-102099068295890665944035 + 4598544496635848567271194*
              \[Omega]^2) + 8960*r^6*(35654402246728522506989486 + 
             40224996666971086788567321*\[Omega]^2) + 
           896*r^7*(-284080249824191309965990435 + 
             113383389972686568661312056*\[Omega]^2) - 
           64*r^9*(-97991253403843577834275975 + 290193740961167610380970536*
              \[Omega]^2) + 16*r^10*(706859339194018639468984725 + 
             381040126763444963534426296*\[Omega]^2) - 
           64*r^8*(408139244766665683907398175 + 677316000258062053662825568*
              \[Omega]^2) + 4*r^12*(230077408342931323687684535 + 
             681089660392287693267117464*\[Omega]^2)))/
         (35095166942933119702680000000*r^20) + 
        (\[Alpha]1^2*(-109873750328378116586156851200000 + 
           57439570336972433412734131200000*r - 
           9968017294157611856127190630400*r^2 - 333867540709448553316899390*
            r^17*\[Omega]^2 + 92522084496842413289816940*r^18*\[Omega]^2 + 
           403603200*r^3*(13614007574689818595217 + 784493193477373219840*
              \[Omega]^2) + 42042*r^16*(11003530338333382485350 + 
             4470108360046926442561*\[Omega]^2) + 3003*r^15*
            (-431994430322288861052725 + 237785402457026866707704*
              \[Omega]^2) - 273*r^14*(-799146654097434606003425 + 
             3148910628170474402138996*\[Omega]^2) + 
           32*r^11*(3781600334030441360286485 + 4888718997144174467857483*
              \[Omega]^2) - 58240*r^4*(-12919886587721229268893095 + 
             8728522983055006279828416*\[Omega]^2) - 
           6720*r^5*(131205959843159935622420065 + 14057440088279679807802944*
              \[Omega]^2) + 52*r^13*(43111943143748245504497375 + 
             37444651049532324653134262*\[Omega]^2) - 
           560*r^7*(-240033085750919963195733463 + 73482104265812352813959296*
              \[Omega]^2) + 56*r^8*(91190857895492304220425925 + 
             171801357203471886878146352*\[Omega]^2) - 
           14*r^10*(303576414637366824877470875 + 297504758679775747297762968*
              \[Omega]^2) + r^12*(-419866458434451425850618620 + 
             787799208010204545804497136*\[Omega]^2) - 
           160*r^6*(1125675287107241283685200313 + 
             892325197900513477502055680*\[Omega]^2) + 
           4*r^9*(-444774745411982619013232475 + 1409229122444934105392314304*
              \[Omega]^2)))/(14257411570566579879213750000*r^20)) + 
      c^4*((\[Lambda]ev*(3441928316786971964080128000 - 
           1638051456691359140960256000*r + 416662795938606073558016000*r^2 - 
           134142883875*r^18*(-11702445975 + 965555806*\[Omega]^2) + 
           35771435700*r^17*(-175536689625 + 15263787184*\[Omega]^2) - 
           102102*r^16*(-118637039459798125 + 10679379796972454*\[Omega]^2) + 
           136136*r^15*(-127232687159655875 + 12415461028533852*\[Omega]^2) - 
           57120*r^14*(-354952438693675823 + 26631764388156243*\[Omega]^2) + 
           12185600*r^3*(-11549398640462667107 + 378509238763079424*
              \[Omega]^2) - 29696*r^7*(59181393813505363610 + 
             558788060867441309*\[Omega]^2) + 4352*r^11*
            (-263130071925263935 + 809122706329152206*\[Omega]^2) + 
           1904*r^13*(-9348875762939007295 + 940445246105175722*\[Omega]^2) - 
           4480*r^9*(38708066891947153 + 1012549164577983612*\[Omega]^2) + 
           544*r^12*(18599407260920234035 + 2740137089163651419*\[Omega]^2) - 
           614400*r^4*(16150655851744534785 + 7173048153159544816*
              \[Omega]^2) + 5120*r^5*(3367912730355143441905 + 
             42390544903800313196*\[Omega]^2) - 128*r^10*
            (-2014851256135890200 + 232866427251798542421*\[Omega]^2) - 
           2560*r^6*(-113228413759548705793 + 307858682040262154776*
              \[Omega]^2) + 256*r^8*(867643705955600110495 + 
             521565210726563645583*\[Omega]^2)))/(877978264624483522500000*
          r^20) + (\[Alpha]2^2*(93301905685246170041793458995200000 - 
           53490603622750941452091993907200000*r + 
           7842639342727131743429667733094400*r^2 + 1788571785*r^18*
            (-782268774149070079625 + 55493475492532055266*\[Omega]^2) - 
           650389740*r^17*(-8604956515639770875875 + 585140441028527760199*
              \[Omega]^2) - 1742540800*r^3*(2459310515436210645044533 + 
             113873646857714295552000*\[Omega]^2) + 321776*r^16*
            (-28183910152350412951388975 + 2344796886944739654116964*
              \[Omega]^2) + 15375360*r^5*(44717075210951327279949435 + 
             5525459144883282983733781*\[Omega]^2) - 24752*r^15*
            (-385939631666113628936532700 + 23408583063604698305373663*
              \[Omega]^2) - 272*r^13*(-26437290369878280655288298500 + 
             38177542869303030993579369*\[Omega]^2) + 1576960*r^4*
            (-189056070313215892184991505 + 281904711237579069183522732*
              \[Omega]^2) + 53760*r^6*(1670253888002946722394917783 + 
             2054240272607167494112549429*\[Omega]^2) + 
           544*r^11*(-233489493841764321283412955 + 
             2147807134771217513222860976*\[Omega]^2) + 
           272*r^12*(-11995578734033244817523911715 + 
             2235409233484489311536910292*\[Omega]^2) + 
           408*r^14*(-21670019895471313039022362650 + 
             2430042744798270855860461343*\[Omega]^2) + 
           5376*r^7*(-13391222350614745363353029305 + 
             5125407649548945223643322584*\[Omega]^2) - 
           512*r^8*(22772086169296562963770584175 + 
             25910428116724761627119995244*\[Omega]^2) - 
           192*r^9*(-9910775557717814292547128325 + 
             27166006802971443284715591648*\[Omega]^2) + 
           32*r^10*(104745305484159596558342316675 + 
             46878208902288146233870651592*\[Omega]^2)))/
         (208816243310452062230946000000000*r^20) + 
        (\[Alpha]1^2*(-77413905231365838714703655731200000 + 
           44126872719671505723707536588800000*r - 
           6644775363230603814601362398822400*r^2 + 1788571785*r^18*
            (-452779049322322073125 + 24623284673193583184*\[Omega]^2) - 
           50029980*r^17*(-64747404053092056456875 + 3176514349549960071518*
              \[Omega]^2) + 48791142400*r^3*(75626352937591987283671 + 
             3426389389158527151360*\[Omega]^2) + 43316*r^15*
            (-23015968725503273538524275 + 7795672055952806125662456*
              \[Omega]^2) + 7616*r^12*(630487413994222957336848855 + 
             41333329536189555879345233*\[Omega]^2) - 
           3536*r^11*(379309604869480531354318455 + 
             47199419087934114767907752*\[Omega]^2) + 
           1547*r^16*(-2195732442486117699857267575 + 
             60297645881839495457058408*\[Omega]^2) - 107520*r^5*
            (5473386519887285769881319875 + 626663790465719724665087712*
              \[Omega]^2) - 215040*r^4*(-1492508030326939985086389295 + 
             1671205408676450831022744048*\[Omega]^2) - 
           204*r^14*(-24647055602446998870621556175 + 
             2016935263376065067682220916*\[Omega]^2) + 
           136*r^13*(-42461971902518457609379297875 + 
             7069419447553257259741588532*\[Omega]^2) - 
           10240*r^6*(9420158935982437704097689807 + 
             8580579678211697050570379080*\[Omega]^2) - 
           640*r^7*(-116223887031844931053531435297 + 
             34673218829209818650307352032*\[Omega]^2) + 
           32*r^9*(-38964498344052888712734507725 + 
             97120337129206511747779679984*\[Omega]^2) + 
           64*r^8*(104581039812720395459242212225 + 
             117082916706975959342296660184*\[Omega]^2) - 
           16*r^10*(176539260703424125334807611625 + 
             144751240256819916819834125036*\[Omega]^2)))/
         (169663197689742300562643625000000*r^20)) + 
      c^6*((\[Lambda]ev*(93019515493511133430978314240000 - 
           43676071097688466829876323840000*r + 
           10205751403030068991526240512000*r^2 - 147461355916875*r^18*
            (-420507892035 + 14966114993*\[Omega]^2) + 39323028244500*r^17*
            (-6307618380525 + 236588701352*\[Omega]^2) - 366648282*r^16*
            (-1355706657277513750 + 53120548504325519*\[Omega]^2) + 
           479463138*r^15*(-1547490210852532375 + 66023417883541004*
              \[Omega]^2) + 596904*r^13*(-1294385697311719324725 + 
             55619332996053791372*\[Omega]^2) - 248710*r^14*
            (-3522218897608212220965 + 119065456401006310628*\[Omega]^2) + 
           70224*r^11*(-881628953520654137925 + 653022893636966866688*
              \[Omega]^2) + 5852*r^12*(73896484092551524191375 + 
             3808429771221033655348*\[Omega]^2) - 1120*r^9*
            (30124452289179047049855 + 164256245764247569725904*\[Omega]^2) + 
           179200*r^3*(-18316867393944499195038465 + 248475037916947712913952*
              \[Omega]^2) - 1280*r^5*(-286008487609397239843957185 + 
             548971862676461074325056*\[Omega]^2) + 
           1408*r^8*(2524498455590409323936575 + 1891795735922845272026431*
              \[Omega]^2) - 25600*r^4*(8469359878585969489592235 + 
             3823534116536944639751032*\[Omega]^2) - 
           3840*r^6*(-354869668721232764009295 + 4039907665530802061797784*
              \[Omega]^2) + 128*r^7*(-230264485344379171823319875 + 
             7477262909571615493202832*\[Omega]^2) - 
           16*r^10*(1137412208873692285224075 + 34540605172861940638662788*
              \[Omega]^2)))/(650269114329969817917609375000*r^20) + 
        (\[Alpha]2^2*(229229275058459396612352011206656000000 - 
           140245074516232426962751612258176000000*r + 
           18513653231984232532874139665116928000*r^2 + 59580345825*r^18*
            (-84328573853269754583575 + 2580446610402740569869*\[Omega]^2) - 
           10832790150*r^17*(-1855228624771934600838650 + 
             54418061015653081698507*\[Omega]^2) - 10762752000*r^3*
            (882292433835542650005315943 + 16180335966219693048580800*
              \[Omega]^2) + 33331662*r^16*(-1015893432029950559756774675 + 
             36822117578549068945199712*\[Omega]^2) - 732564*r^15*
            (-51984071525629983167369234475 + 1431776850181869814150771354*
              \[Omega]^2) + 16416*r^12*(-763049270670943606503565841100 + 
             50279098601683409860598586709*\[Omega]^2) - 
           2584*r^13*(-10686582654492784075575061863375 + 
             65638784160183284195278941767*\[Omega]^2) + 
           2096640*r^5*(714598329042158997324555723595 + 
             101776121624550264126587688929*\[Omega]^2) + 
           9044*r^14*(-3971208312517999791967934198175 + 
             187876678738595410201597541381*\[Omega]^2) + 
           304*r^11*(-1648366910732924913852960447375 + 
             6392711698971590674432124431256*\[Omega]^2) + 
           26880*r^6*(6498933068191936741039699718645 + 
             8520912525810638215059587097113*\[Omega]^2) - 
           416*r^9*(-8892589166853348276644092732425 + 
             23976637488926181465683884448456*\[Omega]^2) + 
           896*r^7*(-147253723737926528766912588728475 + 
             53610205913256449700136544585464*\[Omega]^2) + 
           17920*r^4*(-12158747228659922027026646943725 + 
             60746243458044238610473177084176*\[Omega]^2) + 
           16*r^10*(392200944963673191576206015422075 + 
             166389239718123430741779888894504*\[Omega]^2) - 
           128*r^8*(245396652567149059555717393957625 + 
             224407760807246609792866525628076*\[Omega]^2)))/
         (14059858682396875415087382862500000000*r^20) + 
        (\[Alpha]1^2*(-2092142338340256082695486035460096000000 + 
           1273474412238153250414076266109030400000*r - 
           172201439361899371184870797195475968000*r^2 + 655383804075*r^18*
            (-48809581516946319482875 + 1144982737303501618056*\[Omega]^2) - 
           18332414100*r^17*(-6979770156923323686051125 + 
             147707917254073143325587*\[Omega]^2) + 29597568000*r^3*
            (3051641693162102090382677767 + 54527934212365856290758528*
              \[Omega]^2) + 48349224*r^15*(-447914286387367938414421600 + 
             115502228697236526478709989*\[Omega]^2) + 14101857*r^16*
            (-9963051053221289812618082825 + 123868887317148706535393508*
              \[Omega]^2) + 30096*r^12*(6590387650739045935485900912975 + 
             130161678178988928781932082883*\[Omega]^2) - 
           49742*r^14*(-3934121032775060907380967732975 + 
             147552777230676185232923226472*\[Omega]^2) - 
           11531520*r^5*(1237744990385008288596494728565 + 
             165577832068892209232939044912*\[Omega]^2) + 
           14212*r^13*(-18171626264298726751311412807125 + 
             1275020771714427679093402472876*\[Omega]^2) - 
           1672*r^11*(33943676060131340564463028018875 + 
             5680473173617469633950945120096*\[Omega]^2) - 
           49280*r^7*(-29704684590405946223645744461695 + 
             8507760331638452314669073682496*\[Omega]^2) - 
           197120*r^4*(-17805772401737429627419376199425 + 
             49177575218951524918750977891936*\[Omega]^2) - 
           9600*r^6*(202256809445584691225933108150393 + 
             210618924127807411926859152410056*\[Omega]^2) - 
           112*r^10*(585449788382559230412978365470625 + 
             450599614380426848006756009055458*\[Omega]^2) + 
           128*r^9*(-231874131108190155169523600109525 + 
             507096841086846398861200863921746*\[Omega]^2) + 
           224*r^8*(1096099911264022297047062636554225 + 
             962064750378333225279854866224244*\[Omega]^2)))/
         (125659986973922074022343484333593750000*r^20)) + 
      c^8*((\[Lambda]ev*(9619684982799351171050408509440000 - 
           4701918287215584862312948142080000*r + 
           765152443704348345365881047040000*r^2 + 
           r^12*(96680331726066833355519924400 - 3567983395478251248685911776*
              \[Omega]^2) + 291141651425625*r^18*(42444771551325 + 
             713545740634*\[Omega]^2) - 77637773713500*r^17*
            (636671573269875 + 11279938728976*\[Omega]^2) + 
           20244994*r^16*(5225268844955492116875 + 62204567297790851042*
              \[Omega]^2) - 4377296*r^15*(38555574863481377895375 + 
             263761209069049003772*\[Omega]^2) + 643720*r^14*
            (312751496194010913380635 + 752395835645854560584*\[Omega]^2) - 
           257488*r^13*(690301712657609082782675 + 5974762981902304025306*
              \[Omega]^2) + 1126400*r^4*(12111118523799810690289135 + 
             1219126190048188697912248*\[Omega]^2) - 17920*r^9*
            (800873386481804937193365 + 2103217122487533430637651*
              \[Omega]^2) - 2867200*r^3*(71819471899829459866199315 + 
             12773651905569957302387032*\[Omega]^2) - 
           192*r^11*(91403588643040254045647875 + 60402178082862893765201016*
              \[Omega]^2) - 30720*r^5*(-366313670620887583337859885 + 
             104188134657386001049123486*\[Omega]^2) + 
           2560*r^6*(-2017431664845253942668161625 + 
             326736019170593343974324056*\[Omega]^2) - 
           256*r^8*(-1185573901664806885465093475 + 
             374967228566628238562117823*\[Omega]^2) + 
           64*r^10*(-188144349426567325202409075 + 
             444811039229040673619074882*\[Omega]^2) + 
           512*r^7*(3066798474361283547816255325 + 
             1271857454856415094461869102*\[Omega]^2)))/
         (5007072180340767597965592187500000*r^20) - 
        (\[Alpha]2^2*(-260765146272648035348847587615440896000000 + 
           177577081856599505369825216770113024000000*r - 
           18126958267469471096784959076451466240000*r^2 + 
           3881888685675*r^18*(2837288843838677178799875 + 
             41009678388981188841574*\[Omega]^2) - 1411595885700*r^17*
            (31210177282225448966798625 + 432418785920082014787061*
              \[Omega]^2) - 4377296*r^15*(22506674647723739591953945198725 + 
             6584518523059696965694503601*\[Omega]^2) + 85357272*r^16*
            (930021259434434971022667831075 + 10183654984216994336302199032*
              \[Omega]^2) - 16912896000*r^3*
            (-261271767735650619904609400773 + 93161799595642689653175033600*
              \[Omega]^2) + 312664*r^14*(303945540418931456452989335863200 + 
             1983611846029184280674797088191*\[Omega]^2) + 
           36784*r^13*(-1824088174665263234569243539194750 + 
             19784112960394630866126653351853*\[Omega]^2) - 
           8673280*r^4*(178091722087741834173906626855575 + 
             137801563062373874587620453142776*\[Omega]^2) - 
           197120*r^6*(-41875979115125033821795606649915 + 
             415565244903449939916721254902283*\[Omega]^2) - 
           394240*r^5*(1305538789106251948564117975968355 + 
             699472666334495354172707198826021*\[Omega]^2) + 
           22528*r^8*(1477755631677574984236281172208375 + 
             859113388161650454463076130292484*\[Omega]^2) + 
           19712*r^7*(-3960598252646474081688093911421025 + 
             1329356014303062294303622291476792*\[Omega]^2) + 
           64*r^9*(28231588778537413012557385653310075 + 
             3201021108603140643113450632344976*\[Omega]^2) + 
           32*r^10*(141590066068310567355654418098161475 + 
             7734261962870987001246858665389832*\[Omega]^2) + 
           32*r^11*(27970313553201661720329629146070225 + 
             38806483827461086046777556901124512*\[Omega]^2) + 
           16*r^12*(1875547264203859616458972796854247075 + 
             99728899255204982160216953752713044*\[Omega]^2)))/
         (1190870030399015347657901328453750000000000*r^20) - 
        (\[Alpha]1^2*(216360514535408595871706987273650176000000 - 
           146778389945058957418768199005546905600000*r + 
           15265314411405129255012981907575941120000*r^2 + 
           3881888685675*r^18*(1642229611892062159224375 + 
             18196607373490057972976*\[Omega]^2) - 108584298900*r^17*
            (234838834500564888769085625 + 2347444104317420492851802*
              \[Omega]^2) + 206827236*r^15*(-10146384976016497384093764525 + 
             3079075802336096906882370656*\[Omega]^2) + 355170816000*r^3*
            (-11072612177726243729228060633 + 3737576520618225898416212864*
              \[Omega]^2) + 820743*r^16*(36901327481653295062889412000075 + 
             86541284768146649085316252552*\[Omega]^2) - 
           27588*r^14*(1375723544290719979129677862094975 + 
             17016293062804009124880277413588*\[Omega]^2) + 
           18392*r^13*(3395187205199065004669706786150375 + 
             34894088586057285107591738387516*\[Omega]^2) + 
           4730880*r^5*(109556791233818276143573315151215 + 
             51873743643653644486250021622012*\[Omega]^2) + 
           12615680*r^4*(104652566068755406909917693073625 + 
             77203232352163244443816970594181*\[Omega]^2) + 
           896*r^12*(-48347709009774538560640683001190450 + 
             1185485442501088050510439766578773*\[Omega]^2) + 
           32*r^9*(-12418380682928146069483449809405475 + 
             2392481512113037678757975557350704*\[Omega]^2) + 
           12800*r^6*(-4586120806182532432878879561628345 + 
             5725240031908724073956709244990648*\[Omega]^2) - 
           640*r^7*(-146960546430935992020950333545182595 + 
             38343390250153621440024175199774752*\[Omega]^2) + 
           16*r^10*(-50230191795886526991163834328196875 + 
             96231078327947684614623077936159364*\[Omega]^2) + 
           16*r^11*(753311957236522374791103888685764425 + 
             162489730329539064877503764747984008*\[Omega]^2) - 
           64*r^8*(670839825435236505235086865969509275 + 
             429507284764307649138980873803107376*\[Omega]^2)))/
         (967581899699199969972044829368671875000000*r^20)) + 
      c^10*((\[Lambda]ev*(-117142385354862366264208891756019712000 + 
           49848440555169569953569233765819904000*r - 
           14700715258130483295579894181054720000*r^2 + 1197531850890375*r^18*
            (-22882892644839150 + 5650717898452673*\[Omega]^2) - 
           638683653808200*r^17*(-171621694836293625 + 44664096524940436*
              \[Omega]^2) + 2627246622*r^16*(-54841670962126034346875 + 
             20713937086762822553977*\[Omega]^2) - 875748874*r^15*
            (-106191774776700419364875 + 91597609105444498966884*
              \[Omega]^2) + 8978970*r^14*(-10061135398414005354760927 + 
             7771615129211837797985188*\[Omega]^2) - 217672*r^13*
            (-395166643754598769593136135 + 403779765263019753630444872*
              \[Omega]^2) - 435344*r^11*(62283540386432921376199855 + 
             473883196012712737999629664*\[Omega]^2) - 108836*r^12*
            (777189738560367779317671385 + 743411889699181484625412108*
              \[Omega]^2) + 1120*r^9*(-47548770084217850841535200097 + 
             57605436557815040355222952768*\[Omega]^2) - 
           2329600*r^3*(-2134693298332348665558450777473 + 
             208607501401429367641787737312*\[Omega]^2) + 
           25600*r^4*(29363202716497872040930559989905 + 
             9615084635118647756310854282984*\[Omega]^2) - 
           1280*r^5*(505754393487329848527863690419745 + 
             23339861028955584392523064788752*\[Omega]^2) + 
           128*r^7*(554451344518176395951174885653555 + 
             30315568775464644233807946096904*\[Omega]^2) + 
           1280*r^6*(-58461810883599362572617111111739 + 
             33724210489481676203518272418536*\[Omega]^2) - 
           128*r^8*(5419858489047658958225174870710 + 
             53186206010974937999646568855313*\[Omega]^2) + 
           16*r^10*(-4479594354903440745334020065225 + 
             92460978212982388324596900645604*\[Omega]^2)))/
         (851483918468074659831536236435546875000*r^20) + 
        (\[Alpha]1^2*(1317350142681474934062349523829149427302400000 - 
           793561350751652014283493170209910703974400000*r + 
           121502931870892491341014878151915037954764800*r^2 + 
           r^9*(41663835689581161227131981457063952488800 - 
             72533802137829422672134694550841910820992*\[Omega]^2) - 
           15967091345205*r^18*(-442680718185286323928093125 + 
             72051369044074888748299436*\[Omega]^2) + 223315962870*r^17*
            (-126606685400991888643434633750 + 18589900633556658351724469569*
              \[Omega]^2) - 437874437*r^16*
            (-41552119127837280653739713160925 + 
             5137637219500481506250985776562*\[Omega]^2) - 
           125106982*r^15*(-326277042668230826342473841938925 + 
             72543533927404877024143378370442*\[Omega]^2) - 
           1165964800*r^3*(76185821352784631513622966748149931 + 
             7553533241476592113216476442158720*\[Omega]^2) - 
           279864*r^12*(78626135113680748718308437125729465 + 
             32235144325177684828228839461660563*\[Omega]^2) - 
           15548*r^11*(-702988955647911395021361970921892145 + 
             83885451217992617611791500485966864*\[Omega]^2) + 
           81627*r^14*(-601567603894329881222934451049778275 + 
             125616356782826501402428401906380848*\[Omega]^2) - 
           7774*r^13*(641205379503304284685021024368166125 + 
             2951305560749520661337109782058416612*\[Omega]^2) + 
           174720*r^5*(84481372361728995395199787395940127305 + 
             5608780421699773152685618467097728528*\[Omega]^2) + 
           1048320*r^4*(-8768462888838193128828862110734637355 + 
             6016569263658829965524598268395152544*\[Omega]^2) + 
           2240*r^7*(-1000037713465918563125243023988087122319 + 
             259793433931292307428484088189007651488*\[Omega]^2) + 
           4160*r^6*(610990713001772494001686422648747951351 + 
             462855327051717722873502396961174357960*\[Omega]^2) + 
           56*r^10*(1597543005955367559774543275230693606375 + 
             859799228258389566759498268572784855154*\[Omega]^2) - 
           112*r^8*(902674468016423818737671459989566497175 + 
             983356442133283942478044887787345806412*\[Omega]^2)))/
         (82271674715361037446779274257163103271484375000*r^20) - 
        (\[Alpha]2^2*(3175431555857293772565222881812564397260800000 - 
           1923827440476829786853825340535360475980800000*r + 
           287211178741703422739350329741691522758297600*r^2 + 
           15967091345205*r^18*(-1529643667358446739278247250 + 
             324764216904305630638963103*\[Omega]^2) - 2903107517310*r^17*
            (-33652160681885828264121439500 + 6848829539798536765275373609*
              \[Omega]^2) + 11384735362*r^16*
            (-9370943160853074209740199286275 + 
             3311213830627177377974993075136*\[Omega]^2) - 
           4253637388*r^15*(-3799288073659872304751996576275 + 
             6023882463670197136388872410906*\[Omega]^2) - 
           9327718400*r^3*(22116680704554414079294349026101349 + 
             2241396219103105899909305207592000*\[Omega]^2) + 
           979524*r^14*(6731449977557043195356375096095475 + 
             47834648171822982030321121145571343*\[Omega]^2) + 
           31096*r^13*(2128491546811684714306843983290667625 + 
             71801752344913693146789870183406371*\[Omega]^2) + 
           124384*r^12*(-304920561136488233373626453809881455 + 
             280697060783933103902507204885021333*\[Omega]^2) + 
           7687680*r^5*(4540554521491129093738193247175491645 + 
             346054332727737296038538907261382991*\[Omega]^2) + 
           62192*r^11*(-118581996715013744592416330353218165 + 
             944141105729941620059405597900449816*\[Omega]^2) + 
           2562560*r^4*(-6825397274441870686036826835553792345 + 
             6107635701804840921259182486282229776*\[Omega]^2) + 
           349440*r^6*(13164062184917855300849920181030144623 + 
             13968580911047800318198356694572610843*\[Omega]^2) + 
           2688*r^7*(-1603396198845172459746347302321312132415 + 
             528918957090435326523101270107606844024*\[Omega]^2) - 
           128*r^8*(4373671902887739671105408535095576851175 + 
             4037034443598791980691385845796057995708*\[Omega]^2) + 
           16*r^10*(13876328892333550096803953436632533604325 + 
             4113279596833208510814778537861552752152*\[Omega]^2) - 
           32*r^9*(-3807754622115092782886695501991394874275 + 
             7554005428154504221047729791799496665064*\[Omega]^2)))/
         (202514891607042553715148982786863023437500000000*r^20)) + 
      c^12*(-(\[Lambda]ev*(88543966664553826596615162234169196544000 - 
            38685028003649748309256763788391415808000*r + 
            9587938106246903480028874192542318592000*r^2 - 13313736459898875*
             r^18*(-3880883075380851375 + 214269398129103478*\[Omega]^2) + 
            3550329722639700*r^17*(-58213246130712770625 + 
              3387233003792225392*\[Omega]^2) + 2844537696*r^15*
             (-195987426893489592055421125 + 13510039220476799380991449*
               \[Omega]^2) - 16162146*r^16*(-24417282511918982108047961875 + 
              1509313693833108889926363706*\[Omega]^2) + 1306032*r^13*
             (-447512007728008803169830770145 + 31593814260901745924304789098*
               \[Omega]^2) - 1088360*r^14*(-602133002928571534477001739333 + 
              32411188330386791594680059820*\[Omega]^2) - 
            8960*r^9*(2250163502512007218198471127007 + 
              16198693725489844293113420079590*\[Omega]^2) + 
            2867200*r^3*(-1076668386685972768452695985637353 + 
              46114807687406426823504397681024*\[Omega]^2) - 
            2048000*r^4*(182849950468666535685637156615689 + 
              58812696292405645447302664543208*\[Omega]^2) + 
            20480*r^5*(17399268286255332509792467963274250 + 
              220409494472971103801855767104143*\[Omega]^2) + 
            512*r^7*(-60861842630807662642383082237449515 + 
              264863454384534280664263989647286*\[Omega]^2) + 
            192*r^11*(-206969839531586900771824704146355 + 
              370943606999266078560398759638792*\[Omega]^2) + 
            16*r^12*(21220971757420254213309123816075195 + 
              1926388087554030363354925674555902*\[Omega]^2) - 
            7680*r^6*(-3569341983785958999499859910438633 + 
              2493771552245438827297792926398824*\[Omega]^2) - 
            64*r^10*(40782718778744734495269521941125 + 
              10536430232308824893888636862513794*\[Omega]^2) + 
            256*r^8*(3774854266193497579710049234086760 + 
              12144870759467728493718458820366451*\[Omega]^2)))/
         (8046523029523305535408017434315917968750000*r^20) - 
        (\[Alpha]2^2*(2400201301823071117386461535737668121631129600000 - 
           1546636996150628340801616937256503220139929600000*r + 
           202659957658854206619738478517727161099783987200*r^2 + 
           59172162043995*r^18*(-778271564546330256549584961875 + 
             36944173045168342149481729374*\[Omega]^2) - 21517149834180*r^17*
            (-8560987210009632822045434580625 + 
             389550834890368242659704708761*\[Omega]^2) + 
           993237336*r^16*(-297398319419309983645024084932657325 + 
             17005534569551853990510350811491208*\[Omega]^2) - 
           152805744*r^15*(-1998287761138645457635335479105363325 + 
             88108825293335036028495739256997703*\[Omega]^2) - 
           1057264*r^13*(-226018830542847690490055969363053593750 + 
             1158868254342229075999532400958244779*\[Omega]^2) - 
           3382579200*r^3*(35879766555686319424604397014861383871 + 
             1681640655282154323161590118309376000*\[Omega]^2) + 
           3548160*r^5*(5624583561456294041597368433711691089825 + 
             630354068230311886202628693240882154447*\[Omega]^2) + 
           31096*r^14*(-9113161091094413632943748290614030295400 + 
             728442712530794161077381226203470013623*\[Omega]^2) + 
           10250240*r^4*(-372075148620938714638904275510632302735 + 
             1130218222865356606052056775154128356056*\[Omega]^2) + 
           432*r^12*(-259667628378215648206969947538843735604495 + 
             30446688775624376809800144834554200480524*\[Omega]^2) + 
           53760*r^6*(44357681325551673687989913601798334708639 + 
             51021186165378891694013262403150809442433*\[Omega]^2) - 
           2048*r^8*(199327513167282112828817617156629198452350 + 
             158556401288119903931488124566771235587407*\[Omega]^2) + 
           1792*r^7*(-1130587129240793865035800151138052625570695 + 
             358745708458081830937182516390119243383144*\[Omega]^2) + 
           32*r^11*(-222039211447760113183228490054203965368955 + 
             828538688454615978050023164137340601908464*\[Omega]^2) + 
           32*r^10*(3240298706366464598014802930134489382937175 + 
             1056610969615085349881235134407295321650344*\[Omega]^2) - 
           64*r^9*(-919966187057990597594340429812242517973975 + 
             1940637949228667214727148434986959790936608*\[Omega]^2)))/
         (1913765725686552132608157887335855571484375000000000*r^20) + 
        (\[Alpha]1^2*(1991480825079375747716027384534359762639257600000 - 
           1276981842615421282102718640676735071584256000000*r + 
           171190437288413068661268306888537870193437491200*r^2 + 
           r^9*(43466688541505702728404397041590926755746400 - 
             73879187244831238501877011462641168243406336*\[Omega]^2) - 
           59172162043995*r^18*(-450465454783361598077018434375 + 
             16392681875355325129882720176*\[Omega]^2) + 1655165371860*r^17*
            (-64416560034020708525013636115625 + 
             2114729610439100500500764591202*\[Omega]^2) - 
           61710012*r^15*(-594473121034012122155053392438448525 + 
             119370408273481290156561767686794056*\[Omega]^2) - 
           23678054400*r^3*(4433058611482798990436769058918054433 + 
             202398214394098020067971847617054720*\[Omega]^2) - 
           734643*r^16*(-150308912507945996070748304492405710975 + 
             2887813704960495043738334022540775944*\[Omega]^2) + 
           10321920*r^5*(1660467100330097305128084486926817550535 + 
             172949671341311850092460286955723854009*\[Omega]^2) + 
           15548*r^14*(-10683254449378299637600066207850620712175 + 
             595413436526665236310795426814972637076*\[Omega]^2) - 
           31096*r^13*(-5872960431313478371118783470282469263125 + 
             708467699929024575460540274663269336604*\[Omega]^2) - 
           4032*r^12*(38267620728361697256759217570669394819670 + 
             1511655712421081757978701555259828537493*\[Omega]^2) + 
           3727360*r^4*(-1350461270021191383427076606109435282565 + 
             2514858729432002601577826585068916331444*\[Omega]^2) + 
           7680*r^6*(322080294770404710796237461382114574374243 + 
             285350083866563125717493657853485268744800*\[Omega]^2) + 
           16*r^11*(3090436056495257226570098996298291605361915 + 
             405798201144690560904002048980135720484584*\[Omega]^2) + 
           640*r^7*(-3224631508997608097511776609597187730432851 + 
             806336705847646017715404953970291682293344*\[Omega]^2) - 
           64*r^8*(3897673203036250397119386459142829881445075 + 
             3062444665003559631909166814241878089198328*\[Omega]^2) + 
           16*r^10*(5829589722428597267867175295680343913349875 + 
             3423122520586830158586632065991013912230972*\[Omega]^2)))/
         (1554934652120323607744128283460382651831054687500000*r^20)) + 
      c^14*((\[Lambda]ev*(-1330522097279391338343470242221363167232000 + 
           598846249153885332366358736832507083264000*r - 
           127273825640659311864319950763549142784000*r^2 + 
           3033432777375*r^18*(-376130832855923576328975 + 
             5437633414581784727951*\[Omega]^2) - 808915407300*r^17*
            (-5641962492838853644934625 + 85959691515524483781464*
              \[Omega]^2) - 71233162*r^15*(-201757762202925362002968799125 + 
             4755270619217864678694790148*\[Omega]^2) + 4190186*r^16*
            (-2238004683401782206824442090000 + 42418060752793737650660279669*
              \[Omega]^2) - 25872*r^11*(-53102426420790799937369563746815 + 
             3175708655301906800549241945408*\[Omega]^2) - 
           308*r^12*(27562040799303277914380799501591995 + 
             367050033673590026211866221538996*\[Omega]^2) + 
           770*r^14*(-22197991469866826598407790214027817 + 
             455185312685314532147732487306548*\[Omega]^2) - 
           616*r^13*(-24675705284243995867649484628766495 + 
             555682547015644811689295985416764*\[Omega]^2) + 
           537600*r^3*(73900669913480832856369334211340693 + 
             2488109864852528206006277044466528*\[Omega]^2) + 
           1120*r^9*(986988646452007605492627262048833 + 
             2960924300227061441134048063482448*\[Omega]^2) - 
           1408*r^8*(31864607412282013311861024098518085 + 
             14375382775226750523486858105402413*\[Omega]^2) + 
           25600*r^4*(117743831954295128170845656303687245 + 
             34332758113460694585153179126753544*\[Omega]^2) + 
           1280*r^6*(2511984976077727043823931544340721 + 
             85523636282431338371764136628215896*\[Omega]^2) + 
           1280*r^5*(-3144749278069606675335670952891359695 + 
             150191986033679901690497552298586528*\[Omega]^2) + 
           16*r^10*(50447313482435690793478302779892525 + 
             311079522704678677976652753032630444*\[Omega]^2) - 
           128*r^7*(-1987613837530583607877315882188695605 + 
             336605792009651491725023759574248256*\[Omega]^2)))/
         (3872389207958090788915108390264535522460937500*r^20) - 
        (\[Alpha]2^2*(3278823956354532066684480524392204858019020800000 - 
           2187775565402009119648953630659973096311116800000*r + 
           262816854187043994013882016007366040651305625600*r^2 + 
           136044863955*r^18*(-679542402910373379478675408960125 + 
             8446421438903224731302318320253*\[Omega]^2) - 
           668525130*r^17*(-553147515969043930895641782893541750 + 
             6590565132720759277131977332822183*\[Omega]^2) + 
           71034163200*r^3*(-1751936209842583514171616147553657163 + 
             73646420237622145988770110147096000*\[Omega]^2) + 
           14856114*r^16*(-43025058409322003910036416291490252075 + 
             749465463819768654917909361821363488*\[Omega]^2) - 
           108836*r^15*(-6870548490868846577486823053357375220825 + 
             120965588274190878327586934805940339798*\[Omega]^2) + 
           11648*r^7*(-112288938524664354859922149764831373031365 + 
             33758975886854874449820830482034517718344*\[Omega]^2) + 
           32*r^12*(-7685068645350205858612408772962387205491085 + 
             115458653031932592784668975791429299805071*\[Omega]^2) + 
           176*r^10*(353149422576587505090378740436408302871075 + 
             181027430863716603765617227468829106256232*\[Omega]^2) + 
           17920*r^5*(1090743721601989342091432346838740003727205 + 
             191348252205168716505424550517162955479039*\[Omega]^2) + 
           8960*r^6*(225739506302667695122964804632964642456597 + 
             301678846309370207852382425352032970054177*\[Omega]^2) - 
           8*r^13*(-67097984164701154141805022581394934963320875 + 
             635319907867385876355698699625222146125023*\[Omega]^2) + 
           28*r^14*(-25499802743931545502084870222901540868703075 + 
             662561603445680118819627168066442517811469*\[Omega]^2) + 
           17920*r^4*(260879417771433358397101899051644536473365 + 
             865274948013307105304973333814041890142768*\[Omega]^2) + 
           16*r^11*(-655390305923214380816341650272427277343855 + 
             1086222071201880698231349276735013594019192*\[Omega]^2) - 
           128*r^8*(4110220830434781022084363667161883399544175 + 
             2989202108211702354031592510017947587808308*\[Omega]^2) - 
           32*r^9*(-1208885802888946414002101311375994957776775 + 
             3317930606566437416257610399249116701259864*\[Omega]^2)))/
         (83727250498786655801606907570943681252441406250000000*r^20) + 
        (\[Alpha]1^2*(29925350578822022326229993622112816552004812800000 - 
           19879724470089178093363176373207343859366604800000*r + 
           2440148412315564042828590915000184377336556953600*r^2 - 
           40445770365*r^18*(-14552868800688336501315603228298125 + 
             138668728087703041564602084647464*\[Omega]^2) + 
           1131350220*r^17*(-2081060238498432119688131261646631875 + 
             17888888929752224268575811082578703*\[Omega]^2) - 
           64648584*r^15*(-2748637263898604187746264123666989175 + 
             545340428616173264107271552170403727*\[Omega]^2) + 
           17758540800*r^3*(-67004657161311026068716828328439681767 + 
             2730082912174966358255937991474680960*\[Omega]^2) - 
           6285279*r^16*(-423832323362480871107414206153359299175 + 
             2810266286037074394993710572810139092*\[Omega]^2) - 
           176*r^12*(21662962002569559245263742395936268262517595 + 
             30718723960776090782843578938118695781479*\[Omega]^2) + 
           49280*r^7*(-281228854740520016527209934649378445798419 + 
             65590172472594347929045474763977462543488*\[Omega]^2) + 
           1774080*r^4*(15806264398173466714376500902928207128185 + 
             78088327430840833562362315748867134762272*\[Omega]^2) + 
           462*r^14*(-7717423904286742076894091142012821580819925 + 
             150748217161171211363114697764699365538376*\[Omega]^2) + 
           98560*r^5*(1918372083419646038010765103326694414669895 + 
             323157863670240930922116257456808911058192*\[Omega]^2) + 
           88*r^11*(13007330454827207860722288854989571015167115 + 
             2262668953572373053148202272373633098748032*\[Omega]^2) - 
           192*r^9*(-1919286269945587028642528061699495031201425 + 
             3534157028634354797460545938357165910407972*\[Omega]^2) - 
           44*r^13*(-116302668669562723368038098546135839046912125 + 
             4405759665271121192926675266552259678133644*\[Omega]^2) + 
           112*r^10*(7259448454298807636252615466955419476045125 + 
             5742249420533382307628434552452190057701494*\[Omega]^2) - 
           224*r^8*(22138893370470487957373501250137349764318675 + 
             15032075713489481682959131167778825460805932*\[Omega]^2) + 
           640*r^6*(31684051280568754201925886694875364232383393 + 
             37824410298928424983424421473915720736993480*\[Omega]^2)))/
         (748312301332905736226861736415309151193695068359375000*r^20))) + 
    \[Chi]^12*(-(\[Lambda]ev*(128270441137028896574668800 - 
          58720809761694934460006400*r + 21772110426876403449856000*r^2 - 
          105105*r^19*(-1903034020169425 + 103817336272236*\[Omega]^2) + 
          66066*r^16*(77938810642957985 + 200829531852184*\[Omega]^2) + 
          978432000*r^3*(-9057023268101237 + 249320744982208*\[Omega]^2) + 
          420420*r^18*(519103096412925 + 453982037753608*\[Omega]^2) + 
          210210*r^20*(-380606804033885 + 566089471578313*\[Omega]^2) + 
          30030*r^17*(-58561322554027265 + 1041850746251088*\[Omega]^2) + 
          60060*r^15*(-159553136752453213 + 2265830106413640*\[Omega]^2) - 
          4659200*r^4*(283382497738570417 + 27019024074865776*\[Omega]^2) - 
          6864*r^14*(-1883091111125501795 + 52090278212636032*\[Omega]^2) - 
          450560*r^6*(-667764578532970919 + 78181866119041936*\[Omega]^2) + 
          624*r^13*(-19365431742387239355 + 133988460116409344*\[Omega]^2) - 
          4480*r^10*(512658948265314227 + 446213267368884456*\[Omega]^2) + 
          512*r^9*(147893381247355452345 + 2631112505679211196*\[Omega]^2) + 
          10240*r^5*(142739805222929427513 + 2972771935746782992*
             \[Omega]^2) - 32*r^11*(375879565377731309895 + 
            4909433401664961968*\[Omega]^2) - 1536*r^7*
           (218118622049445482365 + 4998253816863877048*\[Omega]^2) + 
          256*r^8*(-175168159117601062595 + 22745518195195209216*
             \[Omega]^2) + 16*r^12*(563875061776299458185 + 
            46325063486394724032*\[Omega]^2)))/(107929140813381888000*r^22) + 
      (\[Alpha]1^2*(98123949337539474924842193518592000 - 
         40497963515232233700113193369600000*r + 
         12686994403453942174160911761408000*r^2 + 511020510*r^20*
          (-3824238148118386738375 + 3839318771988191602421*\[Omega]^2) - 
         9327718400*r^3*(618309991535684339675389 + 32553628899480203074560*
            \[Omega]^2) - 32876844*r^18*(-185214384787729993470775 + 
           48101840292770990241314*\[Omega]^2) + 1786785*r^19*
          (2734330275904646517938125 + 750292723080646521300372*\[Omega]^2) + 
         10250240*r^5*(98350847381997686167450545 + 2321516021465989926695744*
            \[Omega]^2) + 714714*r^17*(-35612385217394118523264875 + 
           3531152773866942992423696*\[Omega]^2) + 48620*r^15*
          (686255271547283532513033615 + 4554895537396545030399448*
            \[Omega]^2) + 30750720*r^4*(-55369446328905726711783245 + 
           9262833441014211785064576*\[Omega]^2) + 544544*r^11*
          (30470464242165712753613625 + 10292879758028630557159808*
            \[Omega]^2) + 3536*r^13*(44724781538280011446618555215 + 
           50698337829033613085461376*\[Omega]^2) + 
         74256*r^14*(-1571359891048314532910464005 + 
           50817575290862351161138868*\[Omega]^2) - 
         4862*r^16*(-4168531559561879005892070675 + 
           77585623907805408681887816*\[Omega]^2) - 
         17408*r^9*(-2490415462494396773080009265 + 
           227527564590989575889281384*\[Omega]^2) + 
         13056*r^10*(1577181065927110088473503475 + 
           901082067545165161350037836*\[Omega]^2) + 
         1360*r^12*(-79883872320046555034082359551 + 
           2528478397779123414139107360*\[Omega]^2) - 
         2048*r^8*(33500187087177216857820038670 + 
           3884734772554940938345762607*\[Omega]^2) + 
         20480*r^6*(19379489551194160194298176685 + 
           5220054634225515560477621582*\[Omega]^2) + 
         6144*r^7*(-37189337159136198108455798415 + 
           6078368115362424552973449302*\[Omega]^2)))/
       (709122916058351492963865600000*r^22) + 
      (\[Alpha]2^2*(-96776676890695221346185627303936000 + 
         40168500680276882707828074872832000*r - 
         12318808332085129185999994994688000*r^2 + 359117158400*r^3*
          (15706264460769340950007 + 826772175048937946400*\[Omega]^2) + 
         511020510*r^20*(-4450131903395108422475 + 5673430998279382653316*
            \[Omega]^2) - 133253120*r^5*(7449127169102979550980735 + 
           201738869510452717443404*\[Omega]^2) + 1786785*r^19*
          (3181844310927502522069625 + 281197700843243663702988*\[Omega]^2) - 
         199879680*r^4*(-8063844216405182346754965 + 
           1428000187006633849212352*\[Omega]^2) - 51251200*r^6*
          (7208320090235643805281086 + 2085787274194066086884707*
            \[Omega]^2) + 437580*r^15*(-315398549262668598518180389 + 
           5307067585244024673144300*\[Omega]^2) + 29172*r^16*
          (3173780970379756976627983595 + 7177845563446119857220558*
            \[Omega]^2) + 116688*r^14*(1310646258716723081955917115 + 
           11478725508319316145352312*\[Omega]^2) - 2050048*r^7*
          (-104478494371547622190487010 + 17981632917072107703600943*
            \[Omega]^2) + 102102*r^17*(-400426460099115529325371125 + 
           18170924956682293953093224*\[Omega]^2) + 
         51051*r^18*(128627836864017570846491725 + 47786749131276394248364708*
            \[Omega]^2) + 5440*r^10*(588603712508128202328189747 + 
           225883926768348628563100000*\[Omega]^2) + 
         17408*r^9*(-2956625161117710594023697185 + 
           298265449616085676549469352*\[Omega]^2) + 
         10608*r^13*(-11274850044211334607054443415 + 
           346269976848598797880644944*\[Omega]^2) + 
         2176*r^11*(661277019075057185522086365 + 807941262276665571595293436*
            \[Omega]^2) + 6656*r^8*(11046975465100449793149647955 + 
           1479983843667109433482574854*\[Omega]^2) + 
         544*r^12*(96923689910458567610707998745 + 
           16060831100196201785071456336*\[Omega]^2)))/
       (709122916058351492963865600000*r^22) + 
      c^2*((\[Lambda]ev*(-5387358527755213656136089600 + 
           2399575827970356191841484800*r - 818229640087248842494361600*r^2 + 
           577498083574366314360*r^19*\[Omega]^2 - 139218995221422901785*r^20*
            \[Omega]^2 - 91126035*r^18*(7638815582255 + 12545983451372*
              \[Omega]^2) + 1786785*r^17*(1197592427204745 + 
             1001530701600224*\[Omega]^2) + 170170*r^15*(14736622181328383 + 
             14009301178746624*\[Omega]^2) - 97843200*r^3*
            (-3190948022070048679 + 91002071918505920*\[Omega]^2) - 
           17017*r^16*(160871772200751885 + 107725317427568408*\[Omega]^2) + 
           1904*r^11*(141861011398703295 + 817576979328940736*\[Omega]^2) + 
           3808*r^13*(362586375385567905 + 945789355397012272*\[Omega]^2) + 
           476*r^14*(-3298504402530422085 + 1262352371694375992*\[Omega]^2) + 
           179200*r^4*(257789580782525468359 + 28730374486170326080*
              \[Omega]^2) - 10240*r^5*(4765229251224869992481 + 
             93391728432952808528*\[Omega]^2) + 640*r^10*
            (355324299295058037693 + 101976435742519541692*\[Omega]^2) - 
           136*r^12*(-2669822873422885705 + 161238652012921729168*
              \[Omega]^2) - 128*r^9*(11740193466084741040285 + 
             212385326842020218336*\[Omega]^2) + 2560*r^6*
            (-3296532833233365651303 + 486513452549025818264*\[Omega]^2) + 
           256*r^7*(37718219383550812531705 + 748066908990575718112*
              \[Omega]^2) - 128*r^8*(-4683280533650593106505 + 
             1721287907556298573208*\[Omega]^2)))/(40136149239976389600000*
          r^22) + (\[Alpha]1^2*(4121205872176657946843372127780864000 - 
           1942880205908307163139851325276160000*r + 
           478860521089995392182152464911564800*r^2 - 
           10137889486834910044364849088360*r^19*\[Omega]^2 + 
           2623344729646229443133547262995*r^20*\[Omega]^2 - 
           7533926400*r^3*(33087393858188287032483199 + 
             1471113991695557748464640*\[Omega]^2) + 2025023*r^18*
            (6477320824618360984377825 + 5429460924320369819598812*
              \[Omega]^2) + 459459*r^17*(-83710292681868071637686625 + 
             5480390272996404019773184*\[Omega]^2) + 15470*r^15*
            (1935892222014683136436921205 + 2172478515170592691188329184*
              \[Omega]^2) + 3536*r^13*(3423681807298854276087101455 + 
             2947350303532100658196390944*\[Omega]^2) + 
           286720*r^5*(151996291321221979711149529565 + 
             4316866031843503043674606552*\[Omega]^2) - 
           1547*r^16*(-13693033011598300133332237525 + 
             7075009184712888487387165064*\[Omega]^2) + 
           68*r^14*(-242370942828808185169434028645 + 
             13150445086738453613630768344*\[Omega]^2) + 
           250880*r^4*(-216966863096976499697619123265 + 
             48407048870526095372675559936*\[Omega]^2) - 
           680*r^12*(69511718936229670234384565889 + 
             75495372400239770346452953600*\[Omega]^2) - 
           3072*r^8*(596981009676782576300299643610 + 
             150080501995586124818154912757*\[Omega]^2) + 
           272*r^11*(-93547144669321037201881678325 + 
             248415716770011183850037815104*\[Omega]^2) + 
           384*r^10*(-46007910853448821995318942775 + 
             335495398051554528092185626616*\[Omega]^2) - 
           512*r^9*(-3314888990577940153988647051595 + 
             369078703916171488374824173624*\[Omega]^2) + 
           7680*r^6*(1577766130065549318606673894695 + 
             505520603751739086898061520808*\[Omega]^2) + 
           1024*r^7*(-8581316241105883574464120829755 + 
             1119073567769510740182744697768*\[Omega]^2)))/
         (263705084409199461445937520000000*r^22) + 
        (\[Alpha]2^2*(-8129240858818398593079592693530624000 + 
           3850245145092184471021308207095808000*r - 
           931600443423444233737008731257036800*r^2 - 
           27216961207977984194525101107780*r^19*\[Omega]^2 + 
           6999547250784382304813216704290*r^20*\[Omega]^2 + 
           3134113382400*r^3*(154872922394488793435084 + 
             6915604755878095530825*\[Omega]^2) + 4050046*r^18*
            (8641318210687461703908075 + 12480663540146539253159164*
              \[Omega]^2) - 612612*r^17*(168198042600972347930466325 + 
             72543081911657735010915608*\[Omega]^2) - 20500480*r^5*
            (4171561984761861694629944130 + 130390839838621689845787503*
              \[Omega]^2) - 71751680*r^4*(-1416750485855957507590501015 + 
             339720663245519534924530416*\[Omega]^2) - 
           15470*r^15*(2849528316320519035831280509 + 
             1051100361636315162582227936*\[Omega]^2) + 
           1547*r^16*(71027696457017610728827625755 + 
             42668437994924679097751888824*\[Omega]^2) - 
           50176*r^7*(-340873950174241899313640950295 + 
             45437298041440656639357695912*\[Omega]^2) + 
           1088*r^13*(-16223229895748790580275958985 + 
             57299697918620400726354048237*\[Omega]^2) - 
           89600*r^6*(248695997574365966843273659223 + 
             87580201036784407550543151922*\[Omega]^2) - 
           272*r^11*(-280559261297405436600198643055 + 
             533535674274910868744055341536*\[Omega]^2) + 
           512*r^9*(-4987293752230892828162834909785 + 
             622576253798716230230377333024*\[Omega]^2) + 
           136*r^12*(906167778415383941482047270395 + 
             672350896859273150081429752512*\[Omega]^2) - 
           640*r^10*(176469394268860282147976267717 + 
             746976297389360507342628047212*\[Omega]^2) + 
           68*r^14*(369356755927916252667572499735 + 
             792339947588866521219542171276*\[Omega]^2) + 
           256*r^8*(9109035276279436621344376225595 + 
             3305233641928950163318008442372*\[Omega]^2)))/
         (527410168818398922891875040000000*r^22)) + 
      c^4*((\[Lambda]ev*(-2202660015205060211980212633600 + 
           960745766985240557305253068800*r - 309594415803464478766812364800*
            r^2 - 577708686555*r^20*(-782819424175 + 64101948942*
              \[Omega]^2) + 2310834746220*r^19*(-782819424175 + 
             66475757508*\[Omega]^2) - 271591320*r^18*(-12895099581783580 + 
             1134650258842871*\[Omega]^2) + 38798760*r^17*
            (-131257888154304415 + 12597720530076072*\[Omega]^2) + 
           2542656*r^13*(-756556330822418385 + 337437383777512288*
              \[Omega]^2) - 235144*r^16*(-26907663118473105045 + 
             2150508219673321262*\[Omega]^2) + 180880*r^15*
            (-35367631377111746713 + 3600359808033350200*\[Omega]^2) + 
           5168*r^14*(934643006293046651055 + 24303341091842103532*
              \[Omega]^2) - 80281600*r^3*(-1414310870008045742119 + 
             35056288737353004420*\[Omega]^2) - 4864*r^11*
            (22935107419950070555 + 110230062347947242992*\[Omega]^2) + 
           4300800*r^4*(3993772036769183693181 + 452520722918587582960*
              \[Omega]^2) - 122880*r^5*(138153444348538517460793 + 
             2093254334275991565432*\[Omega]^2) + 8960*r^10*
            (5210686520580661949947 + 2347801132277872090516*\[Omega]^2) - 
           1024*r^9*(365743471537060293206145 + 3776028087013493401576*
              \[Omega]^2) - 1216*r^12*(-314051694737897450005 + 
             5078263385427324485084*\[Omega]^2) + 2048*r^7*
            (1482340600998279966732985 + 20652618047048357893632*
              \[Omega]^2) + 10240*r^6*(-271406517470889349769157 + 
             42039649634888151163468*\[Omega]^2) - 1024*r^8*
            (-139744006032246240239685 + 74800444801967215082398*
              \[Omega]^2)))/(266905392445842990840000000*r^22) + 
        (\[Alpha]1^2*(1684984458024227863409390147101261824000 - 
           860584353623079180475866946999418880000*r + 
           185563550460781066619099309122938470400*r^2 + 577708686555*r^20*
            (-19121190740591933691875 + 1207891995266827223194*\[Omega]^2) - 
           16159683540*r^19*(-2734330275904646517938125 + 
             166876943897014339168244*\[Omega]^2) + 13991068*r^18*
            (-4012242044489172112982888525 + 213531967990206070698301206*
              \[Omega]^2) + 705432*r^17*(27336866878842786777787284625 + 
             776019627876047460636895104*\[Omega]^2) - 2870067200*r^3*
            (35241645750808936739752354237 + 1220606453993235084331395840*
              \[Omega]^2) - 72352*r^14*(-828830080948401696359696704945 + 
             2877312025164903871074534602*\[Omega]^2) + 
           124032*r^13*(-294556743345383229630810555385 + 
             11364242553309066009303450776*\[Omega]^2) + 
           25840*r^15*(-1853359069104778697367318228725 + 
             357024035150198459732754798168*\[Omega]^2) + 
           17024*r^11*(-526354823339304608014985941675 + 
             1081993460193972466786592803376*\[Omega]^2) + 
           573440*r^5*(30799603295973930622948777848885 + 
             1085810832013472677930722541208*\[Omega]^2) - 
           2584*r^16*(-8950014874607871388347483789875 + 
             1088693281380503267383770090906*\[Omega]^2) - 
           6080*r^12*(1328144853871621499202574883329 + 
             2647158378052608890339559445120*\[Omega]^2) + 
           49152*r^7*(-67466198706518784871151661968585 + 
             7511754586733689820192465080603*\[Omega]^2) + 
           286720*r^4*(-62163279958294888653108785265065 + 
             17434064151961270547162028792192*\[Omega]^2) - 
           2048*r^9*(-250719955146829656258807641337005 + 
             30239794222030037089172183117868*\[Omega]^2) + 
           1024*r^10*(11270202305561915046702326754225 + 
             48651969832567185184131421357658*\[Omega]^2) + 
           20480*r^6*(195072479701543631761579855775065 + 
             70272836900259858842149582658294*\[Omega]^2) - 
           2048*r^8*(235943939555591505213845598307565 + 
             89021444618283876501186558751259*\[Omega]^2)))/
         (1753638811321176418615484508000000000*r^22) + 
        (\[Alpha]2^2*(-1661849095567018340956699592063188992000 + 
           852256795278457354814601741866041344000*r - 
           180683896309113272965484448857510707200*r^2 + 577708686555*r^20*
            (-22250659516975542112375 + 1611434631363629222174*\[Omega]^2) - 
           16159683540*r^19*(-3181844310927502522069625 + 
             224005366918285077869281*\[Omega]^2) + 65294028800*r^3*
            (1505093308754958890397302479 + 52461588209467783981892400*
              \[Omega]^2) - 7759752*r^17*(-11798239854214954243640664575 + 
             795607968866128548688881312*\[Omega]^2) + 1998724*r^18*
            (-42235600660105820735579736925 + 3416675650072272373028134404*
              \[Omega]^2) - 41990*r^15*(-1941143555196510663592954897159 + 
             60029653039967678558004409040*\[Omega]^2) - 
           61501440*r^4*(-268527838430828664409240348595 + 
             81535441646865676075365116448*\[Omega]^2) - 
           5125120*r^5*(3367747571830448456032858972775 + 
             126635710550381280919631717068*\[Omega]^2) + 
           2584*r^14*(-19736866809234112471784262166615 + 
             2724338436505459554276231195058*\[Omega]^2) + 
           2584*r^13*(5548193586667386614517059590865 + 
             3233290307525627842735040718936*\[Omega]^2) - 
           179200*r^6*(20268000201965888034861817859635 + 
             8110382305580357180668908346157*\[Omega]^2) - 
           21504*r^7*(-147314085739216536099409927555565 + 
             17086649442626727197513160573692*\[Omega]^2) + 
           323*r^16*(-278587748182846746126080052501865 + 
             28119526118534988424343745352344*\[Omega]^2) - 
           304*r^11*(-42580403290614216581298470765445 + 
             73767783451767725120289436895392*\[Omega]^2) + 
           152*r^12*(132255518466605821656160263844505 + 
             80420961698568021001309583637504*\[Omega]^2) + 
           256*r^9*(-1543890688272318390765811132655685 + 
             214677916004299418222114879210032*\[Omega]^2) - 
           320*r^10*(113983413399450873202490862400027 + 
             241441857350535297261314905906040*\[Omega]^2) + 
           256*r^8*(1234191988122416207747968544820885 + 
             701608672608363339825686798616148*\[Omega]^2)))/
         (1753638811321176418615484508000000000*r^22)) + 
      c^6*((\[Lambda]ev*(-3260043286969632847714871672832000 + 
           1405328878657907770819232268288000*r - 
           423740562254745776869257536307200*r^2 + 
           r^12*(592881474423047670854131600 - 6002356398466410030864652416*
              \[Omega]^2) - 11141524669275*r^20*(-84387933926065 + 
             2980740625803*\[Omega]^2) + 44566098677100*r^19*
            (-84387933926065 + 3091122724122*\[Omega]^2) - 
           9166207050*r^18*(-824855202488977253 + 31584695881997706*
              \[Omega]^2) + 5499724230*r^17*(-2081468037592639795 + 
             87177360787332576*\[Omega]^2) + 10445820*r^15*
            (-1377147378561875414325 + 60274626746794821656*\[Omega]^2) + 
           632016*r^14*(17006514492961234458525 + 92119100528035454854*
              \[Omega]^2) - 4029102*r^16*(-3544146587687069593775 + 
             125828935009209483316*\[Omega]^2) + 561792*r^13*
            (-8111029816503953604675 + 1130884230787280061526*\[Omega]^2) - 
           15052800*r^3*(-10013206300368561140064797 + 
             123281097718165577656960*\[Omega]^2) + 1792000*r^4*
            (12527158535868326490538651 + 1318242466430977624387392*
              \[Omega]^2) + 2816*r^9*(-117706699314532591790394525 + 
             2107781673801781701469904*\[Omega]^2) - 20480*r^5*
            (1048646062049716025314279245 + 3140299241571446901475888*
              \[Omega]^2) - 1536*r^7*(-2242206311676266684662854325 + 
             3156510028547257972184696*\[Omega]^2) - 
           224*r^11*(1843405020000403593649575 + 7841514086496134289630128*
              \[Omega]^2) + 20480*r^6*(-155054436325218688396635805 + 
             23297339219213002725703121*\[Omega]^2) - 
           2816*r^8*(-31558316064240081905098625 + 30271871561222012285898468*
              \[Omega]^2) + 640*r^10*(60597080612636566261337305 + 
             34218839902361555206613052*\[Omega]^2)))/
         (10404305829279517086681750000000*r^22) + 
        (\[Alpha]1^2*(2493858440753807395610085036730487930880000 - 
           1355630909214425501988339470191487877120000*r + 
           261911179034290108805611043974671669657600*r^2 + 
           11141524669275*r^20*(-2061264361835810451984125 + 
             56166977779907465878521*\[Omega]^2) - 311651039700*r^19*
            (-294760803742520894633729875 + 7759777891211166771323346*
              \[Omega]^2) + 479463138*r^18*(-254402803543014826413892045725 + 
             5951477756734800677917998994*\[Omega]^2) + 4029102*r^17*
            (13786643706045378769911561194125 + 19070093756810925240576046656*
              \[Omega]^2) - 55248793600*r^3*
            (2598418665447456415196409146953 + 41809671539471221094662686720*
              \[Omega]^2) - 135432*r^14*(-976216327134686322835954075962725 + 
             7250010528518017550463896327188*\[Omega]^2) + 
           497420*r^15*(-222624967093285991309983575462105 + 
             18284908743621103524858378314672*\[Omega]^2) - 
           49742*r^16*(-791448692896112272470966733449975 + 
             47204712730544464774503119709748*\[Omega]^2) - 
           6688*r^13*(12333802389426204315349410441474975 + 
             102621422661008304466928380343584*\[Omega]^2) + 
           3153920*r^5*(7913077556730842282877763506621555 + 
             386394982078845036819405555269104*\[Omega]^2) + 
           16558080*r^4*(-1211381083901751883845539911062895 + 
             447345287648317171565633975369472*\[Omega]^2) + 
           67584*r^7*(-63468141065411803882475083437200225 + 
             5668456753650893301326741620424156*\[Omega]^2) - 
           400*r^12*(2279397115522060719219605023297691 + 
             45388836890910656418430547877095904*\[Omega]^2) - 
           1024*r^9*(-501750067709815155524065749839052575 + 
             64622816589760396517014840268414704*\[Omega]^2) + 
           768*r^10*(54058072572584220500082904772311875 + 
             88271614110086603748831638011557356*\[Omega]^2) - 
           1024*r^8*(424792696118420711981498710149902325 + 
             255908276968784048384036034704820887*\[Omega]^2) + 
           5120*r^6*(900462157751763361789241203319455055 + 
             370628187907859815963067417101142044*\[Omega]^2) + 
           32*r^11*(-284472261399200315645505550617874275 + 
             544051424357640069025658745629327008*\[Omega]^2)))/
         (68359032913813608268154855477475000000000*r^22) + 
        (\[Alpha]2^2*(-4919233972162012843299265460648363950080000 + 
           2683924231135869644897409643320322129920000*r - 
           510423089535875922687913708026502001049600*r^2 + 
           r^11*(27998190615926923652487868022444924400 - 
             48851801526676965493463098343614797824*\[Omega]^2) + 
           22283049338550*r^20*(-2398621095929963439714025 + 
             74931710358408758831091*\[Omega]^2) - 311651039700*r^19*
            (-686005633435969543758211150 + 20832499123400512241843133*
              \[Omega]^2) + 718234316800*r^3*
            (387796322750208150980926929101 + 6289419636487930647978187200*
              \[Omega]^2) + 958926276*r^18*(-380708109684056110544712813975 + 
             13412695471346004389875908533*\[Omega]^2) - 16116408*r^17*
            (-26189301288868191010406483593525 + 
             790098000565689480459183796074*\[Omega]^2) - 
           2238390*r^15*(-160785530154150020221334854608135 + 
             2588835437549389746077568440552*\[Omega]^2) - 
           430510080*r^4*(-85625692935662822853710106325755 + 
             34480688090740791503719386204232*\[Omega]^2) + 
           74613*r^16*(-5616433417000965030762159090187575 + 
             242499949429787745056043601821832*\[Omega]^2) + 
           45144*r^13*(1455195756688492957328337714583275 + 
             335178180139083100391329313015128*\[Omega]^2) + 
           30096*r^14*(-7454815102515781872948674253240900 + 
             408964935807875059582367226780001*\[Omega]^2) - 
           5125120*r^5*(9478526387074341854603762908189005 + 
             478339135063731239588509904559004*\[Omega]^2) - 
           551936*r^7*(-14618033340714158950860115394964825 + 
             1386271247917144929568246671938714*\[Omega]^2) - 
           1971200*r^6*(4209329985818142849052889362191556 + 
             1938370395258383416120560549023543*\[Omega]^2) + 
           3328*r^8*(184541455364895477169747900076450925 + 
             160881135904514872863665068121514308*\[Omega]^2) + 
           256*r^9*(-3178273204821974096041361874404905525 + 
             490394513407177303529039577006011736*\[Omega]^2) - 
           320*r^10*(408260405995315128091630275648408165 + 
             561522635400860658706396030876175656*\[Omega]^2) + 
           8*r^12*(5270617880897332821565157821799564675 + 
             2861904458479834762285464306045701408*\[Omega]^2)))/
         (136718065827627216536309710954950000000000*r^22)) + 
      c^8*(-(\[Lambda]ev*(115281711011189126455436993914994688000 - 
            51046385530650299778156756654882816000*r + 
            11894826708555729422084608579334963200*r^2 - 59194920567858075*
             r^20*(946428683827575 + 15790446756046*\[Omega]^2) + 
            236779682271432300*r^19*(946428683827575 + 16375194932804*
               \[Omega]^2) - 343563019800*r^18*(1399418317163938426173 + 
              16396377823692365335*\[Omega]^2) + 58896517680*r^17*
             (13161397428405239017095 + 95785207189658819684*\[Omega]^2) + 
            769889120*r^15*(1258235834870527269953245 + 
              12409252480486607905944*\[Omega]^2) - 76988912*r^16*
             (12608931355594182273578550 + 55509013859781363833209*\[Omega]^
                2) + 28672000*r^4*(-11439573625900477219381161371 + 
              40068926232284081773304236*\[Omega]^2) + 52624*r^14*
             (-13507232136983245086245259825 + 193906095469114927432813684*
               \[Omega]^2) - 782745600*r^3*(5126618490411256696718944831 + 
              370988596765891780457359120*\[Omega]^2) + 19136*r^13*
             (17110104986444534959274878575 + 2003724834961449538654637168*
               \[Omega]^2) - 38272*r^12*(461462844319370607394679075 + 
              2545703906712455138632070782*\[Omega]^2) + 
            38272*r^11*(959355128452545904518429375 + 
              3819614503296109830181729456*\[Omega]^2) + 
            8960*r^10*(-109768122220318992765737923365 + 
              31873389168817597002861450452*\[Omega]^2) + 
            112640*r^6*(-99739851104134744990758361545 + 
              40230239897773750381484632468*\[Omega]^2) - 
            2048*r^8*(-8075082804968830322830706259075 + 
              339443186064169616324949758639*\[Omega]^2) - 
            2048*r^9*(2520478983697243746811824619975 + 
              767974155460412234326154525108*\[Omega]^2) - 
            40960*r^5*(-11387594098918231607168028398125 + 
              1042244923820119662113839903736*\[Omega]^2) + 
            4096*r^7*(-8836622386337652103032024814625 + 
              2148599680771122317165480150716*\[Omega]^2)))/
         (23953833310750232188667393025000000000*r^22) + 
        (\[Alpha]1^2*(88187868308042241714120199738681843431505920000 - 
           52927304346959715068731487754168210130206720000*r + 
           7937508882980653381354779647564735034792345600*r^2 - 
           19731640189286025*r^20*(69352558816126943500430625 + 
             892632184502185317940366*\[Omega]^2) + 551933991308700*r^19*
            (9917415910706152920561579375 + 123322061539893596645332316*
              \[Omega]^2) - 272559995708*r^18*
            (28758817060644887989304238038475 + 
             175415809288944574495565925446*\[Omega]^2) - 15705738048*r^17*
            (-317226770119880543225167930949625 + 
             5207436865815549267212051450536*\[Omega]^2) - 
           439936640*r^15*(17884223466067864296565709310350540 + 
             229511837439675377765494205416089*\[Omega]^2) + 
           895460966400*r^3*(-4143414158668130402078841853251017 + 
             403664267418447330569638064020320*\[Omega]^2) - 
           36358400*r^12*(-36878743198392406496470336581520221 + 
             2561630746757589807773068627186184*\[Omega]^2) + 
           10998416*r^16*(129176609042883329244506695087687700 + 
             8691677119715583297114818086239119*\[Omega]^2) - 
           11787776*r^11*(-33089153341998969172877737896629825 + 
             29928055974290938723055340592973364*\[Omega]^2) - 
           2545088*r^14*(-3457263946531432953612072359136980200 + 
             40907018987460027862543735453276417*\[Omega]^2) + 
           656015360*r^4*(-98027534099982943066663064130942185 + 
             392619344483986303986414725622029496*\[Omega]^2) + 
           82001920*r^5*(7542820558926121490536053149547624805 + 
             1049047593931497843553941498745919624*\[Omega]^2) - 
           76544*r^13*(72027259352703512920526409213267335875 + 
             3774136840313447421545885030672388108*\[Omega]^2) + 
           18432*r^10*(229330188539593200177720773880402944250 + 
             95947884994466333721874756242576822139*\[Omega]^2) + 
           2048*r^9*(-6137231385687481019596902332054823579725 + 
             318559667282350344793262479322087396788*\[Omega]^2) + 
           122880*r^6*(179032902396689239783873900360248494695 + 
             325510620751001471666680002396898086311*\[Omega]^2) - 
           8192*r^7*(6879920822035188270395135616085977348925 + 
             744672684034994578905047259457320825578*\[Omega]^2) - 
           6144*r^8*(-1978308137446719613539294884209503262375 + 
             1396730938954831107503240665047278802087*\[Omega]^2)))/
         (157383001477473070315772923765790692500000000000*r^22) - 
        (\[Alpha]2^2*(6690540104198217066183381771127954310430720000 - 
           4027357857964948500993256131607870237900800000*r + 
           595724365950580098996378780335726093355417600*r^2 + 
           47052372759066675*r^20*(2603327163486138427147875 + 
             38414522341216838554406*\[Omega]^2) - 42456460869900*r^19*
            (11540549315734051647546529875 + 165539966152612672545398659*
              \[Omega]^2) - 151016712*r^17*
            (7546412408948337285592994739852225 + 
             10764399767483640639335466397004*\[Omega]^2) + 
           2154702950400*r^3*(-127952102974659389190444510577237 + 
             12617792500770312501707440275600*\[Omega]^2) + 
           427880684*r^18*(2092158908304699320216047261869525 + 
             22185631148898632346742724164978*\[Omega]^2) + 
           528770*r^15*(-1710744967011244682525881218986647055 + 
             3135865353350215876678185281100224*\[Omega]^2) + 
           52877*r^16*(21636917463778650243824522353801929125 + 
             124531447699823791906832500416265352*\[Omega]^2) + 
           38456*r^14*(14495165191066628835450182812764579975 + 
             401006729387797239124440234909036154*\[Omega]^2) + 
           20500480*r^4*(-171479446495511140184897956124002355 + 
             963996847318048615833426425809721232*\[Omega]^2) + 
           5125120*r^5*(8850963818930576474887441657855084905 + 
             1228637962320506370195116662524776324*\[Omega]^2) + 
           1971200*r^6*(580698049763779979137414701987806861 + 
             1539993154180560973611027562893774853*\[Omega]^2) + 
           5336*r^13*(-33643566828073260655105299758918433175 + 
             2948752012905425941671103254669187128*\[Omega]^2) - 
           78848*r^7*(44464346249752869044073537712265518675 + 
             5618332308150828942199475670203405312*\[Omega]^2) - 
           368*r^11*(-69764245643819814026962097348343503125 + 
             6395321630143691780192124990635799392*\[Omega]^2) + 
           256*r^9*(-2516841156229421894864183156666970216025 + 
             6831063621147363729752946914826990784*\[Omega]^2) + 
           184*r^12*(234265034469637172642409533536936543225 + 
             91619809763424758625374222873528217024*\[Omega]^2) + 
           320*r^10*(700317739561177276243366352611202810605 + 
             184090601465052962138452058772126655496*\[Omega]^2) - 
           256*r^8*(-1332868402130362443189522353001419964025 + 
             2877051734213936786553452761035477609724*\[Omega]^2)))/
         (12106384729036390024290224905060822500000000000*r^22)) + 
      c^10*((\[Lambda]ev*(3645694683656363191880313221300984217600 - 
           1436613049903296632590877959330254028800*r + 
           551207326451542869211153003243194777600*r^2 - 6514573268843640*
            r^19*(-255120067519208325 + 64839296087193269*\[Omega]^2) + 
           814321658605455*r^20*(-510240135038416650 + 125047849111498787*
              \[Omega]^2) + 13136233110*r^18*(-167773268435331174390095 + 
             61665908857046357924942*\[Omega]^2) - 13136233110*r^17*
            (-118949442930632482554955 + 93458669127609771469184*
              \[Omega]^2) - 15672384*r^13*(-78021537667788573667215 + 
             163935438678544708912623604*\[Omega]^2) - 5985980*r^15*
            (-389881638894690370845580933 + 282055402845687934983266536*
              \[Omega]^2) - 1306032*r^14*(1743758366175851762298872695 + 
             328917879670399196681017466*\[Omega]^2) + 598598*r^16*
            (-3108217305709767906095845635 + 2086970137815949185977348852*
              \[Omega]^2) + 1108889600*r^3*(-176535842395290185321624179543 + 
             13320266669866193589409103040*\[Omega]^2) - 
           4659200*r^4*(9450435387933321492154487583759 + 
             1233124572183132268423658397440*\[Omega]^2) - 
           224*r^11*(387758426608928944501607330045 + 
             2404287374121081485313836988016*\[Omega]^2) - 
           20480*r^6*(-399372101003721601702795626776271 + 
             61387936488934938801604223673313*\[Omega]^2) + 
           20480*r^5*(1504015785395260909655558427805143 + 
             78171572193555132261116995263904*\[Omega]^2) - 
           640*r^10*(9313075868430672094548836104333 + 
             89888267582879760646833116074732*\[Omega]^2) + 
           256*r^9*(3106622157360052402685187501054855 + 
             138524896650103649904050577140048*\[Omega]^2) - 
           512*r^7*(11681271072350199215490191959613615 + 
             540139542071140578402230018905416*\[Omega]^2) + 
           256*r^8*(-3578526436282364024130498373972515 + 
             854895866311333644392504197736444*\[Omega]^2) + 
           16*r^12*(-51191722141151496968623036591205 + 
             1014458475059354989198683547082408*\[Omega]^2)))/
         (13623742695489194557304579782968750000000*r^22) - 
        (\[Alpha]1^2*(2788872925579774103560100042591866570496016384000 - 
           1473186141746363454463970650131415994542325760000*r + 
           336216327068893184290578639824460255472504012800*r^2 + 
           271440552868485*r^20*(-37389461647009023589490223750 + 
             7068940888386074257575741827*\[Omega]^2) - 15185485475160*r^19*
            (-2673346507761145186648550998125 + 
             488306593911124740274894052051*\[Omega]^2) + 14887730858*r^18*
            (-2181150031252769455238998642894175 + 
             520440443898253672485127887705042*\[Omega]^2) + 
           375320946*r^17*(-102034325145656717056029556454257125 + 
             7180051659639305659562493775628096*\[Omega]^2) - 
           1109998489600*r^3*(198976336695701400932249368758865351 + 
             16563976772126859508422032624655360*\[Omega]^2) - 
           11182080*r^5*(-3546542589010211884956366008456518917635 + 
             7220739821336022734401945146226569952*\[Omega]^2) + 
           373152*r^13*(-46198331257050217931349229252399801235 + 
             19785594673972248746458692964202966912*\[Omega]^2) + 
           31096*r^14*(729897287303672527934387448952690328915 + 
             30339268675941071953811062254813137572*\[Omega]^2) + 
           544180*r^15*(968831427910001940554293783013977745 + 
             42423231671366303294770332007605653136*\[Omega]^2) - 
           54418*r^16*(-949798077805618862624318651305393372225 + 
             148886252205418956997358346139819309116*\[Omega]^2) + 
           6522880*r^4*(-6362819862665365125457559004906740299315 + 
             1309814796498086726205216107205162007296*\[Omega]^2) + 
           416*r^11*(-91086074623841399791109333656031501806775 + 
             118334717154717039620934517024139379138848*\[Omega]^2) - 
           1024*r^9*(-1615789066257938957589785406264583351037285 + 
             165177097962181892692073802115278607452232*\[Omega]^2) - 
           1024*r^8*(1305421938947319199523429290276082096790605 + 
             306223900604485539986414515109384796767331*\[Omega]^2) + 
           256*r^10*(-154454839632766351666727350698234957693975 + 
             370091066952545622128727723664259540190164*\[Omega]^2) - 
           80*r^12*(616408208767246742876557373058846483617039 + 
             463892863891302050794376735915660240608800*\[Omega]^2) + 
           2048*r^7*(-4147637991199224765255141797524126613562765 + 
             521425687030045803508107407997623360176124*\[Omega]^2) + 
           5120*r^6*(1891849963862093732115589468385550134254055 + 
             588616116229033314988123758092618783440332*\[Omega]^2)))/
         (89511582090312808742095850391793456359375000000000*r^22) + 
        (\[Alpha]2^2*(5501161659924879078098027421680273604627922944000 - 
           2917991040570477908280622775872533403460763648000*r + 
           655112261379045976934330851444753208970142924800*r^2 - 
           542881105736970*r^20*(-43508806115536873193285400750 + 
             9430591641673526160597400417*\[Omega]^2) + 7592742737580*r^19*
            (-12443518549043545733279624614500 + 
             2621891201583457257863085569071*\[Omega]^2) + 
           106591148664*r^17*(-170414504913862323113652433317775 + 
             274769239143088435279849469483054*\[Omega]^2) - 
           29775461716*r^18*(-3497812080063454645907703385593925 + 
             1205230117100678165435635737966699*\[Omega]^2) - 
           1109998489600*r^3*(386486793633789121949660007777388031 + 
             32392299679219356993259130249776800*\[Omega]^2) + 
           6258070*r^15*(-13938283660862491505521296862363624091 + 
             1878231296963255277505190584257345496*\[Omega]^2) + 
           66626560*r^5*(1170657824938408347924437933205541899965 + 
             2269240091602817600526126361450139964*\[Omega]^2) + 
           5596631040*r^4*(-13711908229039014296794526153072628905 + 
             3072174236417895816506351975138481592*\[Omega]^2) - 
           62192*r^14*(-1003084029044814329081183324975034864110 + 
             637410885641742598062559514087407997319*\[Omega]^2) + 
           1956864*r^7*(-8401848634755294672116236929872410399805 + 
             1077024061017009046726356949401583645438*\[Omega]^2) - 
           31096*r^13*(-47189893810363706031659872038873827605 + 
             1478101220346468256990599847186671031896*\[Omega]^2) - 
           27209*r^16*(-286000210651087165594808255895619129135 + 
             1658505896144293892928768709929649208712*\[Omega]^2) + 
           2329600*r^6*(7606880144695816718107236358373685380008 + 
             2625240002319783682277601966024353802797*\[Omega]^2) - 
           3328*r^8*(488221706575539649077207284237800994072265 + 
             178178505849025336509996797636561681764084*\[Omega]^2) + 
           320*r^10*(436923332675859239236151522588541645314929 + 
             1088486367947485592357964062025882605068584*\[Omega]^2) - 
           256*r^9*(-9877674082256132055230020295187124952640045 + 
             1109412935266401129807318071348940478807528*\[Omega]^2) + 
           48*r^11*(-1992932498929752422767084041978438509657745 + 
             2293884493738360787725151608249597429342144*\[Omega]^2) - 
           8*r^12*(18292577211215521848093365777738257482415415 + 
             7946825903184030088190815046080458084206944*\[Omega]^2)))/
         (179023164180625617484191700783586912718750000000000*r^22)) + 
      c^12*((\[Lambda]ev*(3009114148739353108583846353462455120691200 - 
           1218328447797951262732705379090837117337600*r + 
           394984189336871900488872483322838820454400*r^2 + 
           1005926754747915*r^20*(-778819400880030431125 + 
             42675169886674146738*\[Omega]^2) - 4023707018991660*r^19*
            (-778819400880030431125 + 44255506920172954812*\[Omega]^2) - 
           7757830080*r^17*(-1112991739465204668241602815 + 
             75268226826671579806279497*\[Omega]^2) + 2262700440*r^18*
            (-2654308177417455594974368045 + 160323933877663648230626361*
              \[Omega]^2) - 52241280*r^15*(-211379184542914475166342618201 + 
             14995505986364477597257833191*\[Omega]^2) + 11754288*r^16*
            (-917041848874683954932879818295 + 52040785900263405112146118963*
              \[Omega]^2) + 260915200*r^3*
            (-525493055035501100056923915774141 + 
             17337559304506179037689050069680*\[Omega]^2) + 
           24576*r^9*(14255331616313247633728263386201860 + 
             27865286337375704695223075842097*\[Omega]^2) - 
           417792*r^7*(7994036530670086388060902621788605 + 
             110467578029807876367237407135104*\[Omega]^2) - 
           11468800*r^4*(2340541654533713583029542412209567 + 
             253844176546260720483404287298150*\[Omega]^2) - 
           432*r^14*(19483746788107312210479967928364515 + 
             260986979226849982179970487044404*\[Omega]^2) + 
           368640*r^5*(54107957362342094086291016992370007 + 
             961760744355543895104499706636632*\[Omega]^2) - 
           8960*r^10*(1054968530572205685935892481198469 + 
             2866942294519501776912416411213484*\[Omega]^2) - 
           192*r^13*(-17323361675431374079234260828815985 + 
             4890785299866000614195183978352352*\[Omega]^2) + 
           128*r^11*(2932187290081686350893460648871105 + 
             9179203740150593501643532399911008*\[Omega]^2) + 
           2048*r^8*(-169391266290033715623759115109553860 + 
             50084632022924858430831647304511777*\[Omega]^2) - 
           10240*r^6*(-416220348907898177448924219269977949 + 
             57387137929698111337337631969678964*\[Omega]^2) + 
           128*r^12*(-4555123174075191948448358596774745 + 
             57432540510828217861416869511925494*\[Omega]^2)))/
         (128744368472372888566528278949054687500000000*r^22) - 
        (\[Alpha]1^2*(2301903397730941190585878654410372687661847543808000 - 
           1306875438220428675042126264856035551885619363840000*r + 
           251993999523918165285768306754030581881768981299200*r^2 + 
           1005926754747915*r^20*(-19023485949387332949813936340625 + 
             804140856144730104148212070566*\[Omega]^2) - 28137811321620*r^19*
            (-2720358490762388611823392896709375 + 
             111096496261255241127086819877516*\[Omega]^2) - 
           91239436288000*r^3*(1681797978806803780379426646989741047 + 
             61714969316825196039923589247525248*\[Omega]^2) + 
           349690068*r^18*(-274799650490475803356975201239949174575 + 
             10114350111357255151597753272597180398*\[Omega]^2) + 
           11754288*r^17*(2554965168265283767292693988763526058625 + 
             39161693022211151424339918731243761728*\[Omega]^2) - 
           1057264*r^16*(-39161395945896872573714252991346676179575 + 
             3014750881932683502131501640806357838743*\[Omega]^2) + 
           3109600*r^15*(-25228846077228473472417902581708051257729 + 
             3543364865624859317486227089066034334260*\[Omega]^2) - 
           12096*r^14*(-8319898167113315998388011629704718972698505 + 
             53556879250380790721636303913950780800787*\[Omega]^2) + 
           13312*r^13*(-4932354245062928384340967166865125385978420 + 
             70386862485532629955053738515762405336153*\[Omega]^2) + 
           573440*r^5*(47392015300157572163269680131280237260128155 + 
             1515689056639383802769183766613181597260264*\[Omega]^2) + 
           1720320*r^4*(-12520009483596428117102054397362538398039275 + 
             4040548111933558689585971467487365019299776*\[Omega]^2) + 
           1792*r^11*(-8941711534335719643456818601298605601086675 + 
             12084650950043619606568000091347836622051256*\[Omega]^2) - 
           640*r^12*(19391467308489300145405556114718504354303221 + 
             31385005505663746757657493505564042612530240*\[Omega]^2) + 
           2048*r^10*(12102338549092422465460953494026101619717725 + 
             32231278918301038041473373326588066998438147*\[Omega]^2) - 
           2048*r^9*(-360201196408280330575988454222340029150685585 + 
             38096853625628808003976731733228076178022804*\[Omega]^2) + 
           40960*r^6*(127019695390424298458414596790594071806998680 + 
             47462458386828982406403588199414754589593781*\[Omega]^2) + 
           8192*r^7*(-615738144115847592245337053076063777905058045 + 
             58267488200552794101544702598543301255421694*\[Omega]^2) - 
           2048*r^8*(275002581254517934774169867446320695854616055 + 
             120627066371908950914807664513314832485234197*\[Omega]^2)))/
         (845884450753456042612805786202448162596093750000000000*r^22) + 
        (\[Alpha]2^2*(2270297545704013050226818490205253395240938635264000 - 
           1293531882196457208530625477545436002862329069568000*r + 
           245659359436041475837475302948529361006709680537600*r^2 + 
           r^14*(90286715604479603596332509884237493102662491720 - 
             8216490550391618646221628080219743516355524176*\[Omega]^2) - 
           1005926754747915*r^20*(-22136963875748783581433160158125 + 
             1072794942895341777922436250786*\[Omega]^2) + 
           28137811321620*r^19*(-3165585834232076052144941902611875 + 
             149129117703021499268735300560959*\[Omega]^2) - 
           5549992448000*r^3*(26807801674392227873098014801356721113 + 
             992037049066152455967947166647832720*\[Omega]^2) + 
           64648584*r^17*(-2383299277481509497279192122435476199675 + 
             116113422840196363201560944314242742368*\[Omega]^2) - 
           49955724*r^18*(-2896639479373696921577643594824063678775 + 
             161058255471002834889110681819768471572*\[Omega]^2) + 
           349830*r^15*(-407272131327726983849301610925608131223209 + 
             9527783067381664927906881398613513004592*\[Omega]^2) + 
           184504320*r^4*(-107015914560922591152611947421889772983745 + 
             37772042544092326406224906768615909630368*\[Omega]^2) - 
           198237*r^16*(-767867674744230927302331484569728729012745 + 
             55210644727240378973475028651429204765208*\[Omega]^2) + 
           5125120*r^5*(5176726773920858136386736155515158576931485 + 
             176338772346114080728608889556195016790004*\[Omega]^2) + 
           50176*r^7*(-95401750109248785226521881168573808222788895 + 
             9436775147650827561781622964499824354667604*\[Omega]^2) + 
           179200*r^6*(26256856598492762143807466752399669081142287 + 
             10937263485948181567144475532101497982542115*\[Omega]^2) - 
           216*r^13*(106157717826189283882956795030871554153738195 + 
             45107526256039627738763309511905434590555112*\[Omega]^2) - 
           256*r^9*(-2255552031192890092475728753432811560886527895 + 
             276643310294091731845286449571599544420212176*\[Omega]^2) + 
           320*r^10*(215885877538581452621866335448317722604174129 + 
             303369280640419116052191495019262192576027912*\[Omega]^2) - 
           256*r^8*(1459327245758029504514231269687950806774049795 + 
             968305900419843426650692974347525054190230764*\[Omega]^2) + 
           16*r^11*(-1368419893258802174440940328827243120334158385 + 
             1740862867717261310419235280671786384013450784*\[Omega]^2) - 
           8*r^12*(4116410808291516595133009213552556476524145365 + 
             1781742464008614242413033293470742490949874688*\[Omega]^2)))/
         (845884450753456042612805786202448162596093750000000000*r^22)) + 
      c^14*((\[Lambda]ev*(1397108751705009013999771325902772513695334400 - 
           579194077713312500787945035295924149629747200*r + 
           165226137273030207651132618856301769815654400*r^2 + 
           59819294369835*r^20*(-8386922489530720086907725 + 
             120332385188873168357069*\[Omega]^2) - 239277177479340*r^19*
            (-8386922489530720086907725 + 124788506281026133601206*
              \[Omega]^2) - 5468192730*r^17*
            (-1173889266232691137564395327015 + 26793408993635832745859719072*
              \[Omega]^2) + 1822730910*r^18*
            (-2268856410509136940496947096605 + 41924044915403279588454385058*
              \[Omega]^2) - 571648*r^13*
            (-4642565259323193121939503393415680 + 
             125701643123450264665173974961533*\[Omega]^2) + 
           35728*r^14*(-169153314059313843796747937260406145 + 
             706030451816711035961796011707774*\[Omega]^2) + 
           58058*r^16*(-138522519353892129377654566279188015 + 
             2830643570558356051583144392361828*\[Omega]^2) - 
           44660*r^15*(-181757501629961005387948424943044581 + 
             4091609071710833964875275284827352*\[Omega]^2) - 
           5017600*r^3*(11359681728020764033016004977756904637 + 
             152428299631015635189130050425271040*\[Omega]^2) + 
           6496*r^11*(50365266349709875343477017428173505 + 
             160886467647672483129992346587020624*\[Omega]^2) - 
           358400*r^4*(25967573954258715792118013854905070133 + 
             1856417818475575532868641103280148800*\[Omega]^2) + 
           464*r^12*(-483435008634881326994462834537527255 + 
             3317684773920989099241307484534504088*\[Omega]^2) - 
           2816*r^9*(-29681228812416180040851746865042136295 + 
             3566583611255063832426606568427980208*\[Omega]^2) - 
           20480*r^6*(-56860839949967969925248731955949529274 + 
             5444884529204888958427872224790419647*\[Omega]^2) - 
           640*r^10*(21883198921566805964238486821829585727 + 
             6854263014715137552629327303685211108*\[Omega]^2) + 
           2816*r^8*(-6260123417254562014439528447658740435 + 
             6942201786840808408783024586409150076*\[Omega]^2) - 
           20480*r^5*(-378235134296876302845030817657904730067 + 
             9678508541515246032337111771953887824*\[Omega]^2) + 
           1536*r^7*(-722324227263495326524958354282252238895 + 
             29173036613170737118249073620825385832*\[Omega]^2)))/
         (1796788592492554126056610293082744482421875000000*r^22) - 
        (\[Alpha]1^2*
          (1068756193212782671686403371926456938351745927479296000 - 
           630647120851112144334110109460352277508172941885440000*r + 
           109437292944360801231052491648783858389372286153523200*r^2 + 
           19939764789945*r^20*(-614578303870855353756051444295666875 + 
             6802376241595260699478443051293549*\[Omega]^2) - 
           557755658460*r^19*(-87884697453532315587115356534280363125 + 
             939785811052018056949875892703356474*\[Omega]^2) + 
           4585649868800*r^3*(-13322723415863211358981913185601929745753 + 
             207609164585056350821127392298781470720*\[Omega]^2) + 
           2065761698*r^18*(-32429352957771281315571498805686937257075 + 
             381538416786209149696748734665655112158*\[Omega]^2) - 
           52078026*r^17*(-676362896250617502779843375921465741062125 + 
             8061050875174210430425998933393559170496*\[Omega]^2) - 
           75922*r^16*(-233548278593749127905522849802755645175454475 + 
             5033252238423609797448593590805064777373076*\[Omega]^2) + 
           44660*r^15*(-1401411432406163668024428907477150194515809685 + 
             62245763279839792172646914530446916140259632*\[Omega]^2) + 
           49674240*r^4*(-121045433940309910808236127900021617125266095 + 
             64180710716026018722662790024287531112889088*\[Omega]^2) + 
           9461760*r^5*(1128282171983966262928102336543887376736556295 + 
             80852632880488117823284997296278216863910096*\[Omega]^2) - 
           10208*r^13*(4640527719239038895334580087821832488630876835 + 
             114874893204553756194443063023298321055804768*\[Omega]^2) - 
           2552*r^14*(-28879736853420651321855484307231517486289189105 + 
             314987795384711396558778067686392288524838836*\[Omega]^2) - 
           6960*r^12*(-586576319917165287880357524006125575390766957 + 
             891242537640863705623434621382590255764210400*\[Omega]^2) + 
           22528*r^7*(-74182341480940215349569726645194873337314789185 + 
             3662422226439229813164019512940884094087570796*\[Omega]^2) + 
           928*r^11*(-1942378521913111695730489046015295711509431325 + 
             4419545602025429130463606684558985375220388064*\[Omega]^2) - 
           1024*r^9*(-126034227840644278052327646807491915864734087665 + 
             14575714154445119743805004847265924529043820608*\[Omega]^2) + 
           256*r^10*(125304767959203661193096766649962601778040838475 + 
             105659215996153796178870037938807397074481791516*\[Omega]^2) - 
           1024*r^8*(89160833968790530599175834250217075761622576995 + 
             109848910273240027304731974325690847229578571889*\[Omega]^2) + 
           5120*r^6*(298887415822966198208055116727798631524109780445 + 
             142042670579825130122799700472316153288412827908*\[Omega]^2)))/
         (11805374865827920894714970753687917169231733398437500000000*r^22) + 
        (\[Alpha]2^2*
          (2108163674286868986851879102806394273442939782823936000 - 
           1248019938948218781681381869884116741359544002445312000*r + 
           213435207998780883507755065631305725287377537350451200*r^2 - 
           39879529579890*r^20*(-715163232848301429379313641305627375 + 
             9074970853540857587074445204272879*\[Omega]^2) + 
           557755658460*r^19*(-204536684594614208802483701413409429250 + 
             2523021581210439220230244690861454977*\[Omega]^2) - 
           70235897732*r^18*(-2845889709795985621388100263230597803225 + 
             48351771764581238733004943624203056703*\[Omega]^2) + 
           718234316800*r^3*(-164743124778999117378812377634146038777563 + 
             2592139856529177589691584052876437257600*\[Omega]^2) + 
           208312104*r^17*(-1152979724347512407980059698802726049764225 + 
             21440918791092362911625549426966774833066*\[Omega]^2) + 
           290290*r^15*(-694638789452697546157103979492661825234723907 + 
             7782652616455232920473135588507376864197992*\[Omega]^2) + 
           430510080*r^4*(-25295418082370152685633619429731820560712485 + 
             14803838418218599669724776287838053461574424*\[Omega]^2) + 
           15375360*r^5*(1345459091543796929231105247908107151760297585 + 
             97035318396041614574916874479254004324248236*\[Omega]^2) - 
           37961*r^16*(-6330952665079667942937858744405126410653409485 + 
             151550584565796267990606345783535645681673432*\[Omega]^2) + 
           5913600*r^6*(459318849951576838271202603418313278188327832 + 
             246027289782996449051980779437296235056466923*\[Omega]^2) + 
           551936*r^7*(-5590598990036237770262511444598734658019356455 + 
             303138051856350530692396270564455407890312478*\[Omega]^2) - 
           5104*r^14*(-24626184729319551844956819487265362056002159070 + 
             509768827962887135602330197699341269134496553*\[Omega]^2) - 
           2552*r^13*(14545575194317108775107534004620869272794603865 + 
             1294969916961904382682786440892757751042038152*\[Omega]^2) - 
           232*r^12*(46945674731470016398482096579029380259118959065 + 
             26196908868525334169117222737428990869972585184*\[Omega]^2) + 
           464*r^11*(-16209753587170702467978239954408984781917811085 + 
             31941266318333755708666448091164187435628785152*\[Omega]^2) - 
           256*r^9*(-852088365795938993156226086001172324337179902355 + 
             130521902356079058149288275140439745540522533832*\[Omega]^2) + 
           320*r^10*(223089025251427194584499117976183374150272843051 + 
             193721458310897820704743263295426971332585111896*\[Omega]^2) - 
           256*r^8*(640371079215510559757754838381021837607039621455 + 
             916104758199193126444488609687841440021978123948*\[Omega]^2)))/
         (23610749731655841789429941507375834338463466796875000000000*
          r^22))) + \[Chi]^14*
     (-(\[Lambda]ev*(-286515867683229536936263680000 + 
          120132375678606340948702003200*r - 53112996631773465994749542400*
           r^2 - 69684615*r^21*(-3472224134523375 + 205646346490784*
             \[Omega]^2) + 418107690*r^22*(-231481608968225 + 
            344352042753808*\[Omega]^2) - 468394967040*r^3*
           (-45311916262097165 + 1046235191746224*\[Omega]^2) + 
          7351344*r^18*(858678989000792155 + 12186088626728111*\[Omega]^2) + 
          1867008*r^15*(-10537602982328092125 + 77398603114036814*
             \[Omega]^2) + 102102*r^19*(-20841199464528631825 + 
            179721476207315624*\[Omega]^2) + 357357*r^20*
           (734305707590783575 + 690042053379224964*\[Omega]^2) + 
          204204*r^17*(-59673577602851442965 + 691264858132912024*
             \[Omega]^2) - 68068*r^16*(-262143817490139717795 + 
            5561512863324683576*\[Omega]^2) - 1632*r^13*
           (11022429555414847354785 + 71314927208734742024*\[Omega]^2) + 
          8704*r^11*(7872208725257615223485 + 131796277449414419376*
             \[Omega]^2) - 372736*r^5*(9757111979837914326525 + 
            218856033017939423048*\[Omega]^2) + 2720*r^14*
           (6536464226229313577201 + 227485860606589726212*\[Omega]^2) + 
          49152*r^7*(19116935102305547522015 + 369883315346179027112*
             \[Omega]^2) - 8704*r^9*(30627484031913036018695 + 
            482255470619443090672*\[Omega]^2) + 81920*r^6*
           (-14500129446844595622068 + 745106165784441678143*\[Omega]^2) - 
          544*r^12*(-343538950027082684875 + 2737276247360162787936*
             \[Omega]^2) - 1536*r^8*(-182543442433185753499965 + 
            6580579128879928736096*\[Omega]^2) + 28672*r^4*
           (156754109263652279504125 + 7039580455088077419888*\[Omega]^2) + 
          256*r^10*(-186379236821943701090765 + 13810356721599737656304*
             \[Omega]^2)))/(135774859143234415104000*r^24) + 
      (\[Alpha]2^2*(16510263477984008304947782697248358400000 - 
         6321658745943042961568088830196842496000*r + 
         2484569185812771197650571308614945177600*r^2 - 102754145894400*r^3*
          (10320369779278331514253583 + 448661542102038896414784*
            \[Omega]^2) + 165059624730*r^22*(-1421542171913757536029955 + 
           1836505898263925150962819*\[Omega]^2) + 33948915*r^21*
          (17278845099611722850444103025 + 1322550911302140045595972362*
            \[Omega]^2) - 53301248*r^5*(-3592883315951511554618754796225 + 
           22181913793593063863106658856*\[Omega]^2) + 
         3879876*r^20*(173986489628968834912468123750 + 
           72114190726248873707703762761*\[Omega]^2) + 
         373108736*r^4*(-975677202900440623506905088925 + 
           86052266483123769449113906416*\[Omega]^2) + 
         2771340*r^17*(-5600176051115659188497695790417 + 
           88098057384808772861468469322*\[Omega]^2) + 
         1939938*r^19*(-2215263164810282208543793596725 + 
           90484158021269831590257435276*\[Omega]^2) + 
         3426384*r^15*(-4968594159369101066308957118665 + 
           103897827035513411802878397112*\[Omega]^2) + 
         2894080*r^11*(-1260290355943796128802425320031 + 
           149893734714932795144692387096*\[Omega]^2) + 
         167960*r^16*(110143951698112619918849367640491 + 
           572146599235776680956334478664*\[Omega]^2) + 
         92378*r^18*(108406883320066964265747273804645 + 
           839475496630596841167402518626*\[Omega]^2) + 
         749360*r^14*(15161256717505265218831541615053 + 
           918231971828150069931714688312*\[Omega]^2) + 
         2050048*r^7*(-23424094046571289519763627710155 + 
           2211384343524676703201509751272*\[Omega]^2) + 
         4100096*r^6*(22199639293306986696023707562525 + 
           3058249113813162258875274840916*\[Omega]^2) - 
         136192*r^9*(-93629576426451454485177513738735 + 
           5133093698146987809595396062049*\[Omega]^2) + 
         41344*r^12*(7011379665131291107383017867575 + 
           8248125719957343929648521240748*\[Omega]^2) + 
         10336*r^13*(-380693381213322532625663298500595 + 
           21242740249043392443311361862808*\[Omega]^2) + 
         24320*r^10*(216554049328431081742666585433039 + 
           36216087481935886154990326118462*\[Omega]^2) - 
         1024*r^8*(20997274846975209246071569167140935 + 
           1212426787185198242161447790539592*\[Omega]^2)))/
       (67797823758506869539289262284800000*r^24) + 
      (\[Alpha]1^2*(-283382053015347871526033361831827865600000 + 
         108072988837710257506260428771051962368000*r - 
         43038304229867780669952976541554153881600*r^2 + 
         13974563841638400*r^3*(1307209559781188527670301 + 
           56923913297757787753472*\[Omega]^2) + 165059624730*r^22*
          (-23166454333405257246652975 + 25496772204556220160684733*
            \[Omega]^2) + 33948915*r^21*(281588252422540901833066911125 + 
           59700660773416953290502559804*\[Omega]^2) - 
         13579566*r^20*(-860054701516529759907538039025 + 
           78034311997014345696949316968*\[Omega]^2) - 
         1951645696*r^4*(-3263462490505763806559653039075 + 
           279011263057126025593476743424*\[Omega]^2) + 
         69701632*r^5*(-47145981022731451310860008840475 + 
           370146634728401502525472528736*\[Omega]^2) + 
         9699690*r^19*(-5840819484208017857973192392625 + 
           498536890778924213842883247184*\[Omega]^2) - 
         201552*r^15*(-1250791309744091785174699762522955 + 
           562326002252660296749667125792*\[Omega]^2) - 
         1653760*r^11*(-29485406311008558915333797146679 + 
           991268978566227585386090592640*\[Omega]^2) - 
         277134*r^18*(-282567677953556713371865086790915 + 
           7087890922019122738546715243752*\[Omega]^2) + 
         184756*r^17*(-120155401385057686912033903288155 + 
           11828594440953815595878796232264*\[Omega]^2) + 
         134368*r^16*(-870945023165384139117760296526845 + 
           39598905598819219642156432736048*\[Omega]^2) + 
         291840*r^9*(-812043046952942989392759815591327 + 
           40372950845293457356181325636260*\[Omega]^2) + 
         206720*r^12*(-41067546256855224338093578547831 + 
           74388385104845491866268511347168*\[Omega]^2) + 
         25840*r^14*(-10399318077207084289967758083861833 + 
           206961713317763926067214613577664*\[Omega]^2) + 
         31008*r^13*(4643717498684204132810600328931585 + 
           214001372236663334195508217745024*\[Omega]^2) - 
         9728*r^10*(7668507088169123937242993023357825 + 
           705897022795908040176474861690628*\[Omega]^2) - 
         243712*r^6*(6577922440395312713538981553872325 + 
           872486172469286032970854577051168*\[Omega]^2) + 
         4096*r^8*(97582063618106404883499062128013995 + 
           5050734063521081272231988066985656*\[Omega]^2) - 
         6144*r^7*(-135032058084326362703497945210754735 + 
           12619867842811169547197199329122816*\[Omega]^2)))/
       (1152563003894616782167917458841600000*r^24) + 
      c^2*((\[Lambda]ev*(14039277516478247309876920320000 - 
           5747540150281079921105259724800*r + 
           2386614599359575084089150668800*r^2 + 768962333736215794615440*
            r^21*\[Omega]^2 - 187257454554057460928355*r^22*\[Omega]^2 - 
           6789783*r^20*(137896494301848425 + 225005117039341038*
              \[Omega]^2) + 6789783*r^19*(421028640696002625 + 
             354852557268698912*\[Omega]^2) - 6789783*r^18*
            (540777492785603585 + 392752124541700304*\[Omega]^2) + 
           9053044*r^17*(379054022256623535 + 397631663323587548*
              \[Omega]^2) - 176358*r^16*(14278502833262426605 + 
             2291941089491332792*\[Omega]^2) + 289408*r^13*
            (1664804061729917410 + 10666216362733670083*\[Omega]^2) + 
           523837440*r^3*(-1739706342443162529705 + 40226612707607552512*
              \[Omega]^2) - 392768*r^11*(4033076330669576313445 + 
             68075895279148171264*\[Omega]^2) + 18088*r^15*
            (138579935128204795225 + 265843830521676273368*\[Omega]^2) - 
           77520*r^14*(4400772007234177029 + 292129959839617644896*
              \[Omega]^2) + 2128*r^12*(112945117439872948100375 + 
             25895661449540751693744*\[Omega]^2) + 57344*r^5*
            (2658728195660690172186025 + 54580873283086054636866*
              \[Omega]^2) - 40960*r^6*(-1132921003917547045957679 + 
             64076977407429227356978*\[Omega]^2) + 2048*r^9*
            (4330725487340376694966165 + 66786269333256665857353*
              \[Omega]^2) - 896*r^10*(-927789618716478031097835 + 
             166358926238685914643952*\[Omega]^2) + 
           1792*r^8*(-5081847888740812694969755 + 257112234937135679030024*
              \[Omega]^2) - 1024*r^7*(35505010158578183898436405 + 
             616609830836152032503768*\[Omega]^2) - 14336*r^4*
            (13673042945616070513783475 + 671458615589901145493568*
              \[Omega]^2)))/(56431425831406803777600000*r^24) + 
        (\[Alpha]2^2*(3236011641684865627769765408660678246400000 - 
           1393496079952443919477878477884394110976000*r + 
           448995443600595956169087017986298226278400*r^2 - 
           6443934977265061076365852705563365220*r^21*\[Omega]^2 + 
           1642887918650265368182454055065983620*r^22*\[Omega]^2 - 
           106559855001600*r^3*(2035998383578347951924983617 + 
             74413721482923879819652032*\[Omega]^2) + 172007836*r^20*
            (47756194044853438194015011475 + 68227953354244986272923830037*
              \[Omega]^2) + 14350336*r^5*
            (2746025988299629811126129615546475 + 
             1546420271197684756533056332624*\[Omega]^2) + 
           1492434944*r^4*(-40170369740707549110398629003775 + 
             4298594418653497816115911467888*\[Omega]^2) - 
           1939938*r^19*(12538687853124161458679041309175 + 
             5938626710569771065377945834488*\[Omega]^2) + 
           1175720*r^14*(19187074954712987012572579702009 + 
             14878683674820682048432959659296*\[Omega]^2) - 
           293930*r^17*(39380997523866337881929391259431 + 
             23374867142442649379573157158480*\[Omega]^2) + 
           83980*r^16*(86294858062477385663011330517577 + 
             164464369234991949254714697427784*\[Omega]^2) + 
           170240*r^11*(-2365885819579524061141442258414577 + 
             179321693513534764215943639920152*\[Omega]^2) + 
           1490944*r^7*(-6272583979701277278367620311135185 + 
             468550255927205932675830741184353*\[Omega]^2) + 
           29393*r^18*(882505469296659976179861962796745 + 
             525859637142331488427466805514552*\[Omega]^2) + 
           5168*r^15*(-1214492689243759076582973868857895 + 
             1840467290174417382336107822049312*\[Omega]^2) - 
           5168*r^13*(-2471698662995922666712723109798635 + 
             3581397679338224115450218258271808*\[Omega]^2) - 
           2432*r^12*(3993145503209642901784631507564025 + 
             28385932276976606667743612202267328*\[Omega]^2) + 
           1280*r^10*(266123374853906256693156770167379951 + 
             76223811083003914230295399912470028*\[Omega]^2) - 
           512*r^9*(-4614329502433814548616753163256727385 + 
             225464306699036602583437362334915048*\[Omega]^2) + 
           7168*r^6*(2006912907346466105866922616386468775 + 
             312054694380693095122286570371146064*\[Omega]^2) - 
           512*r^8*(5715846065002942371010957499740714395 + 
             524565311193961510032886486019710808*\[Omega]^2)))/
         (112713881998517670609068398548480000000*r^24) + 
        (\[Alpha]1^2*(-13885720597752045704775634729759565414400000 + 
           5959391257404285514489271308716654723072000*r - 
           1942972192958744595580123825092655919923200*r^2 - 
           24309281279101007973523250447015439360*r^21*\[Omega]^2 + 
           6158550437482631796666554710400671485*r^22*\[Omega]^2 + 
           34836875673600*r^3*(26879089161989157308627179681 + 
             981888712460638046357889024*\[Omega]^2) + 43001959*r^20*
            (716077892809794060389964409575 + 738483360763988329907202056164*
              \[Omega]^2) - 1616615*r^19*(56640545451555057275319664650855 + 
             8507699945398981378563671648032*\[Omega]^2) - 
           205751*r^18*(-321215709735680447417873867726365 + 
             24045320679561793843843564782744*\[Omega]^2) + 
           58786*r^17*(527649486302063272423569098246155 + 
             807296388896837408422059307424992*\[Omega]^2) + 
           41344*r^15*(660853560865523110868123618011735 + 
             827791176640868226042886559234642*\[Omega]^2) + 
           100352*r^5*(-1686963797228014259625315464026476325 + 
             1244983674179874582802343014945568*\[Omega]^2) - 
           97280*r^11*(-23588020781073442908146225980379497 + 
             1831662624537947593409242797272108*\[Omega]^2) - 
           12920*r^14*(5080946550383929644365730243673059 + 
             5139248070897450156486882841396064*\[Omega]^2) - 
           1292*r^16*(22945747729601778904063490536541345 + 
             8961146551005455759668100808420664*\[Omega]^2) + 
           5168*r^13*(-5537951348173697877775173296422235 + 
             18890388855159133653442569311128032*\[Omega]^2) + 
           6080*r^12*(-9437165772238614010231375344030011 + 
             25002489830512533555481424748708960*\[Omega]^2) - 
           401408*r^4*(-656198614210865791786813811008181675 + 
             67737337372858899109146900288297984*\[Omega]^2) + 
           2560*r^9*(-3959783485183062165796952694034042337 + 
             197295557408499526790037033335953440*\[Omega]^2) + 
           1536*r^8*(8653492358642192933958887970337797755 + 
             751359233288688274006273549956821448*\[Omega]^2) - 
           7168*r^6*(8878244043135567764944169556445455575 + 
             1318162153639217567314462739999152576*\[Omega]^2) - 
           2048*r^7*(-19811983864206986293317625816084194945 + 
             1457226926557604501949495457586209264*\[Omega]^2) - 
           256*r^10*(9314200675234523125284560377502269175 + 
             2103575509208323213552280931635241012*\[Omega]^2)))/
         (479033998493700100088540693831040000000*r^24)) + 
      c^4*((\[Lambda]ev*(311156232303987277112782356480000 - 
           125081117394719576544573338419200*r + 
           49719605564237865469157493964800*r^2 - 10976465044545*r^22*
            (-2931796342125 + 238838674666*\[Omega]^2) + 43905860178180*r^21*
            (-2931796342125 + 245194437112*\[Omega]^2) + 15519504*r^19*
            (-23619285775361628625 + 2230229674978519668*\[Omega]^2) - 
           9053044*r^20*(-27581001783846015050 + 2393812171950140787*
              \[Omega]^2) + 940576*r^17*(-546233002963060135415 + 
             54915089463743750569*\[Omega]^2) - 72352*r^16*
            (-6178684643647590881820 + 108780945545838733151*\[Omega]^2) - 
           235144*r^18*(-2003816010914369134945 + 164043279183559934196*
              \[Omega]^2) + 41344*r^15*(-6355563033387701867825 + 
             1509711933763440669447*\[Omega]^2) - 4864*r^13*
            (4368136744951622232170 + 2001782851308543841793*\[Omega]^2) + 
           48168960*r^3*(-382560802715371067031845 + 7657322829417319051136*
              \[Omega]^2) + 3899392*r^5*(772642854549020893122700 + 
             12489858948728206020099*\[Omega]^2) - 6080*r^14*
            (-18211494054121830027391 + 55245538311673978423888*\[Omega]^2) - 
           688128*r^4*(5882127154823458229535775 + 286434349971929550563432*
              \[Omega]^2) + 4096*r^9*(36366207127445990246330655 + 
             428664906092665184117683*\[Omega]^2) - 
           512*r^11*(40581761277005943737523095 + 447183746327732459882112*
              \[Omega]^2) - 16384*r^7*(41418212514178263553537720 + 
             554436494945694216608521*\[Omega]^2) - 40960*r^6*
            (-21792659554920752679738991 + 1225708173948174092666716*
              \[Omega]^2) + 4096*r^8*(-38463069441462388136793890 + 
             2184351503442911071802121*\[Omega]^2) - 1024*r^10*
            (-10255470238804223033627985 + 2696434692505610734696636*
              \[Omega]^2) + 256*r^12*(10154027832260685218539225 + 
             3713536851836545742639154*\[Omega]^2)))/
         (19750999040992381322160000000*r^24) + 
        (\[Alpha]2^2*(35860292274181266038346584018423434444800000 - 
           16626779517225492952174516696199808417792000*r + 
           4748364034779863100528611034516074299392000*r^2 + 
           21952930089090*r^22*(-7107710859568787680149775 + 
             523857880651072954274126*\[Omega]^2) - 18060822780*r^21*
            (-34557690199223445700888206050 + 2497535432926463139491642193*
              \[Omega]^2) - 895460966400*r^3*
            (2714230757779712821657278494731 + 77500448798079892850000543808*
              \[Omega]^2) + 2233868*r^20*
            (-465383838954589485965057141918800 + 
             37336276787525300030603439864669*\[Omega]^2) + 
           1377632256*r^4*(-420055826406538287327283490091775 + 
             52071914257025863621905198433212*\[Omega]^2) - 
           235144*r^19*(-4946601580020690034553441184646025 + 
             356933978212794050188791767641506*\[Omega]^2) + 
           2050048*r^5*(215753878024660874857678128542813525 + 
             1671848844454884754373502187986768*\[Omega]^2) + 
           12920*r^16*(-63379719085352693802261125238002239 + 
             7486038818151984768121596134027924*\[Omega]^2) + 
           17920*r^11*(-182391191413249762532343617656319413 + 
             15177206718228934778820926795428388*\[Omega]^2) - 
           3230*r^17*(-352347067733385522996179820973153383 + 
             16032605408020768527245608488483008*\[Omega]^2) + 
           2584*r^15*(147473671154067320884874530757040545 + 
             25651643822169353494235791099697664*\[Omega]^2) + 
           760*r^14*(79270217382406437666799140875513651 + 
             161325764568418619486963116145191584*\[Omega]^2) - 
           3584*r^9*(-6462332588258267727332526707580706735 + 
             285414410672128567797890430484336864*\[Omega]^2) - 
           2048*r^12*(112278692748839518788560470060317025 + 
             289702363862587025628772944343356032*\[Omega]^2) + 
           323*r^18*(-3693686003581040621655684498348445685 + 
             347070899287132763862001192716721592*\[Omega]^2) - 
           304*r^13*(-394376197564512546998450465449937915 + 
             503577394437692671731317241079183616*\[Omega]^2) + 
           1280*r^10*(1724805931586539914210837825427513697 + 
             846587059021694540024971527706135876*\[Omega]^2) + 
           7168*r^7*(-14004464545644604559437655314434108185 + 
             865847223953775779096457728000315824*\[Omega]^2) + 
           21504*r^6*(6336400218518249505613085576324029325 + 
             1072339087628320613407386822990181648*\[Omega]^2) - 
           2048*r^8*(12016866259600059552677943751853734385 + 
             1488494889863997971351949998903267662*\[Omega]^2)))/
         (19724929349740592356586969745984000000000*r^24) - 
        (\[Alpha]1^2*(307752909574667788477272230949365062041600000 - 
           142261525799197074092620658442302964891648000*r + 
           41078528082147199169506915338802991412019200*r^2 - 
           10976465044545*r^22*(-115832271667026286233264875 + 
             7854961116794669522994262*\[Omega]^2) + 18060822780*r^21*
            (-281588252422540901833066911125 + 18843545615445882340324115968*
              \[Omega]^2) - 16393823846400*r^3*
            (1281131442357330109601767042141 + 36522073756312065937494116352*
              \[Omega]^2) - 109459532*r^20*
            (-65040743235347204058525886312075 + 
             4134673164180446783014370685726*\[Omega]^2) + 
           3527160*r^19*(-1275782638821519923537259845444185 + 
             60110322140282284694043545438584*\[Omega]^2) + 
           15504*r^16*(-333233185606253105348581879100003985 + 
             12352894652982562405349282088581324*\[Omega]^2) - 
           31008*r^15*(-160145390241637104852436214681512255 + 
             13003455211427397801005415211313872*\[Omega]^2) + 
           35323904*r^4*(-144275191350854983579182282347079725 + 
             17222785635793649997590634868667136*\[Omega]^2) + 
           1292*r^18*(642780483568445768346931044133359595 + 
             38950223072825198467890231673608644*\[Omega]^2) + 
           516096*r^5*(7375617651570985824593909384278419325 + 
             49892794402668828903443708779990768*\[Omega]^2) - 
           2584*r^17*(-891593342617099881385176194616311795 + 
             264148434434491207867716064775466736*\[Omega]^2) + 
           10240*r^11*(-3544647332739831090482496957732756131 + 
             297143745170035369095321741549035420*\[Omega]^2) + 
           3040*r^14*(-496459092066059903633440444438182517 + 
             363182732471881917948775155738737616*\[Omega]^2) - 
           20480*r^9*(-9950388903943107317216432983246710001 + 
             437111771583427231786083562135936680*\[Omega]^2) - 
           1216*r^13*(-814049821398693067382684155933601145 + 
             1102030808997508636208393212743231632*\[Omega]^2) - 
           2560*r^12*(186498837479145294808717617152513 + 
             1210617982335495832618791474062239696*\[Omega]^2) + 
           28672*r^6*(42198345669168436715871783191478120675 + 
             6798266793370183419431313021785938208*\[Omega]^2) + 
           1024*r^10*(30394580451100704953837097537476112575 + 
             10163990623899027966222084539835846326*\[Omega]^2) - 
           2048*r^8*(111253901858282160506092905870679468815 + 
             12679582959013278351033643740378064532*\[Omega]^2) + 
           4096*r^7*(-213122730930199359913116472851465914615 + 
             12953615827227095117225238376504219664*\[Omega]^2)))/
         (167661899472795035030989242840864000000000*r^24)) + 
      c^6*((\[Lambda]ev*(10925074949717673578566229085388800000 - 
           4346373585536481336246450851217408000*r + 
           1639449507459670862698958578797772800*r^2 - 14606538841419525*r^22*
            (-105349215227025 + 3701999457323*\[Omega]^2) + 
           58426155365678100*r^21*(-105349215227025 + 3800513775236*
              \[Omega]^2) - 8432910486*r^20*(-1469834218505652739025 + 
             55506926414601812211*\[Omega]^2) + 8432910486*r^19*
            (-2243400032504424347125 + 92387437952917931364*\[Omega]^2) + 
           96101544*r^17*(-274285711060909467575175 + 11889574373314898668372*
              \[Omega]^2) - 24025386*r^18*(-1013821232461141345332975 + 
             36653054535495921053588*\[Omega]^2) + 1615152*r^15*
            (-8544189152749044917863125 + 711969579608441870903228*
              \[Omega]^2) - 134596*r^16*(-168817329941781856944582225 + 
             1882196023628874665336684*\[Omega]^2) - 680064*r^13*
            (1998105164424280205005175 + 2717777772552856665290976*
              \[Omega]^2) + 132464640*r^3*(-4489555965464977994138240105 + 
             49247022664361473823434368*\[Omega]^2) - 40480*r^14*
            (-133712072205253959215053675 + 185758524888637184113736706*
              \[Omega]^2) + 548352*r^8*(-7590221479892435332299701075 + 
             441534504854251300370819836*\[Omega]^2) + 
           4096*r^9*(960735545791453139949770492425 + 
             822518154768164181013249391*\[Omega]^2) + 
           458752*r^5*(206564342636931677289383179875 + 
             1198066465396773201275254168*\[Omega]^2) + 
           2944*r^11*(-143706026557844318137408698475 + 
             1884978792767668713679026648*\[Omega]^2) - 
           450560*r^6*(-59322732465354286200627679765 + 
             2987640044934761303059612837*\[Omega]^2) + 
           5152*r^12*(9627024046370916768280041025 + 
             4431737092817932147090097784*\[Omega]^2) - 
           6144*r^7*(3269409434451470768752043124375 + 
             12714914908558482743228838452*\[Omega]^2) - 
           1792*r^10*(-94081180651642699076723019925 + 
             39553595498815279010903730004*\[Omega]^2) - 
           28672*r^4*(4549402656008985394344702379325 + 
             197757084654615664659323830656*\[Omega]^2)))/
         (17708128521433738081532338500000000*r^24) + 
        (\[Alpha]2^2*(2518197227889441816456713353021988983013376000000 - 
           1238155373789746054550965007317073445529190400000*r + 
           319084171710707636863984923673401445052724019200*r^2 + 
           19475385121892700*r^22*(-766211230661515311920145745 + 
             24359391450274892373746859*\[Omega]^2) - 392551983123300*r^21*
            (-152053836876583161083908106620 + 4740220311472674938218831101*
              \[Omega]^2) - 5584990047436800*r^3*
            (30101534747497227464765635339945 + 
             439535730403914901938245892256*\[Omega]^2) + 49300092072*r^20*
            (-2097716175918236246783423092790425 + 
             73281352012685324440603963755434*\[Omega]^2) - 
           154448910*r^17*(-747217603388435927047405140744978345 + 
             15912142762845372572879589882424744*\[Omega]^2) - 
           185338692*r^19*(-664030477361334246286258315736267075 + 
             21277021798987652616076595347965948*\[Omega]^2) + 
           4230160*r^16*(-19491147140562216524064371277671312445 + 
             951163583825729457242406760426388404*\[Omega]^2) + 
           2060800*r^11*(-74630748867320615847161972377672455011 + 
             6522835639071962235809256710888752616*\[Omega]^2) + 
           572033*r^18*(-221949949995198587197784551249105991325 + 
             9001191008664363561729965306459957288*\[Omega]^2) + 
           354200*r^14*(-10124874320435180348174087370929359567 + 
             14743374037494202677669773726640620384*\[Omega]^2) + 
           229605376*r^4*(-151035781212477642434497620939171942325 + 
             22005209120199264324907552873288851048*\[Omega]^2) + 
           115368*r^15*(339867606575725407283912962920721142425 + 
             23063899764115932179889111269940549728*\[Omega]^2) + 
           14350336*r^5*(2130620803762076345389563469748752182625 + 
             42323353429822256131019493050925600016*\[Omega]^2) + 
           78848*r^7*(-83453446948689030115602125481726527646525 + 
             3827174912105465765002387164196980639856*\[Omega]^2) - 
           5888*r^12*(3569025518333862151232071574738989207325 + 
             5403055922800701385703240782032786248608*\[Omega]^2) + 
           6400*r^10*(13148137390237744371946463801780988972881 + 
             11404808435968030354498422540851836826660*\[Omega]^2) + 
           78848*r^6*(101586355388421944557406449290841457917675 + 
             18817032320096092761377205697605902507696*\[Omega]^2) - 
           11264*r^8*(111907749214826296020378515179625812054975 + 
             19197107371068746298690041118713702259296*\[Omega]^2) - 
           368*r^13*(-17360944724821884066348145635153436103325 + 
             21108447422684247011430235378139744780512*\[Omega]^2) - 
           512*r^9*(-2659927795220526519980511361578955294617225 + 
             93158029998726331896675804784363522358332*\[Omega]^2)))/
         (35369510501870471426809467462889384800000000000*r^24) + 
        (\[Alpha]1^2*(-10805580136386831389366800022836634500202496000000 + 
           5298368721795363655920301625629882414949990400000*r - 
           1379789209853816839021056881612663295612891955200*r^2 + 
           4868846280473175*r^22*(-12486718885705433655945953525 + 
             365255691930952132819233183*\[Omega]^2) - 8011264961700*r^21*
            (-30355213611149909217604613019275 + 
             876224871118233528825071392512*\[Omega]^2) + 1217241420595200*
            r^3*(597215163921533659698253905714345 + 
             8699507909420617097350799116288*\[Omega]^2) + 
           12325023018*r^20*(-28835978939796290909349182649000975 + 
             801902936114339218696474791953618*\[Omega]^2) + 
           6864396*r^18*(-10591689252688523057673101790271092825 + 
             2134913494866094859569979030966194*\[Omega]^2) - 
           463346730*r^19*(-560516472950200307709841236801884465 + 
             12637256994373262519085151497620192*\[Omega]^2) - 
           45690880*r^11*(-18070295096032889614965395419913047450 + 
             1555164519105562018477455238127342039*\[Omega]^2) + 
           4576264*r^17*(-26727782459551349573622812339458076625 + 
             3366395609645712772680089882195607872*\[Omega]^2) + 
           692208*r^15*(-368074394057535558982877345209415853975 + 
             8650900410567422026088193042569071984*\[Omega]^2) - 
           153824*r^16*(-1704464206131455718386510896481927151450 + 
             35478488462264772449907327054312048823*\[Omega]^2) - 
           4415488*r^5*(29849409107212883518989336211435939112975 + 
             575990633668108315163524160428773673952*\[Omega]^2) + 
           153600*r^9*(-39811846175760361349735338075512205187515 + 
             1354871249597717468626825353282198910704*\[Omega]^2) - 
           14720*r^14*(-6873450694304494035732260008776192169855 + 
             1952038432637739555403488197583688973388*\[Omega]^2) - 
           8830976*r^4*(-17322311150646076332277629195229910235775 + 
             2428515349207095289899247596116258946048*\[Omega]^2) + 
           4416*r^13*(-7644100843406048066172960498522554033875 + 
             6119042002798357913036933611792993843904*\[Omega]^2) + 
           14720*r^12*(2631310713444224293210026932022519654755 + 
             6515702608900367107859393380854089067224*\[Omega]^2) - 
           57344*r^6*(622423142183028249955643224398479577213025 + 
             109560244891124139213184191154237900130228*\[Omega]^2) - 
           6144*r^7*(-4669178840632874990369497672634469535649225 + 
             209803513957366202677253309130806970486992*\[Omega]^2) + 
           2048*r^8*(2902008521863926861429514919856256821193375 + 
             447161188497240153679689975169279670880254*\[Omega]^2) - 
           512*r^10*(1114327058857698519356017734463193999824025 + 
             625160969664972602340485706471547357842674*\[Omega]^2)))/
         (150320419632949503563940236717279885400000000000*r^24)) + 
      c^8*(-(\[Lambda]ev*(-18427723627523586801839367040165478400000 + 
            7475243184367337713062510979129540608000*r - 
            2330528974216916993910211455922313625600*r^2 - 374901163596434475*
             r^22*(10633625332887375 + 176501780578174*\[Omega]^2) + 
            1499604654385737900*r^21*(10633625332887375 + 181198689025768*
               \[Omega]^2) - 6871260396*r^20*(4985195670097685029423800 + 
              57856484100426344431853*\[Omega]^2) + 1963217256*r^19*
             (28297613178705697330037625 + 210017445792419539371052*\[Omega]^
                2) - 461933472*r^18*(154923749349593443732998625 + 
              836520612454233717529782*\[Omega]^2) + 153977824*r^17*
             (495608741637586940906338950 + 5159250041214132975810221*
               \[Omega]^2) + 1105104*r^16*(-58610550005306202333955456525 + 
              306433265387167234756411802*\[Omega]^2) + 82657935360*r^3*
             (10060124671381986284843809165 + 389250537218534579819026496*
               \[Omega]^2) + 210496*r^15*(195921492050070659591960366125 + 
              10852980261896838278874889058*\[Omega]^2) - 
            287040*r^14*(51242529372155017980539381695 + 
              18272970023285746450812023116*\[Omega]^2) + 
            76544*r^13*(60101512469068725962530869800 + 
              114230181706438460793092930057*\[Omega]^2) + 
            4243456*r^4*(35006046903786200011504264705175 + 
              145879847835592907693991995184*\[Omega]^2) - 
            40960*r^6*(514068379674093077615651917862815 + 
              6446052596490237849894509591896*\[Omega]^2) - 
            4096*r^10*(-215916874417719444064036746352275 + 
              6915809993584378199052842713274*\[Omega]^2) + 
            2048*r^8*(30519910210389153155238212601025 + 
              18148945817064466938008484302842*\[Omega]^2) - 
            4096*r^11*(69597749246725341947080671445550 + 
              18803486867752935535279024967609*\[Omega]^2) + 
            229376*r^5*(-529895434702015392899347236635000 + 
              27524684586438842134347314079933*\[Omega]^2) + 
            4096*r^9*(-486999869533677135186808174965775 + 
              78265383619813396294849900359873*\[Omega]^2) + 
            128*r^12*(-418052227208686615267602940635575 + 
              105832310492706301952566092472068*\[Omega]^2) - 
            8192*r^7*(-2485577963948826196889330396029525 + 
              156220140519909102367334781455842*\[Omega]^2)))/
         (1772583664995517181961387083850000000000*r^24) + 
        (\[Alpha]2^2*(2123767698103611481687685181582457092056285184000000 - 
           1143278703284232122960186453547809355653448990720000*r + 
           236293728300090273488650913476623415555537875763200*r^2 - 
           749802327192868950*r^22*(25779667287655992915903233925 + 
             387130973801142913208579114*\[Omega]^2) + 5551806618458100*r^21*
            (13926749150287048617457947038150 + 
             205075409436961806676035953403*\[Omega]^2) + 11779303536*r^19*
            (15896845189087936522974119806579182150 + 
             35586692440069828456345908376992959*\[Omega]^2) - 
           6216854644*r^20*(23060252489348613569458179218051484900 + 
             241929531513073788861477365900413013*\[Omega]^2) + 
           11640992563200*r^3*(-10444730630339193827271807518254875425 + 
             520032411350559481940791707434553216*\[Omega]^2) + 
           441760743424*r^4*(-35717501473729422354789669039172230175 + 
             9534013480460371287172037202869138622*\[Omega]^2) + 
           6874010*r^17*(23801037326060239997553877598306366888235 + 
             52452567087472287371294843299941317776*\[Omega]^2) + 
           4784*r^13*(-387272741876333446812413846823960216659075 + 
             568808709572358332052136774086618403136*\[Omega]^2) - 
           687401*r^18*(282529756566027270781239779534850977764025 + 
             1486257162382064367309916135275470110856*\[Omega]^2) - 
           89600*r^11*(-807746899663331808079492540748244652128921 + 
             36553638952529873540045770914805815339196*\[Omega]^2) - 
           59800*r^14*(386195507829297895892166458153742456028231 + 
             40311275095841969391868905694514836346656*\[Omega]^2) + 
           26650624*r^5*(818911361894935816449559720414482125124375 + 
             62384541480344902893121406240947352324464*\[Omega]^2) - 
           1025024*r^7*(3646614861664257230894229138801294917953625 + 
             115125232134605481847990942531359818313168*\[Omega]^2) - 
           11960*r^16*(9633627500864809845963966187348628384220975 + 
             196388381900849251289661495584718881201756*\[Omega]^2) - 
           2392*r^15*(-24140336267140350493265606854666257730759975 + 
             822624494119381918782365131962891911698368*\[Omega]^2) + 
           1025024*r^6*(3045004843520418489025284486614434062234975 + 
             876621538126884677332450257780782732766512*\[Omega]^2) + 
           3584*r^9*(97760729016626574900951398639734090758021525 + 
             7679404247086669720997389481820406312847864*\[Omega]^2) + 
           6400*r^10*(-10230804197946914201400241058879744038280705 + 
             8182671814908160869884510407813532466569372*\[Omega]^2) - 
           512*r^12*(47343082196111701676254430882674524937982925 + 
             11082016925435062785619289155201861809462112*\[Omega]^2) - 
           4096*r^8*(9611338430281528609015225066820130604054950 + 
             45345247317637059108286196779974828420832279*\[Omega]^2)))/
         (1770244000618617094911813846517613709240000000000000*r^24) - 
        (\[Alpha]1^2*(18226167353986059652307785357643658820507926528000000 - 
           9789093015281904983467816422059091624761732628480000*r + 
           2042639231649268359892182819371254118186037175910400*r^2 + 
           374901163596434475*r^22*(420123649336304340168051701625 + 
             5804816265311260777492759618*\[Omega]^2) - 616867402050900*r^21*
            (1021320591536555850948533686650375 + 
             13925380209814507049499521700352*\[Omega]^2) + 
           426239420006400*r^3*(-2470757453725255851746588682847155205 + 
             122532594182141696150257694636439552*\[Omega]^2) + 
           43517982508*r^20*(22777267647756286428393700827836904825 + 
             174480144002610284197262263976400934*\[Omega]^2) + 
           13088115040*r^19*(-67419575994036680150195317063359775635 + 
             396498862145322165315471015227032078*\[Omega]^2) + 
           67963191296*r^4*(-2058040589714290506865153107621622680175 + 
             527970635950174175947203332063315199936*\[Omega]^2) + 
           5499208*r^17*(69740077682534381759724898439693764109725 + 
             1381189657475166202636257915458679882928*\[Omega]^2) - 
           2749604*r^18*(-123903568255991656323739052983308864855325 + 
             2994979516024478202343107041907359862732*\[Omega]^2) + 
           47840*r^14*(-7815495825995013752906345184669363011616525 + 
             128116611626050827714548757187764175168528*\[Omega]^2) + 
           4784*r^16*(-159218049833688236842318356832841016800694875 + 
             1036072457705551521735059756552021500134716*\[Omega]^2) + 
           8200192*r^5*(23092853470783222059589878202976801318748175 + 
             1775925791756650975330739510705072612947216*\[Omega]^2) + 
           19136*r^13*(1574918139543446982980480662143679060434325 + 
             1955002135776338632093165344299719765727472*\[Omega]^2) + 
           9568*r^15*(76523069242686550098371805805762058443880875 + 
             2414862618348533113554478664617166296292912*\[Omega]^2) + 
           102400*r^9*(36926720799815561784704732124541380501431797 + 
             2430268520331875406770414475823683530220888*\[Omega]^2) - 
           10240*r^11*(-92356799436882049686041248228131281131441865 + 
             5771257058252213889011928697973208709451644*\[Omega]^2) - 
           5120*r^12*(51858426445614882815871680011638942019310075 + 
             19457161484246371793733001114204242457247628*\[Omega]^2) - 
           4096*r^7*(8049005013612666927921390570489055188995975325 + 
             250469717610702887558358449945231016127838864*\[Omega]^2) - 
           6144*r^8*(151779708268509375157105531657298285040350425 + 
             253295244475459995061010600527379891544320996*\[Omega]^2) + 
           28672*r^6*(991738185679783980378657081272262813225528475 + 
             267964842347892195354290398694417739385927232*\[Omega]^2) + 
           1024*r^10*(-1141112596083939797964831367160854453028926475 + 
             329038800783625498505714457152572943301067914*\[Omega]^2)))/
         (15047074005258245306750417695399716528540000000000000*r^24)) + 
      c^10*((\[Lambda]ev*(-478891981676456194859441621482922311680000 + 
           175265869181768743262890857931516031795200*r - 
           83671850777111970382733346777519600435200*r^2 - 
           41258964036009720*r^21*(-2866408488306586125 + 717475150467795298*
              \[Omega]^2) + 5157370504501215*r^22*(-5732816976613172250 + 
             1397754500973795803*\[Omega]^2) + 14887730858*r^20*
            (-10588569350798966145459425 + 3828116664250340159884047*
              \[Omega]^2) - 7881739866*r^19*(-14928241412229825292393625 + 
             11058746078781716108453964*\[Omega]^2) - 16760744*r^17*
            (-12916380907536903341690094785 + 8015701380263054101473727912*
              \[Omega]^2) + 4190186*r^18*(-36711361559492914522513185505 + 
             22978012110858869025809533428*\[Omega]^2) + 
           108836*r^16*(-2083028946081633714793044076815 + 
             134316979428602877096560291444*\[Omega]^2) - 
           435344*r^15*(-151025299047359374744726829825 + 
             413457311405914370604317461484*\[Omega]^2) - 
           52183040*r^3*(-566124879067608366870396999745895 + 
             35519429640238376680455761121408*\[Omega]^2) - 
           2981888*r^5*(1683626941040373430013820335293175 + 
             92802467750246347814499044202827*\[Omega]^2) - 
           896*r^13*(1529733271628894302131864176695 + 
             96993500272261788905084882835246*\[Omega]^2) - 
           8192*r^9*(35658203254175495104316602453558740 + 
             1336275620212778693450566309673033*\[Omega]^2) + 
           40960*r^6*(-49419181672846400660099702394442896 + 
             3605861351664711035244798806967007*\[Omega]^2) + 
           1792*r^10*(-29713881407357204994120349587469395 + 
             4512726790569242707981553934907444*\[Omega]^2) + 
           160*r^14*(-468089538799715866010580570667063 + 
             5515343132083198755185165233955778*\[Omega]^2) - 
           3584*r^8*(-119472120305101548054597586313910685 + 
             7311473565998044160632648402249828*\[Omega]^2) - 
           224*r^12*(1692837512182919204302817637275125 + 
             11740360533820882326378944725136792*\[Omega]^2) + 
           128*r^11*(344409379159574051078818357264151455 + 
             14429722803271809968900671008901496*\[Omega]^2) + 
           28672*r^4*(296569660234306672128521076014300575 + 
             20325422848567787978595033372396096*\[Omega]^2) + 
           2048*r^7*(593693251815017438931401420666581235 + 
             25145802239906085288517733087458996*\[Omega]^2)))/
         (1008156959466200397240538903939687500000000*r^24) - 
        (\[Alpha]2^2*
          (110383175059801071840885717627217622846955690393600000 - 
           51971558801585392072171102474053649025064110260224000*r + 
           16121807299154031804150424094489893246699226175897600*r^2 + 
           r^13*(857761196347846506476762810174391166175119314320 - 
             749104504394202510741731178315726303779704039936*\[Omega]^2) + 
           20629482018004860*r^22*(-13898375168535650017038789136350 + 
             3065771117573811320470173356233*\[Omega]^2) - 
           11226986717326380*r^21*(-102152532228904505491825537083800 + 
             22095714852919262376663355848381*\[Omega]^2) + 
           66556914424*r^20*(-19241473810488513089251839632198113025 + 
             6581729097442610816715165233713902867*\[Omega]^2) - 
           6268226764800*r^3*(1497911844153309072799221951052445299961 + 
             111272361650290370457560521871006989536*\[Omega]^2) - 
           250213964*r^19*(-1090570062622658172853295695774782148975 + 
             1609239825857422899360415021842577925724*\[Omega]^2) + 
           8954609664*r^4*(-261442556725083272120525406996274489647725 + 
             25524793227139446648721721219512903292712*\[Omega]^2) - 
           186554368*r^5*(-9327664654568763126767900202237097076227175 + 
             285442055004703412428659575485312109724688*\[Omega]^2) - 
           272090*r^17*(-4544814106119284007386104663711266533798337 + 
             960695510978785562132551958066394047717720*\[Omega]^2) + 
           310960*r^16*(-3282671274345360911472321269600593784582051 + 
             1711859586401458582704942274026789068439328*\[Omega]^2) + 
           31096*r^15*(6707842229567092175882060902710101196950285 + 
             12105967786270947800347205103338956714520224*\[Omega]^2) + 
           27209*r^18*(-8472125887079190596995614166717775204012615 + 
             20442172132200324363316334971858528648621976*\[Omega]^2) + 
           17920*r^11*(-1172987295669971993530464868490844291648022681 + 
             85027698626272082275771974088077886810403456*\[Omega]^2) + 
           279552*r^6*(2087409997656800791682667179432122992167884525 + 
             317686656760079244557160343766036036718580944*\[Omega]^2) + 
           93184*r^7*(-4716932187669554623453677022671036362672423165 + 
             411726413527079213334913267028403281929409712*\[Omega]^2) + 
           280*r^14*(4450528258451640282247343202393597374153189459 + 
             2306836030907363623603610773712112057394404896*\[Omega]^2) + 
           1280*r^10*(9112025846026931849331540855499309618072024499 + 
             2979979139118425389941644586202236728252112172*\[Omega]^2) - 
           1024*r^8*(115981189411833880495658974511322979883279730115 + 
             9110589372565846850092971803155430475361281976*\[Omega]^2) - 
           256*r^12*(2898676465226039258361226252270735112446750325 + 
             10556091435880854451732772801891058551743828704*\[Omega]^2) - 
           512*r^9*(-233335056327869030815417382580726097532638063615 + 
             12913155154908369595532717662076488287939848812*\[Omega]^2)))/
         (2013652550703676945462188250413785594260500000000000000*r^24) + 
        (\[Alpha]1^2*
          (473654021459300517984288083618269169467266800025600000 - 
           222320529122707541409927573464194243715415700144128000*r + 
           69717451840291526743530821594324077005132491312332800*r^2 - 
           5157370504501215*r^22*(-226497729024073197942808736985750 + 
             45969553596492418873406466028421*\[Omega]^2) + 
           16972013178120*r^21*(-275307989628760972099484019806179125 + 
             55138998604659333856904146210502272*\[Omega]^2) - 
           53279927500800*r^3*(761585943282670698525604261953780311423 + 
             56470703839174391647589154029483108352*\[Omega]^2) - 
           16639228606*r^20*(-251253657875563236682842490856115407425 + 
             70843438541280646977157423908158448474*\[Omega]^2) + 
           1876604730*r^19*(1536931271845908288223524942125295660185 + 
             212681445366825372349239596717527670144*\[Omega]^2) + 
           108836*r^18*(-39014212181522587194586757537993705908684285 + 
             2293250714188604246793431808078256209066526*\[Omega]^2) + 
           124384*r^16*(-14191800083774658863116646417835145752228360 + 
             2989454776372286670894912200360535561723133*\[Omega]^2) - 
           186576*r^15*(-13337379813623297452534730169695605139760715 + 
             6921431765140127400291704583002064000699312*\[Omega]^2) - 
           217672*r^17*(1950114726480094539078260138592866710205735 + 
             7799776271097623550745752263626946579891024*\[Omega]^2) - 
           1392640*r^9*(-370934974853883441210816709659181443808839577 + 
             20974270524158334087446988248230777655916540*\[Omega]^2) - 
           5218304*r^5*(-1429825150596336848571074954246900697472462775 + 
             46968012556944865874849794066294551902575696*\[Omega]^2) + 
           10436608*r^4*(-989115290260971951535490789290404314739572575 + 
             92570562902785688790959548221624440121194496*\[Omega]^2) + 
           3956736*r^6*(652653613220112310405108149830682736231561275 + 
             94479707706062807404839613836343379196231172*\[Omega]^2) + 
           10240*r^11*(-11493653421013977290752013881120688907246894991 + 
             858460645901436870610587856966048813906873014*\[Omega]^2) + 
           640*r^14*(2972620757988461725856682953462756543099404573 + 
             4021709239532602780828226415167946152024315728*\[Omega]^2) - 
           576*r^13*(-4699059605302802880673761202612281834559423145 + 
             6476854042948079117091920168655356095875946544*\[Omega]^2) - 
           640*r^12*(-7747159959120075977746568287490991148788400733 + 
             9606745700118203244535261179581214027171776840*\[Omega]^2) - 
           2048*r^8*(265444191353383278902907023589265770006893343965 + 
             19522742718714094451825015227894566497776735834*\[Omega]^2) + 
           512*r^10*(174506811846990785687473944994846931537908269725 + 
             39956639219833489959726543804211478742510605014*\[Omega]^2) + 
           2048*r^7*(-930042628190604110574135678840453387769140561805 + 
             80414205047989394826888995343696033662901163216*\[Omega]^2)))/
         (8558023340490627018214300064258588775607125000000000000*r^24)) + 
      c^12*((\[Lambda]ev*(-12397767391307092326575222755978928078192640000 + 
           4665449957797777060843198713134001406712217600*r - 
           1895832596355652310755062815602108368420864000*r^2 + 
           11639578479188124465*r^22*(-138895978656613411875 + 
             7571629988008404094*\[Omega]^2) - 46558313916752497860*r^21*
            (-138895978656613411875 + 7773119472908991208*\[Omega]^2) + 
           45932818932*r^20*(-270363818010589738750702944700 + 
             16104532756103011480000426953*\[Omega]^2) - 1874808936*r^19*
            (-9618183312941297226575094276625 + 
             639094962578503612507710474264*\[Omega]^2) - 
           75749856*r^17*(-339425677017012455374756988610720 + 
             23699299254901070505809064769013*\[Omega]^2) + 
           37874928*r^18*(-615112795846827477953404878416805 + 
             35582984600470027812766425181106*\[Omega]^2) + 
           42224*r^16*(-532920059585283034964964798508209705 + 
             7873267882157220986254412434025086*\[Omega]^2) + 
           118784*r^11*(4743701293290217824631945859272350155 + 
             20682229682542540221575402680654352*\[Omega]^2) - 
           385351680*r^3*(-1724248188607300486303772203099203675 + 
             46513022242557360819158849627477584*\[Omega]^2) + 
           22272*r^13*(64187148641423258450112492514519370 + 
             55152656825299867081361458463514687*\[Omega]^2) - 
           5568*r^15*(-2355561258637754683357790430704920425 + 
             364795657580301848178513311749389202*\[Omega]^2) + 
           9280*r^14*(-584550541608034272351433695914872573 + 
             1250951640409254496979921118531358416*\[Omega]^2) - 
           3712*r^12*(4207776499594380283786384580641375075 + 
             9088282421914557776468363234648959964*\[Omega]^2) - 
           229376*r^5*(467606189674994130505285430522218530950 + 
             9399823904559048770259204238947234441*\[Omega]^2) - 
           4096*r^9*(1170089946613945431553162462843103081665 + 
             14967062490389034062508264693499586601*\[Omega]^2) + 
           8192*r^7*(2854855117487026351022246900892012940995 + 
             44945634665111775689056183214456037334*\[Omega]^2) + 
           40960*r^6*(-900018882064766960686102733139884694773 + 
             51049428633231272744558054635099400852*\[Omega]^2) + 
           2048*r^10*(-291646018150876130087552828317628667665 + 
             53383898655121789091864057520660349306*\[Omega]^2) + 
           114688*r^4*(1507944772479660931798742005082103415175 + 
             76900750202836960924408866906494434384*\[Omega]^2) - 
           2048*r^8*(-3215220748572104840998369441427648613415 + 
             181947690274772929109344920605323526934*\[Omega]^2)))/
         (276285414741712218863769686624671359375000000000*r^24) - 
        (\[Alpha]2^2*
          (1428824224112733716799350556469945265003025542833766400000 - 
           728774247013694535008188654244883612965390836482441216000*r + 
           188064389293718149557895106302697760134361570289365811200*r^2 + 
           1108531283732202330*r^22*(-7071392127388443173769314484947125 + 
             348752642037222002897347585804914*\[Omega]^2) - 
           911996119894860*r^21*(-34381108523362610710866407025812921750 + 
             1662706838984912528154088822099672527*\[Omega]^2) - 
           2686382899200*r^3*(39852557020715192863464815225787063152222051 + 
             1255366548355411661454973302754359282334272*\[Omega]^2) + 
           1619153172*r^20*(-31916315592153799833304510456398447836462900 + 
             1759940697883953700857756675202210814874257*\[Omega]^2) - 
           340874352*r^19*(-166647308469478037482213559512961110711785725 + 
             8652240417239255156164206440461376369642709*\[Omega]^2) - 
           30435210*r^17*(-1893488023394726233365420442049573071895959287 + 
             61766875986578554705869455472577068062163136*\[Omega]^2) + 
           23878959104*r^4*(-911623250926712242952084969601324544465774975 + 
             122162591382703558793114263315481126446349811*\[Omega]^2) + 
           519680*r^11*(-266257596941416216903358489332812375108436584941 + 
             19230400793739241051003786856842350678265093916*\[Omega]^2) + 
           112723*r^18*(-520119650782467292215008209488809864541814516455 + 
             34803532729598609627987723881839204973604222504*\[Omega]^2) + 
           2050048*r^5*(9603955640868065914363915668349280479155593613575 + 
             53712140032402771036678265544562114254625207536*\[Omega]^2) + 
           15080*r^16*(-2769902726286739852664397449310520339911469746693 + 
             219044757604002048649722485139455427574073893396*\[Omega]^2) - 
           14848*r^12*(906183076094956088882374028761293337463713404275 + 
             1463062136330868426625782849201941072716578490624*\[Omega]^2) + 
           93184*r^7*(-47783428472495423191806847506181180601120922831435 + 
             2641897495323783755005370232820506740980820527696*\[Omega]^2) + 
           696*r^15*(26452017298432343168698866318145301598737636565915 + 
             3185299290757550061206856226175314031118845906432*\[Omega]^2) + 
           1160*r^14*(2402276727062778144101655439630065891891929922463 + 
             3572153588980862989025069149101930832652930892832*\[Omega]^2) - 
           10752*r^9*(-94303727148264485828660474886932034326175765205735 + 
             3692943888541735699116004317487320762861205559776*\[Omega]^2) - 
           464*r^13*(-13117394843645521728723345949847203086802814441895 + 
             11948290440049115966193980207142728549981198918912*\[Omega]^2) - 
           4096*r^8*(217620883535227397774567605002422504092467639181765 + 
             30076431316256200800293603202053083604081090451397*\[Omega]^2) + 
           1280*r^10*(52130395954856595234707683972425819273670771083611 + 
             33920418752229708320678069397123929782546973361548*\[Omega]^2) + 
           7168*r^6*(730921550831866431044010377216246356708696218203725 + 
             128336719779195190191176606331966208005148064239248*
              \[Omega]^2)))/
         (275920740760171333451956345012948971053545012500000000000000*
          r^24) + (\[Alpha]1^2*
          (12262164760939624913142802526636413648191956408126668800000 - 
           6237734744543423058217915118895007266370980312885755904000*r + 
           1626099682416227241343039739775153788775584347542257664000*r^2 - 
           554265641866101165*r^22*(-115240395979391623661790156305995625 + 
             5229354265277250048560788386394218*\[Omega]^2) + 
           911996119894860*r^21*(-280149402625901037121811869979875364375 + 
             12544883949379605265754447913060874752*\[Omega]^2) - 
           295088829235200*r^3*(3138642120593254487502563542167230278016091 + 
             98598546591855695563309179893635139734528*\[Omega]^2) - 
           11334072204*r^20*(-31192238445202100071292603270582437754820075 + 
             1368110718979942131832016383867231444542106*\[Omega]^2) + 
           1704371760*r^19*(-125442256676765959452745800232406800132724795 + 
             4643566803084323145964571341811399314464004*\[Omega]^2) + 
           1352676*r^18*(26175988185378735909889214955963823259218680045 + 
             788497915380201136210863397956501409450850116*\[Omega]^2) - 
           901784*r^17*(-114384886183303219410287130574949869021383719535 + 
             25955705787756352422491497619048133819191115472*\[Omega]^2) - 
           1187840*r^12*(5326479540775113031954047243823044779595448271 + 
             100565888679842285573200113846618687949508409651*\[Omega]^2) + 
           296960*r^11*(-5068431339573098383159790090415708171010602145697 + 
             368357018028384707990842723743294905711020529444*\[Omega]^2) - 
           61248*r^13*(-817225447777122829928064250601279078547062004695 + 
             726007792333734124753376303130178399785466485328*\[Omega]^2) - 
           8352*r^15*(-30497850397319240087247255988818134882247744573885 + 
             1526452520961655325204801505636452551387967108656*\[Omega]^2) + 
           6422528*r^4*(-29936063159304123146759603372107065413503649033875 + 
             3853325109960220321203281102382120164810389389696*\[Omega]^2) - 
           81920*r^9*(-109838839962208372179757426329183338151068427789237 + 
             4268574413574283961830787200426393396575954086750*\[Omega]^2) + 
           4640*r^14*(-17564173278801970012857459552473831962137550227031 + 
             8684383436546427247115975342601464646312473160336*\[Omega]^2) + 
           57344*r^5*(2955899988691416043851775894978726712303635990236925 + 
             13794582765835754940936538079050881120621448121424*\[Omega]^2) + 
           464*r^16*(-536102932418791312748286143929481159568921800976105 + 
             15694172217237046568993020641918552699163197450388*\[Omega]^2) + 
           28672*r^6*(1625794499587412151359976611707711951028467630490375 + 
             271450961001317058023646181790951937644134545327456*
              \[Omega]^2) + 1024*r^10*
            (953194977176322779040612901608658937517591354199375 + 
             392353980506982744891693994450689905284277195429442*
              \[Omega]^2) - 2048*r^8*
            (4067450571875219469661949153736523379661009283693495 + 
             510717000167038045859072087551543840821542990857084*
              \[Omega]^2) + 4096*r^7*
            (-9464369943080048103429146566060813458803172295910445 + 
             515336967658487486066626485118942772535135197735728*
              \[Omega]^2)))/
         (2345326296461456334341628932610066253955132606250000000000000*
          r^24)) + 
      c^14*((\[Lambda]ev*
          (-1867792152204250431257974306958283030317660897280000 + 
           716856194406794082513656439383896915752528261939200*r - 
           261904909077734549832589030192487934590025052979200*r^2 + 
           3394166702309227845*r^22*(-94231496755739264006287125 + 
             1345046189964362953754261*\[Omega]^2) - 13576666809236911380*
            r^21*(-94231496755739264006287125 + 1380839363219346888022652*
              \[Omega]^2) + 3265969244538*r^20*
            (-808454292602924984037330870056925 + 
             14711152927952326324243634053867*\[Omega]^2) - 
           3265969244538*r^19*(-1263901606694233162650395238605625 + 
             28187747059999021059470729468308*\[Omega]^2) - 
           14563965416*r^17*(-395577403739330059338843712945297365 + 
             8710453052474484151286821462143668*\[Omega]^2) + 
           10922974062*r^18*(-487937342978959514195765646111594815 + 
             9897834733814580484909117621805364*\[Omega]^2) + 
           2560697216*r^13*(139668089478809297824727273560328555 + 
             192313191248069941783662771631687804*\[Omega]^2) + 
           240065364*r^16*(-20599621102386657206250958367459992135 + 
             204034546642206203210635555069797476*\[Omega]^2) - 
           320087152*r^15*(-9552658966321462017820347662336867275 + 
             238129507569651469738132058075633908*\[Omega]^2) + 
           457267360*r^14*(-2491805723743650662324865446815081713 + 
             1649979451195192195278815308339086878*\[Omega]^2) + 
           750632960*r^3*(122694834955662881510497900008159189167705 + 
             653899537829388893267576615130229853568*\[Omega]^2) - 
           2006816*r^12*(3456309938952454926058939923448004626875 + 
             834228323246959836761788388863192914248*\[Omega]^2) - 
           1146752*r^11*(-36280671653641687752847609512686616422145 + 
             3785620858630903994728552435697845075976*\[Omega]^2) + 
           69632*r^9*(-7161124580436527151148775749222127574246865 + 
             201253328281231890488736815676051109275817*\[Omega]^2) + 
           450560*r^6*(-9209291142855603796087852190720958025059681 + 
             302001727465065083207796154100768673671327*\[Omega]^2) + 
           458752*r^5*(-31218302996844283720474570230171495483915325 + 
             452074942911736672120140391320528890131127*\[Omega]^2) + 
           1792*r^10*(-8225946616738376630364584846102248846572295 + 
             3483331572992964149842367265309749088737724*\[Omega]^2) - 
           3584*r^8*(-162304601254519838625401788369441139498548385 + 
             6783253140971674854879470260254867611525188*\[Omega]^2) - 
           2048*r^7*(-1398506179565648160700978439001580681876939935 + 
             22169585101695067422108572084313187293867484*\[Omega]^2) + 
           28672*r^4*(757593287254574594277191845191484927350475575 + 
             23072631530373871163465241397228273345359616*\[Omega]^2)))/
         (1191209746010418638735246699563894778533300781250000000*r^24) - 
        (\[Alpha]2^2*
          (430520526550341436132872315081908184773261057323209169305600000 - 
           228506167348755098949408444597932519807094522500895874351104000*
            r + 
           53111314053683573708846747639947188456496139192507623578009600*
            r^2 + 257956669375501316220*r^22*
            (-12023708597330678396692572435382777725 + 
             155271742457845045554832300267064509*\[Omega]^2) - 
           2462900066998551180*r^21*
            (-5037306815438609564306877353450295876100 + 
             63787504293678260889775255685530478841*\[Omega]^2) + 
           82737887528296*r^20*
            (-266596565861895052012392845034233686660043475 + 
             4501372369370835986580646552656552856243208*\[Omega]^2) - 
           2799402209604*r^19*
            (-9732501064609909417787808153112016634728916225 + 
             187945465238326564036378288978313463755712964*\[Omega]^2) + 
           390719468339200*r^3*
            (-75122177906844901017530563215714030788769655189 + 
             472726833605470669248313654025559090482711136*\[Omega]^2) + 
           800217880*r^14*
            (-2253572553413783427474583229271069619996969749041 + 
             653696003726464628759197809906077809689425563296*\[Omega]^2) - 
           200054470*r^17*
            (-125658190535396919232843802085694831078414867394619 + 
             1563645773178091832384706272493811059280299290840*\[Omega]^2) + 
           228633680*r^16*
            (-78248048031835138514899561009487028801638222702337 + 
             1598990992098819491346347610919273009713358890836*\[Omega]^2) + 
           160545280*r^11*
            (-98602642749049400991173221348870243467957942650689 + 
             6571125136109602451336105246407528865897231997864*\[Omega]^2) + 
           22863368*r^15*
            (372982628503907114187941962568439631955756250853795 + 
             8283719616980397359336179370837790909682169712288*\[Omega]^2) + 
           20005447*r^18*
            (-1412712801018851095695896555914720746336474368796005 + 
             32035997261930860684110412078987364296614265539112*\[Omega]^2) - 
           4156976*r^13*
            (-192651663209485594857719976434038505895013242471095 + 
             221487108557337061411668855621294962980428925690656*
              \[Omega]^2) - 2293504*r^12*
            (2086538491101286447381933498504449979315035937387175 + 
             1839998121623880970127596796187842964358846620215776*
              \[Omega]^2) + 229605376*r^4*
            (-21910096625253748236755452242824101381290244245028775 + 
             3787489326380073482971985520714182739972324854483928*
              \[Omega]^2) + 14350336*r^5*
            (374019602502188767992143640439154780424851752663659775 + 
             14303823042651874812915116281693230571410332903553776*
              \[Omega]^2) + 78848*r^7*
            (-13983375664273756506293886860237522098200551863526968595 + 
             299996449408580610248167905655357434356752749029404816*
              \[Omega]^2) + 78848*r^6*
            (14751742421899066356521427323683283391309546045188138725 + 
             2975459831953032121787381595711137446583864139484720976*
              \[Omega]^2) - 11264*r^8*
            (13606505887625139426883946453185518631263687736444910765 + 
             3358068205864896295650573449062833412539370406319078736*
              \[Omega]^2) - 512*r^9*
            (-397536287870916319330001969611446556828833534670304568415 + 
             4920843901024954246730434066824990893036265689283951252*
              \[Omega]^2) + 1280*r^10*
            (4222712978404852353017430491926737414956134750929744979 + 
             9395593154304826482794686460400038426268459066254346412*
              \[Omega]^2)))/(237927489460273591478122401140959696298113315072\
5468750000000000000*r^24) + (\[Alpha]1^2*
          (1847362866767245112155519345508725719626983659068150356377600000 - 
           978124820755676172425833410328778133180350868626441961996288000*
            r + 
           229587973457682810521212853634566575826805632754892906876108800*
            r^2 - 3394166702309227845*r^22*
            (-3722989954987781622836212690190318479875 + 
             44236074987594604129718329638455548427*\[Omega]^2) + 
           5584807408159980*r^21*
            (-9050588580575297125114833049852664224576125 + 
             106119493716497429856450341823677435126528*\[Omega]^2) - 
           20684471882074*r^20*
            (-3673216097030426312115440635611284977019628825 + 
             50724754100089207354907246943462870044778926*\[Omega]^2) + 
           2810174637670400*r^3*
            (-45204375277645016024503689306178298968400615641 + 
             283528563344930195901282830006770928003414016*\[Omega]^2) + 
           777611724890*r^19*
            (-77479525776970661291837106948168264649073505555 + 
             1412367421548700022496251268087278655394383968*\[Omega]^2) - 
           45726736*r^15*
            (-1229691296901238386748504715684885925967768772584615 + 
             2440318856593852062388798346043283623743811131632*\[Omega]^2) - 
           80021788*r^18*
            (-249470942935986725234062955231897635649655229723205 + 
             4739592290528833088076244018879082171221455904038*\[Omega]^2) + 
           550440960*r^11*
            (-141992496340586741269190535917170832805817133986909 + 
             8670216424637959188797654608117672905921220652011*\[Omega]^2) + 
           91453472*r^16*
            (-619605797652769568635099799718491669205347355773195 + 
             10570761838703900471254507369542082402196498760671*\[Omega]^2) - 
           160043576*r^17*
            (-165026420151823891979468684570717118275019546269555 + 
             11323713965653063148194315654985655129790048609888*\[Omega]^2) + 
           249418560*r^14*
            (-99488202700115884103078881012216880388773435876173 + 
             15258297980939961198459200566775053055538005683272*\[Omega]^2) - 
           131876480*r^12*
            (112400739359504798114089230608973010443554793471151 + 
             109267428018334235014514123696451495667737874667320*
              \[Omega]^2) - 16627904*r^13*
            (-319704893306124897317090028903398810612189535895105 + 
             122431971365809455257371298048427156810846048129056*
              \[Omega]^2) + 975822848*r^5*
            (23750748724034707514816219900903682440240717554206075 + 
             908616134815446436492190029317632880501159555626432*
              \[Omega]^2) + 150126592*r^4*
            (-148131754352223838126738312203335163997507891904281925 + 
             24636342867745172445398276634201529620052066081987584*
              \[Omega]^2) + 1949696*r^6*
            (2670019087189281070186417637872736314016745830818872275 + 
             511689769297508168098867201354279883262418587077148942*
              \[Omega]^2) - 10240*r^9*
            (-91388832553997807574450624169798657264335362696454265787 + 
             1056594484306507869289680105103897864504782668747636240*
              \[Omega]^2) + 2048*r^7*
            (-2353583788701328422246521600226289370815129346766976733405 + 
             49189243365438360714642388639668382974867264745332117136*
              \[Omega]^2) - 2048*r^8*
            (362361924705035231392965448038011860977449048202122485515 + 
             78056027688693948364790613404677790427525399944690910914*
              \[Omega]^2) + 512*r^10*
            (52483075061084458047313172541120584184153947938838579975 + 
             96341137025980794736010119857697976177859610001111495694*
              \[Omega]^2)))/(101119183020616276378202020484907870926698158905\
83242187500000000000*r^24)))), (-2701189182865920742195200*\[Alpha]1^2 - 
   773841126693907464192000*\[Lambda]ev - 4880860291670587677573120*
    \[Alpha]1^2*\[Chi]^2 + 4196193038641805160960000*\[Alpha]2^2*\[Chi]^2 - 
   2413603033378233016320000*\[Lambda]ev*\[Chi]^2 - 
   1619288263154597677424640*\[Alpha]1^2*\[Chi]^4 + 
   3232218696564230147174400*\[Alpha]2^2*\[Chi]^4 - 
   1626277292541945179136000*\[Lambda]ev*\[Chi]^4 + 
   343035070097188487715840*\[Alpha]1^2*\[Chi]^6 + 
   3343852314640916284377600*\[Alpha]2^2*\[Chi]^6 - 
   1329816763662354519552000*\[Lambda]ev*\[Chi]^6 + 
   1780763466692744931271680*\[Alpha]1^2*\[Chi]^8 + 
   3696256758183955460352000*\[Alpha]2^2*\[Chi]^8 - 
   1180422588187175389056000*\[Lambda]ev*\[Chi]^8 + 
   2916331745523103580115200*\[Alpha]1^2*\[Chi]^10 + 
   4093831530378845466299920*\[Alpha]2^2*\[Chi]^10 - 
   1092426920316627255360000*\[Lambda]ev*\[Chi]^10 + 
   3848713272266344413500600*\[Alpha]1^2*\[Chi]^12 + 
   4478612747576837116378840*\[Alpha]2^2*\[Chi]^12 - 
   1035249471721660227832800*\[Lambda]ev*\[Chi]^12 + 
   4633290866681051449330595*\[Alpha]1^2*\[Chi]^14 + 
   4833243384506775622501847*\[Alpha]2^2*\[Chi]^14 - 
   995495048261360620974000*\[Lambda]ev*\[Chi]^14)/5586165633321644507136000}


==> anc/Potentials/Vl1m0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(6*c^4*(-2 + r))/(875*r^3) - (8*c^6*(-2 + r))/(65625*r^3) - 
  (458*c^8*(-2 + r))/(58953125*r^3) + (100336*c^10*(-2 + r))/
   (287396484375*r^3) + (44433868*c^12*(-2 + r))/(5703383232421875*r^3) - 
  (35961808*c^14*(-2 + r))/(44394466552734375*r^3) - 
  (4 + 2*r - 2*r^2 + r^4*\[Omega]^2)/r^4 + 
  \[Chi]^2*((-12*c^2*(-2 + r)*\[Omega]^2)/(875*r^3) + 
    (c^10*(3318613200 + 177735472*r*\[Omega]^2 - 88867736*r^2*\[Omega]^2))/
     (9505638720703125*r^4) + 
    (2*c^4*(75 - 4*r*\[Omega]^2 + 2*r^2*\[Omega]^2))/(21875*r^4) + 
    (8*c^6*(-2695 - 458*r*\[Omega]^2 + 229*r^2*\[Omega]^2))/(176859375*r^4) - 
    (c^8*(446550 - 50168*r*\[Omega]^2 + 25084*r^2*\[Omega]^2))/
     (57479296875*r^4) + (4*c^12*(23605492375 - 5726917924*r*\[Omega]^2 + 
       2863458962*r^2*\[Omega]^2))/(12119689368896484375*r^4) + 
    (16*c^14*(-1728061690329975 - 693892465438*r*\[Omega]^2 + 
       346946232719*r^2*\[Omega]^2))/(34132378177388946533203125*r^4) + 
    (30 - 4*r^2*\[Omega]^2 - 8*r^3*\[Omega]^2)/(5*r^5)) + 
  \[Chi]^10*((3*c^2*(12 - 14*r + 10*r^2 - 5*r^3)*\[Omega]^2)/(7000*r^7) + 
    (c^4*(900 - 24*r*(75 + 2*\[Omega]^2) - 10*r^3*(105 + 4*\[Omega]^2) + 
       5*r^4*(105 + 4*\[Omega]^2) + 2*r^2*(825 + 28*\[Omega]^2)))/
     (700000*r^8) + (3360 - 4800*r - 70*r^7*\[Omega]^2 + 
      r^2*(3420 - 96*\[Omega]^2) + r^4*(350 - 80*\[Omega]^2) - 
      35*r^5*(-1 + 8*\[Omega]^2) - 8*r^3*(185 + 36*\[Omega]^2))/(640*r^9) + 
    (c^6*(-32340 + r*(64680 - 5496*\[Omega]^2) + 
       r^3*(37730 - 4580*\[Omega]^2) + 14*r^2*(-4235 + 458*\[Omega]^2) + 
       5*r^4*(-3773 + 458*\[Omega]^2)))/(1414875000*r^8) + 
    (c^8*(-2679300 + 24*r*(223275 + 12542*\[Omega]^2) + 
       10*r^3*(312585 + 25084*\[Omega]^2) - 
       5*r^4*(312585 + 25084*\[Omega]^2) - 
       2*r^2*(2456025 + 175588*\[Omega]^2)))/(1839337500000*r^8) + 
    (c^10*(2488959900 + r^2*(4563093150 - 155518538*\[Omega]^2) + 
       r^4*(1451893275 - 55542335*\[Omega]^2) + 
       12*r*(-414826650 + 11108467*\[Omega]^2) + 
       10*r^3*(-290378655 + 11108467*\[Omega]^2)))/(38022554882812500*r^8) + 
    (c^12*(283265908500 - 70*r^3*(4721098475 + 818131132*\[Omega]^2) + 
       35*r^4*(4721098475 + 818131132*\[Omega]^2) - 
       24*r*(23605492375 + 2863458962*\[Omega]^2) + 
       r^2*(519320832250 + 80176850936*\[Omega]^2)))/
     (193915029902343750000*r^8) + 
    (c^14*(-20736740283959700 + r*(41473480567919400 - 
         8326709585256*\[Omega]^2) + r^3*(24192863664619650 - 
         6938924654380*\[Omega]^2) + 14*r^2*(-2715525513375675 + 
         693892465438*\[Omega]^2) + 5*r^4*(-2419286366461965 + 
         693892465438*\[Omega]^2)))/(136529512709555786132812500*r^8)) + 
  \[Chi]^4*((-12*c^2*\[Omega]^2)/(875*r^4) + 
    (c^8*(446550 - 223275*r - 25084*r*\[Omega]^2))/(57479296875*r^5) + 
    (-160 + 50*r - 10*r^4*\[Omega]^2 + r^2*(5 - 12*\[Omega]^2))/(20*r^6) + 
    (c^4*(-150 + r*(75 + 4*\[Omega]^2)))/(21875*r^5) + 
    (4*c^6*(5390 + r*(-2695 + 458*\[Omega]^2)))/(176859375*r^5) - 
    (8*c^10*(414826650 + r*(-207413325 + 11108467*\[Omega]^2)))/
     (9505638720703125*r^5) + 
    (2*c^12*(-47210984750 + r*(23605492375 + 5726917924*\[Omega]^2)))/
     (12119689368896484375*r^5) + 
    (8*c^14*(3456123380659950 + r*(-1728061690329975 + 
         693892465438*\[Omega]^2)))/(34132378177388946533203125*r^5)) + 
  \[Chi]^6*((-6*c^2*(-2 + r)*\[Omega]^2)/(875*r^5) + 
    (300 - 200*r - 10*r^5*\[Omega]^2 + r^3*(5 - 32*\[Omega]^2) + 
      r^2*(50 - 16*\[Omega]^2))/(40*r^7) + 
    (c^4*(150 - 2*r*(75 + 4*\[Omega]^2) + r^2*(75 + 4*\[Omega]^2)))/
     (43750*r^6) + (2*c^6*(-5390 + r*(5390 - 916*\[Omega]^2) + 
       r^2*(-2695 + 458*\[Omega]^2)))/(176859375*r^6) + 
    (c^8*(-446550 - r^2*(223275 + 25084*\[Omega]^2) + 
       r*(446550 + 50168*\[Omega]^2)))/(114958593750*r^6) + 
    (c^10*(1659306600 + r^2*(829653300 - 44433868*\[Omega]^2) + 
       8*r*(-207413325 + 11108467*\[Omega]^2)))/(9505638720703125*r^6) + 
    (c^12*(47210984750 - 2*r*(23605492375 + 5726917924*\[Omega]^2) + 
       r^2*(23605492375 + 5726917924*\[Omega]^2)))/(12119689368896484375*
      r^6) + (4*c^14*(-3456123380659950 + r*(3456123380659950 - 
         1387784930876*\[Omega]^2) + r^2*(-1728061690329975 + 
         693892465438*\[Omega]^2)))/(34132378177388946533203125*r^6)) + 
  \[Chi]^12*((-3*c^2*(12 - 24*r + 22*r^2 - 14*r^3 + 7*r^4)*\[Omega]^2)/
     (14000*r^8) + (c^4*(-2400 + 96*r*(50 + \[Omega]^2) - 
       14*r^4*(225 + 8*\[Omega]^2) + 7*r^5*(225 + 8*\[Omega]^2) - 
       12*r^2*(525 + 16*\[Omega]^2) + 2*r^3*(2625 + 88*\[Omega]^2)))/
     (2800000*r^9) - (10240 - 18400*r + 210*r^8*\[Omega]^2 + 
      24*r^3*(-455 + 16*\[Omega]^2) + 14*r^5*(-75 + 16*\[Omega]^2) + 
      8*r^2*(2195 + 36*\[Omega]^2) + 16*r^4*(280 + 73*\[Omega]^2) + 
      7*r^6*(-15 + 124*\[Omega]^2))/(2560*r^10) + 
    (c^6*(86240 + r^2*(226380 - 21984*\[Omega]^2) + 
       16*r*(-10780 + 687*\[Omega]^2) + 22*r^3*(-8575 + 916*\[Omega]^2) - 
       14*r^4*(-8085 + 916*\[Omega]^2) + 7*r^5*(-8085 + 916*\[Omega]^2)))/
     (5659500000*r^9) + (c^8*(7144800 - 96*r*(148850 + 6271*\[Omega]^2) + 
       14*r^4*(669825 + 50168*\[Omega]^2) - 
       7*r^5*(669825 + 50168*\[Omega]^2) + 
       12*r^2*(1562925 + 100336*\[Omega]^2) - 
       2*r^3*(7814625 + 551848*\[Omega]^2)))/(7357350000000*r^9) + 
    (c^10*(-6637226400 + r^3*(14518932750 - 488772548*\[Omega]^2) - 
       24*r*(-553102200 + 11108467*\[Omega]^2) + 
       14*r^4*(-622239975 + 22216934*\[Omega]^2) - 
       7*r^5*(-622239975 + 22216934*\[Omega]^2) + 
       12*r^2*(-1451893275 + 44433868*\[Omega]^2)))/
     (152090219531250000*r^9) + 
    (c^12*(-755375756000 - 84*r^2*(23605492375 + 3272524528*\[Omega]^2) + 
       32*r*(47210984750 + 4295188443*\[Omega]^2) - 
       14*r^4*(70816477125 + 11453835848*\[Omega]^2) + 
       7*r^5*(70816477125 + 11453835848*\[Omega]^2) + 
       14*r^3*(118027461875 + 17998884904*\[Omega]^2)))/
     (775660119609375000000*r^9) + 
    (c^14*(55297974090559200 + r^2*(145157181987717900 - 
         33306838341024*\[Omega]^2) + r^4*(72578590993858950 - 
         19428989032264*\[Omega]^2) + 48*r*(-2304082253773300 + 
         346946232719*\[Omega]^2) + 22*r^3*(-5498378105595375 + 
         1387784930876*\[Omega]^2) + 7*r^5*(-5184185070989925 + 
         1387784930876*\[Omega]^2)))/(546118050838223144531250000*r^9)) + 
  \[Chi]^8*((-3*c^2*(2 - 2*r + r^2)*\[Omega]^2)/(875*r^6) + 
    (-2160 + 2160*r - 50*r^6*\[Omega]^2 + r^4*(25 - 188*\[Omega]^2) + 
      r^3*(250 - 64*\[Omega]^2) - 16*r^2*(65 + 6*\[Omega]^2))/(320*r^8) + 
    (c^4*(-900 - 2*r^2*(375 + 16*\[Omega]^2) + r^3*(375 + 16*\[Omega]^2) + 
       2*r*(525 + 16*\[Omega]^2)))/(350000*r^7) + 
    (c^6*(32340 + r^2*(26950 - 3664*\[Omega]^2) + 
       r^3*(-13475 + 1832*\[Omega]^2) + r*(-37730 + 3664*\[Omega]^2)))/
     (707437500*r^7) + (c^8*(2679300 - r^3*(1116375 + 100336*\[Omega]^2) - 
       2*r*(1562925 + 100336*\[Omega]^2) + 
       r^2*(2232750 + 200672*\[Omega]^2)))/(919668750000*r^7) + 
    (c^10*(-2488959900 + r*(2903786550 - 88867736*\[Omega]^2) + 
       r^3*(1037066625 - 44433868*\[Omega]^2) + 
       r^2*(-2074133250 + 88867736*\[Omega]^2)))/(19011277441406250*r^7) + 
    (c^12*(-283265908500 + 14*r*(23605492375 + 3272524528*\[Omega]^2) - 
       2*r^2*(118027461875 + 22907671696*\[Omega]^2) + 
       r^3*(118027461875 + 22907671696*\[Omega]^2)))/
     (96957514951171875000*r^7) + 
    (c^14*(20736740283959700 + r^2*(17280616903299750 - 
         5551139723504*\[Omega]^2) + r^3*(-8640308451649875 + 
         2775569861752*\[Omega]^2) + r*(-24192863664619650 + 
         5551139723504*\[Omega]^2)))/(68264756354777893066406250*r^7)) + 
  \[Chi]^14*((-3*c^2*(-32 + 64*r - 84*r^2 + 70*r^3 - 42*r^4 + 21*r^5)*
      \[Omega]^2)/(56000*r^9) + (c^4*(2400 - 32*r*(225 + 4*\[Omega]^2) - 
       48*r^3*(225 + 7*\[Omega]^2) - 6*r^5*(825 + 28*\[Omega]^2) + 
       3*r^6*(825 + 28*\[Omega]^2) + 10*r^4*(855 + 28*\[Omega]^2) + 
       4*r^2*(2475 + 64*\[Omega]^2)))/(5600000*r^10) - 
    (-14400 + 32640*r + 330*r^9*\[Omega]^2 + 256*r^2*(-150 + \[Omega]^2) + 
      120*r^5*(59 + 18*\[Omega]^2) + 12*r^4*(-1485 + 56*\[Omega]^2) + 
      6*r^6*(-275 + 56*\[Omega]^2) + 8*r^3*(3855 + 136*\[Omega]^2) + 
      3*r^7*(-55 + 464*\[Omega]^2))/(5120*r^11) + 
    (c^6*(-86240 - 168*r^3*(-2310 + 229*\[Omega]^2) - 
       32*r*(-8085 + 458*\[Omega]^2) + 70*r^4*(-4389 + 458*\[Omega]^2) - 
       42*r^5*(-4235 + 458*\[Omega]^2) + 21*r^6*(-4235 + 458*\[Omega]^2) + 
       4*r^2*(-88935 + 7328*\[Omega]^2)))/(11319000000*r^10) + 
    (c^8*(-7144800 + 32*r*(669825 + 25084*\[Omega]^2) + 
       48*r^3*(669825 + 43897*\[Omega]^2) + 
       6*r^5*(2456025 + 175588*\[Omega]^2) - 
       3*r^6*(2456025 + 175588*\[Omega]^2) - 
       10*r^4*(2545335 + 175588*\[Omega]^2) - 
       4*r^2*(7368075 + 401344*\[Omega]^2)))/(14714700000000*r^10) + 
    (c^10*(6637226400 + r^2*(27378558900 - 710941888*\[Omega]^2) + 
       r^6*(6844639725 - 233277807*\[Omega]^2) + 
       32*r*(-622239975 + 11108467*\[Omega]^2) + 
       84*r^3*(-355565700 + 11108467*\[Omega]^2) - 
       70*r^4*(-337787415 + 11108467*\[Omega]^2) + 
       42*r^5*(-325935225 + 11108467*\[Omega]^2)))/
     (304180439062500000*r^10) + 
    (c^12*(755375756000 - 32*r*(70816477125 + 5726917924*\[Omega]^2) - 
       48*r^3*(70816477125 + 10022106367*\[Omega]^2) - 
       6*r^5*(259660416125 + 40088425468*\[Omega]^2) + 
       3*r^6*(259660416125 + 40088425468*\[Omega]^2) + 
       10*r^4*(269102613075 + 40088425468*\[Omega]^2) + 
       4*r^2*(778981248375 + 91630686784*\[Omega]^2)))/
     (1551320239218750000000*r^10) + 
    (c^14*(-55297974090559200 - 168*r^3*(-1481195734568550 + 
         346946232719*\[Omega]^2) - 32*r*(-5184185070989925 + 
         693892465438*\[Omega]^2) + 70*r^4*(-2814271895680245 + 
         693892465438*\[Omega]^2) - 42*r^5*(-2715525513375675 + 
         693892465438*\[Omega]^2) + 21*r^6*(-2715525513375675 + 
         693892465438*\[Omega]^2) + 4*r^2*(-57026035780889175 + 
         11102279447008*\[Omega]^2)))/(1092236101676446289062500000*r^10)) + 
  \[Mu]*(c^6*((-8936*(-2 + r)^2*\[Alpha]1^2)/(75796875*r^4) - 
      (512*(-2 + r)^2*\[Lambda]ev)/(15159375*r^4)) + 
    c^8*((-511586*(-2 + r)^2*\[Alpha]1^2)/(68090859375*r^4) - 
      (29312*(-2 + r)^2*\[Lambda]ev)/(13618171875*r^4)) + 
    c^14*((-40169339536*(-2 + r)^2*\[Alpha]1^2)/(51275608868408203125*r^4) - 
      (2301555712*(-2 + r)^2*\[Lambda]ev)/(10255121773681640625*r^4)) + 
    c^12*((49632630556*(-2 + r)^2*\[Alpha]1^2)/(6587407633447265625*r^4) + 
      (2843767552*(-2 + r)^2*\[Lambda]ev)/(1317481526689453125*r^4)) + 
    c^10*((112075312*(-2 + r)^2*\[Alpha]1^2)/(331942939453125*r^4) + 
      (6421504*(-2 + r)^2*\[Lambda]ev)/(66388587890625*r^4)) + 
    c^4*((2234*(-2 + r)^2*\[Alpha]1^2)/(336875*r^4) + 
      (128*(-2 + r)^2*\[Lambda]ev)/(67375*r^4)) - 
    (8*\[Lambda]ev*(39312 - 35336*r + 7800*r^2 + 2*r^3 + 
       r^4*(1 - 966*\[Omega]^2) + 8*r^7*(5 + 2*\[Omega]^2) + 
       14*r^5*(-8 + 3*\[Omega]^2) + 4*r^8*(-4 + 3*\[Omega]^2) + 
       r^6*(42 + 25*\[Omega]^2)))/(231*r^10) + 
    (\[Alpha]1^2*(322560 - 217280*r + 2400*r^2 - 9808*r^3 + 
       r^8*(2234 - 1098*\[Omega]^2) + 14*r^5*(1117 + 1392*\[Omega]^2) - 
       r^7*(5585 + 1464*\[Omega]^2) + 8*r^4*(1697 + 4340*\[Omega]^2) + 
       r^6*(-6153 + 11380*\[Omega]^2)))/(1155*r^10) + 
    \[Chi]^2*((\[Lambda]ev*(3228825600 - 2744313600*r + 568215200*r^2 + 
         355040*r^3 + r^10*(181650 - 176008*\[Omega]^2) + 
         21*r^9*(-21625 + 68*\[Omega]^2) + 
         7*r^8*(-62235 + 20872*\[Omega]^2) + 
         48*r^6*(-17689 + 21215*\[Omega]^2) - 
         504*r^4*(-389 + 72982*\[Omega]^2) + 
         16*r^5*(6706 + 142319*\[Omega]^2) + 
         2*r^7*(839615 + 201312*\[Omega]^2)))/(105105*r^12) + 
      (\[Alpha]2^2*(4649508864 - 3349285632*r + 61084800*r^2 + 33187840*r^3 + 
         2120*r^6*(-1288 + 23601*\[Omega]^2) + 
         70*r^10*(-72185 + 59044*\[Omega]^2) - 
         7*r^8*(-1772225 + 218548*\[Omega]^2) + 
         7*r^9*(1804625 + 228228*\[Omega]^2) + 
         224*r^4*(543190 + 1378377*\[Omega]^2) - 
         2*r^7*(17685325 + 3424776*\[Omega]^2) + 
         16*r^5*(-341320 + 8647551*\[Omega]^2)))/(1681680*r^12) + 
      (\[Alpha]1^2*(-309967257600 + 211418928000*r - 6277286400*r^2 - 
         1440644800*r^3 + r^5*(483589960 - 4761379200*\[Omega]^2) + 
         574*r^8*(-1103825 + 146974*\[Omega]^2) + 
         278*r^7*(10776325 + 1053744*\[Omega]^2) - 
         7280*r^4*(784423 + 1932840*\[Omega]^2) - 
         70*r^10*(-3935765 + 4560316*\[Omega]^2) + 
         7*r^9*(-98394125 + 8501292*\[Omega]^2) - 
         10*r^6*(243681277 + 98852400*\[Omega]^2)))/(78828750*r^12) + 
      c^4*((2*(-2 + r)*\[Lambda]ev*(3228825600 - 593033280*r - 18895040*r^2 - 
           9538720*r^3 - 42*r^8*(194625 + 3842*\[Omega]^2) + 
           21*r^9*(194625 + 6086*\[Omega]^2) - 56*r^7*(-62015 + 
             20196*\[Omega]^2) - 40*r^6*(13447 + 111672*\[Omega]^2) - 
           64*r^4*(71846 + 567567*\[Omega]^2) - 
           8*r^5*(242557 + 1692900*\[Omega]^2)))/(1379503125*r^12) - 
        ((-2 + r)*\[Alpha]2^2*(-4649508864 + 2365735680*r + 1059341760*r^2 + 
           406304160*r^3 + 126*r^8*(-1804625 + 23752*\[Omega]^2) + 
           105*r^9*(1082775 + 39242*\[Omega]^2) - 
           56*r^7*(-490525 + 269838*\[Omega]^2) - 
           240*r^6*(-41566 + 337335*\[Omega]^2) - 
           120*r^5*(108346 + 1432233*\[Omega]^2) - 
           64*r^4*(776975 + 3405402*\[Omega]^2)))/(11036025000*r^12) + 
        ((-2 + r)*\[Alpha]1^2*(-309967257600 + 157390195200*r + 
           62305699200*r^2 + 21537460800*r^3 + 105*r^9*(59036475 + 
             1903088*\[Omega]^2) - 2160*r^6*(768341 + 3611640*\[Omega]^2) - 
           126*r^8*(98394125 + 3951468*\[Omega]^2) - 
           1440*r^5*(2433214 + 9981345*\[Omega]^2) - 
           320*r^4*(20815633 + 54864810*\[Omega]^2) - 
           28*r^7*(-292619075 + 79403616*\[Omega]^2)))/(517313671875*r^12)) + 
      c^2*((-4*(-2 + r)*\[Lambda]ev*(538137600 - 124191480*r - 2528200*r^2 - 
           1257020*r^3 - 26894*r^8*\[Omega]^2 + 21301*r^9*\[Omega]^2 - 
           119*r^7*(-895 + 1584*\[Omega]^2) - 
           5*r^6*(13447 + 148896*\[Omega]^2) - 
           16*r^4*(37309 + 378378*\[Omega]^2) - 
           r^5*(248101 + 2257200*\[Omega]^2)))/(6131125*r^12) + 
        ((-2 + r)*\[Alpha]2^2*(-774918144 + 338793840*r + 151106040*r^2 + 
           58616260*r^3 + 498792*r^8*\[Omega]^2 + 686735*r^9*\[Omega]^2 - 
           2070*r^5*(931 + 13838*\[Omega]^2) - 60*r^6*(-20783 + 
             224890*\[Omega]^2) - 7*r^7*(-490525 + 359784*\[Omega]^2) - 
           8*r^4*(927965 + 4540536*\[Omega]^2)))/(24524500*r^12) - 
        (4*(-2 + r)*\[Alpha]1^2*(-25830604800 + 11245617600*r + 
           4432869600*r^2 + 1562617400*r^3 - 41490414*r^8*\[Omega]^2 + 
           16652020*r^9*\[Omega]^2 - 12760*r^4*(35069 + 114660*\[Omega]^2) - 
           135*r^6*(768341 + 4815520*\[Omega]^2) - 
           28*r^7*(-2973575 + 6616968*\[Omega]^2) - 
           15*r^5*(15118747 + 79850760*\[Omega]^2)))/(2299171875*r^12)) + 
      c^6*((8*(-2 + r)*\[Lambda]ev*(123233510400 - 13426039200*r - 
           946698208*r^2 - 484922000*r^3 + r^8*(97909350 - 
             6158726*\[Omega]^2) - 84*r^7*(-166933 + 513876*\[Omega]^2) + 
           7*r^9*(-6993525 + 696847*\[Omega]^2) - 
           4*r^6*(7167251 + 42621480*\[Omega]^2) - 
           32*r^4*(7407086 + 43324281*\[Omega]^2) - 
           4*r^5*(25353181 + 129224700*\[Omega]^2)))/(3717760921875*r^12) - 
        ((-2 + r)*\[Alpha]2^2*(-177456254976 + 110448188928*r + 
           49675317984*r^2 + 18812794960*r^3 + r^6*(531712272 - 
             3089988600*\[Omega]^2) + 245*r^9*(-5558245 + 
             641887*\[Omega]^2) + 14*r^8*(194538575 + 8158812*\[Omega]^2) - 
           28*r^7*(-52289965 + 20597634*\[Omega]^2) - 
           180*r^5*(3240566 + 36442373*\[Omega]^2) - 
           32*r^4*(69115643 + 259945686*\[Omega]^2)))/(7435521843750*r^12) + 
        (4*(-2 + r)*\[Alpha]1^2*(-11830416998400 + 7365595641600*r + 
           2929536033600*r^2 + 990662101600*r^3 + 
           r^8*(148496413450 - 19002609612*\[Omega]^2) + 
           385*r^9*(-192852485 + 19809416*\[Omega]^2) - 
           216*r^6*(409525753 + 1378442600*\[Omega]^2) - 
           240*r^5*(754558217 + 2285728005*\[Omega]^2) - 
           28*r^7*(399192365 + 3030571344*\[Omega]^2) - 
           32*r^4*(10387223783 + 20940069150*\[Omega]^2)))/
         (1394160345703125*r^12)) + 
      c^8*((-2*(-2 + r)*\[Lambda]ev*(6749321779200 - 558605550720*r - 
           56177766016*r^2 - 28878015680*r^3 - 224*r^7*(-23818816 + 
             10554093*\[Omega]^2) - 14*r^8*(579398625 + 
             24093182*\[Omega]^2) + 7*r^9*(579398625 + 38165306*\[Omega]^2) - 
           64*r^6*(26974682 + 145894815*\[Omega]^2) - 
           32*r^5*(189973826 + 884681325*\[Omega]^2) - 
           64*r^4*(221289100 + 1186404219*\[Omega]^2)))/
         (1208272299609375*r^12) + ((-2 + r)*\[Alpha]2^2*(-9719023362048 + 
           6435916857216*r + 2898050185728*r^2 + 1093788517760*r^3 + 
           42*r^8*(-5372368625 + 148948792*\[Omega]^2) + 
           35*r^9*(3223421175 + 246086582*\[Omega]^2) - 
           112*r^7*(-787194520 + 282025683*\[Omega]^2) - 
           120*r^5*(280148092 + 2993844381*\[Omega]^2) - 
           48*r^6*(-667051168 + 3525712975*\[Omega]^2) - 
           128*r^4*(993392369 + 3559212657*\[Omega]^2)))/
         (9666178396875000*r^12) - ((-2 + r)*\[Alpha]1^2*(-647934890803200 + 
           429475811520000*r + 171031416240000*r^2 + 57493812766400*r^3 - 
           3456*r^6*(1541292046 + 4718457175*\[Omega]^2) + 
           35*r^9*(175751586075 + 11934264848*\[Omega]^2) - 
           42*r^8*(292919310125 + 24779655828*\[Omega]^2) - 
           1200*r^5*(9022721813 + 25037205798*\[Omega]^2) - 
           28*r^7*(-395867001745 + 165980025312*\[Omega]^2) - 
           64*r^4*(307885485463 + 573428705850*\[Omega]^2)))/
         (453102112353515625*r^12)) + 
      c^10*((-8*(-2 + r)*\[Lambda]ev*(17933651313177600 + 208866457655520*r - 
           190741055432800*r^2 - 98955275581520*r^3 + 
           r^8*(45211956583500 - 896253334494*\[Omega]^2) + 
           21*r^9*(-1076475156750 + 33803065081*\[Omega]^2) - 
           28*r^7*(173513139565 + 224346599532*\[Omega]^2) - 
           20*r^6*(304195196683 + 1240504726824*\[Omega]^2) - 
           32*r^4*(1529540266742 + 6304799289789*\[Omega]^2) - 
           4*r^5*(5295583702969 + 18805523784300*\[Omega]^2)))/
         (599454094643701171875*r^12) + ((-2 + r)*\[Alpha]2^2*
          (-25824457890975744 + 20807090809021440*r + 9400127137215840*r^2 + 
           3514114914911760*r^3 + r^7*(310703485378300 - 83929622513688*
              \[Omega]^2) + 735*r^9*(-855550335150 + 31137033001*
              \[Omega]^2) + 252*r^8*(4990710288375 + 65962077046*
              \[Omega]^2) - 120*r^6*(-940297281574 + 3747274715445*
              \[Omega]^2) - 60*r^5*(1755621755482 + 15909913016811*
              \[Omega]^2) - 32*r^4*(12361375041935 + 37828795738734*
              \[Omega]^2)))/(1198908189287402343750*r^12) - 
        (8*(-2 + r)*\[Alpha]1^2*(-860815263032524800 + 695481946144137600*r + 
           277931117127789600*r^2 + 91888756924892400*r^3 - 
           1134*r^8*(-30234448335875 + 1219298663321*\[Omega]^2) + 
           105*r^9*(-163266021013725 + 5285097561524*\[Omega]^2) - 
           2320*r^4*(14381384639747 + 21015997632630*\[Omega]^2) - 
           540*r^6*(17381247982049 + 40119783755880*\[Omega]^2) - 
           360*r^5*(52053281306803 + 110877441548115*\[Omega]^2) - 
           28*r^7*(408595655870425 + 220513112004168*\[Omega]^2)))/
         (224795285491387939453125*r^12)) + 
      c^12*((4*(-2 + r)*\[Lambda]ev*(1540934933509171200 + 
           6572019408339840*r - 16110670539149440*r^2 - 8353355802107840*
            r^3 - 3808*r^7*(-285480319765 + 141741218619*\[Omega]^2) - 
           238*r^8*(3603308983125 + 323570862706*\[Omega]^2) + 
           119*r^9*(3603308983125 + 512559154198*\[Omega]^2) - 
           1120*r^6*(457767397847 + 1903382078598*\[Omega]^2) - 
           224*r^5*(7974498973163 + 28854462361725*\[Omega]^2) - 
           64*r^4*(64524637068172 + 270867468780909*\[Omega]^2)))/
         (254767990223572998046875*r^12) - ((-2 + r)*\[Alpha]2^2*
          (-2218946304253206528 + 1762934452224865920*r + 796279777475961600*
            r^2 + 297864281194526720*r^3 - 9240*r^5*(967906867196 + 
             8876927314983*\[Omega]^2) - 784*r^7*(-33397241441050 + 
             9198452849859*\[Omega]^2) - 1680*r^6*(-5660016259064 + 
             22998688784435*\[Omega]^2) + 35*r^9*(340792493417875 + 
             56183928293402*\[Omega]^2) + 14*r^8*(-1703962467089375 + 
             102019315898136*\[Omega]^2) - 128*r^4*(262506871868165 + 
             812602406342727*\[Omega]^2)))/(1019071960894291992187500*r^12) + 
        (2*(-2 + r)*\[Alpha]1^2*(-147929753616880435200 + 
           117839290155808166400*r + 47080718679875894400*r^2 + 
           15582607713457889600*r^3 - 60480*r^6*(26156128521541 + 
             61558231699510*\[Omega]^2) + 35*r^9*(18581134139458375 + 
             2724707194537328*\[Omega]^2) - 1680*r^5*(1882017740235109 + 
             4083024541866270*\[Omega]^2) - 196*r^7*(-10151150695540675 + 
             5413547520247776*\[Omega]^2) - 14*r^8*(92905670697291875 + 
             16972299686484324*\[Omega]^2) - 320*r^4*(17616051694588757 + 
             26183855315487870*\[Omega]^2)))/(95537996333839874267578125*
          r^12)) + c^14*((16*(-2 + r)*\[Lambda]ev*(186704813004444134400 + 
           1244505086415904766880*r - 32414775808282887200*r^2 - 
           17336474986018560880*r^3 + r^8*(62780481209687991750 - 
             9330771982744786*\[Omega]^2) + 7*r^9*(-4484320086406285125 + 
             1055757386163917*\[Omega]^2) - 28*r^7*(653159764760578535 + 
             2335642038664308*\[Omega]^2) - 20*r^6*(58077869997321377 + 
             12914726566732056*\[Omega]^2) - 32*r^4*(275349113623701298 + 
             65638410821874891*\[Omega]^2) - 4*r^5*(977698198786420811 + 
             195781759123331700*\[Omega]^2)))/(717496721666893045074462890625*
          r^12) - ((-2 + r)*\[Alpha]2^2*(-268854930726399553536 + 
           2936012827187172015360*r + 1345011941859735036960*r^2 + 
           482557974010847259440*r^3 + r^7*(59320452223708627700 - 
             873779923748008872*\[Omega]^2) + 245*r^9*(-3564003803327692725 + 
             972490290311357*\[Omega]^2) + 42*r^8*(41580044372156415125 + 
             4120333459770844*\[Omega]^2) - 120*r^6*(-179524410225973106 + 
             39012369138087955*\[Omega]^2) - 180*r^5*(71360586429435786 + 
             55211982636203503*\[Omega]^2) - 32*r^4*(1451769680919121765 + 
             393830464931249346*\[Omega]^2)))/(717496721666893045074462890625*
          r^12) + (8*(-2 + r)*\[Alpha]1^2*(-17923662048426636902400 + 
           197771722439962215148800*r + 80198849256989812324800*r^2 + 
           24667015274277267591200*r^3 + 4235*r^9*(-11241726807671990175 + 
             2728385174102216*\[Omega]^2) - 798*r^8*(-119320082783185158875 + 
             36077550955517934*\[Omega]^2) - 1080*r^6*(3318480606203012131 + 
             417681630645749720*\[Omega]^2) - 240*r^5*(28252059933886912921 + 
             3462990045218627055*\[Omega]^2) - 
           28*r^7*(1779245331970202500525 + 4591464239244351984*\[Omega]^2) - 
           160*r^4*(70251682327202692697 + 6345046379447906130*\[Omega]^2)))/
         (269061270625084891902923583984375*r^12))) + 
    \[Chi]^4*((\[Lambda]ev*(-1963691009280000 + 1488762728893440*r - 
         276396961585920*r^2 + 2695*r^11*(-10268475 + 3004124*\[Omega]^2) + 
         42*r^9*(4865146475 + 17057184*\[Omega]^2) - 
         31360*r^3*(-179155325 + 30081636*\[Omega]^2) - 
         490*r^12*(-22590645 + 36292792*\[Omega]^2) + 
         8*r^8*(-41602174775 + 416541004*\[Omega]^2) - 
         32*r^7*(-3776067400 + 418927267*\[Omega]^2) - 
         7*r^10*(3205790175 + 449009896*\[Omega]^2) + 
         32*r^6*(-305555915 + 2384465404*\[Omega]^2) - 
         64*r^5*(504165655 + 5246724398*\[Omega]^2) + 
         1088*r^4*(-1257304475 + 9870526998*\[Omega]^2)))/(9505696200*r^14) + 
      (\[Alpha]2^2*(-7410154752000000 + 4880066384793600*r - 
         151696785757440*r^2 + r^8*(16082330415690 - 367596655424*
            \[Omega]^2) + 37632*r^3*(-1940359103 + 123463197*\[Omega]^2) + 
         1470*r^12*(-538785646 + 780337805*\[Omega]^2) - 
         210*r^11*(-9428748805 + 996704918*\[Omega]^2) + 
         48*r^9*(-265451622205 + 15866204989*\[Omega]^2) + 
         15*r^10*(114970027361 + 16438898960*\[Omega]^2) - 
         6528*r^4*(11986874081 + 32042551860*\[Omega]^2) - 
         32*r^7*(-9052880340 + 33223018151*\[Omega]^2) - 
         576*r^5*(-5453638792 + 115344196265*\[Omega]^2) - 
         16*r^6*(83952059772 + 989019630569*\[Omega]^2)))/
       (342205063200*r^14) + (\[Alpha]1^2*(613807818624000000 - 
         392796005906304000*r + 16750602744556800*r^2 + 
         r^9*(921573426513250 - 1677198955472*\[Omega]^2) - 
         5644800*r^3*(-559389781 + 86297848*\[Omega]^2) + 
         761600*r^4*(7403875321 + 19770491973*\[Omega]^2) - 
         1225*r^12*(-23618238290 + 62279713169*\[Omega]^2) + 
         875*r^11*(-82663834015 + 82204187378*\[Omega]^2) + 
         44800*r^5*(-11426214852 + 105930935101*\[Omega]^2) - 
         30*r^10*(1246109068925 + 1448090764431*\[Omega]^2) + 
         112*r^6*(3108363542425 + 14481582443119*\[Omega]^2) + 
         4*r^7*(280504694810375 + 95615905155404*\[Omega]^2) + 
         r^8*(-2113657429700250 + 214597067586704*\[Omega]^2)))/
       (24952452525000*r^14) + 
      c^2*(-(\[Lambda]ev*(1309127339520000 - 910713307445760*r + 
            140581119500480*r^2 - 8017054920*r^11*\[Omega]^2 + 
            1565459595*r^12*\[Omega]^2 + r^9*(-27869935275 + 
              1628440256*\[Omega]^2) + 7*r^10*(1118185425 + 
              2014213108*\[Omega]^2) + 7*r^8*(3475235225 + 2213536712*
               \[Omega]^2) - 80*r^3*(-2902309295 + 3930667104*\[Omega]^2) + 
            32*r^5*(1664061365 + 20562236048*\[Omega]^2) + 
            4*r^6*(5254251455 + 56950116184*\[Omega]^2) + 
            r^7*(31617000350 + 66854797472*\[Omega]^2) - 
            8*r^4*(-14413073075 + 828044062624*\[Omega]^2)))/
         (178231803750*r^14) + (\[Alpha]2^2*(-2470051584000000 + 
           2026828070467200*r - 93357038330160*r^2 - 192259926000*r^11*
            \[Omega]^2 + 50108143995*r^12*\[Omega]^2 + 
           4088*r^7*(217490435 + 489163803*\[Omega]^2) + 
           135*r^10*(1855857185 + 4371937039*\[Omega]^2) - 
           16*r^3*(3208620420037 + 48397573224*\[Omega]^2) - 
           4*r^6*(7371069236 + 294541834561*\[Omega]^2) + 
           r^9*(-731190534975 + 485881592968*\[Omega]^2) + 
           r^8*(864559631565 + 793909122784*\[Omega]^2) - 
           4*r^5*(-378536544951 + 4270384163428*\[Omega]^2) - 
           8*r^4*(5619842348987 + 8378061987240*\[Omega]^2)))/
         (3208172467500*r^14) + (\[Alpha]1^2*(818410424832000000 - 
           661437791519232000*r + 32897619922406400*r^2 + 87550396893000*r^11*
            \[Omega]^2 - 13460278688325*r^12*\[Omega]^2 + 
           2800*r^3*(5537954422033 + 115984307712*\[Omega]^2) - 
           7*r^8*(35547791281375 + 1566567614568*\[Omega]^2) + 
           84*r^6*(5313867873375 + 2749140977752*\[Omega]^2) + 
           400*r^5*(-1376378966777 + 11558987371456*\[Omega]^2) + 
           r^9*(286177385674125 + 23626932751168*\[Omega]^2) - 
           5*r^10*(13460278688325 + 30388475412796*\[Omega]^2) + 
           200*r^4*(68235634774543 + 100538686786944*\[Omega]^2) - 
           2*r^7*(187849544359325 + 173519241166592*\[Omega]^2)))/
         (935716969687500*r^14)) + 
      c^4*((\[Lambda]ev*(295862778731520000 - 204236573505269760*r + 
           34485106964743680*r^2 + 1188495*r^12*(16136175 + 
             473306*\[Omega]^2) - 679140*r^11*(112953225 + 
             4241828*\[Omega]^2) + 56*r^9*(-2760324873075 + 
             33509877928*\[Omega]^2) + 512*r^5*(-25052152335 + 
             88739994764*\[Omega]^2) + 4480*r^3*(-5109247865 + 
             149646111888*\[Omega]^2) + 28*r^10*(5151064143225 + 
             161582204506*\[Omega]^2) + 16*r^7*(181065776325 + 
             215075704796*\[Omega]^2) + 8*r^8*(6557807911725 + 
             230579740774*\[Omega]^2) + 32*r^6*(-195176480415 + 
             394977816974*\[Omega]^2) - 64*r^4*(304133676875 + 
             29618490415904*\[Omega]^2)))/(4803347111062500*r^14) + 
        (\[Alpha]2^2*(558231657984000000 - 424264211238067200*r + 
           9366560086920960*r^2 - 169785*r^12*(4040892345 + 
             106048982*\[Omega]^2) + 485100*r^11*(5657249283 + 
             142414760*\[Omega]^2) - 1104*r^7*(214222386420 + 
             167248524239*\[Omega]^2) - 3584*r^3*(-1570365711143 + 
             460641188007*\[Omega]^2) - 150*r^10*(30971786187419 + 
             1241311378455*\[Omega]^2) + 1408*r^4*(5457724343407 + 
             11916402034095*\[Omega]^2) - 8*r^8*(61910897245155 + 
             27822578821274*\[Omega]^2) - 4*r^9*(-978280106513325 + 
             54929642992936*\[Omega]^2) + 32*r^5*(2168077406523 + 
             174057080396765*\[Omega]^2) + 8*r^6*(36196401148068 + 
             175404441404621*\[Omega]^2)))/(86460247999125000*r^14) + 
        (\[Alpha]1^2*(-92480378006016000000 + 68587053657647616000*r - 
           1049082186051379200*r^2 + r^8*(426960103411159500 - 
             24532064264270376*\[Omega]^2) + 282975*r^12*(177136787175 + 
             8546208691*\[Omega]^2) - 808500*r^11*(247991502045 + 
             19455643754*\[Omega]^2) + 78400*r^3*(-6416408016283 + 
             4415688286464*\[Omega]^2) - 11200*r^5*(3569241105723 + 
             61615182943616*\[Omega]^2) - 5600*r^4*(178607778242401 + 
             386034716569632*\[Omega]^2) + 4*r^9*(-230938272826309125 + 
             839047012028992*\[Omega]^2) - 112*r^6*(1533879416665475 + 
             1933023327790386*\[Omega]^2) + 10*r^10*(58151065513681525 + 
             2518068588093742*\[Omega]^2) - 8*r^7*(27183645396425 + 
             6549715096802288*\[Omega]^2)))/(12608786166539062500*r^14)) + 
      c^6*((\[Lambda]ev*(2441522488204800000 - 1506650114707046400*r + 
           170212459256889600*r^2 + 47775*r^12*(-579826555 + 
             54193537*\[Omega]^2) - 27300*r^11*(-4058785885 + 
             485689306*\[Omega]^2) - 12*r^9*(-9847102203575 + 
             63050377528*\[Omega]^2) + 28*r^10*(-6386087566950 + 
             882548496913*\[Omega]^2) + 192*r^5*(958380552775 + 
             7246548297712*\[Omega]^2) + 4*r^8*(3492613159175 + 
             7765757703694*\[Omega]^2) - 320*r^3*(-2026886442145 + 
             7884918210624*\[Omega]^2) + 48*r^6*(1669499594075 + 
             10134196070298*\[Omega]^2) + 8*r^7*(14679348682275 + 
             17859468586676*\[Omega]^2) - 32*r^4*(-11219069517025 + 
             353858016514544*\[Omega]^2)))/(390271952773828125*r^14) + 
        (\[Alpha]2^2*(4606646204160000000 - 4403633245659648000*r + 
           241870347595008000*r^2 - 6825*r^12*(-145202731597 + 
             12142608439*\[Omega]^2) + 3900*r^11*(-1016419121179 + 
             81532450100*\[Omega]^2) - 105*r^10*(-54910600545190 + 
             9871417349109*\[Omega]^2) + 12*r^6*(-39591636879820 + 
             17818923811859*\[Omega]^2) - 16*r^9*(180907701707850 + 
             43777687521017*\[Omega]^2) + 1760*r^4*(65374495316371 + 
             69511884895098*\[Omega]^2) + 64*r^3*(2184919952789705 + 
             97085531887344*\[Omega]^2) - 24*r^7*(123009044409125 + 
             172756091235431*\[Omega]^2) - 8*r^8*(307736346687525 + 
             174272929856647*\[Omega]^2) + 48*r^5*(-70945659915485 + 
             604746926865467*\[Omega]^2)))/(7024895149928906250*r^14) + 
        (\[Alpha]1^2*(-1526335442311680000000 + 1443052905036986880000*r - 
           87110378147681280000*r^2 + r^9*(1589272000518273500 - 
             82116843000752512*\[Omega]^2) + 11375*r^12*(-12730230438310 + 
             1957081790239*\[Omega]^2) - 65000*r^11*(-8911161306817 + 
             2227671209833*\[Omega]^2) - 11200*r^3*(3842879533812775 + 
             232664521270272*\[Omega]^2) - 8000*r^5*(-160452529260995 + 
             1003760897113856*\[Omega]^2) + 140*r^10*(-10186324303844650 + 
             1884630431287453*\[Omega]^2) + 112*r^6*(-8637056411671525 + 
             2379258817132774*\[Omega]^2) + 4*r^8*(-84519697116474375 + 
             25722856405485646*\[Omega]^2) - 800*r^4*(44992703547021749 + 
             47220506713421664*\[Omega]^2) + 8*r^7*(178332269877276325 + 
             117767181633867472*\[Omega]^2)))/(2048927752062597656250*
          r^14)) + c^8*(-(\[Lambda]ev*(29860029491119027200000 - 
            18286208908721798553600*r + 2249038583644317875200*r^2 + 
            14586075*r^12*(48037392975 + 2968101926*\[Omega]^2) - 
            8334900*r^11*(336261750825 + 26600503388*\[Omega]^2) + 
            680960*r^3*(4255549873165 + 41785113654102*\[Omega]^2) + 
            224*r^9*(-30079107086894775 + 481950447775766*\[Omega]^2) + 
            28*r^10*(199132591599032175 + 13005155141003678*\[Omega]^2) + 
            64*r^7*(18387574093751800 + 17250666515613757*\[Omega]^2) + 
            16*r^8*(181870936700786200 + 18650528805251041*\[Omega]^2) + 
            512*r^5*(1109058939059575 + 21967155923857852*\[Omega]^2) + 
            64*r^6*(3633030033776500 + 59111212772019341*\[Omega]^2) - 
            512*r^4*(-2592653651040775 + 332284177153162904*\[Omega]^2)))/
         (154898938055932382812500*r^14) + 
        (\[Alpha]2^2*(-56339678285130240000000 + 52126355734597976832000*r - 
           2222398620258240547200*r^2 + 27088425*r^12*(925364347005 + 
             51156397394*\[Omega]^2) - 5953500*r^11*(16841631115491 + 
             893082959960*\[Omega]^2) + 221312*r^3*(-6058902499172905 + 
             316610667896292*\[Omega]^2) + 270*r^10*(664950554201610495 + 
             56152536563930281*\[Omega]^2) + 16*r^8*(3252967665964986375 + 
             1242694595144410691*\[Omega]^2) + 16*r^7*(2468211191572875350 + 
             2248173741321433689*\[Omega]^2) + 4*r^9*(-42892040841819360975 + 
             3859466261102532008*\[Omega]^2) - 320*r^4*(3948552295592276869 + 
             4965385540309055334*\[Omega]^2) - 8*r^6*(1573315932968661980 + 
             8785121199427183711*\[Omega]^2) - 32*r^5*(-458878696384778880 + 
             14160572239381019983*\[Omega]^2)))/(2788180885006782890625000*
          r^14) + (\[Alpha]1^2*(9333606702569909760000000 - 
           8506819645840775400960000*r + 361432146966784556544000*r^2 - 
           3472875*r^12*(527336215419975 + 53593274701261*\[Omega]^2) + 
           9922500*r^11*(738270701587965 + 122006341981334*\[Omega]^2) - 
           2979200*r^3*(-61586182941252995 + 4931903263857024*\[Omega]^2) + 
           224000*r^5*(-3643944914457607 + 264176935706809712*\[Omega]^2) - 
           128*r^7*(46374702357583916225 + 4693928488792672151*\[Omega]^2) - 
           8*r^9*(-4918340935551771385875 + 7184089352467556608*\[Omega]^2) + 
           672*r^6*(21309698831841534450 + 15014549020423276913*\[Omega]^2) + 
           11200*r^4*(16706639751275505713 + 20154404772012305328*
              \[Omega]^2) + 8*r^8*(-2586887909905500582500 + 
             102040021696990124631*\[Omega]^2) - 10*r^10*
            (2256218613362497299075 + 199075580709240631226*\[Omega]^2)))/
         (406609712396822504882812500*r^14)) + 
      c^10*(-(\[Lambda]ev*(114182889047993525760000 - 62070016717958069882880*
             r + 3652578244521219114240*r^2 + 37485*r^12*(-89249538920850 + 
              2628852040951*\[Omega]^2) - 42840*r^11*(-312373386222975 + 
              11780051589419*\[Omega]^2) + 28*r^10*(-827447333431478025 + 
              38656128038030981*\[Omega]^2) - 4*r^9*(-4968231991699080825 + 
              96394441216224008*\[Omega]^2) + 4*r^8*(-837752409178948725 + 
              392645321193101638*\[Omega]^2) - 320*r^3*(-143798000826308065 + 
              936663847996295328*\[Omega]^2) + 8*r^7*(1046363704653960975 + 
              988037921089405652*\[Omega]^2) + 64*r^5*(226164775351537935 + 
              1192360766031998672*\[Omega]^2) + 16*r^6*(407078265299786385 + 
              1684786524697626038*\[Omega]^2) - 32*r^4*(-842721741612276025 + 
              13537937101138389968*\[Omega]^2)))/(16458012168442815673828125*
          r^14) + (\[Alpha]2^2*(-215439413298100992000000 + 
           234713654746212075033600*r - 15110618068801655854080*r^2 - 
           30600*r^11*(-15645185121878613 + 395502415443230*\[Omega]^2) + 
           5355*r^12*(-22350264459826590 + 589020808465297*\[Omega]^2) + 
           56*r^8*(2185967106181018620 + 1037953139858585017*\[Omega]^2) + 
           15*r^10*(-49778763178475647400 + 3023483780075271543*\[Omega]^2) + 
           4*r^9*(124136819283955632675 + 4165609744596385076*\[Omega]^2) + 
           24*r^7*(7905308758905733735 + 9245935260466273303*\[Omega]^2) - 
           64*r^3*(138842155144711641839 + 11532967806798606168*\[Omega]^2) + 
           4*r^6*(16644027796913328132 + 34303249085974933987*\[Omega]^2) - 
           16*r^5*(-13500392552084763147 + 72286848924195924101*\[Omega]^2) - 
           32*r^4*(215644734983777861239 + 172970341855797377430*
              \[Omega]^2)))/(296244219031970682128906250*r^14) + 
        (\[Alpha]1^2*(71382258939437462016000000 - 77187558687788547887616000*
            r + 5603675031853246619443200*r^2 - 8925*r^12*
            (-1959494933748485700 + 94935277219086697*\[Omega]^2) + 
           51000*r^11*(-1371646453623939990 + 108061188302532559*
              \[Omega]^2) + 11200*r^3*(251657921814371081251 + 
             27638643796151990784*\[Omega]^2) - 108*r^8*
            (-857954619529771696625 + 97121412339307726866*\[Omega]^2) + 
           1600*r^5*(-55851938190436055319 + 206912657266295493632*
              \[Omega]^2) - 20*r^10*(-9287916031475604191725 + 
             569400063510504489047*\[Omega]^2) - 112*r^6*
            (-266411756885004283625 + 590579821691492752158*\[Omega]^2) + 
           4*r^9*(-62365314375542535492375 + 1917572620345957292576*
              \[Omega]^2) + 800*r^4*(2774737365955320889561 + 
             2225828583196212650208*\[Omega]^2) - 
           8*r^7*(13215583457046282999025 + 8061120502665779632144*
              \[Omega]^2)))/(86404563884324782287597656250*r^14)) + 
      c^12*((\[Lambda]ev*(43362558041030646737679360000 - 
           23985252244306114772869447680*r + 1992365918496583168454845440*
            r^2 + 82798485*r^12*(5078698078988875 + 677646153734186*
              \[Omega]^2) - 331193940*r^11*(5078698078988875 + 
             867592885847324*\[Omega]^2) + 35840*r^3*(223720499905606588565 + 
             151577073131593149222*\[Omega]^2) + 448*r^9*
            (-12849821647814233391925 + 192056378976589361347*\[Omega]^2) + 
           84*r^10*(45563911787188287113775 + 5878327047112339000634*
              \[Omega]^2) + 16*r^8*(202997189404895324027750 + 
             29993475829200925426409*\[Omega]^2) + 
           64*r^7*(39803891536507186922925 + 30888537274121176277993*
              \[Omega]^2) + 256*r^5*(8854264756149589225365 + 
             76910056465380112088696*\[Omega]^2) + 
           64*r^6*(15980215755948602443740 + 105524543597057082028109*
              \[Omega]^2) - 1024*r^4*(-4313064507423605693725 + 
             222585602741310567635138*\[Omega]^2)))/
         (92700576439362581423620605468750*r^14) + 
        (\[Alpha]2^2*(81816147247227635354112000000 - 
           84481665936100520757839769600*r + 4278557136098281106042206080*
            r^2 + 8279848500*r^11*(7267600261949971 + 832242491516488*
              \[Omega]^2) - 82798485*r^12*(181690006548749275 + 
             21690493422776906*\[Omega]^2) - 896*r^3*
            (-2914740475962362300401241 + 14930722550379341261556*
              \[Omega]^2) - 90*r^10*(1368315508239343883080015 + 
             228973676004294450516219*\[Omega]^2) - 
           240*r^7*(309688776142795255220336 + 253308827520633336346563*
              \[Omega]^2) - 16*r^8*(5208287162971020292750320 + 
             1699627507124391816479359*\[Omega]^2) + 
           704*r^4*(3244692206110959034211417 + 3200834446438246140365730*
              \[Omega]^2) - 4*r^9*(-36977660327491953328938525 + 
             4591242681637881107618632*\[Omega]^2) + 
           8*r^6*(973576834346391280497324 + 7797274438186210080577111*
              \[Omega]^2) + 32*r^5*(-1063697483106432921129516 + 
             18773762485216648643524759*\[Omega]^2)))/
         (1668610375908526465625170898437500*r^14) - 
        (\[Alpha]1^2*(13554208393957378256997888000000 - 
           13834156698915297020019813888000*r + 
           730054576117415136407885721600*r^2 + 394278500*r^11*
            (11150402877310560775 + 3979316962062187382*\[Omega]^2) - 
           19713925*r^12*(55752014386552803875 + 12235858933683119371*
              \[Omega]^2) - 1097600*r^3*(-342931611947082142419581 + 
             2555809256076712052352*\[Omega]^2) + 44800*r^5*
            (-92724315645636161985749 + 1786186257455189789734032*
              \[Omega]^2) + 33600*r^4*(10390751014710756074842141 + 
             9845307281413774022454544*\[Omega]^2) + 
           8*r^9*(4051141539181377452087612875 + 32417859725574979921512288*
              \[Omega]^2) + 224*r^6*(90344595089627561645222700 + 
             34603702499411647941453371*\[Omega]^2) + 
           8*r^8*(-2494471271021534665969095750 + 43017013644811720315584959*
              \[Omega]^2) - 32*r^7*(438346496490294803739217225 + 
             121177017750268996998845596*\[Omega]^2) - 
           10*r^10*(1560904096569652571342492425 + 
             267691428812537951863487754*\[Omega]^2)))/
         (243339013153326776237004089355468750*r^14)) + 
      c^14*((2*\[Lambda]ev*(69173234801603908127792640000 - 
           28550050059044479361595064320*r - 3364231020834248812960848640*
            r^2 + r^4*(39954492916545794716919200 - 5871690204987715243441664*
              \[Omega]^2) + r^9*(52888655559600845980877700 - 
             1165099365085453541868448*\[Omega]^2) + 19845*r^12*
            (-371790744612803791275 + 82105866811649507*\[Omega]^2) - 
           11340*r^11*(-2602535212289626538925 + 735843122220985166*
              \[Omega]^2) + 28*r^10*(-1915732931043947093517600 + 
             17073115876351324852609*\[Omega]^2) + 
           4*r^8*(-3889455782720074665049525 + 311368653720917550843182*
              \[Omega]^2) + 8*r^7*(1159882898507351131746775 + 
             991448475401173456452628*\[Omega]^2) + 
           64*r^5*(345587964678443345173465 + 1175071847017207830427408*
              \[Omega]^2) + 16*r^6*(629894355826902895496765 + 
             1698137814819424656224782*\[Omega]^2) - 
           320*r^3*(-204006644205866185382285 + 2080266737472487605542592*
              \[Omega]^2)))/(31286444548284871230471954345703125*r^14) + 
        (\[Alpha]2^2*(130515537361516807788288000000 - 
           179443704503641412486402150400*r + 16117918786591751182209573120*
            r^2 - 36855*r^12*(-7161960262709904104145 + 1415126722637886233*
              \[Omega]^2) + 8100*r^11*(-130347676781320254695439 + 
             24705132232790266220*\[Omega]^2) - 135*r^10*
            (-12801348719519221159550070 + 146951228803635699182203*
              \[Omega]^2) - 8*r^8*(-1374121093199590886982615 + 
             2075549433570658753956791*\[Omega]^2) + 
           8*r^9*(-166600704919388936990863725 + 4003863705168093261285718*
              \[Omega]^2) + 352*r^4*(18123548740486995897545311 + 
             8156809799510792397279570*\[Omega]^2) + 
           16*r^5*(-18539464738041518419280283 + 11277064652658648712231489*
              \[Omega]^2) + 64*r^3*(146244009039091873122577321 + 
             25613937555235993746134352*\[Omega]^2) - 
           8*r^7*(19600675765106700991098995 + 25802710225067866483449501*
              \[Omega]^2) - 4*r^6*(39813001652123807659066948 + 
             116546209043511773725878743*\[Omega]^2)))/
         (281578000934563841074247589111328125*r^14) + 
        (\[Alpha]1^2*(-43244148045782568980519424000000 + 
           59466479364975286523644967424000*r - 
           6403402182191200830350325964800*r^2 + 
           r^9*(643201796976479186628781615500 - 
             14909704101220403360757840256*\[Omega]^2) + 
           4725*r^12*(-8162754556406707655948550 + 2965074909372826360829*
              \[Omega]^2) - 27000*r^11*(-5713928189484695359163985 + 
             3375031152786621393563*\[Omega]^2) - 1600*r^5*
            (-89996758983569684970398291 + 52918398868520087377272448*
              \[Omega]^2) - 11200*r^3*(286778963620249503675493939 + 
             61383549157982146832894976*\[Omega]^2) + 
           20*r^10*(-21577558967540275995453425400 + 
             228520460208528776103012283*\[Omega]^2) + 
           336*r^6*(199319347429321267228099125 + 536698334838579026910481154*
              \[Omega]^2) - 800*r^4*(2732374215059026863632005129 + 
             1391479474426864037752770912*\[Omega]^2) + 
           4*r^8*(-71957555111404186821336264875 + 
             5249096459861250405357359598*\[Omega]^2) + 
           8*r^7*(16249746934720802958369458225 + 
             11473946270883402209220232016*\[Omega]^2)))/
         (82126916939247786979988880157470703125*r^14))) + 
    \[Chi]^6*((\[Lambda]ev*(1115906072330649600 - 753177209373388800*r + 
         139384330202557440*r^2 - 1470*r^14*(-849735315 + 
           1425763637*\[Omega]^2) + 735*r^13*(-4248676575 + 
           1590454232*\[Omega]^2) + 107520*r^3*(-158475631731 + 
           7979395060*\[Omega]^2) + 42*r^11*(603704651025 + 
           15687823988*\[Omega]^2) - 126*r^12*(17759661325 + 
           24079347984*\[Omega]^2) + 14*r^10*(-4480307597955 + 
           43350575012*\[Omega]^2) + 64*r^7*(13554957465 + 
           165351479536*\[Omega]^2) + 8*r^9*(8659376133345 + 
           171823396466*\[Omega]^2) + 128*r^5*(3219421471560 + 
           389412105167*\[Omega]^2) + 32*r^8*(-594919431855 + 
           467405007211*\[Omega]^2) - 64*r^6*(1335767871585 + 
           3533056973527*\[Omega]^2) - 128*r^4*(-24443186611725 + 
           25900525010638*\[Omega]^2)))/(1311786075600*r^16) + 
      (\[Alpha]2^2*(3405421546535264256000 - 2033035588196540928000*r + 
         118261561590947174400*r^2 - 422231040*r^3*(20694766567 + 
           9179270100*\[Omega]^2) + 48510*r^14*(-1794809000105 + 
           2573831486913*\[Omega]^2) + 24750*r^11*(-58360118789217 + 
           3060666242888*\[Omega]^2) - 220*r^9*(11506918803728733 + 
           21403105415564*\[Omega]^2) - 1155*r^13*(-188454945011025 + 
           26884701171896*\[Omega]^2) + 1084160*r^4*(16804899824706 + 
           44466819428671*\[Omega]^2) + 990*r^10*(2933648816690753 + 
           61293250068388*\[Omega]^2) + 990*r^12*(179265975941815 + 
           162017177716258*\[Omega]^2) + 896*r^7*(-150745324280760 + 
           2034006104648519*\[Omega]^2) + 224*r^8*(-607746714960825 + 
           3027090861083683*\[Omega]^2) + 448*r^6*(3963335782683915 + 
           13199513780564384*\[Omega]^2) + 896*r^5*(-118345377666285 + 
           13947148444577504*\[Omega]^2)))/(36362710015632000*r^16) + 
      (\[Alpha]1^2*(-135747371845487001600000 + 79730166765465216000000*r - 
         5416030611231432192000*r^2 + 35481600*r^3*(21944383846141 + 
           4680227959680*\[Omega]^2) - 242550*r^14*(1380927684365 + 
           5800667462222*\[Omega]^2) - 4730880*r^4*(128731332799030 + 
           380313059373921*\[Omega]^2) + 5775*r^13*(144997406858325 + 
           595527736315892*\[Omega]^2) + 990*r^11*(22639519382701025 + 
           3202071236246504*\[Omega]^2) - 80640*r^5*(552692044858305 + 
           5782093754842937*\[Omega]^2) + 880*r^10*(-133043462285490855 + 
           6518929334942267*\[Omega]^2) + 1584*r^9*(108187924515445425 + 
           6774315432334508*\[Omega]^2) - 495*r^12*(-5161891038695825 + 
           14192373221413936*\[Omega]^2) + 48*r^8*(-1234783720259310375 + 
           26356270126259708*\[Omega]^2) - 640*r^7*(466830863068185 + 
           78171431569269862*\[Omega]^2) - 2688*r^6*(27306834684577525 + 
           81403436748435093*\[Omega]^2)))/(1363601625586200000*r^16) + 
      c^2*((\[Lambda]ev*(23434027518943641600 - 14907492109131148800*r + 
           2356241588037379840*r^2 + 20007852091920*r^13*\[Omega]^2 - 
           4384346000265*r^14*\[Omega]^2 + r^4*(25561673990050800 - 
             60573426855797248*\[Omega]^2) - 1617*r^12*(13557037725 + 
             24983333854*\[Omega]^2) - 47040*r^3*(3381725509703 + 
             54715851840*\[Omega]^2) + 539*r^11*(133471911375 + 
             83198415728*\[Omega]^2) + 7*r^10*(-10619760940635 + 
             1509649497088*\[Omega]^2) + 28*r^9*(-433184526005 + 
             2188257631052*\[Omega]^2) + 56*r^7*(2272718694985 + 
             8509293104648*\[Omega]^2) - 32*r^6*(-2961128541805 + 
             48108781726508*\[Omega]^2) + 2*r^8*(61984772044895 + 
             79483506716312*\[Omega]^2) + 32*r^5*(9998185882615 + 
             122445362560356*\[Omega]^2)))/(631297048882500*r^16) + 
        (\[Alpha]2^2*(10216264639605792768000 - 7312466450748723264000*r + 
           410760987241395011200*r^2 - 131828605801087140*r^13*\[Omega]^2 + 
           36015064053163965*r^14*\[Omega]^2 + r^9*(130578670232445270 - 
             328495838744690080*\[Omega]^2) + 188160*r^3*(360812285469121 + 
             8827835187600*\[Omega]^2) + 5445*r^12*(33071684162685 + 
             67919835619432*\[Omega]^2) + 435*r^10*(1409256900945201 + 
             166373939742368*\[Omega]^2) - 165*r^11*(3088768695566895 + 
             520796603773912*\[Omega]^2) + 4*r^7*(-260104521824805595 + 
             22019536104888384*\[Omega]^2) - 6*r^8*(208604974485969075 + 
             36159741779398504*\[Omega]^2) + 640*r^4*(131706410301171825 + 
             222098306995361654*\[Omega]^2) + 8*r^6*(679283065730758055 + 
             774488169195721384*\[Omega]^2) + 16*r^5*(29789711977248475 + 
             1852065623916800304*\[Omega]^2)))/(2499936313574700000*r^16) - 
        (\[Alpha]1^2*(2850694808755227033600000 - 2017859515420138790400000*
            r + 122850049530521037312000*r^2 - 21130094401968043800*r^13*
            \[Omega]^2 + 2846865398498750475*r^14*\[Omega]^2 + 
           r^10*(109608996047379680775 - 58606366283562701960*\[Omega]^2) + 
           1411200*r^3*(6999549311775257 + 353022908958720*\[Omega]^2) + 
           12705*r^12*(1120372057653975 + 4814214404243368*\[Omega]^2) - 
           385*r^11*(174180683110165875 + 294764218722704768*\[Omega]^2) + 
           640*r^7*(-378563352087338355 + 504446233454526953*\[Omega]^2) - 
           8*r^8*(53715201533962264975 + 2898923135619706016*\[Omega]^2) + 
           10080*r^4*(2275167310981828455 + 3703758727517480192*\[Omega]^2) + 
           560*r^5*(120965763120771115 + 13708661025884530896*\[Omega]^2) - 
           2*r^9*(14167543682416091275 + 109276574714677609872*\[Omega]^2) + 
           8*r^6*(281700639006593895025 + 297792231831009860256*\[Omega]^2)))/
         (656233282313358750000*r^16)) + 
      c^4*(-(\[Lambda]ev*(528939478284727910400 - 344253860882368819200*r + 
            73819704286196520960*r^2 - 24279255*r^14*(386243325 + 
              10955182*\[Omega]^2) + 97117020*r^13*(386243325 + 
              12498424*\[Omega]^2) + 1456*r^11*(76194563618250 + 
              1375909459109*\[Omega]^2) - 1092*r^12*(70542430899325 + 
              2057446392523*\[Omega]^2) + 161280*r^3*(-58054978092281 + 
              19278218464960*\[Omega]^2) + 56*r^10*(-1644880965796705 + 
              22384384977922*\[Omega]^2) + 32*r^9*(665308530299595 + 
              132356512150796*\[Omega]^2) + 64*r^7*(-7901456781715 + 
              139439837521814*\[Omega]^2) - 256*r^5*(113672125673855 + 
              409401157564596*\[Omega]^2) + 16*r^8*(394371770087085 + 
              425462072284178*\[Omega]^2) - 128*r^6*(60052505883720 + 
              1457841120668299*\[Omega]^2) - 128*r^4*(-8443384425991025 + 
              22093207822046512*\[Omega]^2)))/(2872401572415375000*r^16) - 
        (\[Alpha]2^2*(1614169813057715257344000 - 836692918748171476992000*
            r + 10430392146326783769600*r^2 + 24279255*r^14*
            (26922135001575 + 629936841194*\[Omega]^2) - 13873860*r^13*
            (188454945011025 + 4035157814542*\[Omega]^2) - 
           15600*r^11*(338248258269891277 + 114864442007075*\[Omega]^2) - 
           2257920*r^3*(18397442537321401 + 6220681195528800*\[Omega]^2) + 
           4290*r^12*(1071191726886980545 + 33264943909994352*\[Omega]^2) + 
           120*r^10*(30488450532575224189 + 197918906178399184*\[Omega]^2) + 
           336*r^8*(-1095872778012790975 + 576951634907362878*\[Omega]^2) - 
           80*r^9*(1659029169513405963 + 942782194035846784*\[Omega]^2) + 
           17920*r^4*(204160873227047436 + 1414914579704135917*\[Omega]^2) + 
           672*r^7*(-91682777489670945 + 1661345747254883608*\[Omega]^2) + 
           5376*r^5*(336807849476710955 + 1701247565464238166*\[Omega]^2) + 
           896*r^6*(2961810209869668550 + 5340969789424719233*\[Omega]^2)))/
         (79622971587354195000000*r^16) + 
        (\[Alpha]1^2*(64344254254760838758400000 - 32538897194811123916800000*
            r + 568715458471539337728000*r^2 + 121396275*r^14*
            (-20713915265475 + 1422694676386*\[Omega]^2) - 
           208107900*r^13*(-48332468952775 + 6159748830868*\[Omega]^2) - 
           14515200*r^3*(152350630365680067 + 41460579418818560*\[Omega]^2) + 
           8580*r^12*(5721744285123268325 + 408732935809297996*\[Omega]^2) - 
           520*r^11*(365273547765774388125 + 10525850061596000932*
              \[Omega]^2) + 26880*r^4*(5133174895697899945 + 
             33009446535591856704*\[Omega]^2) + 1280*r^7*
            (5193097962359135955 + 40082861244050997059*\[Omega]^2) + 
           64*r^8*(-421538039810301383025 + 63674587266006453706*
              \[Omega]^2) + 4480*r^5*(17178353138328590365 + 
             75206710457044712784*\[Omega]^2) - 40*r^10*
            (-5394764391282408707565 + 118780799275948702246*\[Omega]^2) - 
           48*r^9*(1543900186686837035875 + 297091863611045407136*
              \[Omega]^2) + 448*r^6*(306394391606433346225 + 
             500381206752552641892*\[Omega]^2)))/(2985861434525782312500000*
          r^16)) + c^6*(-(\[Lambda]ev*(340926043688098412544000 - 
            198869431361723635968000*r + 26479668819077102361600*r^2 - 
            297972675*r^14*(-1982715735 + 179195477*\[Omega]^2) + 
            170270100*r^13*(-13879010145 + 1431069548*\[Omega]^2) + 
            206388*r^11*(-24183417418875 + 3038020454926*\[Omega]^2) - 
            23814*r^12*(-178223349604300 + 21621303916943*\[Omega]^2) - 
            940800*r^3*(1684641798591435 + 338200504084768*\[Omega]^2) + 
            28*r^10*(134480236964416875 + 1827598225413298*\[Omega]^2) + 
            112*r^9*(-15597230346550125 + 6237311820406882*\[Omega]^2) + 
            88*r^8*(35024134702739175 + 23997494645705282*\[Omega]^2) + 
            224*r^7*(15097108565149875 + 31065887985464798*\[Omega]^2) - 
            64*r^6*(-33873479378293275 + 210033721508837431*\[Omega]^2) + 
            128*r^5*(54708437169182475 + 524976406717540166*\[Omega]^2) - 
            64*r^4*(-2317870444589161875 + 11846759933004035168*\[Omega]^2)))/
         (10179073072246985156250*r^16) - 
        (\[Alpha]2^2*(148629623398531608453120000 - 
           120917708777862689172480000*r + 7260536377712119376448000*r^2 + 
           r^9*(5015706216031868643000 - 4513985786103785927120*\[Omega]^2) + 
           6081075*r^14*(-967402051056595 + 72127768316713*\[Omega]^2) + 
           863654400*r^3*(1971974404969203 + 237756616800560*\[Omega]^2) - 
           3474900*r^13*(-6771814357396165 + 462025569765059*\[Omega]^2) + 
           187110*r^12*(-194310992554191045 + 25158761313056554*\[Omega]^2) - 
           4860*r^11*(-6859212533674370155 + 322998802306933014*\[Omega]^2) + 
           120*r^10*(-133828843276196564265 + 9977413332392111548*
              \[Omega]^2) - 80*r^8*(364301979072201144450 + 
             67458323418040537247*\[Omega]^2) - 
           32*r^7*(773806068166706982225 + 256667805067940995564*
              \[Omega]^2) + 64*r^6*(1441133811023497196130 + 
             883590247716268137767*\[Omega]^2) + 1280*r^4*
            (1255079980265349052521 + 1597301603843285129383*\[Omega]^2) + 
           128*r^5*(142528739116229351865 + 3083351161735923968702*
              \[Omega]^2)))/(40309129366098061218750000*r^16) + 
        (\[Alpha]1^2*(41472858309373961293824000000 - 
           33439333183201438895001600000*r + 2141407726134323265319680000*
            r^2 + r^9*(3941582734174845684216600 - 2581312268970367669674816*
              \[Omega]^2) + 212837625*r^14*(744320021872735 + 
             162898540446197*\[Omega]^2) - 121621500*r^13*(5210240153109145 + 
             2115873723403158*\[Omega]^2) + 5239080*r^12*
            (-514881539202910100 + 147727619940653767*\[Omega]^2) + 
           28224000*r^3*(11750158327944481673 + 2182046367704146944*
              \[Omega]^2) - 11340*r^11*(-890999512403114668125 + 
             136090696007829229324*\[Omega]^2) - 576*r^8*
            (15969634437342688422075 + 1223140026057380279507*\[Omega]^2) + 
           20160*r^5*(268524003026175417155 + 5085321541210177405064*
              \[Omega]^2) - 100*r^10*(106622196753339852974235 + 
             5546432127749708446442*\[Omega]^2) + 
           320*r^7*(-20380281272242672442445 + 6867570066767093375186*
              \[Omega]^2) + 13440*r^4*(32751693510492447898525 + 
             40151827890525836945856*\[Omega]^2) + 
           96*r^6*(446192508979916865982375 + 253878482968261747043652*
              \[Omega]^2)))/(10581146458600741069921875000*r^16)) + 
      c^8*((\[Lambda]ev*(98962467324595887108096000 - 
           57714487854654724015104000*r + 9011488170160840192102400*r^2 - 
           389656575*r^14*(1149846378525 + 68699946322*\[Omega]^2) + 
           1558626300*r^13*(1149846378525 + 78377616904*\[Omega]^2) + 
           18278400*r^3*(-43248427255968911 + 11697066939134304*\[Omega]^2) - 
           1428*r^12*(2709894536592032475 + 163833920015798729*\[Omega]^2) + 
           952*r^11*(6220229217317647875 + 240570647446179014*\[Omega]^2) + 
           112*r^10*(-45236791233875717700 + 886203930224113547*\[Omega]^2) + 
           4096*r^5*(-238946055175627100 + 1599105851114920503*\[Omega]^2) + 
           256*r^9*(3940370411503244075 + 1641795213569170084*\[Omega]^2) + 
           128*r^7*(6177290535497320400 + 15026733680301921229*\[Omega]^2) + 
           32*r^8*(40710094709526184600 + 26354354119865797303*\[Omega]^2) - 
           128*r^6*(1456929561603951400 + 110154594909866419393*\[Omega]^2) - 
           1024*r^4*(-42138678904526470875 + 352393833955028945438*
              \[Omega]^2)))/(121130969559739123359375000*r^16) + 
        (\[Alpha]2^2*(302004735776375572999618560000 - 
           226826589757461022883473920000*r + 10661955141104799742886144000*
            r^2 + 389656575*r^14*(80147195899688775 + 3950333931127574*
              \[Omega]^2) - 222660900*r^13*(561030371297821425 + 
             25304474654992882*\[Omega]^2) - 3763200*r^3*
            (110918398633949526611 + 256659258471892436160*\[Omega]^2) + 
           10080*r^8*(-7862834913742302608500 + 429585708466704317119*
              \[Omega]^2) - 2040*r^11*(138683291775812194010985 + 
             780130764783561070762*\[Omega]^2) + 16830*r^12*
            (13692414029909456883195 + 889859755499692307296*\[Omega]^2) + 
           240*r^10*(883482317869616430849345 + 9959456831879891479448*
              \[Omega]^2) + 1792*r^7*(-25226036773454616044675 + 
             32161937280174233626587*\[Omega]^2) - 
           160*r^9*(14156656992254310978045 + 73236205708872981720044*
              \[Omega]^2) + 17920*r^4*(147370509280769225423448 + 
             244826834894661253722499*\[Omega]^2) + 
           448*r^6*(764654875271584529870705 + 874460597942841825425902*
              \[Omega]^2) + 896*r^5*(209964326885433836554615 + 
             1259921724698529935070012*\[Omega]^2)))/
         (3357750476195968499521875000000*r^16) - 
        (\[Alpha]1^2*(12038553408532964961263616000000 - 
           8934325644820813772664729600000*r + 450957889432416843514437120000*
            r^2 + 1948282875*r^14*(-61665325745319075 + 8921718315616606*
              \[Omega]^2) - 3339913500*r^13*(-143885760072411175 + 
             38627784918373228*\[Omega]^2) - 32256000*r^3*
            (2709182507317210094465 + 1282967399586903174144*\[Omega]^2) + 
           11220*r^12*(220004290596753341709975 + 31965807246831243639428*
              \[Omega]^2) + 250880*r^5*(32860771768067620043435 + 
             166606776308155108229388*\[Omega]^2) - 2720*r^11*
            (3549295802349910131143625 + 222090153526732083694583*
              \[Omega]^2) + 161280*r^4*(639386170061965434247925 + 
             1000856069962378779648928*\[Omega]^2) - 
           400*r^10*(-28257129523896572416778430 + 1054973236317618441762361*
              \[Omega]^2) + 128*r^8*(-34202198067433095301658525 + 
             1141619639985196283583911*\[Omega]^2) + 
           1280*r^7*(-809699333843603895179880 + 2815040026082753919797789*
              \[Omega]^2) - 256*r^9*(15718702404911521629683650 + 
             5612038942835657008917141*\[Omega]^2) + 
           1792*r^6*(11357742141542813335846000 + 10832345447096295462263931*
              \[Omega]^2)))/(125915642857348818732070312500000*r^16)) + 
      c^10*((\[Lambda]ev*(499621486226473889248197427200 - 
           267441758016339372005323929600*r + 27047851420967911367854433280*
            r^2 - 6635707155*r^14*(-305188618275450 + 8692519837571*
              \[Omega]^2) + 7583665320*r^13*(-1068160163964075 + 
             34709582639002*\[Omega]^2) - 1601221314*r^12*
            (-9660959385272650 + 388740138729899*\[Omega]^2) + 
           450604*r^11*(-44675748773179250625 + 2023452997632340246*
              \[Omega]^2) - 12983040*r^3*(99394941594796844201 + 
             99930550159547371680*\[Omega]^2) - 2752*r^6*
            (-1960634978153006922585 + 429853082138909251831*\[Omega]^2) + 
           112*r^9*(-51632406544675053096615 + 4992148074368902936226*
              \[Omega]^2) - 28*r^10*(-575259681967288315103645 + 
             5479371757365167255306*\[Omega]^2) + 
           224*r^7*(32044966751577635987405 + 46145381400740519535074*
              \[Omega]^2) + 8*r^8*(690841682855155984028835 + 
             332267061720196602354506*\[Omega]^2) + 
           128*r^5*(137533526335451058615145 + 952083935616155315007078*
              \[Omega]^2) - 64*r^4*(-71101668599674387483025 + 
             11505980526442057057339264*\[Omega]^2)))/
         (12183504332030510701390136718750*r^16) + 
        (\[Alpha]2^2*(217814258295831673789343686656000 - 
           198657438686722493651830745088000*r + 
           13123736793743275389468383270400*r^2 + 135422595*r^14*
            (-148906920980681359650 + 3498816306243894799*\[Omega]^2) - 
           77384340*r^13*(-1042348446864769517550 + 22412208711315963557*
              \[Omega]^2) + 34898820*r^12*(-3787868274588015694930 + 
             161726155827799282899*\[Omega]^2) - 137940*r^11*
            (-983610449669569740984185 + 22996779928792791848654*
              \[Omega]^2) + 25966080*r^3*(154789166259907301199839 + 
             32245515599183956040400*\[Omega]^2) + 480*r^10*
            (-168575977082836025102374051 + 4807952775301280151914462*
              \[Omega]^2) + 64*r^6*(1977143108818970716493781520 + 
             45792381452869374255754721*\[Omega]^2) - 
           40*r^9*(-334607869132768599994079421 + 137961524744009390612081554*
              \[Omega]^2) - 192*r^7*(257885175534951700874034505 + 
             164045372508266725349392374*\[Omega]^2) - 
           48*r^8*(1096724804008975959222622175 + 249220619256215210550803771*
              \[Omega]^2) + 384*r^5*(37133583459385194655423375 + 
             1261333442157258944437675942*\[Omega]^2) + 
           1280*r^4*(2304290473743554709635375265 + 
             2283992567834225363454879529*\[Omega]^2)))/
         (48246677154840822377504941406250000*r^16) + 
        (\[Alpha]1^2*(-60777788878886808143881757491200000 + 
           55043516797100871341437636300800000*r - 
           3851620054489097261048163919104000*r^2 - 4739790825*r^14*
            (114569121039478065450 + 7901978431854780131*\[Omega]^2) + 
           16250711400*r^13*(133663974546057743025 + 17106341653996439839*
              \[Omega]^2) - 244291740*r^12*(-40298352805373728265725 + 
             3795402964324320240862*\[Omega]^2) - 389491200*r^3*
            (2378436267695507141263019 + 644745029545147152061440*
              \[Omega]^2) + 321860*r^11*(-116360097815759788274084625 + 
             6638628094216436097334636*\[Omega]^2) - 42560*r^5*
            (107031662320601319731096155 + 2964669777009423120361767192*
              \[Omega]^2) + 320*r^7*(45499593234061590892387073745 + 
             6995994628193780060074046258*\[Omega]^2) + 
           20*r^10*(2065906326790906779286063141185 + 
             9217694776749828123643597966*\[Omega]^2) + 
           64*r^8*(233143223544190075398599617650 + 
             29526654097878998415491555329*\[Omega]^2) - 
           13440*r^4*(60421672078153146155330585395 + 
             57923982672105583154575975488*\[Omega]^2) + 
           24*r^9*(-642883365884795536770705949975 + 
             99569430175434984351528874712*\[Omega]^2) - 
           32*r^6*(2056972023124242752970257705575 + 
             345451202808663260997582986628*\[Omega]^2)))/
         (12664752753145715874095047119140625000*r^16)) + 
      c^12*(-(\[Lambda]ev*(251999320215942653361878539468800 - 
            136265271979020107338688987750400*r + 
            17462782419953507075882952069120*r^2 - 45669278655*r^14*
             (9351244987879125 + 1206527464547734*\[Omega]^2) + 
            182677114620*r^13*(9351244987879125 + 1376489392833688*\[Omega]^
                2) - 6804*r^12*(611554259255896714355675 + 
              73290415856218948124027*\[Omega]^2) + 1512*r^11*
             (4758574244920489489852125 + 351710480610017772837646*\[Omega]^
                2) + 215040*r^3*(-6338904616854118090015389 + 
              991630734554984394175760*\[Omega]^2) + 112*r^10*
             (-57539181105257014974831930 + 1319863692980850066001453*
               \[Omega]^2) + 128*r^9*(6089151978437623519134060 + 
              6461463174922127854561187*\[Omega]^2) + 
            1024*r^5*(875309168954128919448060 + 30929047256791362426950803*
               \[Omega]^2) + 128*r^7*(23923998458617073188646610 + 
              39306086848672681796807231*\[Omega]^2) + 
            32*r^8*(119642033703847475671847010 + 59146625715027450834125197*
               \[Omega]^2) - 128*r^6*(-4189394870475644438687610 + 
              187990552814429862162662687*\[Omega]^2) - 
            1024*r^4*(28873650838278441826586025 + 
              751140800730889505323558502*\[Omega]^2)))/
         (115134115937688326128136791992187500*r^16) - 
        (\[Alpha]2^2*(769028806325315564648078871379968000 - 
           651099600202969205362818288889344000*r + 
           35328237142459303124479662699571200*r^2 - 14052085740*r^13*
            (8473470033311990339875 + 825322057652473130386*\[Omega]^2) + 
           3513021435*r^14*(8473470033311990339875 + 901899146705465040314*
              \[Omega]^2) - 6773760*r^3*(-644822208149995592559337331 + 
             142212741276244078697056800*\[Omega]^2) + 
           44550*r^12*(5540321870153037167041033423 + 
             716221388317385183075503256*\[Omega]^2) - 
           3240*r^11*(106962710698424606559740113215 + 
             1861920071083802272439885146*\[Omega]^2) + 
           960*r^10*(306357730824847714868468647881 + 
             6671209944139208824403316347*\[Omega]^2) - 
           2080*r^9*(-6488935058082827299648055679 + 
             13012654415025601233917768342*\[Omega]^2) - 
           224*r^8*(1050608086079726591759695300425 + 
             31504261697346604756846550051*\[Omega]^2) + 
           448*r^7*(-352917573211357399002058915185 + 
             134684696817497857084415122228*\[Omega]^2) + 
           17920*r^4*(487512492866089372731502057626 + 
             609532877933501486714621590961*\[Omega]^2) + 
           448*r^6*(1866545632208050028711232582915 + 
             1526882794421998334965639394378*\[Omega]^2) + 
           896*r^5*(483881638336302016844746198605 + 
             2800090294581085858454874668468*\[Omega]^2)))/
         (3191517693792720400271951874023437500000*r^16) + 
        (\[Alpha]1^2*(30655129741087573137980229790924800000 - 
           25710780936454203010330352617574400000*r + 
           1477615034051922971772825786210816000*r^2 + 17565107175*r^14*
            (-6519495584740882843375 + 2036913910643590735666*\[Omega]^2) - 
           70260428700*r^13*(-6519495584740882843375 + 3779611712875285036932*
              \[Omega]^2) - 109670400*r^3*(-35313474095289871032606883 + 
             376349013347273184532554240*\[Omega]^2) + 
           17820*r^12*(149251403854068764430106449525 + 
             42614386442103348139553718772*\[Omega]^2) - 
           1152*r^8*(10307153739667350209259220329900 + 
             54540297716921673965470360999*\[Omega]^2) + 
           645120*r^5*(29934459458464855499346635290 + 
             144325615799846386887419199223*\[Omega]^2) - 
           4320*r^11*(2464674057217445182905997335750 + 
             315641379865700263184886736243*\[Omega]^2) + 
           6400*r^7*(-779229107907848916562971852741 + 
             893590867896723054870283598563*\[Omega]^2) + 
           5376*r^6*(9868227758553785739503602126100 + 
             6602608642885721897522699220903*\[Omega]^2) + 
           53760*r^4*(6376634350466128960849320269395 + 
             7562851228161638534700425855136*\[Omega]^2) - 
           80*r^10*(-164030723343349133739145014284640 + 
             9416940703485113181405758356111*\[Omega]^2) - 
           192*r^9*(24562355633105449478892991146225 + 
             15050271056383848132270404459192*\[Omega]^2)))/
         (119681913517227015010198195275878906250000*r^16)) + 
      c^14*(-(\[Lambda]ev*(719364454608815889460885499391590400 - 
            339568743841879949464349509152307200*r + 
            10294131537748012700021492562088960*r^2 - 5939588655*r^14*
             (-1271337701101275983175 + 271489937403642847*\[Omega]^2) + 
            3394050660*r^13*(-8899363907708931882225 + 2168140560862367428*
               \[Omega]^2) - 1142778*r^12*(-52678257841751583122096400 + 
              333181219121892867507359*\[Omega]^2) + 761852*r^11*
             (-109376159913392770218360375 + 1721609745845918722948694*
               \[Omega]^2) - 112*r^9*(189072853591085986339440496055 + 
              10091555989720173098701609618*\[Omega]^2) - 
            188160*r^3*(-4719373342556897981761579867 + 
              29047838859880320469023097440*\[Omega]^2) - 
            28*r^10*(-2458612646749076538497137535265 + 
              40175951202071494565496103442*\[Omega]^2) + 
            224*r^7*(68438638292819084087958406585 + 
              68286337054400554594315725218*\[Omega]^2) + 
            8*r^8*(887640638334980848097452005095 + 
              251853572483435581225941552842*\[Omega]^2) + 
            64*r^6*(260352255679148469089663876585 + 
              1117599277602863383204829235719*\[Omega]^2) + 
            128*r^5*(440267383821379470240070311265 + 
              2097090898000109738932156355946*\[Omega]^2) + 
            64*r^4*(-1995923200257561919916758327575 + 
              9003036843936853766065596793952*\[Omega]^2)))/
         (19579276003428510410127962333221435546875*r^16) + 
        (\[Alpha]2^2*(-313613083993708647353569460719214592000 + 
           336961718649286990065369673493999616000*r - 
           26692110000942188235506796946136972800*r^2 - 121216095*r^14*
            (-620308134908179715451929475 + 109277106951582634913243*
              \[Omega]^2) + 69266340*r^13*(-4342156944357258008163506325 + 
             699991401090990087199849*\[Omega]^2) - 3848130*r^12*
            (-133466809357627854038855423415 + 834264771380197428156634202*
              \[Omega]^2) + 233220*r^11*(-2420302193628504334620942535515 + 
             35038273126051673635883369206*\[Omega]^2) - 
           1320*r^10*(-282067372480082365750717016382873 + 
             4239756731975025639346810113676*\[Omega]^2) - 
           376320*r^3*(30157526240689583316680222614187 + 
             9373135038117910034943417793200*\[Omega]^2) + 
           40*r^9*(-1018117503133117928537041119867897 + 
             79307240698622527354423018141078*\[Omega]^2) + 
           48*r^8*(1575612102284774780925269549687100 + 
             686995212457573785934135491156847*\[Omega]^2) - 
           128*r^5*(-971031814871649636246696264868375 + 
             2400471602618930273614451609030082*\[Omega]^2) - 
           1280*r^4*(4506562839253761523332791239982655 + 
             3042937198962463707581846369254153*\[Omega]^2) + 
           32*r^7*(3099175875692715376782934267027085 + 
             3821506111805368078022300288874708*\[Omega]^2) + 
           64*r^6*(-683957022193082412611677607868640 + 
             5059992539851535619592595584366903*\[Omega]^2)))/
         (77533932973576901224106730839556884765625000*r^16) + 
        (\[Alpha]1^2*(87509008628527354677526786293864038400000 - 
           93639415609650604761712400772041625600000*r + 
           7840648189708962445551953351430966528000*r^2 + 
           r^6*(54869996188963770949028128747487928800 - 
             85419130175924883514809663809552646528*\[Omega]^2) + 
           4242563325*r^14*(477265645693448017899668175 + 
             246799279140749774936767*\[Omega]^2) - 7272965700*r^13*
            (1113619839951378708432559075 + 1068550825682458649385046*
              \[Omega]^2) + 35915880*r^12*(-1067579708706408127938943225725 + 
             14716504647936466190398019657*\[Omega]^2) - 
           544180*r^11*(-270777179993347783180847592509625 + 
             4845341230548634056786023225804*\[Omega]^2) + 
           5644800*r^3*(543214223063437040563536090739127 + 
             187414656419230104701060587883520*\[Omega]^2) + 
           220*r^10*(-759520257051867892917275207239066095 + 
             9983807907745207480137179602791958*\[Omega]^2) + 
           40320*r^4*(39597772809582563872789579977906005 + 
             26373042572507215880725548400686272*\[Omega]^2) + 
           2240*r^5*(-17016431266821288700867323337295135 + 
             36179697650954991519312636438474936*\[Omega]^2) - 
           320*r^7*(108737525611545201130362405052696215 + 
             77515999726935785080500755590021106*\[Omega]^2) - 
           64*r^8*(213626670963058663257154204272052925 + 
             94910836959904849892991711345501253*\[Omega]^2) + 
           8*r^9*(7918614130518266589685415732521613225 + 
             291528221128006110506023800595966248*\[Omega]^2)))/
         (20352657405563936571328016845383682250976562500*r^16))) + 
    \[Chi]^8*((\[Lambda]ev*(-152613485875384934400 + 92323639098217246720*r - 
         18846048309590261760*r^2 - 1078*r^12*(2600672040123 + 
           2041970368*\[Omega]^2) - 3234*r^16*(-15085488275 + 
           25510602213*\[Omega]^2) + 1617*r^15*(-75427441375 + 
           29491013936*\[Omega]^2) + 924*r^11*(4732355039713 + 
           50826497600*\[Omega]^2) - 1848*r^14*(45526172440 + 
           90360857183*\[Omega]^2) + 462*r^13*(2190848801225 + 
           159642120712*\[Omega]^2) - 465920*r^3*(-9682194309953 + 
           281834481096*\[Omega]^2) - 1792*r^5*(203509805505149 + 
           2682001916712*\[Omega]^2) + 32*r^9*(26934255238275 + 
           8162742017362*\[Omega]^2) - 64*r^7*(-171621538548999 + 
           12519932782372*\[Omega]^2) + 32*r^10*(-113448770513694 + 
           13416529176779*\[Omega]^2) + 5120*r^4*(-76839397011685 + 
           52830323701387*\[Omega]^2) + 256*r^6*(243986802355527 + 
           128081124857725*\[Omega]^2) - 32*r^8*(76124776926275 + 
           152481196846486*\[Omega]^2)))/(57718587326400*r^18) + 
      (\[Alpha]2^2*(-1786089771699023831040000 + 968854251334156802334720*r - 
         96808622012418380359680*r^2 + 1280664*r^16*(-12399760575625 + 
           17683447162238*\[Omega]^2) + 78059520*r^3*(407494267186544 + 
           30484068430725*\[Omega]^2) + 227326*r^12*(2512721014505163 + 
           60556626869350*\[Omega]^2) - 6468*r^15*(-6137881484934375 + 
           951477593946229*\[Omega]^2) + 14553*r^14*(2203788313643015 + 
           2395710455724318*\[Omega]^2) + 396*r^13*(-664763587018232625 + 
           7825842327148739*\[Omega]^2) - 268800*r^4*(8292643598345271 + 
           52276721258104825*\[Omega]^2) + 66*r^11*(-11131322193646247439 + 
           162493053577599212*\[Omega]^2) + 126*r^10*(3732591124802014761 + 
           403203990422995568*\[Omega]^2) + 288*r^8*(463048362163326555 + 
           432873291195832489*\[Omega]^2) - 1344*r^7*(-59469406185299517 + 
           476637790055571613*\[Omega]^2) - 5376*r^5*(658817303562160644 + 
           564314911689080545*\[Omega]^2) + 176*r^9*(-39198560846389560 + 
           670849394407289549*\[Omega]^2) - 1344*r^6*(568791783819110841 + 
           1768958214106732312*\[Omega]^2)))/(5999847152579280000*r^18) + 
      (\[Alpha]1^2*(660657729599594779852800000 - 354790463688625057738444800*
          r + 38164432310357328386611200*r^2 - 2536934400*r^3*
          (5090389877701313 + 357664818223440*\[Omega]^2) + 
         3468465*r^16*(-788553813679050 + 394583544476183*\[Omega]^2) + 
         345945600*r^4*(1045478645304199 + 14489282251052940*\[Omega]^2) + 
         105105*r^15*(65055689628521625 + 35501033385270946*\[Omega]^2) - 
         90090*r^14*(-92734079360922230 + 109520021904287011*\[Omega]^2) + 
         21450*r^13*(-274453161753090705 + 433027129966937878*\[Omega]^2) + 
         1430*r^12*(-77981419251374751189 + 2753305976373364354*\[Omega]^2) + 
         295680*r^5*(5203304536309154717 + 3634817360892553182*\[Omega]^2) + 
         858*r^11*(347683374007703324745 + 13559587203259688692*\[Omega]^2) - 
         624*r^9*(-173272821867226533375 + 24116834832177876496*\[Omega]^2) - 
         480*r^8*(95365738868941490950 + 48957565227447796433*\[Omega]^2) + 
         14080*r^6*(25184233847493138327 + 59718725375975700280*\[Omega]^2) + 
         104*r^10*(-3060560525733348834735 + 137004144289297308862*
            \[Omega]^2) + 64*r^7*(-1408028378318744011830 + 
           3485936074097400777827*\[Omega]^2)))/(2144945357047092600000*
        r^18) + c^4*(-(\[Lambda]ev*(-3662723661009238425600 + 
            2257187477401769902080*r - 767317249810822717440*r^2 - 
            21042021*r^16*(1582393875 + 44032178*\[Omega]^2) + 
            84168084*r^15*(1582393875 + 47700052*\[Omega]^2) - 
            2002*r^14*(139578926916835 + 3784187181948*\[Omega]^2) + 
            1456*r^13*(295198366186955 + 6983700581686*\[Omega]^2) - 
            392*r^12*(1171617487369043 + 14721009374558*\[Omega]^2) + 
            256*r^7*(131171429135019 + 19208152168388*\[Omega]^2) + 
            675840*r^4*(-20220755437645 + 34352038004344*\[Omega]^2) + 
            112*r^11*(2631917275610259 + 73962174365320*\[Omega]^2) - 
            501760*r^3*(-490906421921479 + 91770675320688*\[Omega]^2) + 
            3584*r^5*(-5067260591907623 + 107615005398696*\[Omega]^2) + 
            128*r^9*(-70206201032205 + 234546889224422*\[Omega]^2) + 
            32*r^10*(-1657480107600401 + 375125832174166*\[Omega]^2) - 
            128*r^8*(-65483322782535 + 2425483702922941*\[Omega]^2) + 
            1024*r^6*(2325185218270117 + 2503127590249450*\[Omega]^2)))/
         (11489606289661500000*r^18) + 
        (\[Alpha]2^2*(42866154520776571944960000 - 8253859896847976349818880*
            r + 1382374666281223271301120*r^2 - 58270212*r^16*
            (185996408634375 + 4317284175154*\[Omega]^2) + 
           1765764*r^15*(24551525939737500 + 534392552745347*\[Omega]^2) - 
           1911*r^14*(39958581204523014495 + 1041095950892853406*
              \[Omega]^2) + 624*r^13*(145720542362241753445 + 
             1499334435025980871*\[Omega]^2) + 268800*r^4*
            (-1287492072000284551 + 1581591009629378500*\[Omega]^2) - 
           322560*r^3*(11511003863668419707 + 2586918692455897800*
              \[Omega]^2) + 96*r^8*(-146449697741492605530 + 
             7359527745144636197*\[Omega]^2) - 48*r^11*
            (-835044283832979141012 + 19905986053104647281*\[Omega]^2) + 
           8064*r^5*(38849218916971058629 + 22418997544211766470*
              \[Omega]^2) - 56*r^10*(3101843875641893619 + 
             52107025143967570642*\[Omega]^2) + 672*r^7*
            (-6322776418593948391 + 78420168808510616934*\[Omega]^2) - 
           64*r^9*(31844362760621498325 + 85606272357180005114*\[Omega]^2) - 
           24*r^12*(3354624706818006248263 + 89474727756357374000*
              \[Omega]^2) + 1344*r^6*(42659518621687358359 + 
             141735679791559893358*\[Omega]^2)))/(1194344573810312925000000*
          r^18) + (\[Alpha]1^2*(-15855785510390274716467200000 + 
           2907055120874142872412979200*r - 592445915351492302253260800*r^2 + 
           r^10*(5986530650318556627029160 - 252808417487093860212432*
              \[Omega]^2) - 946890945*r^16*(1971384534197625 + 
             20753838457969*\[Omega]^2) + 1032971940*r^15*(7228409958724625 + 
             36067323613952*\[Omega]^2) - 1477719040*r^5*(96739037856115361 + 
             42015062225560446*\[Omega]^2) + 53235*r^14*
            (-83809323108502848395 + 3139845984342753726*\[Omega]^2) + 
           35481600*r^3*(41116871440980261503 + 8967610765710236640*
              \[Omega]^2) - 1300*r^13*(10559855440053199819539 + 
             559147914723835020686*\[Omega]^2) - 89600*r^4*
            (-1957418942027280835409 + 1631163830195649166560*\[Omega]^2) + 
           192*r^9*(4946352334837283233850 + 6017323357829980176583*
              \[Omega]^2) + 320*r^8*(18939247705115213555345 + 
             7004866858866678759128*\[Omega]^2) + 
           40*r^12*(719618575197877603881087 + 8860390821369762687958*
              \[Omega]^2) - 256*r^7*(-2450840824118799326480 + 
             62734749190371375874917*\[Omega]^2) - 
           16*r^11*(1628408993316797827454865 + 67654464311517718801289*
              \[Omega]^2) - 320*r^6*(41928223956658137108927 + 
             196059723526517916536680*\[Omega]^2)))/
         (426978185137186870687500000*r^18)) + 
      c^2*((\[Lambda]ev*(-4273177604510778163200 + 2471879441640491151360*r - 
           442145525864628526080*r^2 + 860318996472936*r^15*\[Omega]^2 - 
           198541288746801*r^16*\[Omega]^2 - 105105*r^14*(9444902181 + 
             16762635196*\[Omega]^2) - 319648*r^7*(29859665489 + 
             201754688256*\[Omega]^2) + 7007*r^13*(448623367335 + 
             375931831936*\[Omega]^2) - 26880*r^3*(-3107177867174141 + 
             4885131005664*\[Omega]^2) + 336*r^9*(2274547924155 + 
             6468297714848*\[Omega]^2) + 182*r^11*(7122406208533 + 
             8955423520768*\[Omega]^2) - 91*r^12*(37613273219907 + 
             18835872999704*\[Omega]^2) + 28*r^10*(57251432203147 + 
             87465446579904*\[Omega]^2) + 256*r^6*(2435203495649526 + 
             2201323151313205*\[Omega]^2) + 2560*r^4*(-2844391291687295 + 
             2463429365564424*\[Omega]^2) - 64*r^5*(66484863887928731 + 
             3702909545235856*\[Omega]^2) - 16*r^8*(403359955497905 + 
             5321190630319524*\[Omega]^2)))/(32827446541890000*r^18) + 
        (\[Alpha]2^2*(-50010513607572667269120000 + 
           31626056814437133563074560*r - 2642063903197523763114240*r^2 - 
           202202385322678907166*r^15*\[Omega]^2 + 53907656603671866996*r^16*
            \[Omega]^2 + r^7*(3648091415917319413924 - 8612311120780346865312*
              \[Omega]^2) + 21021*r^14*(12822334000207380 + 22156582584887077*
              \[Omega]^2) + 94080*r^3*(6442772571806656433 + 
             25293067063664400*\[Omega]^2) - 3003*r^13*(258089992116235965 + 
             97686485483640916*\[Omega]^2) + 39*r^11*(-931626170980214633 + 
             2477173860400845344*\[Omega]^2) - 67200*r^4*
            (2999615333438914603 + 5775573318211038780*\[Omega]^2) + 
           39*r^12*(20977307936363846221 + 13778778832417854140*\[Omega]^2) - 
           1008*r^6*(27377692297967179269 + 42022369795166948996*
              \[Omega]^2) + 20*r^8*(235328338243900540835 + 
             89948748689795620908*\[Omega]^2) + 
           16*r^9*(-15965293913403660735 + 105605109069914073787*
              \[Omega]^2) - 336*r^5*(228188471033608073737 + 
             209958981863926140200*\[Omega]^2) + 
           r^10*(-557340756831444857817 + 349122978164764568704*\[Omega]^2)))/
         (3412413068029465500000*r^18) + 
        (\[Alpha]1^2*(36996832857577307671756800000 - 
           23219163925968488649512140800*r + 2048697021953122927697203200*
            r^2 - 15967085676047917931520*r^15*\[Omega]^2 + 
           8422123589932975367445*r^16*\[Omega]^2 - 124185600*r^3*
            (4224341278160421247 + 14613162573129120*\[Omega]^2) - 
           4099095*r^14*(-10273150036694655 + 17610138697589366*\[Omega]^2) + 
           25025*r^13*(-3277855430161225641 + 13688464048366120144*
              \[Omega]^2) - 65*r^12*(2630815563001607864883 + 
             2897426488231732286120*\[Omega]^2) + 13440*r^5*
            (5090300151487981104469 + 3751451054736760783848*\[Omega]^2) + 
           52*r^11*(10139648234185257015305 + 9272018327201997957776*
              \[Omega]^2) + 22400*r^4*(5970091046702061897131 + 
             12374986110175007953920*\[Omega]^2) + 
           880*r^6*(23568724274391993485187 + 35297993923870958721200*
              \[Omega]^2) - 32*r^9*(5236268177841990045575 + 
             42704319629232195540274*\[Omega]^2) + 
           r^10*(427174091327296131037310 + 43691444260986362591056*
              \[Omega]^2) - 40*r^8*(110942819591867300304505 + 
             72278712894375727939816*\[Omega]^2) + 
           16*r^7*(-177575385016845891912445 + 347494433097162899516616*
              \[Omega]^2)))/(2439875343641067832500000*r^18)) + 
      c^6*((\[Lambda]ev*(83818378712478913671168000 - 
           45325424381185527702323200*r + 7399932015537552319180800*r^2 + 
           627161535*r^16*(-56860686575 + 5041684381*\[Omega]^2) - 
           2508646140*r^15*(-56860686575 + 5461655954*\[Omega]^2) - 
           1349460*r^13*(-256516606655023 + 34086731381316*\[Omega]^2) + 
           404838*r^14*(-650195254402265 + 72351210686422*\[Omega]^2) - 
           8568*r^11*(-31770806424834645 + 3057915898626304*\[Omega]^2) - 
           896*r^9*(32843907585410220 + 12893516399305327*\[Omega]^2) - 
           784*r^10*(151983041024075805 + 51159348628467934*\[Omega]^2) + 
           476*r^12*(-774967434577584255 + 66955902701410214*\[Omega]^2) - 
           609280*r^3*(2179168159503885085 + 88355640335560416*\[Omega]^2) + 
           1792*r^7*(196849396593529935 + 758125054294713244*\[Omega]^2) - 
           1280*r^6*(3021839107196591073 + 6942893132909163062*\[Omega]^2) + 
           256*r^5*(222758764296633245555 + 15481700964640355184*
              \[Omega]^2) - 5120*r^4*(-12022823397700782835 + 
             20248858503556651432*\[Omega]^2) + 64*r^8*(3875230335983170570 + 
             22753049363908375259*\[Omega]^2)))/(692176968912794990625000*
          r^18) + (\[Alpha]2^2*(980956224412537868483788800000 - 
           690683103517863995412217344000*r + 55552612049424036215449804800*
            r^2 - 1736755020*r^16*(-6683470950261875 + 494329038055133*
              \[Omega]^2) + 26314470*r^15*(-1764436330869135000 + 
             122375894578684463*\[Omega]^2) + 479808000*r^3*
            (-22697673607989721951 + 2033185675625120016*\[Omega]^2) - 
           1012095*r^14*(-71132975233187640201 + 7643157552690998917*
              \[Omega]^2) + 578340*r^13*(-119717507846053379717 + 
             9457335754501248624*\[Omega]^2) - 1020*r^11*
            (41297106736555582638663 + 826728055809348434282*\[Omega]^2) - 
           1080*r^10*(-17626060592761127373762 + 3394847142736358249743*
              \[Omega]^2) - 340*r^12*(-166843299776501034312633 + 
             27516226464673521283708*\[Omega]^2) - 1040*r^9*
            (-8539592370147353314863 + 28268857373316570327248*\[Omega]^2) + 
           134400*r^4*(40690826449123506694941 + 56159054547392871683780*
              \[Omega]^2) - 432*r^8*(285502277422047476722365 + 
             91338276573707282532389*\[Omega]^2) + 
           672*r^7*(-146103899127636430483065 + 190457953192864451861951*
              \[Omega]^2) + 6720*r^5*(252020153904101876207103 + 
             194877722211893463081734*\[Omega]^2) + 
           672*r^6*(1022561436316717977464595 + 1044114535765720785683354*
              \[Omega]^2)))/(71951795918485039275468750000*r^18) - 
        (\[Alpha]1^2*(725692876501378889981509632000000 - 
           507666194781074334487445483520000*r + 
           42796109754715754258362404864000*r^2 + 28222269075*r^16*
            (-141676835191002650 + 4752629006874901*\[Omega]^2) - 
           20525286600*r^15*(-779222593550514575 + 12389125661392512*
              \[Omega]^2) + 147780864000*r^3*(-66283987664370621625 + 
             5034345026159921472*\[Omega]^2) - 26314470*r^14*
            (305054338355174989295 + 44637417043702230193*\[Omega]^2) + 
           20241900*r^13*(-1599854427660795041801 + 283026717857871578922*
              \[Omega]^2) + 5704*r^10*(4553274013433492599720125 + 
             134551195743583264581694*\[Omega]^2) + 12096000*r^4*
            (316696301531893755487159 + 446121709395327200815008*
              \[Omega]^2) + 107520*r^5*(13745480809929470732400665 + 
             8805242467566097715999496*\[Omega]^2) + 
           816*r^11*(-44873143827022143414411525 + 9843477997696500440696897*
              \[Omega]^2) - 340*r^12*(-163886367813508884022917165 + 
             10083465059297172177587816*\[Omega]^2) + 
           36800*r^6*(14816740789494256015007367 + 14423736587761532172638464*
              \[Omega]^2) - 2400*r^8*(50425962753999009318396913 + 
             24082161323848225980481620*\[Omega]^2) - 
           576*r^9*(8437186964543102765072325 + 46083295200793386129135883*
              \[Omega]^2) + 64*r^7*(-1289318537559409644041658225 + 
             1318065455904934665462383344*\[Omega]^2)))/
         (51445534081716803081960156250000*r^18)) + 
      c^8*((\[Lambda]ev*(-2715571226122006824121245696000 + 
           1471827318769373108486892748800*r - 295020112186629428139861196800*
            r^2 - 776377737135*r^16*(4710786565875 + 276125788238*
              \[Omega]^2) + 3105510948540*r^15*(4710786565875 + 
             299127026092*\[Omega]^2) - 31188234*r^14*(1032748803643640265 + 
             58033198851196988*\[Omega]^2) + 10943240*r^13*
            (4752806746797918081 + 232150704524949956*\[Omega]^2) - 
           1802416*r^12*(30988376374023932610 + 862398258863080753*
              \[Omega]^2) + 1029952*r^11*(33964916674721069695 + 
             1863088761277648222*\[Omega]^2) - 10321920*r^3*
            (-6384260598402959593145 + 781071977160633206867*\[Omega]^2) + 
           2304*r^9*(-346983342287456841890 + 1862519122846877892251*
              \[Omega]^2) - 28672*r^5*(126098519755404888569350 + 
             3303719246125479068249*\[Omega]^2) + 20480*r^6*
            (10076336972493591886548 + 30443462526142560246799*\[Omega]^2) - 
           1024*r^7*(5227520427816456792715 + 34627120050979585161939*
              \[Omega]^2) + 64*r^10*(-60289209690381459241300 + 
             39703059239347545857043*\[Omega]^2) + 20480*r^4*
            (-88057991779387617993005 + 349772535687214413305856*
              \[Omega]^2) - 128*r^8*(54121805638011366105620 + 
             644260044347523163384329*\[Omega]^2)))/
         (1113920396071360978412812500000*r^18) + 
        (\[Alpha]2^2*(-31781293530357607889510611353600000 + 
           19902145305215771741668266066124800*r - 
           1632118947517644317656678433433600*r^2 + 2149969118220*r^16*
            (553711308504534375 + 27073689062390734*\[Omega]^2) - 
           65150579340*r^15*(73089892722598537500 + 3351175698266071037*
              \[Omega]^2) + 28726005*r^14*(306313607076865655110767 + 
             16643213613231472666690*\[Omega]^2) - 4689960*r^13*
            (2381977157775073132741299 + 54599895026796823564550*
              \[Omega]^2) + 1103520*r^12*(9161486398374850181685680 + 
             477335098973055017331947*\[Omega]^2) + 275880*r^11*
            (-16574465517309143329715305 + 532324564612406303536798*
              \[Omega]^2) + 23654400*r^3*(37559123071471708312910321 + 
             6176364726741980463602910*\[Omega]^2) + 
           7040*r^9*(18612731438646326451792399 + 225678058065654537675109594*
              \[Omega]^2) - 268800*r^4*(389910438046714525056233051 + 
             977967322301519354675818380*\[Omega]^2) + 
           560*r^10*(-1027274659774534328478646809 + 
             992648266456367545671351877*\[Omega]^2) - 
           26880*r^5*(3728800120800050302815076048 + 
             2304888922041832457010370817*\[Omega]^2) - 
           4032*r^6*(7415566415585581392118936275 + 
             11665253805801067204568119538*\[Omega]^2) - 
           448*r^7*(-8239581028695503111200422275 + 
             24454497171694499892712945173*\[Omega]^2) + 
           32*r^8*(195007020565129102786422044155 + 
             26249981374440521634018310533*\[Omega]^2)))/
         (115792025171617973706011859375000000*r^18) + 
        (\[Alpha]1^2*(11755600172062629664698330365952000000 - 
           7298220947999773574679416576888832000*r + 
           634770798687552778927552538855424000*r^2 + 34936998171075*r^16*
            (5868811758306329625 + 130147320969923599*\[Omega]^2) - 
           38113088913900*r^15*(21518976447123208625 + 226178186383092992*
              \[Omega]^2) - 160044885*r^14*(-3262954531940297956720035 + 
             239462036551410049512266*\[Omega]^2) + 7816600*r^13*
            (184894121944710444011913531 + 22342202963099003634959633*
              \[Omega]^2) - 1951488000*r^3*(188379063479172209417345207 + 
             28547339596464000977499744*\[Omega]^2) - 45980*r^12*
            (71722856800975774377482041725 + 1970303072044152679547819708*
              \[Omega]^2) + 36784*r^11*(89538565856199903757590118850 + 
             7066117783796802009045414923*\[Omega]^2) + 
           9856000*r^4*(2900894009842947285627982621 + 
             9462583635456274377619797648*\[Omega]^2) - 
           63200*r^8*(46538771050205470581685332731 + 
             15941187152335305264683319176*\[Omega]^2) + 
           591360*r^5*(75014746987041424924525824185 + 
             36877281561403171899148651452*\[Omega]^2) + 
           70400*r^6*(146763532625617444957624921941 + 
             234134745393643983136254207778*\[Omega]^2) + 
           16*r^10*(-28059492454701053319178339651825 + 
             1636843844464026801693521479801*\[Omega]^2) - 
           64*r^9*(4110077395094993734508202695050 + 
             8297819847724534985252579133377*\[Omega]^2) + 
           64*r^7*(-21424347189279183037177793840875 + 
             53646291661851323431943631476604*\[Omega]^2)))/
         (41395648998853425599899239726562500000*r^18)) + 
      c^10*((\[Lambda]ev*(-7669849090816800430424366284800 + 
           3888740340995642613924516003840*r - 548809738848711594403589099520*
            r^2 + 6572509944*r^15*(-4376127667645125 + 132468613385071*
              \[Omega]^2) - 821563743*r^16*(-8752255335290250 + 
             244564998125563*\[Omega]^2) - 2253020*r^14*
            (-24981366980606659874 + 919143612034687617*\[Omega]^2) + 
           450604*r^13*(-177443173876543893905 + 8014749516423996692*
              \[Omega]^2) + 4592*r^10*(4227492446872163913857 + 
             660067514517654218134*\[Omega]^2) - 896*r^9*
            (-5614219652875548374595 + 2039764506520167403423*\[Omega]^2) - 
           14336*r^7*(3346235861088142894518 + 9177100747352662678757*
              \[Omega]^2) + 56*r^11*(-1070344681719327320335491 + 
             28166303000376090513904*\[Omega]^2) - 
           28*r^12*(-3060492746760338570277289 + 98569973311821870279002*
              \[Omega]^2) + 15360*r^4*(4894879105452851102595 + 
             349087281520928086516216*\[Omega]^2) + 35840*r^3*
            (2531735708071983219201883 + 442782740828711176228608*
              \[Omega]^2) - 256*r^5*(11736098796777160740023201 + 
             1117003903815020445604256*\[Omega]^2) - 
           64*r^8*(499346894724160800275280 + 1649058812294261429755709*
              \[Omega]^2) + 256*r^6*(-603176853961578809671591 + 
             1942279050020136310950270*\[Omega]^2)))/
         (48734017328122042805560546875000*r^18) - 
        (\[Alpha]2^2*(89762965133820233732766576967680000 - 
           69931531639482552609856584471613440*r + 
           5562972496698632108494064247951360*r^2 + 
           r^12*(14107181820245616968181676040604 - 
             731714530348816879505923787040*\[Omega]^2) - 
           2275099596*r^16*(-1028750228077718081250 + 23979204394660214459*
              \[Omega]^2) + 34471206*r^15*(-271590060212517573450000 + 
             5936282037217446553049*\[Omega]^2) - 337953*r^14*
            (-45531526240828326230801610 + 1608178540329435219064901*
              \[Omega]^2) + 193116*r^13*(-85261542352118428596665995 + 
             2492667416176677624853652*\[Omega]^2) + 1128960*r^3*
            (-571053907015977377700053581 + 254726105387252480616835200*
              \[Omega]^2) + 12*r^11*(-730583898485872934691178119591 + 
             1385105313806950678598432338*\[Omega]^2) - 
           1200*r^8*(10416863235447969100201805257 + 
             3470130605316623595310209755*\[Omega]^2) + 
           134400*r^4*(4832009485176888528611998271 + 
             5010483377949432715838433260*\[Omega]^2) + 
           672*r^7*(-16037684678939477053774390378 + 
             9196708332716813682342416909*\[Omega]^2) + 
           8*r^10*(293630729922022927050547763091 + 
             10496684328928448750519335933*\[Omega]^2) + 
           672*r^6*(103287493376550295095955107169 + 
             65204141763949525196739715526*\[Omega]^2) + 
           1344*r^5*(110520563123690275114882414077 + 
             77574276699641600539549604050*\[Omega]^2) - 
           16*r^9*(-85774693857033183568972638015 + 
             134296462316737044756155795608*\[Omega]^2)))/
         (5065901101258286349638018847656250000*r^18) + 
        (\[Alpha]1^2*(66404945246425625957417037132595200000 - 
           51456617613522926277682997713224499200*r + 
           4264666808441302077559968980761804800*r^2 - 161325244080*r^15*
            (-19990247253362496408375 + 100163168535976632896*\[Omega]^2) + 
           36970368435*r^16*(-21807542458213632445500 + 230543329633679523523*
              \[Omega]^2) - 131801670*r^14*(13313094849853483956912080 + 
             608768087475285717246039*\[Omega]^2) + 1609300*r^13*
            (-3892841094046568023023646437 + 255029749915524457014369938*
              \[Omega]^2) + 248371200*r^3*(-2587298173124219166060031949 + 
             883013668593338867598773760*\[Omega]^2) - 
           1472*r^9*(216052882104867488533086048675 + 
             1528817145450431309005450635251*\[Omega]^2) + 
           35840*r^5*(3553162208126918597555261061511 + 
             2146326904597916474274237054372*\[Omega]^2) + 
           89600*r^4*(5272151661160714460640755617051 + 
             5386465277578451087632199365920*\[Omega]^2) + 
           3520*r^6*(16563316004538982448430344240277 + 
             10007068791731846968065572397200*\[Omega]^2) - 
           20*r^12*(-590312317415964968080684288201341 + 
             14293061958023182372065547088000*\[Omega]^2) + 
           8*r^10*(512838698895653234811258048003255 + 
             14707044701670209665420233592978*\[Omega]^2) - 
           160*r^8*(78504569370382208795561024404255 + 
             34091656593471552294812813186236*\[Omega]^2) + 
           16*r^11*(-572641256062969749062722166528985 + 
             34235814415167617853346837258613*\[Omega]^2) + 
           64*r^7*(-149955216038669266340870513736845 + 
             67375139762453981620427571030216*\[Omega]^2)))/
         (3622119287399674739991183476074218750000*r^18)) + 
      c^14*((\[Lambda]ev*(12841296516229004529553135582079385600 - 
           6007359289910253932023883180152750080*r + 
           578564322825273058775241215850762240*r^2 + 735377643*r^16*
            (-36459656458670655585375 + 7638399137756215991*\[Omega]^2) - 
           2941510572*r^15*(-36459656458670655585375 + 8274676670950200694*
              \[Omega]^2) + 74280570*r^14*(-2943424991445146130371823 + 
             16255861329970029320054*\[Omega]^2) - 761852*r^13*
            (-427795997660004272945154795 + 5089366610474286217112788*
              \[Omega]^2) + 392*r^11*(606589501446151562179186147841 + 
             1656398688643183013052627296*\[Omega]^2) + 
           2688*r^9*(-6278425367549834200481031180 + 
             4934509110763987778180382637*\[Omega]^2) - 
           112*r^10*(538921913690541171378111286609 + 
             26324100883374722243475358158*\[Omega]^2) + 
           1792*r^7*(67895870985366580418910715433 + 
             136904134953403098410279179692*\[Omega]^2) + 
           28*r^12*(-12520825651785898131096134022573 + 
             144437999193746653132985069114*\[Omega]^2) + 
           56320*r^4*(-132241566214621190619899245345 + 
             158624359824705964347931912824*\[Omega]^2) + 
           256*r^5*(-2094284861262210971057215940743 + 
             649892047009756709113469558992*\[Omega]^2) - 
           107520*r^3*(631164772047428947663412689477 + 
             682305327985674674709229462752*\[Omega]^2) + 
           64*r^8*(1115256056191777472580441144710 + 
             1128501231671357678074159299813*\[Omega]^2) + 
           256*r^6*(2887895623817162532405425437137 + 
             1445473636379430116684226934910*\[Omega]^2)))/
         (78317104013714041640511849332885742187500*r^18) + 
        (\[Alpha]2^2*(150286249157029697673793569076259880960000 - 
           133656065479702210577629133648620820090880*r + 
           10722378880959610243761347502813028945920*r^2 + 
           r^12*(59905485645854568772651418408202824028 - 
             770680282906072862227826461121975280*\[Omega]^2) - 
           2036430396*r^16*(-4285510244000304260438371875 + 
             748932740073517820831863*\[Omega]^2) + 30855006*r^15*
            (-1131374704416080324755730175000 + 185405482968087642606408493*
              \[Omega]^2) - 571389*r^14*(-104583725816226077633671993454415 + 
             523533043576688852114164239289*\[Omega]^2) + 
           326508*r^13*(-209012722204395696839186571613305 + 
             2286739948762637190324493097728*\[Omega]^2) - 
           6048*r^6*(-18337408491234843610760088160729037 + 
             1082864791311374687233192841450602*\[Omega]^2) + 
           376320*r^3*(1574762799652742613528467088089449 + 
             3532677915623576153135503991389200*\[Omega]^2) + 
           134400*r^4*(11054375205584077994180783129130587 + 
             7812587014260821487034056279736620*\[Omega]^2) - 
           400*r^8*(44791454680800193498146902647551547 + 
             22723695307268377272135460452828465*\[Omega]^2) + 
           12*r^11*(-2794548522832159636621766967506518837 + 
             28747311037368210218363932582104466*\[Omega]^2) - 
           224*r^7*(89367308126340775551550547455839113 + 
             46828765929491336909972724769223061*\[Omega]^2) + 
           1344*r^5*(108264727749233201319936562672745089 + 
             81795515135514785242053658911889250*\[Omega]^2) - 
           16*r^9*(-271821964104305601336488574029490855 + 
             92940511516131531742971204785733256*\[Omega]^2) + 
           8*r^10*(637283326491463824870676935775392462 + 
             221300340892000634588099320966555681*\[Omega]^2)))/
         (8141062962225574628531206738153472900390625000*r^18) + 
        (\[Alpha]1^2*(-111178926984923531251754167004266767974400000 + 
           98486536830505697354390500512114072598118400*r - 
           8179629208185810205208086782851754469785600*r^2 + 
           r^11*(39100735577351376154374912408771133418320 - 
             187240242301435775860888776999179679056*\[Omega]^2) + 
           1371813566760*r^15*(-8765711109945052840874672375 + 
             329300580318886176507776*\[Omega]^2) - 33091993935*r^16*
            (-90844642412157820350882968250 + 7200466067451044774087711*
              \[Omega]^2) + 222841710*r^14*
            (31030612468587598397975161195995 + 
             150287526338660967453714745771*\[Omega]^2) - 
           2720900*r^13*(-8318825714987408859432217158146193 + 
             97670497309219028001924228249682*\[Omega]^2) - 
           248371200*r^3*(789906339689877400693101746736307 + 
             4082035331624280225608856899776320*\[Omega]^2) - 
           985600*r^4*(1148903696655263439149471947968891937 + 
             767168282957389479882335302098755040*\[Omega]^2) - 
           107520*r^5*(1098565356588677304148964115705518159 + 
             817405561008815976713651319637948968*\[Omega]^2) + 
           20*r^12*(-2278797841142782260512676080219176705587 + 
             18505924824541025104045411760339379800*\[Omega]^2) - 
           320*r^6*(330819573329562118656992788819709631279 + 
             19345285056703228209084918275837872000*\[Omega]^2) + 
           64*r^9*(-9462885979513973399481814679654919575 + 
             46957478465770145899313456228322820061*\[Omega]^2) - 
           8*r^10*(1590250187542378170411303435573290637535 + 
             51865869125015913232293170484634533746*\[Omega]^2) + 
           160*r^8*(119148143556682649007599637500088632785 + 
             61659334373505597676616794758769946452*\[Omega]^2) + 
           64*r^7*(305137297685767923530922003392920164415 + 
             87995311964440722741722912273719064688*\[Omega]^2)))/
         (5820860017991285859399812817779733123779296875000*r^18)) + 
      c^12*((\[Lambda]ev*(12801055057159833362851862874867302400 - 
           6529211871571357348204375748547051520*r + 
           1135581979838520521584738018817064960*r^2 + 11834432408799*r^16*
            (498042487340789375 + 63042167355239618*\[Omega]^2) - 
           47337729635196*r^15*(498042487340789375 + 68293570693633012*
              \[Omega]^2) + 177783606*r^14*(327956906516765468544595 + 
             36613506636130292589852*\[Omega]^2) - 31344768*r^11*
            (2091448274696984989471014 + 212649079706021200779487*
              \[Omega]^2) - 5877144*r^13*(17708877776828329844794195 + 
             1621980989986072344857476*\[Omega]^2) + 3047408*r^12*
            (36839952885060028504147248 + 2027178637233987312550427*
              \[Omega]^2) - 1280*r^9*(757554808145219275768352685 + 
             8369119576600064359804607521*\[Omega]^2) + 
           28672*r^5*(376539648322196658708126693944 + 
             17774606197567982922619021713*\[Omega]^2) + 
           286720*r^3*(-806947218415663928706243721423 + 
             60595441767439139485183925484*\[Omega]^2) - 
           64*r^10*(54525590879818632882613456788 + 
             140658928951029132505927708249*\[Omega]^2) + 
           512*r^7*(107561221525250766452612808417 + 
             368386314699766578242282563766*\[Omega]^2) + 
           640*r^8*(77065657548371053642306510858 + 
             477818585135942669565644477411*\[Omega]^2) - 
           40960*r^4*(58785149552996077687167930595 + 
             633141898349903722180202961596*\[Omega]^2) - 
           1024*r^6*(-301520777427277448316597040377 + 
             2088675311774982846912763755670*\[Omega]^2)))/
         (1790105234599178094640270841894531250000*r^18) + 
        (\[Alpha]2^2*(149815289084075330708054777148133539840000 - 
           107147686990654424945360501606832206929920*r + 
           8486712963875920168351941676265232046080*r^2 - 32772274362828*r^16*
            (58540490743948309671875 + 6181183031422749515074*\[Omega]^2) + 
           993099223116*r^15*(7727344778201176876687500 + 
             765105572192360785474907*\[Omega]^2) - 15427503*r^14*
            (1031758859047613934704816675865 + 111413937260894002670546333578*
              \[Omega]^2) + 2518776*r^13*(9130699221850152603978970476905 + 
             408134352835528450675661065546*\[Omega]^2) - 
           93288*r^11*(-83355271146229186343746570799673 + 
             4177922264333350344774765069794*\[Omega]^2) - 
           124384*r^12*(173419485784569288859676170848507 + 
             15806123887772570670405342348340*\[Omega]^2) - 
           1290240*r^3*(2457293964768797340738085915829557 + 
             244017384230602184816224471810950*\[Omega]^2) - 
           3024*r^10*(-1237609341219575512330626524470976 + 
             529397343660951778899986067682697*\[Omega]^2) + 
           1344000*r^4*(598658497899195282104420287537773 + 
             894930945829724663374590089450084*\[Omega]^2) - 
           864*r^8*(34889974147423419963261771409983315 + 
             5828523212737985193927977272988929*\[Omega]^2) - 
           256*r^9*(-1922240188156077724579965771911460 + 
             23526429361795607878563582023925799*\[Omega]^2) + 
           1344*r^7*(-14963003316920496340109376674147592 + 
             26454750207239423496773789462054917*\[Omega]^2) + 
           5376*r^5*(79522974401003054395652614482226254 + 
             46424297006985499584296916387758035*\[Omega]^2) + 
           1344*r^6*(109251618004733440006012955957002491 + 
             123481311284189634149970935444659978*\[Omega]^2)))/
         (186081439136584562937856154014936523437500000*r^18) - 
        (\[Alpha]1^2*(55415259811627674405317583694701989068800000 - 
           39363889893000010795435976597484343672012800*r + 
           3270665609414386487941800556437483195187200*r^2 + 
           532549458395955*r^16*(620473367869266182408125 + 
             29713882364185796684089*\[Omega]^2) - 193654348507620*r^15*
            (6825207046561928006489375 + 154915951556587623956736*
              \[Omega]^2) - 143255385*r^14*
            (-6821949647925453178444851230995 + 
             944477892042673909444304501998*\[Omega]^2) + 
           20989800*r^13*(98370801040099412385788387799639 + 
             30069800280712737520614031681373*\[Omega]^2) - 
           35481600*r^3*(38180520732121600292685123489579887 + 
             3383566601035111836714317109601440*\[Omega]^2) - 
           77740*r^12*(75340271531536015137879042104426073 + 
             4507188061374269867946679190148316*\[Omega]^2) + 
           186576*r^11*(37914211103823793864895103569577510 + 
             4988982614189127400881805630209619*\[Omega]^2) + 
           53222400*r^4*(4971371455107848452269516134656721 + 
             8053876805254894676270452560098640*\[Omega]^2) + 
           53760*r^5*(3471647550677472144093926002983511121 + 
             1654352911909523719554193349915553444*\[Omega]^2) - 
           576*r^9*(1818907365447833238088486158551536350 + 
             3971529115890884128298067548181681311*\[Omega]^2) + 
           16*r^10*(12200606259952165294645286760966899085 + 
             5678764860349311698817164947248653447*\[Omega]^2) - 
           480*r^8*(30329137371432352910128980567807588355 + 
             9563723478831108175700557476455414208*\[Omega]^2) + 
           1280*r^6*(42728688594107006328249746653184441457 + 
             46661006092515018860155391706886921190*\[Omega]^2) + 
           64*r^7*(-127327835035221267370643650324196320455 + 
             176494724729023666038489963983142818828*\[Omega]^2)))/
         (66524114491328981250283575060339807128906250000*r^18))) + 
    \[Chi]^10*((\[Lambda]ev*(46059867986200354750464000 - 
         25180618173069267836928000*r + 6001642168782240165785600*r^2 - 
         5255250*r^18*(-1004069864655 + 1699612296104*\[Omega]^2) + 
         1576575*r^17*(-8367248872125 + 3298134926044*\[Omega]^2) + 
         158412800*r^3*(-12212087980630681 + 248148539398872*\[Omega]^2) - 
         20020*r^14*(15934839583408641 + 450785968470970*\[Omega]^2) + 
         12012*r^13*(47260492245780905 + 546286680952972*\[Omega]^2) + 
         6006*r^15*(18344084355097375 + 1819896492778676*\[Omega]^2) - 
         3003*r^16*(2986444609001875 + 6807763152216988*\[Omega]^2) + 
         2496*r^11*(177378610048442880 + 8588334159694951*\[Omega]^2) - 
         4480*r^9*(-201479632934047611 + 9026999999743103*\[Omega]^2) + 
         51200*r^5*(4519666459545826589 + 46325136848734262*\[Omega]^2) - 
         256*r^7*(101488216593008440195 + 260465854430028022*\[Omega]^2) + 
         52*r^12*(-12752229315214397085 + 680750518691382784*\[Omega]^2) - 
         35840*r^4*(69156913197141055 + 1458362368721716814*\[Omega]^2) - 
         96*r^10*(2993341443111544525 + 3483270454346327234*\[Omega]^2) - 
         1280*r^6*(8051744199436276339 + 6702352142615978092*\[Omega]^2) + 
         64*r^8*(67875934769834206015 + 22915439637558301866*\[Omega]^2)))/
       (6745571300836368000*r^20) + 
      (\[Alpha]2^2*(1248565647856092299829352857600000 - 
         618566892156420337031879577600000*r + 
         94532387796584324714104718540800*r^2 - 767484669952000*r^3*
          (50868950993696011 + 2203510207336200*\[Omega]^2) + 
         390780390*r^18*(-12034904217678001225 + 17297341643524079354*
            \[Omega]^2) - 1366365*r^17*(-8604956515639770875875 + 
           1489855341198757277724*\[Omega]^2) - 78078*r^15*
          (1009950826129976107675375 + 10751241643042578860536*\[Omega]^2) + 
         5125120*r^5*(1112974498159567981747700 + 200659126802457565216047*
            \[Omega]^2) + 39039*r^16*(241084354241464075963775 + 
           278255997603647481458588*\[Omega]^2) + 20500480*r^4*
          (-207643363597375855290790 + 287089536654521021588769*\[Omega]^2) + 
         2562560*r^6*(376571643635992916764852 + 482356255792475119450809*
            \[Omega]^2) + 315392*r^7*(-1896153840441879388234475 + 
           943116572644223646124732*\[Omega]^2) + 
         7488*r^11*(-17261779872808085871591335 + 2807816437996634281203744*
            \[Omega]^2) + 1144*r^13*(-221978066191288090813574445 + 
           3211402344838849358271898*\[Omega]^2) + 
         572*r^14*(308940213118625197895340555 + 12480578521386670891560998*
            \[Omega]^2) - 5632*r^8*(11654406009866236192893590 + 
           23053725183443011311640959*\[Omega]^2) + 
         416*r^12*(588197556874046600677621425 + 26134715575111290455826449*
            \[Omega]^2) + 768*r^10*(23961033333647453678009375 + 
           51082057622271147924524829*\[Omega]^2) - 
         512*r^9*(-15829063506036699879265305 + 89873883588721454992732967*
            \[Omega]^2)))/(1604350488819799757836800000*r^20) + 
      (\[Alpha]1^2*(-2071905006192273055624672051200000 + 
         1019727797269104873653998694400000*r - 
         161918278528383133172069951897600*r^2 + 4983666688000*r^3*
          (13384782560161848155 + 571790981979728784*\[Omega]^2) + 
         30060030*r^18*(-181111619728928829250 + 175710457961447615621*
            \[Omega]^2) + 210210*r^17*(64747404053092056456875 + 
           11731738931938110536382*\[Omega]^2) - 143503360*r^4*
          (-56523345748669207423565 + 66564594886995193335624*\[Omega]^2) - 
         20500480*r^5*(481471580050345157163985 + 80317634416333212065256*
            \[Omega]^2) + 24024*r^15*(-2103375747040165359887125 + 
           491917178906142531004114*\[Omega]^2) - 
         2496*r^11*(-167409877969296041584690185 + 1717624737795776517263242*
            \[Omega]^2) - 3003*r^16*(-4636807246748366913948725 + 
           2317925723490675170072608*\[Omega]^2) - 732160*r^6*
          (2570052849986129091324349 + 2729718543997299021146570*
            \[Omega]^2) + 2860*r^13*(93431827149156723079473621 + 
           4971861102917751494503328*\[Omega]^2) - 
         286*r^14*(104202540102032972356401645 + 10157190632727823962703112*
            \[Omega]^2) + 14080*r^8*(12219213395033419461080212 + 
           14678347145917764622442447*\[Omega]^2) + 
         1536*r^9*(-44642469410548763985926695 + 56546310509252070794782193*
            \[Omega]^2) - 192*r^10*(760030266029952075161928925 + 
           146514380096163125945272246*\[Omega]^2) + 
         104*r^12*(-4665209591398087671449484975 + 
           155443299958991867869181396*\[Omega]^2) - 
         1024*r^7*(-1133406476733081663578340875 + 
           472033311537199011150173442*\[Omega]^2)))/
       (2607069544332174606484800000*r^20) + 
      c^2*((\[Lambda]ev*(107473025301134161084416000 - 
           56686840920258071787264000*r + 12167123320370875767321600*r^2 + 
           6882448509969832800*r^17*\[Omega]^2 - 1632635802845672625*r^18*
            \[Omega]^2 + 24460800*r^3*(-142206711214517651 + 
             535685735845184*\[Omega]^2) - 7007*r^16*(1165003427176875 + 
             2023812127814294*\[Omega]^2) + 7007*r^15*(3620565190402875 + 
             3240368142425056*\[Omega]^2) - 5005*r^14*(5638816754440709 + 
             4167179978473696*\[Omega]^2) + 364*r^13*(42440206751811715 + 
             63612485675844372*\[Omega]^2) - 560*r^9*(31049901847612847 + 
             318645818615254016*\[Omega]^2) + 56*r^11*(98163827406144955 + 
             485506364791891552*\[Omega]^2) + 3200*r^5*
            (109227399980932979641 + 680033789979199280*\[Omega]^2) - 
           107520*r^4*(25355319655175535 + 913643740297475216*\[Omega]^2) + 
           14*r^12*(14645102877450045 + 1114462174263772904*\[Omega]^2) + 
           64*r^7*(-369465993563719099705 + 16511449739667468104*
              \[Omega]^2) - 640*r^6*(33193528023464564903 + 
             21566297657348516608*\[Omega]^2) - 8*r^10*(866987305328501875 + 
             53782897437028208056*\[Omega]^2) + 
           32*r^8*(112461524774464384855 + 78852417706023241004*\[Omega]^2)))/
         (295118744411591100000*r^20) + 
        (\[Alpha]2^2*(2913319844997548699601823334400000 - 
           1648035818909614788849074880000000*r + 
           206831837958682682496520510540800*r^2 - 
           4797092512235665998385839810*r^17*\[Omega]^2 + 
           1251101653582333767943213485*r^18*\[Omega]^2 - 847566720000*r^3*
            (98307056799927671539 + 665104101072336640*\[Omega]^2) + 
           1426064640*r^4*(-883218554877222339355 + 9505168224314145876576*
              \[Omega]^2) + 273273*r^16*(22891058640669472797225 + 
             36192205609146457942528*\[Omega]^2) + 5322240*r^5*
            (2310083607899408005957460 + 411628575893710689315997*
              \[Omega]^2) - 2002*r^15*(9115004769480935981858475 + 
             4075935420709303654050148*\[Omega]^2) + 80640*r^6*
            (18828906232107186800525953 + 27329900603607840324113027*
              \[Omega]^2) - 52*r^13*(18059856498270938277403015 + 
             27499862533938838382571378*\[Omega]^2) + 
           432*r^11*(-11936066303165958792808515 + 38267777773679406588212632*
              \[Omega]^2) + 182*r^14*(97791875602977822912100455 + 
             73049330268113824580743126*\[Omega]^2) + 
           5376*r^7*(-181370860384301455507646425 + 
             76658145076974326205940028*\[Omega]^2) + 
           128*r^10*(321499891656522693253625150 + 
             172340404782833623317360263*\[Omega]^2) - 
           32*r^9*(-799794220069056625624126055 + 
             3013893292237028423434297384*\[Omega]^2) - 
           64*r^8*(3549229525086197249868309095 + 
             4545561872759169077457052664*\[Omega]^2) + 
           r^12*(-4939708509590731648625335300 + 5903949797497760148400644768*
              \[Omega]^2)))/(70190333885866239405360000000*r^20) + 
        (\[Alpha]1^2*(-1208611253612159282447725363200000 + 
           680094841529745597581123097600000*r - 
           88169323165402903721949466214400*r^2 - 
           1001602622128345659950698170*r^17*\[Omega]^2 + 
           277566253490527239869450820*r^18*\[Omega]^2 + 
           r^7*(502739203026633887448531261200 - 
             163936746371284244624486362624*\[Omega]^2) + 
           2018016000*r^3*(17830278009383903300695 + 117673979021605982976*
              \[Omega]^2) + 546546*r^16*(2539276231923088265850 + 
             1186203790387535131613*\[Omega]^2) + 9009*r^15*
            (-431994430322288861052725 + 232659282196746776321312*
              \[Omega]^2) - 1092*r^14*(-523765384427824329754810 + 
             2359666301016847293193103*\[Omega]^2) + 
           390*r^13*(17906842502821162518361041 + 16631984532557665315088228*
              \[Omega]^2) + 3080*r^8*(26933545698362829989322173 + 
             35498841735594669456621328*\[Omega]^2) - 
           31360*r^4*(-32137050609437207331538235 + 
             175462809373818438139242432*\[Omega]^2) + 
           4*r^12*(-90640998931362754367772825 + 283663025812926166274884768*
              \[Omega]^2) - 2240*r^5*(2395324920665678758102599685 + 
             397577233020750091485317856*\[Omega]^2) - 
           4*r^11*(675740369642665927577879265 + 1287784908397179597924455824*
              \[Omega]^2) - 160*r^6*(4575052277729283991240029171 + 
             5599313170085512834868362880*\[Omega]^2) + 
           4*r^9*(-2631024256056243097269995195 + 
             7551974479103663293458502496*\[Omega]^2) - 
           2*r^10*(10431363442453506560916180825 + 
             10115204899903807047553833928*\[Omega]^2)))/
         (28514823141133159758427500000*r^20)) + 
      c^4*((\[Lambda]ev*(-337772365232135934836736000 + 
           234302974163822932752384000*r - 225874628690788795219353600*r^2 + 
           134142883875*r^18*(35107337925 + 965555806*\[Omega]^2) - 
           35771435700*r^17*(526610068875 + 15263787184*\[Omega]^2) - 
           136136*r^15*(460545925625519125 + 11213964821030326*\[Omega]^2) + 
           34034*r^16*(1169218098127813125 + 30524238195824426*\[Omega]^2) + 
           9520*r^14*(7784257169021093761 + 142382571940423105*\[Omega]^2) - 
           5712*r^13*(11236196489445832905 + 310429647844216232*\[Omega]^2) - 
           36556800*r^3*(-2896003838559185251 + 504678985017439232*
              \[Omega]^2) + 4480*r^9*(-619834713930275831 + 
             535396740493275428*\[Omega]^2) - 1088*r^11*
            (4865200500497255835 + 3533991446467885852*\[Omega]^2) - 
           272*r^12*(-125346646764046886885 + 5351140353543905514*
              \[Omega]^2) + 2752*r^10*(-865835619067045025 + 
             10288917518876109142*\[Omega]^2) + 286720*r^4*
            (19803305119081924385 + 22303512832783694178*\[Omega]^2) - 
           25600*r^5*(643219010958263844265 + 25034493985381557288*
              \[Omega]^2) + 10240*r^6*(33991515305781368783 + 
             90443696277588508164*\[Omega]^2) + 512*r^7*
            (3449797644340634306685 + 200362538097370627616*\[Omega]^2) - 
           256*r^8*(855168186851653584035 + 496414278444227835599*
              \[Omega]^2)))/(1755956529248967045000000*r^20) - 
        (\[Alpha]2^2*(9156148084278010198748587622400000 + 
           12873907069191511902709742592000000*r + 
           1520050395510553494113397692620800*r^2 + 1788571785*r^18*
            (2346806322447210238875 + 55493475492532055266*\[Omega]^2) - 
           1829667840000*r^3*(1613011601974384569323 + 433804368981768744960*
              \[Omega]^2) - 650389740*r^17*(25814869546919312627625 + 
             585140441028527760199*\[Omega]^2) + 321776*r^16*
            (92777250861931802745969775 + 2237675401673476899541392*
              \[Omega]^2) + 816*r^13*(-29575911068071753028791213430 + 
             4664816780021415332534117*\[Omega]^2) - 24752*r^15*
            (1469754613776132918188754800 + 19619866667911842549688199*
              \[Omega]^2) + 1182720*r^5*(366363219535285962473566060 + 
             36642083905296489823384337*\[Omega]^2) + 2365440*r^4*
            (-357128184823489313663135555 + 44840640325155865718900008*
              \[Omega]^2) + 2176*r^11*(91013210813151737457174345 + 
             518676722096545967770099682*\[Omega]^2) + 
           544*r^12*(18802226601166929233858585775 + 
             1300403027031789214927093466*\[Omega]^2) - 
           4608*r^8*(390615616665595373804840585 + 
             1723346200095085454562351766*\[Omega]^2) + 
           14336*r^7*(-3936294734644418058625433275 + 
             2172474509478023450677454499*\[Omega]^2) + 
           256*r^10*(8422447659704985814526842475 + 
             4244202492823590624744117247*\[Omega]^2) + 
           17920*r^6*(3033087056020763953730287456 + 
             5533310493020971349550113967*\[Omega]^2) + 
           136*r^14*(255240612589725276971386626060 + 
             6620919419576503832680705301*\[Omega]^2) - 
           256*r^9*(-2905252346616319517407524935 + 
             17274991153946140875783037254*\[Omega]^2)))/
         (417632486620904124461892000000000*r^20) + 
        (\[Alpha]1^2*(7596985022705001203957130854400000 + 
           10781590190130276058256556441600000*r + 
           1353484636663062457162682942668800*r^2 - 1788571785*r^18*
            (1358337147966966219375 + 24623284673193583184*\[Omega]^2) - 
           339795456000*r^3*(7287649879461829869725 + 1967977495311564312576*
              \[Omega]^2) + 50029980*r^17*(194242212159276169370625 + 
             3176514349549960071518*\[Omega]^2) - 43316*r^15*
            (-6983113560213018929706775 + 8035862067605239286344788*
              \[Omega]^2) + 4515840*r^4*(-168924782171629716023475355 + 
             18475589191309798453485008*\[Omega]^2) - 
           1088*r^11*(3336381092585303813342618235 + 
             41464937166143887397692508*\[Omega]^2) - 
           1547*r^16*(7346352892560649824001069925 + 
             55560674203775576735504424*\[Omega]^2) - 
           4080*r^13*(5649567857595995917327162601 + 
             218810029453935241754298918*\[Omega]^2) + 
           107520*r^5*(3416028154855191546662613605 + 
             279955310583900769550890872*\[Omega]^2) - 
           544*r^12*(-28696056167413677822312235500 + 
             592616416186959189292856833*\[Omega]^2) + 
           408*r^14*(35662730312123432218568744695 + 
             976573318721666643989190512*\[Omega]^2) - 
           1280*r^8*(-2368686843803737859889245549 + 
             1649304073242090276454677201*\[Omega]^2) + 
           2560*r^6*(24419074136981434247440546247 + 
             29895804828574832701601120580*\[Omega]^2) - 
           64*r^9*(-11714782483305093906617363915 + 
             37081868034615583057326254796*\[Omega]^2) + 
           32*r^10*(55427658403424669083215197025 + 
             55405837384992453922923592678*\[Omega]^2) + 
           256*r^7*(-238925285702088623548584939475 + 
             99594833232421003955476407104*\[Omega]^2)))/
         (339326395379484601125287250000000*r^20)) + 
      c^6*((\[Lambda]ev*(-448131885693518628486105661440000 + 
           223711936237677700402049940480000*r - 
           46006584971012761157568174592000*r^2 + 49153785305625*r^18*
            (-1261523676105 + 110556139787*\[Omega]^2) - 13107676081500*r^17*
            (-18922855141575 + 1747703632568*\[Omega]^2) + 
           366648282*r^16*(-1260046931423768125 + 134240602662976391*
              \[Omega]^2) - 56407428*r^15*(-11221290693124279625 + 
             1453556882714077126*\[Omega]^2) + 6466460*r^14*
            (-118083077578747616265 + 11898232966895529514*\[Omega]^2) - 
           2387616*r^13*(-307262145428913061800 + 33823688875642790657*
              \[Omega]^2) - 140448*r^11*(-288307042119316544625 + 
             463243307011981258916*\[Omega]^2) - 11704*r^12*
            (39130110037275126409575 + 4150132911770240161106*\[Omega]^2) + 
           2508800*r^3*(5053182428666302573262345 + 71092859343566505086304*
              \[Omega]^2) + 2240*r^9*(67940581759470937057365 + 
             346763406673359110629124*\[Omega]^2) + 12800*r^5*
            (-92287573280590974155421937 + 516955011213716809309568*
              \[Omega]^2) + 71680*r^4*(5292231228950077439208775 + 
             4760279738852436447212756*\[Omega]^2) - 
           1408*r^8*(3697557159004788490436900 + 6425989063093207516588299*
              \[Omega]^2) + 96*r^10*(912069480742872245742025 + 
             15813609005414158696597442*\[Omega]^2) + 
           2560*r^6*(10326863186894511107464075 + 18164583595701276614210248*
              \[Omega]^2) - 256*r^7*(-255543090299311764573949325 + 
             25450984344450448149055204*\[Omega]^2)))/
         (1300538228659939635835218750000*r^20) - 
        (\[Alpha]2^2*(1104337587043995797814565162254336000000 - 
           684101681985008995797627808478208000000*r + 
           79925834104326863941844835868965376000*r^2 + 59580345825*r^18*
            (-84328573853269754583575 + 6354002943894920327957*\[Omega]^2) - 
           10832790150*r^17*(-1855228624771934600838650 + 
             133997160995532857085571*\[Omega]^2) + 25113088000*r^3*
            (-1329782411886605355241284637 + 27776786560650679653129600*
              \[Omega]^2) + 66663324*r^16*(-471294315954823342351230575 + 
             46821100800815707627283184*\[Omega]^2) - 1465128*r^15*
            (-21127155161681472029367152275 + 1915965655525995137390216853*
              \[Omega]^2) + 63308*r^14*(-463791489978136379863679407350 + 
             69051120774821794454397383771*\[Omega]^2) - 
           2584*r^13*(-11032677565188553287051867274950 + 
             253879129415610580641500880911*\[Omega]^2) + 
           10944*r^11*(-287480714372840044476184097025 + 
             480339741736079187657694290394*\[Omega]^2) + 
           304*r^12*(-50949477389094107090038387605675 + 
             4845844926097210768109528422678*\[Omega]^2) + 
           7168*r^7*(-55466234350286323816808117447650 + 
             17836614257235091948857876534059*\[Omega]^2) + 
           384*r^10*(50248395748154874816140593435325 + 
             20077120501374363373399735031509*\[Omega]^2) + 
           250880*r^4*(3815267772518643097466463921025 + 
             20345622964002180297792165478392*\[Omega]^2) + 
           17920*r^5*(285760107598493259939418300022780 + 
             47282675430012598641758020797261*\[Omega]^2) + 
           8960*r^6*(67240215951232286113680510886120 + 
             85795643421979440577863036530547*\[Omega]^2) - 
           512*r^8*(224893037458543692477595182005725 + 
             208625905105898834344583598473637*\[Omega]^2) - 
           128*r^9*(-95612697808528320402230974157775 + 
             257268327977871214100055766916954*\[Omega]^2)))/
         (28119717364793750830174765725000000000*r^20) + 
        (\[Alpha]1^2*(10079128946710849484823034325630976000000 - 
           6214784210435845485424545290343014400000*r + 
           747959712816910651689000026587145216000*r^2 - 655383804075*r^18*
            (-48809581516946319482875 + 2819366095080665274568*\[Omega]^2) + 
           18332414100*r^17*(-6979770156923323686051125 + 
             363710893023470428188811*\[Omega]^2) + 19731712000*r^3*
            (-16160132507476278876497299853 + 327628411227226518519067776*
              \[Omega]^2) - 14101857*r^16*(-9117363725538339368324023225 + 
             329416522558930923361438212*\[Omega]^2) - 8058204*r^15*
            (-6837656210430436718620058675 + 1683135497815575737997315326*
              \[Omega]^2) - 1421200*r^13*(-137951659255790525933138170869 + 
             32772494482610643189526738091*\[Omega]^2) + 
           397936*r^14*(-504550041106129358046725889675 + 
             44665754622656351634488611673*\[Omega]^2) - 
           3344*r^12*(57473588979072594737284295076300 + 
             1680421849336925256799348083809*\[Omega]^2) + 
           20064*r^11*(4491805255157313754021056422475 + 
             2348094759985236046979767319032*\[Omega]^2) + 
           2759680*r^4*(1852999145866293526489076179225 + 
             16525504169633729125882600556112*\[Omega]^2) + 
           197120*r^5*(249802466564097871278852374238455 + 
             38950624042106703457989014080056*\[Omega]^2) - 
           11200*r^8*(86743025228063451319511650160191 + 
             83270138432828811663484325804558*\[Omega]^2) + 
           1408*r^7*(-3143341478958634763684738847691925 + 
             783217204673298141417466057013664*\[Omega]^2) + 
           6400*r^6*(966639792360666303778055442222553 + 
             1080318985165423690611490878448916*\[Omega]^2) - 
           96*r^9*(-1185788072745638214933038776558125 + 
             2384038609312025301293022422505772*\[Omega]^2) + 
           48*r^10*(4645196125786772514249668012202875 + 
             3305834502677905785248307471981446*\[Omega]^2)))/
         (251319973947844148044686968667187500000*r^20)) + 
      c^8*((\[Lambda]ev*(58827462417417779966411392942080000 - 
           29465627696236909452755523563520000*r + 
           7586590429923311391037715834880000*r^2 - 291141651425625*r^18*
            (104514545002725 + 6055000459426*\[Omega]^2) + 
           77637773713500*r^17*(1567718175040875 + 95719209430864*
              \[Omega]^2) + 4377296*r^15*(101396156148203282013375 + 
             5073836229069295824839*\[Omega]^2) - 547162*r^16*
            (492686054749949159019375 + 26659940260080613205498*\[Omega]^2) - 
           643720*r^14*(813005041010763136959325 + 31313174502569871426806*
              \[Omega]^2) + 257488*r^13*(1720163979604569278350025 + 
             96486544084728542984352*\[Omega]^2) - 17920*r^9*
            (-357080112115661888308300 + 6497133674417376361622129*
              \[Omega]^2) + 17203200*r^3*(-138866502340152944332881125 + 
             11773997951806396121851672*\[Omega]^2) - 860160*r^4*
            (145489300640505153762089825 + 139218297767339547105709974*
              \[Omega]^2) + 51200*r^5*(5287802797780571038685408309 + 
             155253185486370900738162604*\[Omega]^2) + 
           256*r^11*(153305237658534391018331050 + 
             155379814912951809718358719*\[Omega]^2) - 
           1024*r^7*(19969183845655915853309286575 + 
             244890656028428663739562652*\[Omega]^2) + 
           32*r^12*(-6993690641401384596092345775 + 
             549319887937950931273524361*\[Omega]^2) - 
           5120*r^6*(24777286255880866864468235 + 
             2966972684093557593300844552*\[Omega]^2) - 
           128*r^10*(-94540759874992069966985350 + 
             3321507362446922231031135437*\[Omega]^2) + 
           256*r^8*(4550046430285222533263373700 + 
             9052551023586923114591825411*\[Omega]^2)))/
         (10014144360681535195931184375000000*r^20) + 
        (\[Alpha]2^2*(1594662597533690939925981214317084672000000 - 
           850817486450937617670170167214455296000000*r + 
           121381938216067197198219717522035853312000*r^2 + 
           3881888685675*r^18*(6986442421925344881130875 + 
             347999584813668518573086*\[Omega]^2) - 1411595885700*r^17*
            (76850866641178793692439625 + 3669415705689897584207929*
              \[Omega]^2) - 7576977408000*r^3*(9893799845034479814001923743 + 
             1150058638422383689177378200*\[Omega]^2) + 85357272*r^16*
            (2371716858872185449534209205675 + 119003568612699405266970373984*
              \[Omega]^2) - 4377296*r^15*(60065095771060489914912306906525 + 
             1705626893775021088643281564237*\[Omega]^2) - 
           36784*r^13*(4348864221703524841518088777208600 + 
             26103882289166895976933327000983*\[Omega]^2) + 
           312664*r^14*(806145691362436940463440652164550 + 
             41849265021984778721833734567811*\[Omega]^2) + 
           15375360*r^5*(745685071194230041655730125067980 + 
             97428673267432834665205840746801*\[Omega]^2) + 
           1419264*r^7*(-792317344646100970734885445005900 + 
             321441068541375544976363704128949*\[Omega]^2) + 
           18923520*r^4*(-298896482474668334057443241558750 + 
             429776026937400438119050396157169*\[Omega]^2) + 
           591360*r^6*(2258172719783951566528368108103780 + 
             3303645967401469549107007817300451*\[Omega]^2) + 
           2304*r^11*(-1282780834580772737488781066945150 + 
             7306785739121682668455700616816877*\[Omega]^2) - 
           11264*r^8*(17315092641045897893258893158160475 + 
             18334167484098780814962598128668813*\[Omega]^2) + 
           256*r^10*(202945745238562899697122148248219275 + 
             69825373481036741069799488289062003*\[Omega]^2) + 
           64*r^12*(971121310573018012137344427059972725 + 
             129442458556352496945850699277816649*\[Omega]^2) - 
           512*r^9*(-52242577222404928184500948030675225 + 
             163819740440481307499995621576894103*\[Omega]^2)))/
         (2381740060798030695315802656907500000000000*r^20) + 
        (\[Alpha]1^2*(-1323114016748297063846199217403461632000000 + 
           701502429406043675333423931091063603200000*r - 
           103653417171159879298289045006932948992000*r^2 + 
           3881888685675*r^18*(4043769689497658435079375 + 
             154412618185596960146864*\[Omega]^2) - 108584298900*r^17*
            (578259065598165156216350625 + 19919921486027799608489378*
              \[Omega]^2) + 206827236*r^15*(-66920233336335183352527172725 + 
             22544706293822460010285624772*\[Omega]^2) + 270606336000*r^3*
            (237942255113863325282985226469 + 27129983787127208367690330384*
              \[Omega]^2) + 820743*r^16*(94633078533299668079757961596675 + 
             1550412950907269391172337501224*\[Omega]^2) + 
           8276400*r^13*(20564760199302011963024799008041 + 
             1567276236384612394565010493030*\[Omega]^2) - 
           55176*r^14*(1669991041729736086907653377520075 + 
             99054154070315250649817767800744*\[Omega]^2) - 
           3153920*r^5*(3140064443939768005937871256666690 + 
             371019405795498539363317815063243*\[Omega]^2) - 
           11038720*r^4*(-519443721364077202025139475793975 + 
             596929543359034123763399052621144*\[Omega]^2) + 
           35200*r^8*(2916711862637048131540376078005447 + 
             3622976883072169740319554961233518*\[Omega]^2) - 
           281600*r^6*(4777581521642367677769999980181153 + 
             5542255258205371082337108518244862*\[Omega]^2) - 
           128*r^11*(-136268692514153407080887325929442825 + 
             43036548388642675740942209339042018*\[Omega]^2) + 
           32*r^12*(-3299092088088982588582311720523654950 + 
             98746447474646646032472817894859369*\[Omega]^2) - 
           1024*r^7*(-1141847617600577412974489928856412675 + 
             360821404450429252714536680173340824*\[Omega]^2) + 
           128*r^9*(-187271863321210612292031792706057075 + 
             390295949042563807943021038629505942*\[Omega]^2) - 
           64*r^10*(773211658873150717783691707410533625 + 
             511422377361276956549562896215885631*\[Omega]^2)))/
         (1935163799398399939944089658737343750000000*r^20)) + 
      c^10*((\[Lambda]ev*(794109313371932877401583206059081728000 - 
           376587615123558233337533005983439872000*r + 
           71259073051429166231560377377728204800*r^2 - 1197531850890375*r^18*
            (-194179458424609350 + 5362922403804701*\[Omega]^2) + 
           638683653808200*r^17*(-1456345938184570125 + 42389319057121732*
              \[Omega]^2) + 1751497748*r^15*(-1537148576746478496948625 + 
             66901775452999706093942*\[Omega]^2) - 875748874*r^16*
            (-2095396280378520857070000 + 73710517550179410973991*
              \[Omega]^2) - 5985980*r^14*(-538881974209975333297503143 + 
             18968902605433793375996338*\[Omega]^2) + 870688*r^11*
            (-226343763076333307544374445 + 21447514143769932991240852*
              \[Omega]^2) + 1306032*r^13*(-2274182494339777569038040935 + 
             79617139182317958049612162*\[Omega]^2) + 217672*r^12*
            (7961321864776150762450773445 + 247115946615712876012641454*
              \[Omega]^2) - 97843200*r^3*(190316355302299748792665801507 + 
             12785493028665137339093789792*\[Omega]^2) - 
           2240*r^9*(195352209565536048130866364669 + 
             602026242504493002200308627572*\[Omega]^2) - 
           71680*r^4*(15310814444477186702686744487245 + 
             4253973239041601642604250271652*\[Omega]^2) - 
           12800*r^5*(-120592879174416175986794379839977 + 
             4551836869727745221729997125680*\[Omega]^2) - 
           2560*r^6*(-13482444560892561150285558533819 + 
             18130167874977431250464851460296*\[Omega]^2) - 
           32*r^10*(8905204879030219305357124051375 + 
             62877621413971755236491334306022*\[Omega]^2) + 
           256*r^7*(-239613146211877032515912200767285 + 
             65360218321305549502261896982348*\[Omega]^2) + 
           128*r^8*(-12615539658819161776184164299790 + 
             91367612100101358160517202525873*\[Omega]^2)))/
         (1702967836936149319663072472871093750000*r^20) + 
        (\[Alpha]2^2*(21526279875917990449817611164574541296435200000 - 
           14601355836882408636562981563076427701248000000*r + 
           1592855803238203977741513456826389617312870400*r^2 + 
           15967091345205*r^18*(-12980237399194613669842880250 + 
             308223720612050541182268611*\[Omega]^2) - 2903107517310*r^17*
            (-285565222782281500736543365500 + 6500013279530846682754504933*
              \[Omega]^2) + 22769470724*r^16*
            (-60369823912560253942487776114525 + 
             1973000669595314844248639329488*\[Omega]^2) - 
           8507274776*r^15*(-177034968081598191784751135219525 + 
             5661841541645435347211230990633*\[Omega]^2) + 
           979410432000*r^3*(-634299868492361499238278504841537 + 
             54949808691055629540849588508800*\[Omega]^2) + 
           62192*r^12*(-9551579531174842577239243975373853825 + 
             135827575584470229071794989637207642*\[Omega]^2) - 
           93288*r^13*(-12881602276040196044129182741389548270 + 
             146329885803121501817377134084203651*\[Omega]^2) + 
           248768*r^11*(-344982407936555979564740448498367755 + 
             299333583681069026336681960105315614*\[Omega]^2) + 
           108836*r^14*(-13212318632681480962814547907164210570 + 
             631268360175462277670138146444391051*\[Omega]^2) + 
           107627520*r^4*(502311889093160672819255999247900695 + 
             899907919941354750446946517369724936*\[Omega]^2) + 
           7687680*r^5*(12903594838506265070896931235081095940 + 
             2116645506433516568440967140793061283*\[Omega]^2) + 
           116480*r^6*(99609220268391936658699899512188400632 + 
             105311898066443361239859207368639033853*\[Omega]^2) + 
           7168*r^7*(-1012670742474903460800103836796727834800 + 
             217655406048552771926542880728497234633*\[Omega]^2) + 
           128*r^10*(3039900710691970378048393388173170385325 + 
             1095532777983673835651495957353145570749*\[Omega]^2) - 
           512*r^8*(5108305494730924437639207428418256625970 + 
             3840908092917584280372634074498564935659*\[Omega]^2) - 
           128*r^9*(-2056810280955496818427248238942508125985 + 
             4108073990586999709638868503522093331558*\[Omega]^2)))/
         (405029783214085107430297965573726046875000000000*r^20) - 
        (\[Alpha]1^2*(8930328796926631282375629115261478476185600000 - 
           6033333892269126521589321317683247956684800000*r + 
           676251640616732354818448707910262423475507200*r^2 - 
           15967091345205*r^18*(-3756496324411272716309975625 + 
             68381736305944175852804732*\[Omega]^2) + 223315962870*r^17*
            (-1074357948781623996864653028750 + 17643102413501098152887671453*
              \[Omega]^2) - 437874437*r^16*
            (-590370430197994859250809422819225 + 
             7364643919841660773438190973642*\[Omega]^2) - 
           250213964*r^15*(-217525251559375711377340617011050 + 
             29496216745233048998792570798631*\[Omega]^2) + 
           34978944000*r^3*(-7757967753536483716812551540520893 + 
             648135394617399221124300130950528*\[Omega]^2) - 
           839592*r^12*(443626627595712989935735158306529300 + 
             2015296083771685268028369471808193*\[Omega]^2) + 
           326508*r^14*(-1130253434129112281489815189817509645 + 
             35161999640398333627192485510885006*\[Omega]^2) - 
           466440*r^13*(-975460958372900179880310206999669882 + 
             69631613467502941711218160377428219*\[Omega]^2) + 
           62192*r^11*(2254862903387890018339388177195503815 + 
             700525089732686658100969037254121824*\[Omega]^2) + 
           4892160*r^4*(4106212640746049143523544149382874345 + 
             8048010965709976606459756299185392656*\[Omega]^2) + 
           349440*r^5*(124446090665691733798741673425563337655 + 
             19605813558312826389609257039568217848*\[Omega]^2) - 
           12320*r^8*(87192781469135696040167369558401072471 + 
             68004132937192523721688008583016881306*\[Omega]^2) + 
           8320*r^6*(628772089906211034374928606517876030109 + 
             609639148574918372526876291614718738020*\[Omega]^2) + 
           24*r^10*(8845482140901864601547898765059839088675 + 
             5358276971932732627904639162216799977062*\[Omega]^2) + 
           64*r^7*(-56398091960069313242475012777685262439775 + 
             9137752978449593703072642204253685175968*\[Omega]^2) - 
           16*r^9*(-6972723280058220869833425001133088923015 + 
             10597466169657817512208992525268776766052*\[Omega]^2)))/
         (164543349430722074893558548514326206542968750000*r^20)) + 
      c^12*((\[Lambda]ev*(-302064851044792144136808375349181939712000 + 
           143755815488367464929210876939974094848000*r - 
           32726756647376719448681165440194976563200*r^2 + 
           r^12*(363660610828637387249388484392443040 - 
             58383616993087826361864332970445024*\[Omega]^2) + 
           4437912153299625*r^18*(11049679969268477625 + 1382414713000916686*
              \[Omega]^2) - 1183443240879900*r^17*(165745199539027164375 + 
             21853614103042771504*\[Omega]^2) - 4266806544*r^15*
            (205955275122356585394942625 + 19344446945015370634056617*
              \[Omega]^2) + 16162146*r^16*(30135334480695437696292349375 + 
             3243090245654072759818789982*\[Omega]^2) - 1306032*r^13*
            (627335987511552410567338697835 + 68229352415463777751313165896*
              \[Omega]^2) + 1088360*r^14*(943572415643327860681229723169 + 
             70011632096739929733616338458*\[Omega]^2) - 
           74547200*r^3*(-127750826005528769689132402614553 + 
             6582435627849147097584800050944*\[Omega]^2) + 
           17920*r^9*(3506694311718688737716838970317 + 
             31063686419108294437569783772475*\[Omega]^2) - 
           768*r^11*(112852921001836651731185745281445 + 
             151558095462308370438411416178931*\[Omega]^2) - 
           51200*r^5*(18932816591209474216664126318576081 + 
             348199955932408365005150104977884*\[Omega]^2) + 
           573440*r^4*(1240106424950579965714594374920485 + 
             760997332105059320848578738796547*\[Omega]^2) - 
           1024*r^7*(-58972193908330567789501522028883835 + 
             1840129358840577333475274259380576*\[Omega]^2) + 
           384*r^10*(37852116765408026537508989815550 + 
             4047642086481190460897904275792593*\[Omega]^2) + 
           5120*r^6*(-6566183246220591358719025279894433 + 
             10484196677770335999358062043375864*\[Omega]^2) - 
           256*r^8*(-5420270254193031506283494474452430 + 
             34140750118456978407283218000154917*\[Omega]^2)))/
         (16093046059046611070816034868631835937500000*r^20) - 
        (\[Alpha]2^2*(8188208367255618126188471257821898090925260800000 - 
           5065641576722445148059563291058711823228416000000*r + 
           620587379821271314395687684386546286519927193600*r^2 + 
           769238106571935*r^18*(56817967948850679624395631875 + 
             6111664989677626066296422842*\[Omega]^2) - 279722947844340*r^17*
            (624997647437357475868351950625 + 64443293841991165869523594363*
              \[Omega]^2) + 229208616*r^16*
            (1599259338784673153170933949047235325 + 
             159313224933673636674833999266995136*\[Omega]^2) - 
           28700672000*r^3*(11723504957628963874974730846304427317 + 
             735544027842689427221682444983961600*\[Omega]^2) - 
           11754288*r^15*(46052818847185216408236600994845031475 + 
             2469601113420393184107661202765467333*\[Omega]^2) - 
           62192*r^13*(4299825550523659625640577625247043118880 + 
             85592570107700433764046449157319207957*\[Omega]^2) + 
           41000960*r^4*(-113873522587726760882297814842500899515 + 
             976694018073367422488613756573103138386*\[Omega]^2) + 
           31096*r^14*(16769082314194592981375194892318477120670 + 
             1563872469212188387175166412446456082153*\[Omega]^2) + 
           394240*r^5*(134578710093553594421209153534604181285740 + 
             17847854051606754470582799962572552245153*\[Omega]^2) + 
           2304*r^11*(-11601393899304166290290239109621460283890 + 
             26548397609511525009068108048871641407399*\[Omega]^2) + 
           768*r^10*(318306890764138220813459908001626817175475 + 
             94169525866772805947234422793934663211127*\[Omega]^2) + 
           14336*r^7*(-339315812150066887602060386170236704876450 + 
             111288601264831551274906634769567582178177*\[Omega]^2) + 
           64*r^12*(1215315835485342902226439149485705748841575 + 
             402460830134901367009417469456342559975343*\[Omega]^2) + 
           17920*r^6*(340258528222251083116567472087887309813292 + 
             433762759436877668814513043819290514065141*\[Omega]^2) - 
           512*r^9*(-268506572958849112027016415825626370307935 + 
             646873423031264434632840965727896740091141*\[Omega]^2) - 
           1024*r^8*(1088680945260144982771388446824516914461190 + 
             890821605884550703924807877051501329843341*\[Omega]^2)))/
         (3827531451373104265216315774671711142968750000000000*r^20) + 
        (\[Alpha]1^2*(6793871806818184402781513162582913064422604800000 - 
           4182420703862708719799658280793853056276889600000*r + 
           528140898564762450929271693372948516213105049600*r^2 - 
           59172162043995*r^18*(427522895853512904577855196875 + 
             35253882585666703464558647504*\[Omega]^2) + 21517149834180*r^17*
            (4702751854388641950356407165625 + 349839172390016685905014540166*
              \[Omega]^2) - 20570004*r^15*
            (-3522982170729254170613419708028142925 + 
             773513785184584458324978299450695196*\[Omega]^2) - 
           2203929*r^16*(64910020728606555849309705830864601825 + 
             2134551207566415804405932537972715496*\[Omega]^2) - 
           4100096000*r^3*(70971488383463921161801987163747630879 + 
             4337886974499077082722876317991758848*\[Omega]^2) - 
           310960*r^13*(1174436236598469156793508198348518324641 + 
             153917921378178599495329774903651306858*\[Omega]^2) + 
           31096*r^14*(4517755118059331393778861594348648067845 + 
             626486259412376018430837343692380102608*\[Omega]^2) + 
           4224*r^11*(512714688126424867246355765451438089985 + 
             7208476852466027544148475553169809404642*\[Omega]^2) + 
           286720*r^5*(160467791289090503618105786927818998994745 + 
             19672933981343518514476832720499393476571*\[Omega]^2) + 
           1003520*r^4*(-7761688832469341924949162780236199216395 + 
             32396015439217926352826092275517379479608*\[Omega]^2) - 
           32*r^12*(-5900237551895729161274786433469911059047050 + 
             289881551628770436686354924879241086166523*\[Omega]^2) - 
           384*r^9*(-316658783058063106541716771769241912915705 + 
             527868584315078984045614314874474162497038*\[Omega]^2) + 
           2048*r^7*(-2432379645320409063200757956970381652964375 + 
             624666761368370926627082690960325640209924*\[Omega]^2) + 
           192*r^10*(1262616405311778507905497231023580432342675 + 
             699249433414547662617872450503532768615659*\[Omega]^2) - 
           640*r^8*(1126827891156519280102897936727029351990109 + 
             994105577244236996320735891016880275782054*\[Omega]^2) + 
           5120*r^6*(1153621123825164415943956906469510088214177 + 
             1225481592560893989331179263844502519252070*\[Omega]^2)))/
         (3109869304240647215488256566920765303662109375000000*r^20)) + 
      c^14*((\[Lambda]ev*(-4106224183690533507205720353949480255488000 + 
           1835870742291443054139057214430201142272000*r - 
           286628655881667099642909967629266728652800*r^2 + 
           251774920522125*r^18*(-9745806540989740896675 + 
             2018047887781069979*\[Omega]^2) - 67139978805900*r^17*
            (-146187098114846113450125 + 31901888316345504056*\[Omega]^2) - 
           108944836*r^15*(-283407384785068967213020514625 + 
             2974279355650293921708985726*\[Omega]^2) + 4190186*r^16*
            (-4810556150391549100176576174375 + 24868257090369277288097619499*
              \[Omega]^2) - 2464*r^13*(-13422930460308049447209418784791255 + 
             51049320551760904269891830296101*\[Omega]^2) + 
           616*r^12*(-29955159593040825328049865458284365 + 
             55849189531024322514670152311122*\[Omega]^2) + 
           1540*r^14*(-23930294468252178188961242283885611 + 
             230658023083587742121376274745726*\[Omega]^2) + 
           2464*r^11*(981829937738712574272065634403865 + 
             352201386689943378936110621719436*\[Omega]^2) + 
           1952*r^10*(1383273797034568369867424229116375 + 
             1800214657454745678530894725445942*\[Omega]^2) + 
           2240*r^9*(1669656069629495175001821428697349 + 
             2989406044483142987584209943009812*\[Omega]^2) + 
           2508800*r^3*(26517192141128852498382156843125953 + 
             7076839428440798071531908670785248*\[Omega]^2) - 
           1408*r^8*(-22503372191144891044040915194576940 + 
             10705053981482230514655765007641303*\[Omega]^2) - 
           71680*r^4*(-88841318029574580960547874948809095 + 
             29476483247538844801133425639775708*\[Omega]^2) - 
           2560*r^6*(164430986348898632049396828661977049 + 
             61154599071889775218033622411095384*\[Omega]^2) + 
           12800*r^5*(-290497365920847221631962393588309417 + 
             64835529443797782886969970501429440*\[Omega]^2) - 
           256*r^7*(279047459300504052013043934666666515 + 
             548076367504583624205369968110052308*\[Omega]^2)))/
         (7744778415916181577830216780529071044921875000*r^20) - 
        (\[Alpha]2^2*(10119024893443529177441638816104655220912947200000 - 
           7684211620662373936132930849179539683547136000000*r + 
           768272776274413259345024122009569625168695398400*r^2 + 
           3676888215*r^18*(-54072348005935979699002058630970375 + 
             9626626131309074796442502724127*\[Omega]^2) - 
           668525130*r^17*(-1189591656130591553378045289881348250 + 
             203012271626381888007954079751081*\[Omega]^2) + 
           29712228*r^16*(-46240322708143159820333521955235116325 + 
             216935435775060347395614022056620944*\[Omega]^2) + 
           75339264000*r^3*(-3067249417354515058327229703226777247 + 
             921667146053001452586865904462198400*\[Omega]^2) - 
           217672*r^15*(-7378204686314279672112369245539962450075 + 
             77229692854578095915355754928850137029*\[Omega]^2) - 
           21504*r^7*(101086528156602639055365539696693307925850 + 
             7461048877627198114842530587907200939779*\[Omega]^2) + 
           576*r^11*(-95573532454985189439714852107648401017115 + 
             14569989498291943458654636425873883251222*\[Omega]^2) + 
           80640*r^6*(58130112252031341267411634900046101919064 + 
             38069912588904750471569805918848396471431*\[Omega]^2) + 
           752640*r^4*(70475235312353519977619340515262157667835 + 
             56309856823043618539524528201527547174728*\[Omega]^2) + 
           53760*r^5*(729564381293795802117443343112920924319620 + 
             135975265722172577278154102716080455202859*\[Omega]^2) + 
           128*r^10*(1084430202077747031871226517594762086538575 + 
             462258895343656166666634847835153315735339*\[Omega]^2) + 
           28*r^14*(-54975642881419849281762533205349165800777990 + 
             612213308527854922648724310769939992349907*\[Omega]^2) - 
           8*r^13*(-146610014464921878490331190155591043317813170 + 
             829538345820651026280693096100472478900321*\[Omega]^2) - 
           16*r^12*(33974175609372173385649097811805193984118025 + 
             968764999506634935455251723537363805288406*\[Omega]^2) - 
           128*r^9*(-902383792318289112479509257815214696039335 + 
             1063273403587788782217618262328113390412338*\[Omega]^2) - 
           512*r^8*(2618942293843405711414314002984520696430045 + 
             1613665003395427311708044215564111077658849*\[Omega]^2)))/
         (167454500997573311603213815141887362504882812500000000*r^20) + 
        (\[Alpha]1^2*(92354872198994633963053194138486717786567475200000 - 
           69908706497758480151722844071012211568444825600000*r + 
           7159704668083866706521250221109540736503929446400*r^2 - 
           40445770365*r^18*(-31297205172717240128352972293176875 + 
             4271477927266003386146774498648*\[Omega]^2) + 
           1131350220*r^17*(-4475500339698565338354475037924293125 + 
             551039843377101679945020955798721*\[Omega]^2) + 
           32324292*r^15*(12127271382882508048482780762092616575 + 
             574095772912045190918355052927536966*\[Omega]^2) - 
           6285279*r^16*(-910928949557491226268061628065713774225 + 
             2435689620033742030841640800647736492*\[Omega]^2) + 
           59195136000*r^3*(-38067991469342667747854794549846254503 + 
             10871104261190801985013634617806251904*\[Omega]^2) + 
           3696*r^14*(-2075127774928974068607681311581161286523570 + 
             8433160053135036573416751545401064296421*\[Omega]^2) - 
           2640*r^13*(-4151358853974212641949405430265769748639699 + 
             59145126459408687226829448181809812978083*\[Omega]^2) + 
           591360*r^5*(646670430039373577120199503001880880968165 + 
             120159045202843631230106499465045501499464*\[Omega]^2) + 
           2759680*r^4*(173994913452747851776404041343402722235305 + 
             137512146806045428540006888081811002932624*\[Omega]^2) + 
           176*r^12*(-46212718743387206080994211286901675486462700 + 
             250868705686838244317920189975664870933473*\[Omega]^2) - 
           4224*r^7*(5317455835584032483306511537719665062876175 + 
             531544176756793945565629663450014575980384*\[Omega]^2) + 
           352*r^11*(7242718072470245461698660620541125209063455 + 
             1372872757667299535438078916312077747900968*\[Omega]^2) - 
           2240*r^8*(6202553351497998994694747127164021391384151 + 
             4023691385182257311146763064858219025109086*\[Omega]^2) + 
           1280*r^6*(33363058805982873068427121518137228763768357 + 
             22882503648057455881839551991088472935580660*\[Omega]^2) + 
           48*r^10*(39285789886242799794601449950051699801929675 + 
             23208537687259363636513492483754038955606302*\[Omega]^2) - 
           32*r^9*(-32886842630002187912501238237939640461698815 + 
             32458464341066667715371693754617198724767092*\[Omega]^2)))/
         (1496624602665811472453723472830618302387390136718750000*r^20))) + 
    \[Chi]^12*((\[Lambda]ev*(-1667515734781375655470694400 + 
         830369059846959774184243200*r - 235723217556174888443904000*r^2 - 
         34579545*r^18*(3906397705455 + 9513169994344*\[Omega]^2) - 
         97582284800*r^3*(-884020592239811 + 13749305789460*\[Omega]^2) - 
         210210*r^20*(-380606804033885 + 644005390517314*\[Omega]^2) + 
         105105*r^19*(-1903034020169425 + 750227602280028*\[Omega]^2) - 
         84084*r^16*(58926971493691495 + 2899913636306536*\[Omega]^2) + 
         30030*r^17*(55749926932993265 + 6344864639116368*\[Omega]^2) + 
         24024*r^15*(391449525666743635 + 6523062191303316*\[Omega]^2) + 
         4576*r^14*(-2787479761429953345 + 88744221641908678*\[Omega]^2) - 
         1146880*r^5*(10753311007505376167 + 108189991665107812*\[Omega]^2) - 
         6144*r^9*(46669141660359927800 + 190921434918132683*\[Omega]^2) + 
         832*r^13*(14417662942328540895 + 326534308304469472*\[Omega]^2) - 
         256*r^11*(-46980723268021537995 + 1031087600052640034*\[Omega]^2) + 
         573440*r^4*(11710327805708296765 + 2231082468998152818*\[Omega]^2) + 
         3584*r^10*(13083376524804507545 + 3384854070277665376*\[Omega]^2) + 
         2048*r^7*(1036074614908694926565 + 6966604954700828186*\[Omega]^2) + 
         20480*r^6*(-48624903892731675509 + 12413724217652456698*
            \[Omega]^2) - 128*r^12*(70338113425561016035 + 
           27728666583747771294*\[Omega]^2) - 1024*r^8*
          (31657396500584483265 + 44041601827588372414*\[Omega]^2)))/
       (107929140813381888000*r^22) + 
      (\[Alpha]2^2*(-1258096799579037877500413154951168000 + 
         572529443558713644688203865522176000*r - 
         122513494880013478890608279384064000*r^2 + 97679867084800*r^3*
          (540261315059947565791 + 16717819716063083475*\[Omega]^2) + 
         511020510*r^20*(-4450131903395108422475 + 6479148313961197264403*
            \[Omega]^2) - 63428485120*r^4*(-165642125711150308673750 + 
           59382632703165116551677*\[Omega]^2) - 1786785*r^19*
          (-3181844310927502522069625 + 614823766829896647774136*
            \[Omega]^2) - 266506240*r^5*(32476128246859533973221320 + 
           1831080679533551849408607*\[Omega]^2) + 291720*r^15*
          (-465284133484839828523495131 + 3879514167188839474135700*
            \[Omega]^2) + 612612*r^18*(7342119493589705192643275 + 
           8982787770421793225225436*\[Omega]^2) - 102102*r^17*
          (380067132983111831433050875 + 9693208516203467928044584*
            \[Omega]^2) - 826880*r^10*(14716788488568794590161199 + 
           45000530545382769054962962*\[Omega]^2) - 4100096*r^7*
          (-349041800923727650060740185 + 50268739223885042743189234*
            \[Omega]^2) - 15375360*r^6*(135749277435115063184551460 + 
           59659353102304091191474253*\[Omega]^2) + 
         99008*r^13*(-1202468472664256169283081170 + 
           74802122822670411576699997*\[Omega]^2) + 
         19448*r^14*(7749612879937634814731107485 + 
           226262534017087928078171506*\[Omega]^2) + 
         14586*r^16*(6137346895829494898110573015 + 
           297860714989504519192208248*\[Omega]^2) + 
         69632*r^9*(-2534023063813720238344595010 + 
           479626871590514199651911549*\[Omega]^2) - 
         4352*r^11*(-466638838615903515946454070 + 
           2099549802357486016253908681*\[Omega]^2) + 
         26624*r^8*(8506825744679708374581522485 + 
           4517857046060899783581914611*\[Omega]^2) + 
         1088*r^12*(51384336897544775921743741795 + 
           13100736148789945660819906996*\[Omega]^2)))/
       (709122916058351492963865600000*r^22) + 
      (\[Alpha]1^2*(1275611341388013174022948515741696000 - 
         577867179824776435408887840768000000*r + 
         126374688027494833332808220442624000*r^2 - 195359734169600*r^3*
          (277131344437669212671 + 8548747084947532320*\[Omega]^2) + 
         511020510*r^20*(-3824238148118386738375 + 4443264769621605214018*
            \[Omega]^2) + 1786785*r^19*(2734330275904646517938125 + 
           82784947492589164627396*\[Omega]^2) + 19516456960*r^4*
          (-568836467228792255384255 + 192845000281904056018728*\[Omega]^2) - 
         1072071*r^18*(-4269566509744253310410675 + 219582383486204743724144*
            \[Omega]^2) + 1584128*r^13*(98561988840864413954729640 + 
           261810540878549107958371*\[Omega]^2) + 328007680*r^5*
          (27148096214016449424764150 + 1454607910344305058070197*
            \[Omega]^2) + 714714*r^17*(-33540468287695172716644875 + 
           3791108892165186947204624*\[Omega]^2) + 388960*r^15*
          (82423726362686919690410931 + 11361711897716768468345303*
            \[Omega]^2) - 38896*r^16*(-524287223909489485884944505 + 
           40979978442665499843169246*\[Omega]^2) + 113152*r^11*
          (119912506028907538668186465 + 127646093839851432946228754*
            \[Omega]^2) - 208896*r^9*(-995969598462212045891203985 + 
           165136271405495164350887037*\[Omega]^2) - 
         21760*r^12*(5204614643233258655893978487 + 
           195986378253674016266711744*\[Omega]^2) + 
         87040*r^10*(300158249426683311364975274 + 
           449078932116988700178601177*\[Omega]^2) + 
         7072*r^14*(-16129397083534499736806880045 + 
           503208458510077393277031472*\[Omega]^2) + 
         573440*r^6*(3943600383139360742258908305 + 
           1595314821865925168860043551*\[Omega]^2) - 
         4096*r^8*(68667257525771414633061868930 + 
           29290466418310706811382827373*\[Omega]^2) + 
         4096*r^7*(-368973843167440892890719230020 + 
           50537705675185141464626466393*\[Omega]^2)))/
       (709122916058351492963865600000*r^22) + 
      c^2*((\[Lambda]ev*(-70035660860817777529769164800 + 
           33852094237096680333370982400*r - 8862740928630885248423116800*
            r^2 + 1732494250723098943080*r^19*\[Omega]^2 - 
           417656985664268705355*r^20*\[Omega]^2 + 5360355*r^17*
            (1197592427204745 + 1092535871183552*\[Omega]^2) - 
           1786785*r^18*(1168738784085015 + 2006148220594796*\[Omega]^2) - 
           1091328000*r^3*(-2766760765477692193 + 11064682716969024*
              \[Omega]^2) - 51051*r^16*(141372434412221285 + 
             119776329660146136*\[Omega]^2) + 41888*r^13*(70470987794668435 + 
             159046015679884872*\[Omega]^2) + 34034*r^15*
            (130311436980234545 + 222241400558149904*\[Omega]^2) + 
           476*r^14*(-3349615232999100065 + 1455084701944379672*\[Omega]^2) - 
           71680*r^5*(5545355972060526959849 + 13711164254104258608*
              \[Omega]^2) - 1904*r^11*(1765766391593297315 + 
             16548899286554242464*\[Omega]^2) - 136*r^12*
            (6741412224841981785 + 585009289395698095088*\[Omega]^2) + 
           128*r^9*(-35277699427633343914975 + 673284644711830779584*
              \[Omega]^2) + 512*r^10*(1322091688010854378555 + 
             701554123330857670473*\[Omega]^2) + 35840*r^4*
            (6714497656189680509005 + 1176113837724649430592*\[Omega]^2) - 
           256*r^7*(-220317521567908738666315 + 1480885730615976932208*
              \[Omega]^2) + 2560*r^6*(-10039147928229248364319 + 
             2981756039173441908536*\[Omega]^2) - 
           128*r^8*(19924567945708215630365 + 11108469303478363583048*
              \[Omega]^2)))/(80272298479952779200000*r^22) + 
        (\[Alpha]1^2*(53575676338296553308963837661151232000 - 
           27296057623836036547345581531463680000*r + 
           4962649667199501531513468344854118400*r^2 - 
           30413668460504730133094547265080*r^19*\[Omega]^2 + 
           7870034188938688329400641788985*r^20*\[Omega]^2 + 
           26325299*r^18*(1494766344142698688702575 + 
             1345666191825095873650276*\[Omega]^2) - 7533926400*r^3*
            (299235825013718367101609021 + 1995072399696715302712320*
              \[Omega]^2) + 51051*r^17*(-2260177902410437934217538875 + 
             56850191929818692086707584*\[Omega]^2) + 4014080*r^5*
            (92511345368319524934236195945 + 5526694614395992162307055588*
              \[Omega]^2) + 15470*r^15*(7772201298704355715181260831 + 
             7263051194993182513546331808*\[Omega]^2) - 
           3536*r^13*(9132866902594410157542301235 + 
             8369131087143253047660946048*\[Omega]^2) - 
           1547*r^16*(-34798295662288216914350103455 + 
             18682752186754874560256537752*\[Omega]^2) + 
           1904*r^11*(-58099157952115264154357077385 + 
             134314444013886543841953686528*\[Omega]^2) - 
           68*r^14*(737427162496394995399064716335 + 
             204845890190483063084405009528*\[Omega]^2) - 
           680*r^12*(306281103905534420760429093923 + 
             372083618624255682492504763904*\[Omega]^2) + 
           250880*r^4*(-1221277676063300356571633937475 + 
             621931371389902199253112303104*\[Omega]^2) - 
           1536*r^9*(-3892369656303443965754751740695 + 
             702246489093744286600096729928*\[Omega]^2) + 
           640*r^10*(843502483233933230430716727993 + 
             1764065422753797669802167722776*\[Omega]^2) + 
           17920*r^6*(3674140405809904279768965823505 + 
             1787850523514523123411092194008*\[Omega]^2) - 
           1024*r^8*(5765606545760578825975801932315 + 
             4716653847416107808065668722093*\[Omega]^2) + 
           1024*r^7*(-54962972512456233186475028811485 + 
             5264118542730424434769220398488*\[Omega]^2)))/
         (527410168818398922891875040000000*r^22) + 
        (\[Alpha]2^2*(-52840065582319590855017352507949056000 + 
           27023371186798727784600579402412032000*r - 
           4818039876539972858467951244252467200*r^2 - 
           40825441811966976291787651661670*r^19*\[Omega]^2 + 
           10499320876176573457219825056435*r^20*\[Omega]^2 + 
           97941043200*r^3*(22350052368333627564416891 + 
             150059149771382237271600*\[Omega]^2) + 26325299*r^18*
            (1994150356312491162440325 + 3036032906495986701879782*
              \[Omega]^2) - 233192960*r^5*(1543024675641479945329546865 + 
             95226143613553206941029452*\[Omega]^2) - 61880*r^15*
            (152299210766824319383045663 + 564835576878794844562543633*
              \[Omega]^2) - 102102*r^17*(1513782383408751131374196925 + 
             751587117735827134427988316*\[Omega]^2) - 35875840*r^4*
            (-7960010569804132829508939245 + 4351043270350420390911807864*
              \[Omega]^2) + 3094*r^16*(47195258796921204309361682045 + 
             35445304179917329452948446738*\[Omega]^2) - 
           4352*r^11*(-31112395703320755752966164890 + 
             82384683469570323841254510569*\[Omega]^2) + 
           544*r^12*(383049022029034625247510682855 + 
             265233896680338337976990856548*\[Omega]^2) - 
           7168*r^7*(-7341814582034773774336180034990 + 
             755345363154664494005748460077*\[Omega]^2) - 
           1120*r^10*(679436334571994713191313633367 + 
             1198040454900623585699895454296*\[Omega]^2) + 
           68*r^13*(-848816156251179548543467184465 + 
             1427892602532003061585060759288*\[Omega]^2) + 
           34*r^14*(-575588614111041331436855458785 + 
             2123791378075749429400727766188*\[Omega]^2) - 
           8960*r^6*(6709411805840711106544671485275 + 
             3579565494992456719220324172462*\[Omega]^2) + 
           128*r^9*(-36213962107603459917765273772505 + 
             8226855767334068818396583229224*\[Omega]^2) + 
           256*r^8*(17811257377791029689968775112055 + 
             19116513875238703369933984252886*\[Omega]^2)))/
         (527410168818398922891875040000000*r^22)) + 
      c^4*((\[Lambda]ev*(-460234342799659680909911654400 + 
           186373881217659728393876275200*r + 83894545824570604625235148800*
            r^2 + 1733126059665*r^20*(782819424175 + 21367316314*
              \[Omega]^2) - 6932504238660*r^19*(782819424175 + 
             22158585836*\[Omega]^2) + 271591320*r^18*(42321374962504120 + 
             1081854821514991*\[Omega]^2) - 38798760*r^17*
            (472016369706956585 + 11445955752857536*\[Omega]^2) + 
           4938024*r^16*(4610506050552052805 + 93034264552143414*
              \[Omega]^2) - 496128*r^13*(14715419783118103245 + 
             1865829972193626877*\[Omega]^2) - 31008*r^14*
            (-526538110049132302485 + 4266276096514187374*\[Omega]^2) + 
           2432*r^11*(-157418943668091853265 + 11580000874069688808*
              \[Omega]^2) - 36176*r^15*(620393952265442940585 + 
             17598127267426246876*\[Omega]^2) + 60211200*r^3*
            (-876415859990289121153 + 199745184748083305760*\[Omega]^2) + 
           1720320*r^5*(6787426842794688368497 + 544771770622009550232*
              \[Omega]^2) - 7168*r^10*(6538116479442655235840 + 
             2860870191725720575957*\[Omega]^2) + 1216*r^12*
            (524257015628282168995 + 4868569678439748402428*\[Omega]^2) + 
           3072*r^9*(121943210184377211715225 + 5273340116783763732024*
              \[Omega]^2) - 286720*r^4*(30974814748314563050645 + 
             11150249865845983932864*\[Omega]^2) - 20480*r^6*
            (-102350098544729771581811 + 27410682065915145490482*
              \[Omega]^2) - 2048*r^7*(1418001863776421054294135 + 
             78489950279760757063204*\[Omega]^2) + 1024*r^8*
            (-26412678711833388858415 + 82856443144764437792046*\[Omega]^2)))/
         (533810784891685981680000000*r^22) - 
        (\[Alpha]1^2*(-352068730223091636030333790344708096000 + 
           522964333238339902207047806688952320000*r + 
           10520171669182818028200539686856294400*r^2 + 577708686555*r^20*
            (57363572221775801075625 + 1207891995266827223194*\[Omega]^2) - 
           16159683540*r^19*(8202990827713939553814375 + 
             166876943897014339168244*\[Omega]^2) - 542442700800*r^3*
            (46603002114101592860440877 + 27598501529137895020853760*
              \[Omega]^2) + 13991068*r^18*(13366736009455819794407578975 + 
             200833504722078280686115798*\[Omega]^2) + 2116296*r^17*
            (-53119637024858152842194765125 + 475175186626889782833259424*
              \[Omega]^2) - 22077440*r^4*(951665320835451585164868457865 + 
             4819679064881418212716804992*\[Omega]^2) + 
           289408*r^13*(418457221793987323516594913185 + 
             10624663289603697878855999504*\[Omega]^2) + 
           10336*r^14*(-19964379999821991605381975942085 + 
             23023302580417888490622303866*\[Omega]^2) + 
           77520*r^15*(2439478911926139660299532852497 + 
             107126091208077952148046149896*\[Omega]^2) - 
           4587520*r^5*(-1051550668044830269905847763555 + 
             129507381422772901346793292298*\[Omega]^2) - 
           2584*r^16*(15604124580332572790152562742645 + 
             1140344192742773651175798042586*\[Omega]^2) - 
           6080*r^12*(6061830070460329846608217583461 + 
             2195774952476465406638102249552*\[Omega]^2) + 
           5120*r^10*(-6341097525888556219188449047033 + 
             4902964885961420366483440294486*\[Omega]^2) + 
           2432*r^11*(-4669298473743616737723165007065 + 
             6338848698001681026466742425616*\[Omega]^2) + 
           143360*r^6*(23241990184567342704468486192125 + 
             6343646946988828493870695163466*\[Omega]^2) - 
           2048*r^8*(187359989644857927014510129596790 + 
             14500963698611120755387585250419*\[Omega]^2) - 
           4096*r^9*(-110651979143485654080706117608165 + 
             15297936049245815141061995124868*\[Omega]^2) + 
           16384*r^7*(-121273615945325797386885924594220 + 
             29200431868383637842249336871963*\[Omega]^2)))/
         (3507277622642352837230969016000000000*r^22) - 
        (\[Alpha]2^2*(347234716683814454190114030766522368000 - 
           515445328719264878489951508069974016000*r - 
           9601642650306998102943036957430579200*r^2 + 577708686555*r^20*
            (66751978550926626337125 + 1611434631363629222174*\[Omega]^2) - 
           16159683540*r^19*(9545532932782507566208875 + 
             224005366918285077869281*\[Omega]^2) + 2350585036800*r^3*
            (10789138894747027058290901 + 6227454715512362846771400*
              \[Omega]^2) + 287006720*r^4*(69971754629452693675932324665 + 
             310469914815253165937553732*\[Omega]^2) - 7759752*r^17*
            (44813809948299314215028107925 + 680271979137097172724739026*
              \[Omega]^2) + 1998724*r^18*(139127256688478907162489750575 + 
             3257248640086311098522298527*\[Omega]^2) - 
           335920*r^15*(805574029639013469360629436984 + 
             7461013290518380603866099715*\[Omega]^2) + 20500480*r^5*
            (-238778225587989453334211592575 + 24448527403723628702829200141*
              \[Omega]^2) + 72352*r^13*(-760375142652882960311416629145 + 
             116432278072381527713311406482*\[Omega]^2) + 
           15504*r^14*(10582240289537998143777612726255 + 
             484947609042657822489781247233*\[Omega]^2) + 
           2584*r^16*(133830174004614523665008984453340 + 
             3195975968409247475610550876363*\[Omega]^2) - 
           4864*r^11*(-1252077421587507633393489807915 + 
             3976085188822622932605804877012*\[Omega]^2) + 
           2432*r^12*(5491086947755615734021726138095 + 
             4504821439008972598168593536946*\[Omega]^2) + 
           3072*r^9*(-108227139459844064722550066471165 + 
             16262494904677449077858282861366*\[Omega]^2) - 
           35840*r^6*(85472215015851384708584330624530 + 
             26176795318049457060130916709373*\[Omega]^2) - 
           14336*r^7*(-135995310579003788930103794965690 + 
             32602963838814597441985312680711*\[Omega]^2) + 
           1024*r^8*(217575407761191651439548503298740 + 
             33815736728762885351378262509729*\[Omega]^2) - 
           1280*r^10*(-2022656301889990006552591437809 + 
             44812613876268222749376221906938*\[Omega]^2)))/
         (3507277622642352837230969016000000000*r^22)) + 
      c^6*(-(\[Lambda]ev*(-17342813972862871553400855330816000 + 
            8001957501077020236354647752704000*r - 
            2065023283063613805369552877977600*r^2 - 11141524669275*r^20*
             (-84387933926065 + 7339673153859*\[Omega]^2) + 
            44566098677100*r^19*(-84387933926065 + 7611474234666*\[Omega]^
                2) - 18332414100*r^18*(-383637669196527757 + 
              39897092439150413*\[Omega]^2) + 3666482820*r^17*
             (-2679691654536806415 + 337921094875012496*\[Omega]^2) - 
            8058204*r^16*(-1561645966071895337725 + 162156292827655486058*
               \[Omega]^2) + 163856*r^14*(65397307669197482371725 + 
              371784456450965144254*\[Omega]^2) + 596904*r^15*
             (-22880734879671786560625 + 2599505691688649675588*\[Omega]^2) + 
            1435033600*r^3*(474293897628154832068973 + 2719919789649301378560*
               \[Omega]^2) + 93632*r^13*(-41841420490921662285525 + 
              11235143530172942230756*\[Omega]^2) + 573440*r^5*
             (-151220416996252909047048185 + 994901580998990650345928*
               \[Omega]^2) - 448*r^11*(3757737780447424749484575 + 
              18684684351491570133389464*\[Omega]^2) + 
            1536*r^9*(-480881663298303938747520675 + 
              25777004275410759194251144*\[Omega]^2) - 
            5632*r^8*(20060232130823581870700625 + 51753054145802372852290994*
               \[Omega]^2) + 143360*r^4*(495340486152183020467666625 + 
              60873074845347929774349216*\[Omega]^2) + 
            512*r^10*(106274373764773152419866000 + 
              146596471070494917583168751*\[Omega]^2) + 
            10240*r^6*(-767249423800736256857219435 + 
              149667230596518650995474498*\[Omega]^2) - 
            1024*r^7*(-11037664535211657127763911625 + 
              225879584990427167230608244*\[Omega]^2) - 
            32*r^12*(-1106752927770689991073975 + 513546220328898091070967108*
               \[Omega]^2)))/(20808611658559034173363500000000*r^22) - 
        (\[Alpha]1^2*(13266855438858478334976533513634777661440000 - 
           7307225618207845618325859109543579484160000*r + 
           1232871647520397955787874792366324501708800*r^2 + 
           11141524669275*r^20*(-2061264361835810451984125 + 
             138303633458051717055713*\[Omega]^2) - 311651039700*r^19*
            (-294760803742520894633729875 + 19107410076208141834763938*
              \[Omega]^2) + 958926276*r^18*(-116830131577822647544126395400 + 
             7632116241249835285682755633*\[Omega]^2) + 110497587200*r^3*
            (-5446784233290479540166255580807 + 43969461073655293305425387520*
              \[Omega]^2) - 8058204*r^17*(-3274400334946509845951131268375 + 
             45621437908362414875859767008*\[Omega]^2) + 2737602560*r^5*
            (36890553037035349622237073556145 + 
             2303463989095171521058292855808*\[Omega]^2) + 
           4974200*r^15*(-15289315483359644033930704044207 + 
             4800745870364090926362655858424*\[Omega]^2) - 
           99484*r^16*(-522047272496685617049803491699125 + 
             53355441104724519003673634680202*\[Omega]^2) - 
           13376*r^13*(7343058900579888944778887228424525 + 
             744409392025038747557081522364256*\[Omega]^2) - 
           3344*r^14*(-34973379497434671278553511841135175 + 
             1235388346972729544611553035244282*\[Omega]^2) + 
           11038720*r^4*(-5608278931468961986037978788293115 + 
             3484748536045660200705690190142592*\[Omega]^2) - 
           49152*r^9*(-30559764564836410248412448010843675 + 
             4578155595027499150692238036313578*\[Omega]^2) + 
           71680*r^6*(209548921961099730881702160980342055 + 
             105704067200706962584258163618264914*\[Omega]^2) + 
           2560*r^10*(71354277242428533091307312329580995 + 
             106636077765824608991126400517201022*\[Omega]^2) + 
           448*r^11*(-69845630282757128399507592249674175 + 
             119760649782141261571904855923970128*\[Omega]^2) + 
           8192*r^7*(-1837219242809836194527082896761287250 + 
             127836161048106563327242285566232227*\[Omega]^2) - 
           160*r^12*(265218335508506939423046536513835445 + 
             356047323576693931491743408607275536*\[Omega]^2) - 
           1024*r^8*(1205554621162506837699989014432333250 + 
             1168009105209003291185435253030957551*\[Omega]^2)))/
         (136718065827627216536309710954950000000000*r^22) + 
        (\[Alpha]2^2*(13084697373373829750776521972622578155520000 - 
           7231451737032694661717253617187225108480000*r + 
           1197848608093655005839203206168688576102400*r^2 - 
           11141524669275*r^20*(-2398621095929963439714025 + 
             184509265291135545938923*\[Omega]^2) + 3286640233676800*r^3*
            (-177477516278480543440667969 + 1445436253959115339330200*
              \[Omega]^2) + 155825519850*r^19*(-686005633435969543758211150 + 
             51297229024287282832065349*\[Omega]^2) - 479463138*r^18*
            (-353035728334031295681564521800 + 34051688414591337558408213637*
              \[Omega]^2) + 8953560*r^15*(-20653307013842102689859727763965 + 
             858081014501124053475605896741*\[Omega]^2) + 
           16116408*r^17*(-10670832751532783485351256820350 + 
             1047611007411379505088106709893*\[Omega]^2) + 
           574013440*r^4*(-99383123895603894601876903978465 + 
             67019265822938330519929961317863*\[Omega]^2) - 
           298452*r^16*(-586293351465136856906968203621825 + 
             78267383223135172275599480841137*\[Omega]^2) + 
           71751680*r^5*(1362695526532959829616629057759595 + 
             86889007491974476342139675461593*\[Omega]^2) - 
           3344*r^13*(4465533395041353312345780885427725 + 
             5724096756365648193181221522900242*\[Omega]^2) - 
           1672*r^14*(-73388895154101518572957104477807975 + 
             8052283176853252441399039224483217*\[Omega]^2) + 
           591360*r^6*(23115041554855188294534506808636310 + 
             12806874751182311087749057751515049*\[Omega]^2) + 
           78848*r^7*(-177636659798133185633771148730020100 + 
             13458518890805102264235128642698619*\[Omega]^2) + 
           22400*r^10*(11114738536002926709785893006092749 + 
             13721617221051920269188656275613750*\[Omega]^2) - 
           6656*r^8*(152340258967239516349237109341701100 + 
             182650108019638074193073581315632497*\[Omega]^2) - 
           1024*r^9*(-1165280555306293298133808626700016550 + 
             223082522419866626238511204436442371*\[Omega]^2) - 
           32*r^12*(1993247200132156709162404139231268425 + 
             933514737255917790349856318877785732*\[Omega]^2) + 
           64*r^11*(-688165655990744965905879572451076575 + 
             1230937474825989694868278191705984064*\[Omega]^2)))/
         (136718065827627216536309710954950000000000*r^22)) + 
      c^8*((\[Lambda]ev*(-586590918926959471998130599929315328000 + 
           271693677045074591188962549362589696000*r - 
           88132911854291540494848409072808755200*r^2 - 59194920567858075*
            r^20*(2330453425768975 + 133994440605094*\[Omega]^2) + 
           236779682271432300*r^19*(2330453425768975 + 138956491777556*
              \[Omega]^2) - 343563019800*r^18*(3565008347634629419797 + 
             188898290693247588811*\[Omega]^2) + 58896517680*r^17*
            (34544394884321811580455 + 1719809702048616888608*\[Omega]^2) - 
           1616767152*r^16*(1555616534765161018725575 + 
             65428770366203461063257*\[Omega]^2) + 307955648*r^15*
            (7861266260189411579129200 + 456868480254042487656073*
              \[Omega]^2) - 206644838400*r^3*(-153297392579665384250392329 + 
             10522315933606306719059020*\[Omega]^2) + 210496*r^14*
            (-8170214269327613683209600725 + 88206182868282407368205363*
              \[Omega]^2) + 153088*r^13*(5311742831943542122977627625 + 
             1044428250288971494794975243*\[Omega]^2) - 
           306176*r^11*(52491672575317940876706025 + 
             1048071559317130712245888569*\[Omega]^2) - 
           76544*r^12*(916935641011036101171127950 + 
             18210448925841988407384480323*\[Omega]^2) - 
           2293760*r^5*(2023443138312085788262171473695 + 
             71836422072641922419092433286*\[Omega]^2) - 
           8192*r^9*(8366112826082920942896236935925 + 
             158090952460663315503361533221*\[Omega]^2) + 
           2293760*r^4*(1754974783272183550711509901025 + 
             418759063538896160977535683152*\[Omega]^2) + 
           7168*r^10*(524373560298902169503289307900 + 
             817331461508303056150450649193*\[Omega]^2) + 
           8192*r^7*(93603914881644193947936157542400 + 
             2438919305338285134408003994989*\[Omega]^2) + 
           40960*r^6*(-14987986289627500399283028105110 + 
             3808316305187856018251352033949*\[Omega]^2) - 
           2048*r^8*(-7224819338916121871653742080700 + 
             12467453872742517514498136472067*\[Omega]^2)))/
         (47907666621500464377334786050000000000*r^22) + 
        (\[Alpha]2^2*(-34043648670849347779051186674961713274552320000 + 
           15738297669248202132956976126474292455014400000*r - 
           3512131828157598289332268217021979898112409600*r^2 + 
           1517818476098925*r^20*(198720640146108566605621125 + 
             10105306573281318852253154*\[Omega]^2) - 42456460869900*r^19*
            (28417051540893525024603820875 + 1404737655944565723318261151*
              \[Omega]^2) + 51712870809600*r^3*
            (38899397346645791018824292078453 + 
             3936650351485957114098178376100*\[Omega]^2) + 
           427880684*r^18*(5336629015727521409464194720817725 + 
             259549768642925622661646208213661*\[Omega]^2) - 
           151016712*r^17*(20125015457343002349340446886718025 + 
             640208854830001289002703807176898*\[Omega]^2) - 
           4230160*r^15*(512078269635128831106856027075920250 + 
             11454327460072715954480630504382889*\[Omega]^2) - 
           574013440*r^4*(-646673946981465618837263266311962935 + 
             198395228661755414118320753461459602*\[Omega]^2) + 
           423016*r^16*(7126343661687793676950040600318185600 + 
             344977083747376497170957404744909981*\[Omega]^2) - 
           20500480*r^5*(16872689923563257739585896865496322480 + 
             437793897851158274899309811640772827*\[Omega]^2) + 
           76912*r^14*(16551458708260249312653517731782985300 + 
             1517906440472383543089670776791095783*\[Omega]^2) + 
           10304*r^13*(-50189184232278533508370966173671635300 + 
             13773043422111435362293631998527657173*\[Omega]^2) - 
           23552*r^11*(-9710385795980519018620100625541446450 + 
             18160059861215182801751846961862094767*\[Omega]^2) + 
           5888*r^12*(63996330660464964417242421328341959650 + 
             32282456857599473534340799289984517917*\[Omega]^2) - 
           157696*r^7*(-405771098995143821287557451202716281250 + 
             55351881397349925829136692259496620613*\[Omega]^2) - 
           394240*r^6*(181297607706298629210831148272315911260 + 
             82419997933335731693805105911412577119*\[Omega]^2) - 
           12800*r^10*(58601260562133377533472016444284744915 + 
             112080313460781315064130221385393764521*\[Omega]^2) + 
           2048*r^9*(-3663632240084041756913438023719973964050 + 
             614630209151898701245003895621811367417*\[Omega]^2) + 
           1024*r^8*(4918707008637707322131186656800369591150 + 
             3668851493570760519140646604748374013497*\[Omega]^2)))/
         (24212769458072780048580449810121645000000000000*r^22) + 
        (\[Alpha]1^2*(448728616666726120652996397867655573819883520000 - 
           206473876770585070914640437713032641978040320000*r + 
           47057779377963746088184509239141476692236697600*r^2 + 
           19731640189286025*r^20*(170771354504226559802135625 + 
             7574690702318273516649574*\[Omega]^2) - 551933991308700*r^19*
            (24420303694104398051705394375 + 1046485315178176920924058124*
              \[Omega]^2) - 14789881051545600*r^3*
            (1817148849981232076925854816113 + 183002485797659086142483387520*
              \[Omega]^2) + 272559995708*r^18*
            (73644276080030361590817051394275 + 
             2313694421758468225675293018302*\[Omega]^2) + 
           15705738048*r^17*(-925114885228570278105093129172875 + 
             9872456188302371911418200418932*\[Omega]^2) + 
           2199683200*r^15*(10128952671484965694670440072763683 + 
             871544714284060280680409226854769*\[Omega]^2) + 
           2143232*r^13*(5607531107254579126959644059908183125 + 
             27730562972375656103987651170993834*\[Omega]^2) - 
           10998416*r^16*(234921233867219864604249241925757800 + 
             53822520997774177037979058023239771*\[Omega]^2) + 
           656015360*r^5*(7025327529049799231698324053796610965 + 
             155179330503235050533971076815111686*\[Omega]^2) - 
           363584*r^14*(62445328807508698938168346836994426050 + 
             313487167911524114650456776456179149*\[Omega]^2) + 
           1148026880*r^4*(-4481950467773320953991489715301540245 + 
             1288297432966682179909351491818116896*\[Omega]^2) - 
           765440*r^12*(9045577780116766413243408975065924605 + 
             4953854804525229180625797027559722778*\[Omega]^2) + 
           306176*r^11*(-10524401641893280650563728113199542475 + 
             13343137830560908726129510100086934338*\[Omega]^2) - 
           24576*r^9*(-5176901501291497928022581230422314588975 + 
             739280354928149465140209670975000144162*\[Omega]^2) + 
           10240*r^10*(173076963372852687554958162218095382895 + 
             1283090479288464406789309031415265112351*\[Omega]^2) + 
           286720*r^6*(3549080635664194668760394908864453951840 + 
             1461501379730746751037927917190632242857*\[Omega]^2) + 
           8192*r^7*(-107203927276250166203103141514277702334275 + 
             14059650002361503586665573058797319870654*\[Omega]^2) - 
           2048*r^8*(46735954149468516997962427856928659707650 + 
             23066871504729890730051835822201259174351*\[Omega]^2)))/
         (314766002954946140631545847531581385000000000000*r^22)) + 
      c^10*((\[Lambda]ev*(-31650199477056361702164250199661163315200 + 
           13994487620356120597447617565495237017600*r - 
           3436115914449834941193418321876603699200*r^2 + 6514573268843640*
            r^19*(-2164895728569628425 + 61536979881468353*\[Omega]^2) - 
           814321658605455*r^20*(-4329791457139256850 + 118679064076315319*
              \[Omega]^2) - 26272466220*r^18*(-1062601188753327205644745 + 
             36460885620940822722587*\[Omega]^2) + 26272466220*r^17*
            (-1582938449699083448459105 + 66835436086597695563792*
              \[Omega]^2) + 5224128*r^13*(-3185168346591135687089618135 + 
             125381917682334649947101028*\[Omega]^2) - 435344*r^14*
            (-95633131447835215073685576885 + 178578340172767990645657778*
              \[Omega]^2) - 3591588*r^16*(-14655863092873624491514185695 + 
             521995249393936748015402118*\[Omega]^2) + 2394392*r^15*
            (-22907734845302891854795201215 + 841527778881841012383458252*
              \[Omega]^2) + 1956864000*r^3*(554659279548223054030596289765 + 
             19316221257009903963452705088*\[Omega]^2) + 
           6881280*r^5*(-18984343502582292590843328883031 + 
             556909889826101328625963134888*\[Omega]^2) + 
           1546240*r^6*(-9594960294786547524050473828289 + 
             920061498905273907449553264046*\[Omega]^2) - 
           448*r^11*(10021700540169977753419596038755 + 
             33508578247954181335544768538168*\[Omega]^2) + 
           143360*r^4*(958365857979260575949605898893405 + 
             51598970518579518435472213103712*\[Omega]^2) + 
           512*r^10*(-53877300404288814750427867325680 + 
             184365953232862302859391331021287*\[Omega]^2) + 
           512*r^9*(-1372328698104123606746331681201225 + 
             228743099116340460377307044694424*\[Omega]^2) - 
           512*r^8*(-868343084892023178726938171115685 + 
             620200046269268115820781535565078*\[Omega]^2) - 
           32*r^12*(-12231716490443480555341287389555 + 
             671763169526962134844964350201956*\[Omega]^2) - 
           1024*r^7*(-14537037139174760905745397356365265 + 
             821797008283221872506209466332388*\[Omega]^2)))/
         (27247485390978389114609159565937500000000*r^22) - 
        (\[Alpha]2^2*(23879243738196767863097393899149100625946476544000 - 
           14328397432787117457530943736510464139173101568000*r + 
           2174390119119659324869010907868189371243031756800*r^2 - 
           271440552868485*r^20*(-369206661908703290656417791750 + 
             8950284212580020107377773629*\[Omega]^2) + 3796371368790*r^19*
            (-105593105305889141127735488440500 + 
             2488356226234661484103338302227*\[Omega]^2) - 
           14887730858*r^18*(-45242068603422405439355440472655850 + 
             1437310207576679199665991531223949*\[Omega]^2) + 
           1501283784*r^17*(-505646264257684819315477893038416525 + 
             17189793361269004779415027238895087*\[Omega]^2) + 
           783528345600*r^3*(-1370815093509189798969428368378529533 + 
             58716619863423628157363269518046200*\[Omega]^2) + 
           1088360*r^15*(-650031381471975149292265638508561718229 + 
             9830767956206526701105093155511207071*\[Omega]^2) + 
           932771840*r^5*(195492290345331491673313364554459827815 + 
             14267954786853448541141870313186021797*\[Omega]^2) + 
           3731087360*r^4*(-17256489553951261348209579994633847845 + 
             18288751175741413550778091219778994054*\[Omega]^2) - 
           108836*r^16*(-7037993950713123796448126913129413829555 + 
             306529213780483264037465493169680063013*\[Omega]^2) - 
           62192*r^13*(1448304461154372933429857052009504796235 + 
             362686167136683156642393864620439315838*\[Omega]^2) - 
           31096*r^14*(-14533469453984896060160335114984671371985 + 
             438486987661060791487438161209210240863*\[Omega]^2) + 
           93184*r^7*(-263957723173677925051733889164583878400520 + 
             10369149730353513723931419976634764346001*\[Omega]^2) + 
           232960*r^6*(88491557613636122815407904565047706396350 + 
             51728036803582883576441161157818974673253*\[Omega]^2) + 
           4480*r^10*(116876608998954638734410906464018902230877 + 
             108174237759161555066375026390447366216526*\[Omega]^2) - 
           1024*r^9*(-1864461839571176644781813948998224021556515 + 
             299658833900355137115412530006484169027807*\[Omega]^2) - 
           6656*r^8*(242226961463474005574584860422000141278820 + 
             325013403802651903042116459531243237645609*\[Omega]^2) + 
           192*r^11*(-445162131654661263059074565984312118708535 + 
             592376099000463103205097471169967395100816*\[Omega]^2) - 
           32*r^12*(3624102295199036127298885377460912663794715 + 
             1291191184658208396068339695023964307134004*\[Omega]^2)))/
         (179023164180625617484191700783586912718750000000000*r^22) + 
        (\[Alpha]1^2*(24211677627989112074198723049278250443203411968000 - 
           14484498899634127716280541213645229287520337920000*r + 
           2236392404475258616946352259094328365045750169600*r^2 + 
           271440552868485*r^20*(-317279179957230834816905538750 + 
             6708914184492853201776091799*\[Omega]^2) - 15185485475160*r^19*
            (-22685461366942004689408746020625 + 
             463436756085208796294311480487*\[Omega]^2) + 29775461716*r^18*
            (-15086226571418128139584252725933175 + 
             330061727619732572987092678880741*\[Omega]^2) - 
           6755777028*r^17*(-27265949039347008845056722293384625 + 
             505055991097684562864489504535968*\[Omega]^2) + 
           391764172800*r^3*(-2834483639493125539790137549720426667 + 
             120100238289594683511371942996136960*\[Omega]^2) + 
           9795240*r^15*(-37844543514242521892536781992760999293 + 
             3485409153173487052056597525102315176*\[Omega]^2) - 
           186576*r^14*(-2577780030089183041637692512661358894155 + 
             45353291768912272689887187573450294226*\[Omega]^2) - 
           108836*r^16*(-1413018948270075542396443145160024512715 + 
             48788042074574155648120812432491725126*\[Omega]^2) - 
           248768*r^13*(1425460902361296315806010029690110494155 + 
             91365947708334807915154570524095645824*\[Omega]^2) + 
           104366080*r^5*(1807786134920966370645540570008226464455 + 
             131254522535809827979969786509312444472*\[Omega]^2) + 
           192192*r^11*(-246296101094528266265505011109442857755 + 
             383956401714012102566312681067025389584*\[Omega]^2) + 
           13045760*r^4*(-5490161180320947558580625525193588450925 + 
             5233028498088490340831905494892271906688*\[Omega]^2) - 
           4096*r^9*(-570870240926378647124553463689598491283755 + 
             67336495059085270973224775628399917743012*\[Omega]^2) + 
           8192*r^7*(-3245849444437067395497213849644933081895580 + 
             111023484678430437292597235688465241361459*\[Omega]^2) + 
           71680*r^6*(316754200885921525668558273876535876076855 + 
             168783981159318128338506527931634087786338*\[Omega]^2) + 
           2560*r^10*(166624600253909472818155487543085678607583 + 
             181365620405789117474893432511673824801326*\[Omega]^2) - 
           160*r^12*(251069872581499573556600817181560314531221 + 
             545212885892939359772315529682325069941968*\[Omega]^2) - 
           1024*r^8*(1719215128215322315784913734370373320008810 + 
             2087821607856567426672995700586029611272167*\[Omega]^2)))/
         (179023164180625617484191700783586912718750000000000*r^22)) + 
      c^12*((\[Lambda]ev*(10935474732352798667811160103256764763340800 - 
           4845058329505144388753296411626568050278400*r + 
           1398596603730719189283107038073873439129600*r^2 + 
           1005926754747915*r^20*(739153517934594126625 + 
             91776650089818159102*\[Omega]^2) - 4023707018991660*r^19*
            (739153517934594126625 + 95175301796010693348*\[Omega]^2) + 
           2262700440*r^18*(3267404087978668638641489695 + 
             344519705420980711447256119*\[Omega]^2) - 646485840*r^17*
            (20726605818995266693123780005 + 1940415990093288613092433168*
              \[Omega]^2) + 82280016*r^16*(198309989578354673853262637285 + 
             16034788890400055514119313027*\[Omega]^2) - 
           5224128*r^15*(2835573461387411025037181140485 + 
             323605457168060803517719142389*\[Omega]^2) + 
           160563200*r^3*(-2924896554947546862167783051428907 + 
             117835431961749737471692445523820*\[Omega]^2) - 
           18350080*r^4*(3639406681137349717994330999403140 + 
             642186058186305946830509260137757*\[Omega]^2) + 
           1146880*r^5*(55541245359541966132968161460496469 + 
             1106501040800813581461597692631396*\[Omega]^2) - 
           4096*r^9*(-166021691014568329009800605163876825 + 
             1219392516617880511051510709588974*\[Omega]^2) - 
           64*r^14*(-155229075816625862570887909162766235 + 
             2431108374320026188769402765572271*\[Omega]^2) + 
           1024*r^11*(1052273259360542746659418257369090 + 
             5463689783946614138214013655939003*\[Omega]^2) - 
           256*r^13*(20981086746842559329267068156745655 + 
             6403883780960923471039916129578402*\[Omega]^2) - 
           7168*r^10*(-2668111700475612966807146812151180 + 
             10218917819569132114500889173014909*\[Omega]^2) - 
           8192*r^7*(1129867358077400692531613341891227245 + 
             10462397346381053481355400082707477*\[Omega]^2) - 
           40960*r^6*(-227373596831284121224797264434443294 + 
             45672969023361340347315118362646457*\[Omega]^2) + 
           256*r^12*(2443695907303219745440081265273210 + 
             66295109027965099658067746992284981*\[Omega]^2) + 
           2048*r^8*(-227506427188298737774674167934915210 + 
             154075688081515938663290715722170591*\[Omega]^2)))/
         (257488736944745777133056557898109375000000000*r^22) - 
        (\[Alpha]1^2*(8365387684860530118736018382140409021546020995072000 - 
           4543924180781099974575349813838655944075284316160000*r + 
           829318426430322193174373307726837409788180352204800*r^2 + 
           1005926754747915*r^20*(18054604889118539750002436478125 + 
             1729374579487428996780216782314*\[Omega]^2) - 
           365791547181060*r^19*(198600653780303937250026801259375 + 
             18378664636656804405146765677028*\[Omega]^2) - 
           2571580211200*r^3*(180383625447949536823356139031783363383 + 
             9158146972216192731991281492408453180*\[Omega]^2) + 
           349690068*r^18*(352039813426933034193204475010453078575 + 
             21891437499573807104455489233883789986*\[Omega]^2) + 
           23508576*r^17*(-5191869896002003150866365626581000042125 + 
             44289143969048852506610882544841670488*\[Omega]^2) - 
           512512*r^13*(-110451524410147667388267249199105827796395 + 
             5971921436479392095438991264565998791908*\[Omega]^2) + 
           1243840*r^15*(132910081261697947634086081287418684851573 + 
             19189251552974101265407187841358091211614*\[Omega]^2) - 
           62192*r^16*(-111975211258224245305937081242022456287830 + 
             105988830679180449473060401693384014775169*\[Omega]^2) + 
           4587520*r^5*(17398743066094394218190890074335489141533085 + 
             657157110943351715462122019684594149350774*\[Omega]^2) + 
           16056320*r^4*(-3741134759863062705643265741855820179806795 + 
             1622284064079506792031426884580677809133232*\[Omega]^2) - 
           16384*r^9*(-107232517656954392800877276116752022948757280 + 
             13879338676020505479988624012617448571074589*\[Omega]^2) + 
           10240*r^10*(8709700102816968912361856218353398529917843 + 
             19680194442311246772716843629010950190283035*\[Omega]^2) + 
           286720*r^6*(47931844609966301883253411422753441927607290 + 
             21455135430852480355758667664333157300458461*\[Omega]^2) - 
           64*r^14*(2293782386446873474202422459794844418023835820 + 
             39377525396582556531222700389592992018489377*\[Omega]^2) - 
           1280*r^12*(63194552883950567293660669999513589201844613 + 
             39466981059224218637892569609762173581896380*\[Omega]^2) + 
           512*r^11*(-87752926194303249153728701142730762104728845 + 
             101311587407275721431440588388397280907855612*\[Omega]^2) + 
           8192*r^7*(-1673118730957234639884367903826648733221352995 + 
             161576143505596377018879919192307848164267142*\[Omega]^2) - 
           2048*r^8*(595349220785809417280666787819793676514792170 + 
             392906160555259092262138611567582070044545723*\[Omega]^2)))/
         (1691768901506912085225611572404896325192187500000000000*r^22) + 
        (\[Alpha]2^2*(8250528301284220363314530220619715426162653003776000 - 
           4497772761220331958925309731172912202193233313792000*r + 
           805694970519484429169331231789973070045691541094400*r^2 - 
           1005926754747915*r^20*(21009510942667493695806378225625 + 
             2307138468427675188539614711694*\[Omega]^2) + 
           365791547181060*r^19*(231104620369342430653870160481875 + 
             24670391363010066457525405536397*\[Omega]^2) - 
           1044704460800*r^3*(430708565319682437187384418465141578151 + 
             22042528354817105972633929448407570050*\[Omega]^2) + 
           64648584*r^17*(4200306291148696996554177204980644730675 + 
             249817581305795745635169376502121991946*\[Omega]^2) - 
           49955724*r^18*(3601128844178897694592744088000268316775 + 
             347531562188067144493853346209337301689*\[Omega]^2) + 
           2798640*r^15*(56123220247627667229297713163252710442276 + 
             2850796468016024680267544479788908205143*\[Omega]^2) + 
           266506240*r^5*(291170447063610214360373844655105418556380 + 
             11703650116785008439161868384552931055511*\[Omega]^2) + 
           1148026880*r^4*(-48506207368003154825733703117959288635995 + 
             22687976086481475108638821306613240042709*\[Omega]^2) - 
           93288*r^16*(2861731940560804428154185231616490948564910 + 
             253042588103025026601255812151622899067213*\[Omega]^2) - 
           448*r^13*(-120733163458632067142478540350747931811172190 + 
             48239964320642749058595199509720607845365411*\[Omega]^2) + 
           107520*r^6*(116454524555517997246140105026210356618504340 + 
             57405194724575556402418015737270665683196647*\[Omega]^2) + 
           14336*r^7*(-898567605202813910995412709604589078497942970 + 
             91550297890572510518760097740549739995587227*\[Omega]^2) + 
           2560*r^10*(77808111949359217924813456416576019443724979 + 
             100756899207249843638113696678595099694931637*\[Omega]^2) - 
           2048*r^9*(-670564252265986475994749640215770392636645555 + 
             104561760869921400248525156299815333095227733*\[Omega]^2) - 
           128*r^12*(597485381636618216194419453909671712886782415 + 
             236230096351336608386517945266273345742616078*\[Omega]^2) + 
           256*r^11*(-195238482774402110889886226394855838128558705 + 
             284183396879559689273199758205098836919690396*\[Omega]^2) - 
           1024*r^8*(879199615866353670324892711266171074991426070 + 
             805711711864400315292964440309005362255029113*\[Omega]^2) - 
           16*r^14*(5291174122070965299248035271316875562385946160 + 
             1063695417476629442510388603434579573276934329*\[Omega]^2)))/
         (1691768901506912085225611572404896325192187500000000000*r^22)) + 
      c^14*((\[Lambda]ev*(5028353707808854546466094543263391600397516800 - 
           2122583321018057621891146399417238217975398400*r + 
           465766874403936240234407658897473675783372800*r^2 + 
           59819294369835*r^20*(-18036803431506509269895275 + 
             3706654949228764638883*\[Omega]^2) - 239277177479340*r^19*
            (-18036803431506509269895275 + 3843918939090396584042*
              \[Omega]^2) + 3645461820*r^18*
            (-2438448776536745990544844486455 + 12151385843483755306058650943*
              \[Omega]^2) - 10936385460*r^17*
            (-1261007374511127440842004832615 + 12372897976007226670806055696*
              \[Omega]^2) + 4144448*r^13*
            (1334412811886564449095815336709115 + 
             61718422370530419517573327244628*\[Omega]^2) + 
           250096*r^14*(-52316479312059111300987302214259135 + 
             242647947563640718394965966968478*\[Omega]^2) + 
           348348*r^16*(-49763167154507871586245127717854905 + 
             433870603720640428892429219708922*\[Omega]^2) - 
           125048*r^15*(-140870251417581399267467261109623615 + 
             642353189311398286266435081242572*\[Omega]^2) - 
           551936000*r^3*(248885597596921317836453862909369889 + 
             30366187026788203716045489286219008*\[Omega]^2) + 
           12992*r^11*(76996724216521845032491257006589855 + 
             176280684653637230189974360349337528*\[Omega]^2) + 
           2784*r^12*(-63456665736043636101299529624233885 + 
             348066792238949698712240095365153692*\[Omega]^2) - 
           16896*r^8*(6256314558215928346469328069636945505 + 
             1052876391790575784977420508065314106*\[Omega]^2) + 
           133120*r^6*(14211791017632000082530017936806444027 + 
             1694039688003383003417877321348250422*\[Omega]^2) - 
           573440*r^5*(-25199266724785755966449986464341269173 + 
             2682047960214219850574680839427449704*\[Omega]^2) - 
           512*r^10*(-23603398603108423923828148152756252120 + 
             4788318640457936560088313942086822783*\[Omega]^2) + 
           23552*r^7*(-45195752123128964320248197225935770995 + 
             11297298863551316178239238421756323404*\[Omega]^2) + 
           143360*r^4*(-143908865708482396785875651160913051645 + 
             13125492567740660122936142225515242592*\[Omega]^2) - 
           512*r^9*(38522470371923821043674471463259444475 + 
             62150208155872740676480102465043184216*\[Omega]^2)))/
         (3593577184985108252113220586165488964843750000000*r^22) + 
        (\[Alpha]2^2*
          (3793760727406339538611187203927632000568667978858496000 - 
           2513815005529490138017767777069337082070537791373312000*r + 
           339133049215816561048741783787757475635527650128691200*r^2 - 
           19939764789945*r^20*(-1538020491834460014619636676891237625 + 
             279540587312270840214404779555553*\[Omega]^2) + 
           278877829230*r^19*(-439873860664655564181216089590893960750 + 
             77717818161136318482820602487205039*\[Omega]^2) - 
           2065761698*r^18*(-103990758259182544891727941428716306706900 + 
             481441526818109488212961634250830991661*\[Omega]^2) + 
           22983498137600*r^3*(-7001821098466741375983722845656049391167 + 
             887556070018340212529481410233134312300*\[Omega]^2) + 
           208312104*r^17*(-1238188728500092334229454077686139895010100 + 
             12928366785845498348512008049727114925343*\[Omega]^2) + 
           1161160*r^15*(-189422278794135306292550260190929160917121531 + 
             561453196681128507605711169730475824485319*\[Omega]^2) + 
           1722040320*r^4*(150947324843138241769893926900644172945285 + 
             5849746251745799054695262217403335594681953*\[Omega]^2) + 
           5104*r^13*(-6835527326236882028457891891939875601339081895 + 
             6698691001396305626295348718259333063297234*\[Omega]^2) + 
           71751680*r^5*(383881752278661091375650944112977577177921055 + 
             38178508579917468516090098957530624272653449*\[Omega]^2) - 
           62524*r^16*(-4144268419643776025858711376438361080337390055 + 
             42274865477204266357771991122554997795375963*\[Omega]^2) + 
           2552*r^14*(53692473977819144374599939722474338951512924645 + 
             413712720568084214368304952498425330289455809*\[Omega]^2) - 
           236544*r^7*(13278375710898594309763712572095821088077118980 + 
             634850646551885481794349737360379449314192351*\[Omega]^2) - 
           928*r^12*(13315900201527179775257390315191479667778173265 + 
             3123535616299968256308516786426570285942340084*\[Omega]^2) + 
           1856*r^11*(-5830340424213166499082822056816523642216262455 + 
             4978921090449091282941300626016418079739769408*\[Omega]^2) + 
           197120*r^6*(9804674204278964641702280951694377415962466250 + 
             6860376230234330355983775555059560388161040491*\[Omega]^2) + 
           4480*r^10*(20332218194998354782719609733375737496150958093 + 
             12421647459582519187047151800163889171160109134*\[Omega]^2) - 
           1024*r^9*(-152997823516156462754300442390965815250599393010 + 
             14663606550613288260269348995918939450936881963*\[Omega]^2) - 
           6656*r^8*(27695423504915083254267125949505510383972958380 + 
             49443016819165507779207463946410209471464570881*\[Omega]^2)))/
         (23610749731655841789429941507375834338463466796875000000000*r^22) - 
        (\[Alpha]1^2*
          (3846575408196911334853540696125146305186397958438912000 - 
           2542429936519925902789049329377524188044209781473280000*r + 
           348523804191540168911629624742021815471534522525286400*r^2 + 
           19939764789945*r^20*(-1321703887692366538023051003549058125 + 
             209536788644630942139515039242243*\[Omega]^2) - 
           557755658460*r^19*(-189003655940008414937296293507515311875 + 
             28948663506364521843172789859287718*\[Omega]^2) + 
           4131523396*r^18*(-34850493631374179074031226641029629894450 + 
             133596291316350507329241306303968785249*\[Omega]^2) - 
           104156052*r^17*(-724895616971937472187562121558996260419625 + 
             12949079194647703140714755132627019959968*\[Omega]^2) + 
           1215473459200*r^3*(-137291943638186474551310482259879404253537 + 
             17164030401462622374111955870400724725760*\[Omega]^2) + 
           89320*r^15*(-1484000262246960677703377717211199799749604609 + 
             30826732257688468683092859070001575654302888*\[Omega]^2) + 
           88309760*r^5*(324063088860254402033337858599603935981025385 + 
             32679136828753014486370683943128262620287584*\[Omega]^2) + 
           8932*r^16*(4229905689449927522362732606919171666117888255 + 
             46708434471401745763866509021948981402163818*\[Omega]^2) - 
           16384*r^9*(-10421746130307877192472505376630593845636779355 + 
             159753029474047085806596293800746922852040702*\[Omega]^2) - 
           20416*r^13*(5194745173138687388843285600200012930159116335 + 
             243312757165248328786958950007329702469183968*\[Omega]^2) - 
           5104*r^14*(-30875231668845114736145117284071286019473654005 + 
             308198875348019012490762498934643660055400646*\[Omega]^2) + 
           12992*r^11*(-97348430955670299151537260651362539935201295 + 
             359544620576986940474743578599280658942154256*\[Omega]^2) + 
           11038720*r^4*(-33079686796862907038610258759869566831278575 + 
             913464802786035615325163242896081950024823936*\[Omega]^2) - 
           4640*r^12*(-1886729566290932284275364297288348418017605659 + 
             1974595060597716543039854834054488539896866128*\[Omega]^2) + 
           71680*r^6*(29881568593017531417310109615364110111975082795 + 
             19112844091308899496640565790830200582362550642*\[Omega]^2) - 
           8192*r^7*(421423203895026945873450820908933759017955125470 + 
             20747808670892311143621348467006779549139347469*\[Omega]^2) + 
           2560*r^10*(36045602191115501373457212350812184226185492647 + 
             25282788381488599579001809295627467235908761534*\[Omega]^2) - 
           1024*r^8*(130786772668630717409127137918455054753983641290 + 
             320897045200061850602003475373392676606324148703*\[Omega]^2)))/
         (23610749731655841789429941507375834338463466796875000000000*
          r^22))) + \[Chi]^14*
     ((\[Lambda]ev*(4297738015248443054043955200000 - 
         1963353851419012186323655065600*r + 663466853051935649455708569600*
          r^2 + 2810369802240*r^3*(-90134052007434025 + 1133421457725076*
            \[Omega]^2) - 46456410*r^22*(-2083334480714025 + 
           3523465290328421*\[Omega]^2) + 23228205*r^21*(-10416672403570125 + 
           4101642379708096*\[Omega]^2) + 1327326*r^19*(1527340603236989975 + 
           187224386414555068*\[Omega]^2) - 1429428*r^20*
          (113896173949099425 + 287997251047372814*\[Omega]^2) + 
         816816*r^17*(14648930793931827925 + 310204263101645971*\[Omega]^2) + 
         466752*r^15*(41789164643596556305 + 653662820524700302*\[Omega]^2) + 
         136136*r^16*(-129230286216987074205 + 2284155094651524916*
            \[Omega]^2) - 102102*r^18*(59510384271290278025 + 
           3797529357211847948*\[Omega]^2) - 121856*r^11*
          (2196158402328110573210 + 10868595773727116277*\[Omega]^2) - 
         52985856*r^4*(689787690001756327475 + 43928828508562134734*
            \[Omega]^2) - 2176*r^13*(-8261905627925502623070 + 
           63373952444597898841*\[Omega]^2) + 104448*r^9*
          (16855441844274600764750 + 104482184404523676951*\[Omega]^2) + 
         39168*r^12*(1069568188619267792455 + 237590710578156083854*
            \[Omega]^2) - 163840*r^7*(51377745056498627579813 + 
           362887075268091387214*\[Omega]^2) - 860160*r^6*
          (-9056947696555861344528 + 614066345075339310251*\[Omega]^2) + 
         344064*r^5*(115386424999270445777900 + 1148633822173025956243*
            \[Omega]^2) - 1088*r^14*(16267756009306860183125 + 
           2956185464353088479443*\[Omega]^2) - 7168*r^10*
          (-1631684303641545172310 + 3861672703653796025743*\[Omega]^2) + 
         2048*r^8*(-561665918308931751157535 + 45958025088764060136932*
            \[Omega]^2)))/(135774859143234415104000*r^24) + 
      (\[Alpha]2^2*(247653952169760124574216740458725376000000 - 
         104099630399640857097090378336879378432000*r + 
         29284726242450292472322734059704641126400*r^2 - 
         88505570997043200*r^3*(139921650601053946936133 + 
           3385797241095107770932*\[Omega]^2) + 165059624730*r^22*
          (-1421542171913757536029955 + 2098434838589461628099882*
            \[Omega]^2) - 33948915*r^21*(-17278845099611722850444103025 + 
           3672519954550786233387312024*\[Omega]^2) + 113425055744*r^4*
          (-28837453722468667664262414950 + 4349881718158125421168098741*
            \[Omega]^2) + 1492434944*r^5*(1439460918873700215496274131750 + 
           25455614558995146639690089097*\[Omega]^2) + 
         1108536*r^17*(-13769534666159880027977646864775 + 
           38855840491288982917826685718*\[Omega]^2) + 
         9137024*r^15*(-1851155150873473693280722880190 + 
           66181198539665688761390721413*\[Omega]^2) - 
         1939938*r^19*(2103185880802171859706413125725 + 
           78472524886390363475746520216*\[Omega]^2) + 
         923780*r^18*(10481777836505321758257653762955 + 
           553900244847739914579331431706*\[Omega]^2) + 
         806208*r^16*(22619799653955233257604185654545 + 
           567844531261335107765095082983*\[Omega]^2) + 
         969969*r^20*(472437555069773635026456997225 + 
           616287387758949629464533662296*\[Omega]^2) - 
         496128*r^13*(7884822257443895301232694259260 + 
           837946803337511849430180397759*\[Omega]^2) + 
         57401344*r^6*(12372201839605413353078379785950 + 
           2327201073086782109327647034401*\[Omega]^2) + 
         661504*r^11*(-18808345875177765328745924485885 + 
           2395496115531018598136258313776*\[Omega]^2) + 
         8200192*r^7*(-53891720024317758096366089078620 + 
           3610302597756953910723157475393*\[Omega]^2) - 
         496128*r^12*(1247209945209056998686200403720 + 
           4365968243414780861778026270929*\[Omega]^2) - 
         505856*r^9*(-175967192764067681707321242123010 + 
           9792814218381331923622384872809*\[Omega]^2) + 
         82688*r^14*(139296932337824426446495569780425 + 
           13964834721548680035425644868101*\[Omega]^2) + 
         291840*r^10*(51025697550480511791194528215950 + 
           22104913395499474292697960104053*\[Omega]^2) - 
         28672*r^8*(4311372501081088923111344450213190 + 
           665272813521346397744018080912727*\[Omega]^2)))/
       (67797823758506869539289262284800000*r^24) + 
      (\[Alpha]1^2*(-4250730795230218072890500427477417984000000 + 
         1780941606852233308815888515230957830144000*r - 
         507731388303558744430735794680961014169600*r^2 + 
         14868935927503257600*r^3*(14371875820564906423133 + 
           347749470334046635712*\[Omega]^2) + 165059624730*r^22*
          (-23166454333405257246652975 + 29424252762953554922181864*
            \[Omega]^2) - 593300291584*r^4*(-96374654388117621017706299225 + 
           14129531613437937165172774224*\[Omega]^2) - 
         33948915*r^21*(-281588252422540901833066911125 + 
           15673521688366576070793904068*\[Omega]^2) + 
         22573824*r^15*(11002340929234954687693522605245 + 
           112201164346259145783158756986*\[Omega]^2) + 
         20369349*r^20*(415837074324824805984862992175 + 
           117809745804464762998876411272*\[Omega]^2) + 
         9699690*r^19*(-5513351715437235943550493841625 + 
           318761202466150176822282624512*\[Omega]^2) - 
         1115226112*r^5*(33255720091829746070160853946200 + 
           556540699004142749321677412181*\[Omega]^2) - 
         3325608*r^18*(-23096695431560386334424636005095 + 
           672410470204882673970872001112*\[Omega]^2) + 
         1881152*r^16*(-60400620951672580891284437866830 + 
           1969714168608150241591798888147*\[Omega]^2) - 
         909568*r^14*(300096694283134246630162937256350 + 
           4009594586058144518174277852219*\[Omega]^2) + 
         1478048*r^17*(-15347530474286872549440311093535 + 
           5058789454960726362202524224027*\[Omega]^2) - 
         2646016*r^11*(-92929253600548446191764451007210 + 
           9816523057707899094716935450559*\[Omega]^2) + 
         1478656*r^9*(-1074735448182651462106252756543140 + 
           58009031795332509813598535694949*\[Omega]^2) + 
         661504*r^12*(-8395640239126795524823772693875 + 
           66734463194441109453290286153711*\[Omega]^2) + 
         165376*r^13*(845152697691026317246325722980930 + 
           103725571798522221138879773706967*\[Omega]^2) - 
         856064*r^10*(369328919103896335280617857754090 + 
           128458722637130709105361462019321*\[Omega]^2) - 
         3899392*r^6*(3222188539454359361797942529912700 + 
           581411670269603523085314843847997*\[Omega]^2) - 
         458752*r^7*(-16790339031717207414948339481428225 + 
           1102605966990923176100985184632007*\[Omega]^2) + 
         8192*r^8*(277792452927022625953124940130955000 + 
           39539588461371400925526765772740251*\[Omega]^2)))/
       (1152563003894616782167917458841600000*r^24) + 
      c^4*((\[Lambda]ev*(163314044579440836053670297600000 - 
           67801844715296403179236805836800*r + 
           739911071028664047219061555200*r^2 + 10976465044545*r^22*
            (8795389026375 + 238838674666*\[Omega]^2) - 43905860178180*r^21*
            (8795389026375 + 245194437112*\[Omega]^2) - 15519504*r^19*
            (84611459588820971625 + 2031900006237194339*\[Omega]^2) + 
           9053044*r^20*(90465209032441556950 + 2283502360720247031*
              \[Omega]^2) - 1881152*r^17*(944365195162954524575 + 
             26761783162477026506*\[Omega]^2) + 235144*r^18*
            (7148307798015939325925 + 150344421020500970778*\[Omega]^2) + 
           36176*r^16*(41516481216868491415335 + 190590021307525745258*
              \[Omega]^2) - 38912*r^13*(1879301710787630866695 + 
             522420529988835471794*\[Omega]^2) - 62016*r^15*
            (15241225852054586838545 + 1052913389598413727298*\[Omega]^2) - 
           529858560*r^3*(-5045991492679643755345 + 3158129280318504563968*
              \[Omega]^2) - 5963776*r^5*(175057973815760762609075 + 
             32700634858613342867334*\[Omega]^2) + 573440*r^6*
            (-874863361916255136021014 + 128546271413651016085223*
              \[Omega]^2) + 2432*r^14*(144057411536226901589625 + 
             132507666493647700939529*\[Omega]^2) + 3584*r^11*
            (5793563991680566879637255 + 234531219897769858370356*
              \[Omega]^2) + 7168*r^10*(-619582420044651539259195 + 
             453213102216395328224306*\[Omega]^2) - 
           8192*r^9*(17334336155817269485673525 + 769212372344051428543098*
              \[Omega]^2) + 40960*r^7*(10737657530452389704272329 + 
             859985475517976206875862*\[Omega]^2) + 344064*r^4*
            (3108828605357949981823225 + 1057142932847748621698912*
              \[Omega]^2) - 2048*r^8*(-61844548668971269223597645 + 
             5838991120238076521191894*\[Omega]^2) - 
           128*r^12*(20460029529615014021716635 + 7346035280708771615717908*
              \[Omega]^2)))/(39501998081984762644320000000*r^24) + 
        (\[Alpha]2^2*(9410850182450884733820236137431564288000000 - 
           8091367285979458004012995767947449860096000*r + 
           379994712477528699915288698047168806912000*r^2 - 
           10976465044545*r^22*(21323132578706363040449325 + 
             523857880651072954274126*\[Omega]^2) + 27091234170*r^21*
            (34557690199223445700888206050 + 832511810975487713163880731*
              \[Omega]^2) + 5372765798400*r^3*
            (-31789354325278525809985391831 + 29300066337744701149815676512*
              \[Omega]^2) + 688816128*r^4*
            (280336530986354330130767103695725 + 
             14534805697257538148075984122044*\[Omega]^2) - 
           2233868*r^20*(766717328005686904111783289371600 + 
             17785419656427507993400410070931*\[Omega]^2) + 
           57401344*r^5*(390778406225843748248397077670925 + 
             255807700311166559546502202974426*\[Omega]^2) + 
           117572*r^19*(18701720598824311832933468277163975 + 
             308830917837870990795506780776938*\[Omega]^2) - 
           5168*r^15*(-131539839262305771723289448817262065 + 
             6767533980532564885534270021652728*\[Omega]^2) - 
           602112*r^6*(73688455194510213893186406341811275 + 
             7366309692489727495654610194433854*\[Omega]^2) - 
           6460*r^18*(349965906815557232529483291704849555 + 
             7892745408264167287189208965429791*\[Omega]^2) + 
           2584*r^17*(730793231235897600910242671250466875 + 
             10121460140071964286985235373176051*\[Omega]^2) - 
           21504*r^8*(-535599422367823814305146213871367515 + 
             11012745588964555748780937786115788*\[Omega]^2) + 
           3648*r^13*(-4878134760239758272484013331106805 + 
             18129102058220769224584148796195308*\[Omega]^2) - 
           2584*r^16*(511308370314524817872307088064559155 + 
             19438850549060869165655704586816632*\[Omega]^2) - 
           2560*r^10*(388841640485645114325597641128024960 + 
             60375221729574069111209823135534689*\[Omega]^2) - 
           608*r^14*(440523456829760101366189468393385175 + 
             93351894882394217814410167921075612*\[Omega]^2) - 
           512*r^11*(-2724696353393456073588350977164406615 + 
             274086688311755775534433379026760364*\[Omega]^2) - 
           14336*r^7*(-840572317191826829271515290118274205 + 
             343241835638909406069242847565994332*\[Omega]^2) + 
           1024*r^9*(-7089658019930957806432462858718695330 + 
             716790477008064387044732547317524557*\[Omega]^2) + 
           256*r^12*(-124359117932795656298228424043968305 + 
             892303731800305181683289326434508384*\[Omega]^2)))/
         (19724929349740592356586969745984000000000*r^24) + 
        (\[Alpha]1^2*(-161527770218748286769839016244141883392000000 + 
           138789587526479082985048306760100014456832000*r - 
           6523835908567376289920371554966735421440000*r^2 - 
           10976465044545*r^22*(347496815001078858699794625 + 
             7854961116794669522994262*\[Omega]^2) + 18060822780*r^21*
            (844764757267622705499200733375 + 18843545615445882340324115968*
              \[Omega]^2) - 7025924505600*r^3*
            (-434972153792023084882559562343 + 386614240466139005645974032384*
              \[Omega]^2) - 109459532*r^20*
            (216127181228462237947016614950425 + 
             3905104709541967373081363788418*\[Omega]^2) + 
           1175720*r^19*(17297139749086665192101490846485445 + 
             120157877118571262211740147576992*\[Omega]^2) - 
           289408*r^15*(57333232564556973325353290684898345 + 
             1792094489649380130368287019765036*\[Omega]^2) + 
           72352*r^16*(251170877735058089688750328622472085 + 
             1840949668804109820025930231755726*\[Omega]^2) - 
           86704128*r^4*(38687957944831874217647541536494425 + 
             1976243543787259632171383929035776*\[Omega]^2) + 
           5046272*r^7*(-39307317470444597064160673392615325 + 
             16896065774883612981136187769011329*\[Omega]^2) + 
           2584*r^18*(-2813665006775789577773762504063423555 + 
             33452904005677306433651304942586298*\[Omega]^2) - 
           15504*r^17*(625883592430100897175485574510960185 + 
             38202845528990778743970244083569808*\[Omega]^2) - 
           13824*r^12*(-165105605020398696194940440496670075 + 
             126482152749941058820489011796577852*\[Omega]^2) - 
           7296*r^13*(61966810809409316775493404812062385 + 
             163671823165005849601738632939463184*\[Omega]^2) + 
           8192*r^11*(-4014172535553512075386428421451008760 + 
             423610372302859996219274497855022019*\[Omega]^2) + 
           1216*r^14*(7319336872655963283400244195056624525 + 
             778445125438099099806727191493283104*\[Omega]^2) + 
           4096*r^8*(-51554888717104743060279497097750893975 + 
             969691697978824796215980094871833766*\[Omega]^2) - 
           12288*r^9*(-10050864051458254089193518441481166135 + 
             1080033048751366829957769480678949296*\[Omega]^2) + 
           57344*r^6*(13551398092890466515866090854535937525 + 
             1281950057630280184343899039703690632*\[Omega]^2) + 
           2048*r^10*(14590441860520619081783234953779303065 + 
             1841037019081849230121774116064155051*\[Omega]^2) - 
           114688*r^5*(3643627833823041418368539279996272475 + 
             2290379161980398872204659957477710352*\[Omega]^2)))/
         (335323798945590070061978485681728000000000*r^24)) + 
      c^2*((\[Lambda]ev*(210589162747173709648153804800000 - 
           93787916169478188436009117286400*r + 
           29780833978163501744655797452800*r^2 + 2306887001208647383846320*
            r^21*\[Omega]^2 - 561772363662172382785065*r^22*\[Omega]^2 - 
           129005877*r^20*(21773130679239225 + 37119068614505038*
              \[Omega]^2) + 6789783*r^19*(1263085922088007875 + 
             1158779534676475408*\[Omega]^2) + 9053044*r^17*
            (691774643214830925 + 1260086724664515092*\[Omega]^2) - 
           6789783*r^18*(1428754253818803875 + 1296643197020329376*
              \[Omega]^2) - 58786*r^16*(58040454150104740545 + 
             43331400743219911832*\[Omega]^2) - 289408*r^13*
            (13053687207968415215 + 101684654870379388981*\[Omega]^2) + 
           18088*r^15*(311848516906797125255 + 578271948576242110184*
              \[Omega]^2) + 66232320*r^3*(-163564878781142217933715 + 
             625213410824475522816*\[Omega]^2) + 20672*r^11*
            (-230359550563770709090345 + 3014176396991397216032*\[Omega]^2) - 
           5168*r^14*(437009396721345846125 + 15918322319483195158544*
              \[Omega]^2) - 573440*r^6*(-522379857941737123667633 + 
             32616615922824462473517*\[Omega]^2) - 2048*r^9*
            (-26181013597113628473000725 + 63239132656018101296197*
              \[Omega]^2) + 5120*r^7*(-60949433309958454833994919 + 
             63717567713604118457176*\[Omega]^2) + 57344*r^5*
            (28358427872661170666012225 + 64731057667810756169754*
              \[Omega]^2) + 304*r^12*(2350332376736488829181315 + 
             1040598199055685269863984*\[Omega]^2) - 43008*r^4*
            (37367128711439912087243275 + 2035187216188114983639744*
              \[Omega]^2) - 128*r^10*(13930986845184823433577985 + 
             7578502175387807506896544*\[Omega]^2) + 
           256*r^8*(-133647616161933791598673195 + 13502435222956881310950728*
              \[Omega]^2)))/(112862851662813607555200000*r^24) + 
        (\[Alpha]2^2*(24270087312636492208273240564955086848000000 - 
           11321955878463938774143864891823960457216000*r + 
           2706825806925052534835815787257809513676800*r^2 - 
           9665902465897591614548779058345047830*r^21*\[Omega]^2 + 
           2464331877975398052273681082598975430*r^22*\[Omega]^2 - 
           6268226764800*r^3*(197115616049920011173533004075 + 
             1242968731514187829778257488*\[Omega]^2) + 1118050934*r^20*
            (11020660164196947275541925725 + 16565805754235147098104412466*
              \[Omega]^2) - 2909907*r^19*(12538687853124161458679041309175 + 
             6759954283744724626891587971864*\[Omega]^2) - 
           1704794*r^17*(1950366097125838360593218196075 + 
             7134167971869776527064462071828*\[Omega]^2) + 
           146965*r^18*(233068540091457421744947016642025 + 
             175369521420665109501282096217284*\[Omega]^2) + 
           109174*r^16*(-18841079865472477766545917342405 + 
             182503830757532194238407134142336*\[Omega]^2) + 
           172204032*r^4*(-1473310879891744682961171585793375 + 
             276843257030674566872900094277872*\[Omega]^2) + 
           14350336*r^5*(14978357551678613175839381927273525 + 
             400552765332892551559862420184888*\[Omega]^2) - 
           5168*r^13*(-4584072919702760256952595830399545 + 
             9220201032547364516559774521519504*\[Omega]^2) + 
           2584*r^14*(14341840259575398917569554969916825 + 
             10377034855846264959417579229183152*\[Omega]^2) + 
           1292*r^15*(-11877033183822588776468840037846265 + 
             10942423565260646140876598631750816*\[Omega]^2) + 
           2432*r^11*(-296811699502766209521744756735643085 + 
             38852602926415988514930836955826352*\[Omega]^2) - 
           1216*r^12*(83253038725760862010686071628135505 + 
             161888482087688006916929336367001632*\[Omega]^2) + 
           50176*r^6*(1073253105781397866133255545485136375 + 
             227839646077344218596388929906991304*\[Omega]^2) + 
           1280*r^10*(428468555049703275511694865439873435 + 
             427302384874276311414758835813947082*\[Omega]^2) + 
           3584*r^7*(-11548641305354328459560869596159382205 + 
             500786557315000813927246143169563504*\[Omega]^2) - 
           512*r^9*(-14382638275132381133574673731332575765 + 
             629511944018439258446942491416242282*\[Omega]^2) - 
           1792*r^8*(4251972749006310499085508338023816545 + 
             1022109780934362203538643977833554192*\[Omega]^2)))/
         (112713881998517670609068398548480000000*r^24) - 
        (\[Alpha]1^2*(208285808966280685571634520946393481216000000 - 
           96894264501104894369406228616915253723136000*r + 
           23452143913003544730670156788816713849241600*r^2 + 
           72927843837303023920569751341046318080*r^21*\[Omega]^2 - 
           18475651312447895389999664131202014455*r^22*\[Omega]^2 - 
           2049227980800*r^3*(5211555737044734892227404857447 + 
             32801933382551315199839711232*\[Omega]^2) - 559025467*r^20*
            (165248744494567860089991786825 + 180882032854791979131378850292*
              \[Omega]^2) + 1616615*r^19*(169921636354665171825958993952565 + 
             34242242432902400856730234545824*\[Omega]^2) + 
           29393*r^18*(-5736324352852170908143185379223255 + 
             63607758104831419014830310986936*\[Omega]^2) - 
           58786*r^17*(3143419109352457897773047437082255 + 
             2718651422264721231412165039661088*\[Omega]^2) + 
           54264*r^14*(4401615429682793249171915852708275 + 
             6091183157510977778600298971459424*\[Omega]^2) - 
           5168*r^15*(-8115100691785418562186806158292985 + 
             6460672598665504075539265604975024*\[Omega]^2) + 
           46964736*r^4*(-47385575803333051515903874213091125 + 
             8626285240645477504050808782486528*\[Omega]^2) - 
           15504*r^13*(-7637916324738172896013177295784845 + 
             20072794315921074006333023218275104*\[Omega]^2) + 
           1103872*r^5*(1683044993404277205296435107299523475 + 
             44116744953752243520003609972691488*\[Omega]^2) + 
           1292*r^16*(93678736527454875598671949260289745 + 
             44178389416797287894560173673851784*\[Omega]^2) + 
           19456*r^11*(-406203886845196759693142954736325565 + 
             48195388939338196124870009968095812*\[Omega]^2) + 
           86016*r^7*(-4209646344160197919987273587159388225 + 
             177423469819976863485538957604243432*\[Omega]^2) - 
           3584*r^9*(-18544459668457594302482433448033897815 + 
             771973105650624920362201616591557888*\[Omega]^2) - 
           1216*r^12*(380230412612385628125201887101904075 + 
             1089360132102207269589065782497740592*\[Omega]^2) + 
           7168*r^6*(66725600491757535865585181888397974975 + 
             13545484552650204601318935045520754304*\[Omega]^2) + 
           256*r^10*(25505255340116637647943616312562648765 + 
             18333593331235151989451342749678035292*\[Omega]^2) - 
           512*r^8*(138947489013669881523635740801924832325 + 
             30319856101241262307114920116666550568*\[Omega]^2)))/
         (958067996987400200177081387662080000000*r^24)) + 
      c^6*((\[Lambda]ev*(-63456681989775320232771294461952000000 + 
           27145823670911416532368038522126336000*r - 
           8635571454030962779150033163688345600*r^2 + 4868846280473175*r^22*
            (-316047645681075 + 27347028249257*\[Omega]^2) - 
           19475385121892700*r^21*(-316047645681075 + 28074763049324*
              \[Omega]^2) - 16865820972*r^19*(-966129933515039203625 + 
             119242591141560389298*\[Omega]^2) + 8432910486*r^20*
            (-1367928709216586752950 + 140207433294354647179*\[Omega]^2) - 
           192203088*r^17*(-130411485051477501271725 + 
             14716119628853730611894*\[Omega]^2) + 48050772*r^18*
            (-449403560503525366411725 + 47055428994003101820106*
              \[Omega]^2) - 3230304*r^15*(-3804698826225731655085725 + 
             686324069377805070797642*\[Omega]^2) + 269192*r^16*
            (-82758631644912893525003925 + 2742075695641100205073774*
              \[Omega]^2) + 794787840*r^3*(3830428451383032189255214705 + 
             8664968925077739810243968*\[Omega]^2) + 453376*r^13*
            (7013016863666877086709375 + 21726780089390621373106487*
              \[Omega]^2) + 20815872*r^4*(24962087772298377097267439975 + 
             1067975360468694588231613184*\[Omega]^2) + 
           16192*r^14*(-272959042811698336108708000 + 
             1270616046678139552750175499*\[Omega]^2) + 
           688128*r^5*(-654596040200477945808614164250 + 
             2917448784521095837754686067*\[Omega]^2) + 
           860160*r^6*(-108829656374447852229037832565 + 
             5361273149943544152395900917*\[Omega]^2) - 
           5888*r^11*(-160193511602465078507227051825 + 
             6799190998389992453764236972*\[Omega]^2) + 
           12288*r^9*(-1065730335876769269002417937200 + 
             13337812478509520205868976453*\[Omega]^2) - 
           4416*r^12*(15748385972001843102897310125 + 
             18059749199532145022882549804*\[Omega]^2) - 
           20480*r^7*(-4064455738545933000245177527325 + 
             32592635835449575833501122126*\[Omega]^2) + 
           512*r^10*(-1256654634174166969799259125 + 
             462315101857578476941893072454*\[Omega]^2) - 
           1024*r^8*(-10812215159486164623913406363825 + 
             837523304104494926513695292618*\[Omega]^2)))/
         (35416257042867476163064677000000000*r^24) - 
        (\[Alpha]2^2*(3656644037070051156955127692133042104565760000000 - 
           1823871190416963394067570718399332318643486720000*r + 
           407955410900858181697290163981854466654401331200*r^2 + 
           4868846280473175*r^22*(-766211230661515311920145745 + 
             59981727334547853264387427*\[Omega]^2) - 98137995780825*r^21*
            (-152053836876583161083908106620 + 11672155390615511407011960453*
              \[Omega]^2) + 8067207846297600*r^3*
            (-24828201281013709085383874544709 + 
             80310370878772088551734034512*\[Omega]^2) + 24650046036*r^20*
            (-972392461927633626603394510521825 + 
             92920828070841319434024474244163*\[Omega]^2) - 
           61779564*r^17*(-476533167983406580739734791600947325 + 
             24916798353934725285307939817670871*\[Omega]^2) - 
           92669346*r^19*(-271785651578185213576364382939511425 + 
             28064622272189225172884261978587886*\[Omega]^2) + 
           5720330*r^18*(-4694939551013131497199653042999597810 + 
             581379408111288174936293666871579551*\[Omega]^2) + 
           1262829568*r^4*(-28025416290419615164745176257943230275 + 
             5670360412709567822226481928657787036*\[Omega]^2) + 
           115368*r^16*(-188498991454199409324949571450821227075 + 
             20177327301004492908020176216224000326*\[Omega]^2) + 
           76912*r^15*(91094135631044692421876081548537211175 + 
             21184410556604963152976188021991430332*\[Omega]^2) + 
           28700672*r^5*(1229924542306636755315285449123913385025 + 
             39149625327348169494389476909053046578*\[Omega]^2) + 
           7727104*r^6*(994433278286080475009149755683596175675 + 
             216619103535030988872738667108455791942*\[Omega]^2) + 
           23552*r^11*(-4762886486094307228042289193331220037475 + 
             503318676898730334816360059657209008644*\[Omega]^2) + 
           4048*r^14*(967183606756180079606025694125501848975 + 
             817696989884868760821722629428470698012*\[Omega]^2) + 
           157696*r^7*(-42945409517471132935372251437180944085825 + 
             1282330760271998059268597240477566409902*\[Omega]^2) - 
           17664*r^12*(1169832545245119144660997822431252939175 + 
             1537275770073549040539095553811644452496*\[Omega]^2) - 
           2208*r^13*(-2287733595695280011641870174999050570775 + 
             2877465321009366116156637780502341234988*\[Omega]^2) + 
           19200*r^10*(3242530736664236841497852199705376423423 + 
             4234143166213686884949344759121838493853*\[Omega]^2) - 
           7168*r^8*(139510423975052289266438455331191528944675 + 
             38785667943572750332608940720458442269556*\[Omega]^2) - 
           512*r^9*(-2308589371905790618359784927141749116740550 + 
             70220319892279585965805056397059953963089*\[Omega]^2)))/
         (17684755250935235713404733731444692400000000000*r^24) + 
        (\[Alpha]1^2*(62762614040231525925668079029261785985187840000000 - 
           31225180646640980334551069338678413377761443840000*r + 
           7066980513275555985012092334732573112913284300800*r^2 - 
           4868846280473175*r^22*(-12486718885705433655945953525 + 
             899393047872989660382842999*\[Omega]^2) + 8011264961700*r^21*
            (-30355213611149909217604613019275 + 
             2157585972968553527967111278336*\[Omega]^2) + 
           2434482841190400*r^3*(-1423563993171958950571798110419839 + 
             4592011554425309531988542449664*\[Omega]^2) - 
           24650046036*r^20*(-13271429417194196864980193310702650 + 
             1021677911178865793895857300694401*\[Omega]^2) + 
           926693460*r^19*(-189567283116251914647587948684148235 + 
             17762877025486649810026779332109104*\[Omega]^2) - 
           48050772*r^18*(-528238330495827148977061355562609675 + 
             34469320775691291398327757416573134*\[Omega]^2) - 
           1845888*r^15*(-154620205760801536014172247911112802525 + 
             1313717998938461889367117975780199386*\[Omega]^2) - 
           4576264*r^17*(-11123528014215131931327873078756441675 + 
             9057660693815793775171482937436976608*\[Omega]^2) + 
           76912*r^16*(-2813497103846006074464402884225720291775 + 
             216679421167333226613899606513938088606*\[Omega]^2) + 
           194281472*r^4*(-3201997155922893742782463253112630839675 + 
             626639522643165763912898933420406529536*\[Omega]^2) - 
           229376*r^9*(-93576779945659400786902962593959148064375 + 
             2653790712481950262025176770059713115788*\[Omega]^2) + 
           4415488*r^5*(138244665568218196411396282317824955925175 + 
             4362207023149232962701372206073738407328*\[Omega]^2) + 
           47104*r^11*(-50488032729617544728646482781379896766125 + 
             4786422056069215936775891490406967634382*\[Omega]^2) + 
           5152*r^14*(-10164760381437419473430087151814923254675 + 
             17374551865584459879203327550342742978512*\[Omega]^2) - 
           1472*r^13*(-39280872570157590792958209986046137195175 + 
             51136053941753118363993076754503276467712*\[Omega]^2) + 
           57344*r^7*(-2069107966261732701197420578635227515053225 + 
             59651964214310022828346588893191810500132*\[Omega]^2) - 
           5888*r^12*(31634332402111139238336827020421250477425 + 
             65102699146093221286452493769870072611356*\[Omega]^2) + 
           28672*r^6*(4769352857478952571205418128208377284495775 + 
             992392579650139925517765914199440778650344*\[Omega]^2) + 
           1024*r^10*(1377943159237819047576260877616758871009600 + 
             1338327227066557511028129775703609286378257*\[Omega]^2) - 
           2048*r^8*(9180963645451230958750534931804080151532325 + 
             2298231362044837592381517278885249995390318*\[Omega]^2)))/
         (300640839265899007127880473434559770800000000000*r^24)) + 
      c^8*((\[Lambda]ev*(81428227092170429015205884532621312000000 - 
           34976123820628653009869615930763902976000*r + 
           13942637223655700924770527075049301606400*r^2 - 
           374901163596434475*r^22*(26183873131518375 + 1497757328830486*
              \[Omega]^2) + 1499604654385737900*r^21*(26183873131518375 + 
             1537614315129352*\[Omega]^2) - 6871260396*r^20*
            (12697045465533165449458200 + 664356004341845613922661*
              \[Omega]^2) + 1963217256*r^19*(74185164381258991707908625 + 
             3657239016857915221528174*\[Omega]^2) - 230966736*r^18*
            (801261473614643149347240575 + 34990055389115360307326513*
              \[Omega]^2) + 153977824*r^17*(1239408371257364867119975575 + 
             72255806340553990609037272*\[Omega]^2) + 220421160960*r^3*
            (-23676411480483700907965228055 + 1420998512730973708100791872*
              \[Omega]^2) - 736736*r^16*(215426302754438054497318770450 + 
             2879591784085994306059935947*\[Omega]^2) + 
           420992*r^15*(246265357227414044553625488050 + 
             28680669907654490935866402821*\[Omega]^2) - 
           306176*r^13*(-13398268255548616796506877650 + 
             44343015812553356288583244363*\[Omega]^2) - 
           38272*r^14*(990801654432485308814381865500 + 
             1983567246913390822436477643761*\[Omega]^2) - 
           30277632*r^4*(33011135280410384446894511423275 + 
             3652003134851504442778832293836*\[Omega]^2) - 
           14336*r^11*(265047919689822268022362002907100 + 
             5475579396641059755288541886501*\[Omega]^2) - 
           573440*r^6*(-386929368186467081942784995972080 + 
             37278688475894773327256966760687*\[Omega]^2) + 
           917504*r^5*(930385562814440263281050049338875 + 
             38023862054844015706127841009744*\[Omega]^2) - 
           81920*r^7*(2298414178668540627466713738716920 + 
             66206839369132748216503742463919*\[Omega]^2) - 
           14336*r^10*(-89941584809899770138332706551350 + 
             66950810619791498555350402811657*\[Omega]^2) + 
           8192*r^9*(4662325931804659571939595249601825 + 
             108428547985184118795199609925992*\[Omega]^2) + 
           512*r^12*(413900909136167372891809976788650 + 
             531384123108299387748698991194953*\[Omega]^2) + 
           4096*r^8*(-8834083446934903507970287630262300 + 
             895723155859333700240907486191983*\[Omega]^2)))/
         (3545167329991034363922774167700000000000*r^24) + 
        (\[Alpha]2^2*(4692240938373482104663861397219540752725442560000000 - 
           1904428342630221217469770681652690202950662225920000*r + 
           608595402893886092455009168390044390346975071436800*r^2 + 
           374901163596434475*r^22*(63478965686808842771417640525 + 
             3285112769562878496253044146*\[Omega]^2) - 925301103076350*r^21*
            (102878243723088197851544189410850 + 
             5220681566627283449250696064101*\[Omega]^2) - 
           23281985126400*r^3*(13331110362672854440058570134892556649 + 
             1265620660635807310120479661344484608*\[Omega]^2) + 
           6216854644*r^20*(29413615707765225886153269423546238050 + 
             1416198158217790852249727637908690053*\[Omega]^2) - 
           5889651768*r^19*(42338996727292258779775712099049316350 + 
             1454775814509842030339201247487023983*\[Omega]^2) + 
           1325282230272*r^4*(-63154840123049392089884518750047565400 + 
             8165383833682788700146962358200412141*\[Omega]^2) - 
           1492434944*r^5*(-37392386142264952893052137851042532168550 + 
             709849229373046145004156560291153976789*\[Omega]^2) + 
           13748020*r^18*(18533957219944717936870808465018442959540 + 
             853431348249534152203655946333532665561*\[Omega]^2) - 
           5499208*r^17*(35793728987894365144506948751646882124600 + 
             1095159533122202959616045610874156153757*\[Omega]^2) + 
           57401344*r^6*(322801413716904913173200673731021905156450 + 
             60122357560351479919736663611124795093103*\[Omega]^2) + 
           8200192*r^7*(-1597305743890085965827605208536130171429175 + 
             144363359177256122836150409148972751241949*\[Omega]^2) - 
           76544*r^13*(-169365089906391135617531517354389130520425 + 
             252843038828712408644908998640153809692309*\[Omega]^2) + 
           38272*r^14*(1175829059011815703118241626056146722868475 + 
             326578557067247803455452498651376444489867*\[Omega]^2) + 
           19136*r^15*(-4058041846132677467200300561789559124420925 + 
             388365618395575180377510382666011095498406*\[Omega]^2) + 
           9568*r^16*(14104195743005890824721637197395571769569725 + 
             1097761207550301586305479714842964160731674*\[Omega]^2) + 
           12800*r^10*(17193455077219930631839230993218856639571048 + 
             11864458640900313204360071908078295704356081*\[Omega]^2) - 
           28672*r^8*(110468042380543503567062254007516715288052725 + 
             14489574497512882848886696442157515116894111*\[Omega]^2) + 
           2048*r^11*(-197389993925728907368823356959242186795691200 + 
             20436417488763488577517939176653462037181019*\[Omega]^2) - 
           2048*r^12*(15591467977726420157399156982093937055741375 + 
             35866853619880555964507378515915249290172272*\[Omega]^2) - 
           1024*r^9*(-2992300963067410862168014950002858574385802900 + 
             184969056068379578583054113205577054731582793*\[Omega]^2)))/
         (1770244000618617094911813846517613709240000000000000*r^24) + 
        (\[Alpha]1^2*
          (-80537592397120416401849675592118672651494359040000000 + 
           32570323453409860775197128805620037207275381719040000*r - 
           10548628853704672186018865296705356046599410103091200*r^2 + 
           374901163596434475*r^22*(1034498018258211762349288598625 + 
             49258461163419372578697017002*\[Omega]^2) - 616867402050900*r^21*
            (2514864682385712794271120583257375 + 
             118167874554461128156172531235328*\[Omega]^2) + 
           487130765721600*r^3*(10999239997849399947148886216743181719 + 
             1043741174485914339302182380034185216*\[Omega]^2) + 
           43517982508*r^20*(58275641682319789235014937864328319425 + 
             2190106767025828559362898161834598458*\[Omega]^2) - 
           13088115040*r^19*(187661655794824117608502031256769521015 + 
             3038950550803470084316611208623982304*\[Omega]^2) + 
           175974656*r^17*(6923974494430661784016374653978099096600 + 
             787254795702325873395414756359413961523*\[Omega]^2) - 
           10998416*r^18*(-89852551410855652625018036901778252003300 + 
             1004545480999637840540681496765171369403*\[Omega]^2) - 
           5510529024*r^4*(-266252865150291453284573865580716545248225 + 
             33372881294927470944086378613051661358592*\[Omega]^2) - 
           5051904*r^14*(217810648360732437635222393791098690577025 + 
             52865579668857687472797910864618502410944*\[Omega]^2) + 
           1071616*r^15*(1577579137707859676362465842494604673631175 + 
             69645258560729627206251899806817232539927*\[Omega]^2) + 
           262406144*r^5*(-3660314793390257092704282834979360695167150 + 
             77145975463062264344296601275170605775081*\[Omega]^2) + 
           918528*r^13*(-84336584489235570058242447564738245602225 + 
             306074483268396201143556799241857543579062*\[Omega]^2) - 
           133952*r^16*(15223522895513605525356658577591862673210000 + 
             309472036827852262278459773486205280927739*\[Omega]^2) - 
           1376256*r^7*(-165413647077392955158227070378506793384490725 + 
             14834317163140735752154856479946705284094957*\[Omega]^2) - 
           8192*r^11*(-1099857056313623605411930864456279955664730850 + 
             110821336402165012285218367703083841960509391*\[Omega]^2) - 
           22528*r^10*(271487863939461638690473453360180118108202100 + 
             120409672413134786849384426370720990260087669*\[Omega]^2) - 
           458752*r^6*(715321751137928818566927597156220521828037600 + 
             127391827948394520704756900798779615841911041*\[Omega]^2) + 
           16384*r^9*(-3323639671267479322894708863227484093991769325 + 
             205333599664181520477361574966208008043225268*\[Omega]^2) + 
           2048*r^12*(-36508859377210028466642736496426265640856800 + 
             413559138316878612209157156966957435592145889*\[Omega]^2) + 
           8192*r^8*(7195254972864774437198449221625556585160055200 + 
             857889994370689579385222442615281466744353633*\[Omega]^2)))/
         (30094148010516490613500835390799433057080000000000000*r^24)) + 
      c^10*(-(\[Lambda]ev*(-5149653426360146061408659418239651020800000 + 
            2124327395017741737785471823630186604134400*r - 
            655413355922301235239510856968858356940800*r^2 - 
            41258964036009720*r^21*(-24323745101719352625 + 
              680933578310556826*\[Omega]^2) + 5157370504501215*r^22*
             (-48647490203438705250 + 1326565767925498511*\[Omega]^2) + 
            14887730858*r^20*(-133671681141597305037603350 + 
              4518365775114121154821947*\[Omega]^2) - 5254493244*r^19*
             (-569088654423698268786883125 + 23490666863014128168079406*
               \[Omega]^2) - 33521488*r^17*(-129911242747753388509881215725 + 
              4761382252428951260851457846*\[Omega]^2) + 8380372*r^18*
             (-466096061237711262614094488375 + 16600610879244227074844579214*
               \[Omega]^2) - 870688*r^15*(-2538761984579218134212473604145 + 
              101625527082941086841813083234*\[Omega]^2) + 
            217672*r^16*(-17384079626046772108184755601715 + 
              235012708118706864146675241266*\[Omega]^2) + 
            1148026880*r^3*(194034743656875395478647880749135 + 
              4095332555750209393387387042176*\[Omega]^2) + 
            1792*r^13*(228079358540390947467682900733235 + 
              445507123703969641029012564513919*\[Omega]^2) + 
            286720*r^6*(-25069883915060031096215620736511411 + 
              611585899759505421813882495508909*\[Omega]^2) + 
            688128*r^5*(-46458397226053317672482437261302800 + 
              1004365912113541514311726765817483*\[Omega]^2) + 
            192*r^14*(-4100341304451971810005947991159250 + 
              6092093297008999339317916160872151*\[Omega]^2) + 
            1536*r^10*(-18373732057589730273718111190068745 + 
              6713292723015307751762343912756662*\[Omega]^2) - 
            20480*r^7*(-269747821906461747433621223566491931 + 
              6998839488420670660622824275749394*\[Omega]^2) + 
            4096*r^9*(-184660857612518362019101820200350050 + 
              7367621925523903209590237118469111*\[Omega]^2) - 
            3072*r^8*(-271278097388793103172742856006216685 + 
              11589356208172969527805370716434594*\[Omega]^2) + 
            57344*r^4*(737376691780735027615285986359695175 + 
              13745623320883505257373246469686208*\[Omega]^2) - 
            256*r^11*(-152642817027999906645539292264220565 + 
              21491693133906209446648435521069084*\[Omega]^2) - 
            64*r^12*(-24309680925484568905540257508348485 + 
              67036762626037478234727741827937124*\[Omega]^2)))/
         (2016313918932400794481077807879375000000000*r^24) + 
        (\[Alpha]2^2*
          (296744943227748779984772443881922070783017877504000000 - 
           159572269787031308718042484637569166808145467015168000*r + 
           32617556351327083570460185408286612767601465927270400*r^2 + 
           r^13*(456545062114240954484531076091902529924735598880 - 
             398526151977456903218203889675458868227385143936*\[Omega]^2) + 
           5157370504501215*r^22*(-117938715401741625516712106460150 + 
             2909628989951191213573318812421*\[Omega]^2) - 
           2806746679331595*r^21*(-866845100957320911961079760558200 + 
             20970362764923907189538400662697*\[Omega]^2) + 
           33278457212*r^20*(-124636698931558375470880552545966204775 + 
             3926351403196741490371237656008843506*\[Omega]^2) + 
           6268226764800*r^3*(-2666380359635686838626511943464572391485 + 
             70562374286543539553023339634205811056*\[Omega]^2) - 
           125106982*r^19*(-38494672815328176302327704546749124890725 + 
             1363576164993056744379920449673877089382*\[Omega]^2) + 
           4477304832*r^4*(-535672272819957589767018671963854052169125 + 
             125956600771487100802452195861290179006836*\[Omega]^2) + 
           248768*r^15*(5593692517706273313149472398146398686814570 + 
             301839366884568742466007654733918635061477*\[Omega]^2) + 
           373108736*r^5*(7951256737291156249033398800848174399647575 + 
             347129006162152388468029040716121053260294*\[Omega]^2) + 
           272090*r^18*(-18589224999787508769367728703340375795589700 + 
             759403263773305092976464728745465459006897*\[Omega]^2) - 
           108836*r^17*(-45107862231707236938997881879382829504055225 + 
             797467834677693604097631942603190393934831*\[Omega]^2) + 
           62192*r^16*(-56895519305942147395187583684971077047139930 + 
             1818042245125238946426190979927018963638921*\[Omega]^2) + 
           27396096*r^6*(19612021407364134642074201354732146927376125 + 
             4458800441636393780491158958973033472025362*\[Omega]^2) + 
           372736*r^7*(-1475486647486295075584007195556114946786953085 + 
             12224189433516083350748490280486722251938463*\[Omega]^2) - 
           6656*r^9*(-13497749563037329833189495398011793269330381690 + 
             141909048492248846604407025502674040243893407*\[Omega]^2) - 
           2048*r^12*(944695894331504070243048960731427155042391955 + 
             894148432898356778804161074359178963658954022*\[Omega]^2) + 
           512*r^11*(-15148566179170260050560433043727632660781874255 + 
             1194579521403210354433675691896250333637168836*\[Omega]^2) - 
           14336*r^8*(4264667719030770947364355519324001959804946895 + 
             1542884624397867374243915603533393894154623412*\[Omega]^2) + 
           1280*r^10*(2677195164766998955548714935902733304335293105 + 
             4797105367067250495484634521195951385746275061*\[Omega]^2) + 
           16*r^14*(2895177377658638757380311881924603377186324025 + 
             12002164271826452810022707363096976285111083924*\[Omega]^2)))/
         (1006826275351838472731094125206892797130250000000000000*r^24) - 
        (\[Alpha]1^2*
          (5093328240699306304372460459245301615170406055936000000 - 
           2732670238171908055752097812488126981675415980998656000*r + 
           564873864887900577914284799150594795522895493437849600*r^2 - 
           5157370504501215*r^22*(-1922012528700897191203455466356750 + 
             43628288176098366086043750308177*\[Omega]^2) + 
           16972013178120*r^21*(-2336206228635940535907800119356629625 + 
             52330726158043818565843302883675264*\[Omega]^2) + 
           319679565004800*r^3*(-905483579255417381987281346660308278667 + 
             23873594972592946991064345471314147328*\[Omega]^2) - 
           33278457212*r^20*(-1710761439319907731778159160408609433925 + 
             43852215480475091719817861978229451597*\[Omega]^2) + 
           1251069820*r^19*(-31433008907423546172681615774021291956295 + 
             1044266639965989253037013816715488125968*\[Omega]^2) + 
           995072*r^15*(46307980712159261037051392237241364874138265 + 
             539662114121515722220253172201981867280519*\[Omega]^2) - 
           108836*r^18*(-99986088443027166254567045387511134601636385 + 
             3214193016140596326406754380518160243594282*\[Omega]^2) - 
           653016*r^17*(-22884282029141890775790911773816352701192295 + 
             4056748892653003129702390901700046381440448*\[Omega]^2) + 
           172204032*r^5*(298163712699013443091394647395327868247537475 + 
             13061340300684257491619418546232726232224448*\[Omega]^2) + 
           62192*r^16*(-647559111138385808912502412910298787105863605 + 
             20126329358306366059402246508076889632768434*\[Omega]^2) + 
           20873216*r^4*(-2024246336010766488670447667576456332696296625 + 
             459528903207867404837726374013747968766105088*\[Omega]^2) - 
           28672*r^9*(-57304241434282989466631833728681142359696396405 + 
             483888936016273078394507200018184272189768336*\[Omega]^2) + 
           57344*r^7*(-168392920185605188248662293679430674466912197025 + 
             1256311739642357211551028806142356154350661148*\[Omega]^2) + 
           2048*r^11*(-77040181375941676943909902716061813523308910155 + 
             5044563934435568797346476850999466324713384414*\[Omega]^2) - 
           192*r^13*(-27040978100993945606274679197826176761302232065 + 
             21653789427235676851150710262726813009781890848*\[Omega]^2) + 
           224*r^14*(-70760932455249737141042945462352464287696523975 + 
             26046305415699346835733983319889273566136716464*\[Omega]^2) - 
           768*r^12*(25562174994704742875029145241985373786875670275 + 
             35973021765599706058745874500953606337060736804*\[Omega]^2) + 
           28672*r^6*(334259609009823610105879373469551648054184279525 + 
             72541926852388926640218050392163681828308902776*\[Omega]^2) + 
           1024*r^10*(63468777819053788451382542840183308019884236110 + 
             99555191923408085411690865742134941473003027823*\[Omega]^2) - 
           2048*r^8*(565181557026460083807956293242176394341784279175 + 
             182968575225360733611723395345459014217404455442*\[Omega]^2)))/
         (17116046680981254036428600128517177551214250000000000000*r^24)) + 
      c^12*((\[Lambda]ev*(-47678394150418589788105199490726372625612800000 + 
           19688344033031979255011354542708793118975590400*r - 
           6996654819797684851980936933571200896414515200*r^2 + 
           3879859493062708155*r^22*(395465692566197593125 + 
             48850338817468575478*\[Omega]^2) - 15519437972250832620*r^21*
            (395465692566197593125 + 50150300598635842696*\[Omega]^2) + 
           597126646116*r^20*(25559176112144553583957432400 + 
             2662256662307593324798006447*\[Omega]^2) - 24372516168*r^19*
            (1137625660237984110289370918875 + 105626588773348612208316171966*
              \[Omega]^2) - 75749856*r^17*
            (443806110064686109732942317184125 + 
             51152213030899418017093782451756*\[Omega]^2) + 
           37874928*r^18*(913303848688698015063246435459525 + 
             76695619618768249976400365138887*\[Omega]^2) - 
           415744*r^11*(-2630443786555664535746871443877018460 + 
             4013612308550179178174022791901667*\[Omega]^2) + 
           84448*r^16*(318560730047836473556166656027013640 + 
             10088661690406090841772894898547683*\[Omega]^2) - 
           4238868480*r^3*(-582281305573461740692365316651942745 + 
             19584152514704790118771924677380768*\[Omega]^2) + 
           29696*r^13*(38166385037039066150305021195642695 + 
             258067137495315409693834611383490776*\[Omega]^2) - 
           11136*r^15*(1728289699924461993617176717512022440 + 
             339430963361632079654411806387628099*\[Omega]^2) - 
           14848*r^12*(-2007093485369470502613603685112210880 + 
             6629943128496751160496984508096900429*\[Omega]^2) + 
           3712*r^14*(1907362617647841865074126574556203750 + 
             7222061312305401941328398299559622027*\[Omega]^2) - 
           917504*r^5*(415481108494689799728222302526458556600 + 
             9151911864113614829759629578736564343*\[Omega]^2) + 
           573440*r^6*(-174462908312218548399026475541351810998 + 
             13107958169167851185163273237455355419*\[Omega]^2) + 
           81920*r^7*(930307701544321598854487701882937454634 + 
             13479301159094443898371907036385966063*\[Omega]^2) - 
           8192*r^9*(1644238539789963387289638552159848967975 + 
             17807620290250889459881861654167761114*\[Omega]^2) + 
           14336*r^10*(-58533867022651207907516602886729803720 + 
             23646246812020164402007693975452783509*\[Omega]^2) + 
           917504*r^4*(546807100454368276758517150123811364375 + 
             43128436278598110144853937010928508836*\[Omega]^2) - 
           4096*r^8*(-3690604134617187247753873640692196342470 + 
             319816683084294448430433446412669435751*\[Omega]^2)))/
         (552570829483424437727539373249342718750000000000*r^24) - 
        (\[Alpha]2^2*
          (2747431952009330648050127437953202955513945300926464000000 - 
           1339317331530444557016667939376779379026632715741298688000*r + 
           328492456397130719099702807665265908016018539811713843200*r^2 + 
           554265641866101165*r^22*(6711240579970228534870778104818625 + 
             750022771582320622916031149708606*\[Omega]^2) - 
           5927974779316590*r^21*(2510003976908865472041671011202165750 + 
             275061162243301183220769190832430141*\[Omega]^2) - 
           5372765798400*r^3*(32336016727041874161072564292435194758236679 + 
             1453561692804391605404169883525479302361696*\[Omega]^2) + 
           1619153172*r^20*(19854065903096300197973135863303127970717950 + 
             1896487683981935123117743791168847617341427*\[Omega]^2) - 
           170437176*r^19*(290619547648897023454494713501404817517897100 + 
             18600290651132312866167480781937188958224223*\[Omega]^2) - 
           73044504*r^17*(438592379772904749726985108474222106773074300 + 
             29078009958993694147415106148783020525406123*\[Omega]^2) + 
           17450008576*r^4*(-1987743000183848117598438045581882424337900300 + 
             335997863214143586346578667494051265906989669*\[Omega]^2) + 
           11272300*r^18*(4419513253633790207651869837991758307782282506 + 
             375855897953660349368027087231043388124175287*\[Omega]^2) + 
           114802688*r^5*(271622024242932881940834803028746484631930833550 + 
             1620083031377314368203745347358349000882583471*\[Omega]^2) + 
           18096*r^16*(1152813714306797515437909069714582490179371821815 + 
             193266069155095705556697084897289885494775299424*\[Omega]^2) - 
           22272*r^13*(-307960123803727668981963144622290540170047178515 + 
             330681312276831236230703298809510423369332908541*\[Omega]^2) + 
           29696*r^11*(-5533714690350616744745221027090168479760588743335 + 
             509808502763245283372323262761939618553832665554*\[Omega]^2) - 
           44544*r^12*(452118024915989234844825568057322176994180041735 + 
             655480114981104008774643825945406420962026295328*\[Omega]^2) + 
           3712*r^14*(3877406629827549583431919045153313155835020699675 + 
             1176379824792403244829889839897912299161634591549*\[Omega]^2) + 
           928*r^15*(-17206590363945614522236977071957876523313476426555 + 
             2650882608578893765343888284625774413832609109124*\[Omega]^2) + 
           401408*r^6*(19435331143052959003125679875695457939252459331850 + 
             3944261914247243709778508738796024034800393550753*\[Omega]^2) + 
           7680*r^10*(9726760489322312226050171833223831716609790933810 + 
             9370060881515758450217362421754215041580264420591*\[Omega]^2) + 
           28672*r^7*(-230968690194095441251612171898136598024042065244405 + 
             13428398120660056571850455233852062772457160597638*\[Omega]^2) - 
           14336*r^8*(82083340673109665073188801566465544854014375763845 + 
             15532219107153296615000352639440355923710881587474*\[Omega]^2) - 
           1024*r^9*(-1337999853914036067060891875384795504545529607954260 + 
             60938301706876600202693619878808438727794676909461*\[Omega]^2)))/
         (275920740760171333451956345012948971053545012500000000000000*
          r^24) + (\[Alpha]1^2*
          (47156903832490307012162858615376238136378862732312576000000 - 
           22925590256715976366598601850453654162525635132203728896000*r + 
           5690485913680252636226908537644608992282926690715356364800*r^2 - 
           554265641866101165*r^22*(109371112224596701544156059126713125 + 
             11246179403023612579723092299238022*\[Omega]^2) + 
           11855949558633180*r^21*(20452397985999583188757183056695354375 + 
             2075296906477089131284562455896034816*\[Omega]^2) + 
           27269948160*r^19*(19906572435955637171964249105441093847307270 + 
             618445511307380161857767752066648106146857*\[Omega]^2) - 
           168622188134400*r^3*
            (17820334375661916947516472295200783442680625 + 
             799155826924857479885533742318663510076928*\[Omega]^2) - 
           11334072204*r^20*(39689866668346009770148676977975179083159075 + 
             2949601356707079887582459216573118855148602*\[Omega]^2) + 
           5410704*r^18*(-46890050816566385903985054889076479875764000610 + 
             289616163438201368127955769290937758693512539*\[Omega]^2) - 
           7214272*r^17*(40843033252340454821503560917629831567808087415 + 
             7011789445939519769190217423966096674175632028*\[Omega]^2) + 
           6345457664*r^4*(-96063750785059356245446669377729748594238846725 + 
             15712998070936721586674687815742648854242240384*\[Omega]^2) - 
           155904*r^15*(1624154667137108527442360283891387112913060439555 + 
             120184798631467725903102013959391273726136388326*\[Omega]^2) + 
           712704*r^11*(-5003187797093705303098953171013866893832538827285 + 
             439440905679947191763095391750644600767919394521*\[Omega]^2) + 
           12992*r^16*(30777436750942823328937418058434013907873385819520 + 
             1334226043943984455680937907356467041383716481373*\[Omega]^2) + 
           1835008*r^5*(293218812508721860425640301211047070453484293921100 + 
             1442095141655653622097149047411392553126365151199*\[Omega]^2) - 
           29696*r^13*(-1899144414002094068672563871668492365553231916055 + 
             3321777833173373269543185611030841081091454733482*\[Omega]^2) + 
           29696*r^14*(8230665522559197445832252350328132047484378998825 + 
             3443617746927566783217557662972830463632431851842*\[Omega]^2) - 
           59392*r^12*(1041633591350455954128647746299602691018762304025 + 
             6198949490677334068709050813031323346048499641977*\[Omega]^2) + 
           688128*r^7*(-167991434738140744444093621735781141638047370753275 + 
             9619143859380531510626074314162906508826215378298*\[Omega]^2) + 
           1376256*r^6*(100664910934358070249649582421464906196388260247625 + 
             19530285471407167301561101957945837161415098971599*\[Omega]^2) - 
           24576*r^9*(-1000129717277849007227772795911874762613494688331335 + 
             44660178648843409902599952623915882529472556809544*\[Omega]^2) - 
           8192*r^8*(2687817652449994102859967377168157763781514638282900 + 
             459958037997306653164423870849897431594593280093441*
              \[Omega]^2) + 2048*r^10*
            (965063423722026113999852961974948255750489681183530 + 
             609760127134643596647451820618677888243750919581063*
              \[Omega]^2)))/
         (4690652592922912668683257865220132507910265212500000000000000*
          r^24)) + 
      c^14*((\[Lambda]ev*
          (-7638953329181277935097473131682084081155886284800000 + 
           3033108540441186679805164372424523920100511737446400*r - 
           871372931779613137765536797331066284341377879244800*r^2 + 
           3394166702309227845*r^22*(-202652997707030607569707875 + 
             41432089201483782798427*\[Omega]^2) - 13576666809236911380*r^21*
            (-202652997707030607569707875 + 42534643119832081133764*
              \[Omega]^2) + 3265969244538*r^20*
            (-1737775039040623486600458997370850 + 
             8467690002995281477975150214837*\[Omega]^2) - 
           6531938489076*r^19*(-1357727703788450927864503213302375 + 
             12792664029719710094029704297934*\[Omega]^2) - 
           29127930832*r^17*(-428701547630033251441332699912423525 + 
             1968615426635400861673649728210534*\[Omega]^2) + 
           21845948124*r^18*(-525780743593073611891362872162838875 + 
             4311866049507446582509948448729902*\[Omega]^2) + 
           640174304*r^15*(10118775128042290258643605602378961765 + 
             152879686916109241467450348789833662*\[Omega]^2) + 
           5121394432*r^13*(179143659278690573424854298744042835 + 
             228248519311694652238081777961230459*\[Omega]^2) + 
           160043576*r^16*(-66797758036492090116674846046190716255 + 
             314557024893398188273753656991718162*\[Omega]^2) + 
           182906944*r^14*(-12544848235404307925264786500200289000 + 
             2567253953922203991117785344318560183*\[Omega]^2) + 
           43536711680*r^3*(6475935680036053315972102656987017375585 + 
             459981393341965354250067100703234407296*\[Omega]^2) - 
           573376*r^12*(-10732539077545672175552980789986067173365 + 
             1242812164267827287399013651243070440516*\[Omega]^2) - 
           2293504*r^11*(4154819286099688090303089971332086892915 + 
             6087282772252727827061563908140891394156*\[Omega]^2) - 
           286720*r^6*(30966347851198816636235281803501291594117491 + 
             1181075961059192520109046740268512108051721*\[Omega]^2) + 
           69632*r^9*(-7179048006282764466568004436122123384291900 + 
             1322278689879817312895796623534303285261423*\[Omega]^2) - 
           630784*r^4*(-93479798916816613529415241425487356297802675 + 
             3340700567228167824815513823095557385855232*\[Omega]^2) + 
           229376*r^5*(-165871847739831847411539922504542071959216650 + 
             11414101513893734405975409952844428365960169*\[Omega]^2) - 
           512*r^10*(93164274911765061064414591009866085437075785 + 
             19022839608864698630861864522942489721647434*\[Omega]^2) - 
           20480*r^7*(-275625663672043077318586765950118789138691761 + 
             23092337828696285615239674217652945421901214*\[Omega]^2) + 
           1024*r^8*(845240605146672898721186207874273174628021205 + 
             47063961526280088561958247097094755290502758*\[Omega]^2)))/
         (2382419492020837277470493399127789557066601562500000000*r^24) + 
        (\[Alpha]2^2*
          (-440188996095130329918286868670427811439803805167149645824000000 + 
           258702781295650884181213541112973256081510542204744389623808000*
            r - 
           46895287641395018777330719895994044761090436328488909350502400*
            r^2 - 64489167343875329055*r^22*
            (-25858027036554018527783179693425625275 + 
             4782908372948665379753625392534963*\[Omega]^2) + 
           205241672249879265*r^21*
            (-32499494171194382633463327533595543015700 + 
             5894629316571789766038385385360935461*\[Omega]^2) - 
           41368943764148*r^20*
            (-286517825282207835222591262054663816835859225 + 
             1327963285915416427026977749590051612016709*\[Omega]^2) + 
           1399701104802*r^19*
            (-10452018459053275763273513312051538315803602725 + 
             108965224106053118845786214780626071435894622*\[Omega]^2) - 
           390719468339200*r^3*
            (-63071649911593740660377594529906290023807787315 + 
             4821781111132023244349833749597248126255137584*\[Omega]^2) + 
           165132288*r^11*
            (33366735297423616293810331610198605048403342177095 + 
             186246002119436522280833852045081333194883552816*\[Omega]^2) + 
           80021788*r^17*
            (-171158799314150881206205360640457297824758217945325 + 
             339512047547352400378314200102529359696454305867*\[Omega]^2) - 
           200054470*r^18*
            (-76162895106456934203717085223704590176767483639150 + 
             733819825287233090090833582539734803931245803729*\[Omega]^2) + 
           45726736*r^15*
            (-94138809157293192493184638778141819652621335663335 + 
             785175509895540288409636992440804427646949801244*\[Omega]^2) + 
           22863368*r^16*
            (424751588152301210597645054974889266059720479451645 + 
             1206516777637685040937104767957451321083188076506*\[Omega]^2) - 
           45726736*r^14*
            (-19767965954483877327830459325214062285503195933225 + 
             2093618908002385488803262242288445076754569970764*\[Omega]^2) + 
           8313952*r^13*
            (-72278375720977557325709068097519607956219929644765 + 
             34690024921516238339718068990945994169592004974708*\[Omega]^2) - 
           3788488704*r^4*
            (-635615277715040907969817443233253847375046173517125 + 
             204712956367603230351018840253490110926675845228628*
              \[Omega]^2) + 2293504*r^12*
            (1362304047190018224163736242110106522185885298701635 + 
             776740006638900883110290824578537253536951042599184*
              \[Omega]^2) - 28700672*r^5*
            (153070334398854674069350189425431215403163487963161725 + 
             10678835800268102810634154044598842007169477941220482*
              \[Omega]^2) - 7727104*r^6*
            (73763588212795244339348723265331951535823931165343375 + 
             18340677914726764055444052919828062163126429897069878*
              \[Omega]^2) + 157696*r^7*
            (4775280662571878358215092429689902379141025289334618035 + 
             174426970772001377286256890362621396558146847850976802*
              \[Omega]^2) - 4608*r^9*
            (22132336455905899161194342886821087399086744049516225230 + 
             907099308944506445085764988437202980772002477596639831*
              \[Omega]^2) + 7168*r^8*
            (5640765518548384256977011344201436814443351957936213365 + 
             4411912559748003978685870689379194470251320789585888044*
              \[Omega]^2) - 1280*r^10*
            (1213844773344595254411715413943873479872302708461768205 + 
             6198002554817680524033057060648427504980517834615594891*
              \[Omega]^2)))/(118963744730136795739061200570479848149056657536\
2734375000000000000*r^24) + (\[Alpha]1^2*
          (7555401014317101985564769008603399805280166961501297442816000000 - 
           4431662915701338848422461520667056905173874748544284713025536000*
            r + 
           811894912335469436363375013613337299918124412768170692549017600*
            r^2 - 3394166702309227845*r^22*
            (-8006612446867292612240257316398413085125 + 
             1362624583813069775831731972776829189*\[Omega]^2) + 
           5584807408159980*r^21*
            (-19464074858334388340356065536164542209938875 + 
             3268848581173789587698191548260835978496*\[Omega]^2) - 
           41368943764148*r^20*
            (-3947510357417973355448495155433831547308243700 + 
             16820728891573315019838962586410253273951233*\[Omega]^2) + 
           1555223449780*r^19*
            (-83133317652899932740397168594301114344523622255 + 
             1211982777248129736984743110858529924952629552*\[Omega]^2) + 
           510940843212800*r^3*
            (-836340125502134056782729172866211276116240014507 + 
             63623379568012701422670096970170072335135090688*\[Omega]^2) + 
           365813888*r^15*
            (344215681435062339113512677888569364722284014618585 + 
             7435470756616034884242214211076206345492184001166*\[Omega]^2) - 
           80021788*r^18*
            (-543419763693538237545912535555341556446596471295445 + 
             13225199812615791777193666904302870610874062702074*\[Omega]^2) - 
           160043576*r^17*
            (-338453733054068669942724385056453237712267847818945 + 
             13708030357532064567970841054889503436638145928608*\[Omega]^2) + 
           45726736*r^16*
            (-2645220922019623512826054325641730024958861277427485 + 
             35045206078995013638475395216414337744151996656738*\[Omega]^2) - 
           16627904*r^13*
            (-436017616371665832399819788762478457983421008019095 + 
             74828900076612875281532534546549066185452435687424*\[Omega]^2) + 
           58197664*r^14*
            (-943278680309676493972684678130387030962881202013475 + 
             86555280638428470790869284746309567945516600937744*\[Omega]^2) - 
           18348032*r^11*
            (5022422466028382610316911699301724191791053349603145 + 
             315961118655707525583977414711654813055865584721874*
              \[Omega]^2) - 6880512*r^12*
            (6082189972635472384934515230337452800626574814346975 + 
             4687633319309874421651885184307523958924464442695636*
              \[Omega]^2) + 300253184*r^4*
            (-141918393727215717740219818732209952085903583624366125 + 
             43948968535887971224858256888658548610064934301891072*
              \[Omega]^2) + 75063296*r^5*
            (1014681493177807743670270799038562266628773680526775075 + 
             71715759219940948684350816431843904383016252382184096*
              \[Omega]^2) + 114688*r^9*
            (16586450939336973708892994060340056836518927996688190795 + 
             699643533146021421533326458337923896736578249031010896*
              \[Omega]^2) + 487424*r^6*
            (20974952009551556666332026304956886491878238041053664075 + 
             4966762243852750471759560695137765607578444718463641768*
              \[Omega]^2) - 57344*r^7*
            (231566699264586562556279258999204938460985372630317261525 + 
             8518507740925393537285761385983542542273907968255700412*
              \[Omega]^2) + 1024*r^10*
            (-19317914952394549585751422640464817196910162210672292840 + 
             124452769656901588453381733454501928159283650034098363513*
              \[Omega]^2) - 2048*r^8*
            (384438507643178306351105389466577116394243987587550914425 + 
             262034791977430636851152808441469182045290123783810516702*
              \[Omega]^2)))/(202238366041232552756404040969815741853396317811\
66484375000000000000*r^24)))), (-2701189182865920742195200*\[Alpha]1^2 - 
   773841126693907464192000*\[Lambda]ev - 4880860291670587677573120*
    \[Alpha]1^2*\[Chi]^2 + 4196193038641805160960000*\[Alpha]2^2*\[Chi]^2 - 
   2413603033378233016320000*\[Lambda]ev*\[Chi]^2 - 
   1619288263154597677424640*\[Alpha]1^2*\[Chi]^4 + 
   3232218696564230147174400*\[Alpha]2^2*\[Chi]^4 - 
   1626277292541945179136000*\[Lambda]ev*\[Chi]^4 + 
   343035070097188487715840*\[Alpha]1^2*\[Chi]^6 + 
   3343852314640916284377600*\[Alpha]2^2*\[Chi]^6 - 
   1329816763662354519552000*\[Lambda]ev*\[Chi]^6 + 
   1780763466692744931271680*\[Alpha]1^2*\[Chi]^8 + 
   3696256758183955460352000*\[Alpha]2^2*\[Chi]^8 - 
   1180422588187175389056000*\[Lambda]ev*\[Chi]^8 + 
   2916331745523103580115200*\[Alpha]1^2*\[Chi]^10 + 
   4093831530378845466299920*\[Alpha]2^2*\[Chi]^10 - 
   1092426920316627255360000*\[Lambda]ev*\[Chi]^10 + 
   3848713272266344413500600*\[Alpha]1^2*\[Chi]^12 + 
   4478612747576837116378840*\[Alpha]2^2*\[Chi]^12 - 
   1035249471721660227832800*\[Lambda]ev*\[Chi]^12 + 
   4633290866681051449330595*\[Alpha]1^2*\[Chi]^14 + 
   4833243384506775622501847*\[Alpha]2^2*\[Chi]^14 - 
   995495048261360620974000*\[Lambda]ev*\[Chi]^14)/5586165633321644507136000}


==> anc/Potentials/Vl1m1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(4*c^4*(-2 + r))/(875*r^3) + (16*c^6*(-2 + r))/(65625*r^3) + 
  (372*c^8*(-2 + r))/(58953125*r^3) - (23648*c^10*(-2 + r))/
   (287396484375*r^3) - (93636728*c^12*(-2 + r))/(5703383232421875*r^3) - 
  (144922784*c^14*(-2 + r))/(192376021728515625*r^3) + 
  (4*\[Chi]*\[Omega])/r^3 + (2*\[Chi]^5*\[Omega])/r^5 + 
  (\[Chi]^7*\[Omega])/r^5 + ((6 + 5*r^2)*\[Chi]^9*\[Omega])/(8*r^7) + 
  ((12 + 7*r^2)*\[Chi]^11*\[Omega])/(16*r^7) + 
  ((16 + 42*r^2 + 21*r^4)*\[Chi]^13*\[Omega])/(64*r^9) - 
  (4 + 2*r - 2*r^2 + r^4*\[Omega]^2)/r^4 + 
  \[Chi]^2*((-8*c^2*(-2 + r)*\[Omega]^2)/(875*r^3) + 
    (16*c^6*(2695 + 186*r*\[Omega]^2 - 93*r^2*\[Omega]^2))/(176859375*r^4) + 
    (c^4*(100 + 16*r*\[Omega]^2 - 8*r^2*\[Omega]^2))/(21875*r^4) + 
    (4*c^8*(90675 - 2956*r*\[Omega]^2 + 1478*r^2*\[Omega]^2))/
     (57479296875*r^4) + (16*c^10*(-48884850 - 23409182*r*\[Omega]^2 + 
       11704591*r^2*\[Omega]^2))/(9505638720703125*r^4) + 
    (8*c^12*(-24872255875 - 2662956156*r*\[Omega]^2 + 
       1331478078*r^2*\[Omega]^2))/(12119689368896484375*r^4) + 
    (32*c^14*(-803530376597025 - 22526438682434*r*\[Omega]^2 + 
       11263219341217*r^2*\[Omega]^2))/(34132378177388946533203125*r^4) - 
    (-30 + 5*r + 8*r^2*\[Omega]^2 + 6*r^3*\[Omega]^2)/(5*r^5)) + 
  \[Chi]^10*((c^2*(12 - 14*r + 10*r^2 - 5*r^3)*\[Omega]^2)/(3500*r^7) + 
    (c^4*(300 + r^2*(550 - 56*\[Omega]^2) + 24*r*(-25 + 2*\[Omega]^2) + 
       10*r^3*(-35 + 4*\[Omega]^2) - 5*r^4*(-35 + 4*\[Omega]^2)))/
     (350000*r^8) + (3360 - 4920*r - 70*r^7*\[Omega]^2 + 
      r^2*(3420 - 192*\[Omega]^2) + r^4*(350 - 160*\[Omega]^2) - 
      4*r^3*(395 + 44*\[Omega]^2) - 5*r^5*(-7 + 48*\[Omega]^2))/(640*r^9) + 
    (c^6*(32340 + r^2*(59290 - 2604*\[Omega]^2) + 
       r^4*(18865 - 930*\[Omega]^2) + 24*r*(-2695 + 93*\[Omega]^2) + 
       10*r^3*(-3773 + 186*\[Omega]^2)))/(707437500*r^8) + 
    (c^8*(1088100 - 24*r*(90675 + 1478*\[Omega]^2) - 
       10*r^3*(126945 + 2956*\[Omega]^2) + 5*r^4*(126945 + 2956*\[Omega]^2) + 
       2*r^2*(997425 + 20692*\[Omega]^2)))/(919668750000*r^8) + 
    (c^10*(-293309100 + r*(586618200 - 140455092*\[Omega]^2) + 
       r^3*(342193950 - 117045910*\[Omega]^2) + 
       14*r^2*(-38409525 + 11704591*\[Omega]^2) + 
       5*r^4*(-34219395 + 11704591*\[Omega]^2)))/(19011277441406250*r^8) + 
    (c^12*(-298467070500 + r*(596934141000 - 31955473872*\[Omega]^2) - 
       70*r^3*(-4974451175 + 380422308*\[Omega]^2) + 
       35*r^4*(-4974451175 + 380422308*\[Omega]^2) + 
       r^2*(-547189629250 + 37281386184*\[Omega]^2)))/
     (96957514951171875000*r^8) + 
    (c^14*(-9642364519164300 + r^3*(11249425272358350 - 
         225264386824340*\[Omega]^2) - 24*r*(-803530376597025 + 
         11263219341217*\[Omega]^2) + 14*r^2*(-1262690591795325 + 
         22526438682434*\[Omega]^2) + 5*r^4*(-1124942527235835 + 
         22526438682434*\[Omega]^2)))/(68264756354777893066406250*r^8)) + 
  \[Chi]^4*((-8*c^2*\[Omega]^2)/(875*r^4) + 
    (-160 + 50*r - 10*r^4*\[Omega]^2 + r^2*(5 - 4*\[Omega]^2))/(20*r^6) - 
    (2*c^4*(50 + r*(-25 + 4*\[Omega]^2)))/(21875*r^5) - 
    (8*c^6*(5390 + r*(-2695 + 186*\[Omega]^2)))/(176859375*r^5) + 
    (2*c^8*(-181350 + r*(90675 + 2956*\[Omega]^2)))/(57479296875*r^5) + 
    (16*c^10*(48884850 + r*(-24442425 + 11704591*\[Omega]^2)))/
     (9505638720703125*r^5) + 
    (4*c^12*(49744511750 + r*(-24872255875 + 2662956156*\[Omega]^2)))/
     (12119689368896484375*r^5) + 
    (16*c^14*(1607060753194050 + r*(-803530376597025 + 
         22526438682434*\[Omega]^2)))/(34132378177388946533203125*r^5)) + 
  \[Chi]^6*((-4*c^2*(-2 + r)*\[Omega]^2)/(875*r^5) + 
    (300 - 220*r - 10*r^5*\[Omega]^2 + r^2*(50 - 32*\[Omega]^2) + 
      r^3*(5 - 24*\[Omega]^2))/(40*r^7) + 
    (c^4*(50 + r^2*(25 - 4*\[Omega]^2) + r*(-50 + 8*\[Omega]^2)))/
     (21875*r^6) - (4*c^6*(-5390 + r*(5390 - 372*\[Omega]^2) + 
       r^2*(-2695 + 186*\[Omega]^2)))/(176859375*r^6) + 
    (c^8*(181350 - 2*r*(90675 + 2956*\[Omega]^2) + 
       r^2*(90675 + 2956*\[Omega]^2)))/(57479296875*r^6) + 
    (8*c^10*(-48884850 + r*(48884850 - 23409182*\[Omega]^2) + 
       r^2*(-24442425 + 11704591*\[Omega]^2)))/(9505638720703125*r^6) + 
    (c^12*(-99489023500 + r*(99489023500 - 10651824624*\[Omega]^2) + 
       r^2*(-49744511750 + 5325912312*\[Omega]^2)))/
     (12119689368896484375*r^6) + 
    (8*c^14*(-1607060753194050 + r*(1607060753194050 - 
         45052877364868*\[Omega]^2) + r^2*(-803530376597025 + 
         22526438682434*\[Omega]^2)))/(34132378177388946533203125*r^6)) + 
  \[Chi]^12*(-(c^2*(12 - 24*r + 22*r^2 - 14*r^3 + 7*r^4)*\[Omega]^2)/
     (7000*r^8) - (10240 - 18400*r + 210*r^8*\[Omega]^2 + 
      136*r^4*(35 + 6*\[Omega]^2) + 8*r^2*(2255 + 12*\[Omega]^2) + 
      24*r^3*(-455 + 32*\[Omega]^2) + 14*r^5*(-75 + 32*\[Omega]^2) + 
      21*r^6*(-5 + 36*\[Omega]^2))/(2560*r^10) - 
    (c^4*(800 + r^2*(2100 - 192*\[Omega]^2) + 32*r*(-50 + 3*\[Omega]^2) - 
       14*r^4*(-75 + 8*\[Omega]^2) + 7*r^5*(-75 + 8*\[Omega]^2) + 
       2*r^3*(-875 + 88*\[Omega]^2)))/(1400000*r^9) + 
    (c^6*(-86240 + r*(172480 - 4464*\[Omega]^2) + 
       r^5*(56595 - 2604*\[Omega]^2) + 42*r^4*(-2695 + 124*\[Omega]^2) - 
       22*r^3*(-8575 + 372*\[Omega]^2) + 12*r^2*(-18865 + 744*\[Omega]^2)))/
     (2829750000*r^9) + (c^8*(-2901600 + 96*r*(60450 + 739*\[Omega]^2) - 
       14*r^4*(272025 + 5912*\[Omega]^2) + 7*r^5*(272025 + 5912*\[Omega]^2) - 
       12*r^2*(634725 + 11824*\[Omega]^2) + 
       2*r^3*(3173625 + 65032*\[Omega]^2)))/(3678675000000*r^9) + 
    (c^10*(782157600 + r^2*(2053163700 - 561820368*\[Omega]^2) + 
       24*r*(-65179800 + 11704591*\[Omega]^2) - 
       14*r^4*(-73327275 + 23409182*\[Omega]^2) + 
       7*r^5*(-73327275 + 23409182*\[Omega]^2) + 
       2*r^3*(-855484875 + 257501002*\[Omega]^2)))/(76045109765625000*r^9) + 
    (c^12*(795912188000 - 84*r^2*(-24872255875 + 1521689232*\[Omega]^2) - 
       42*r^4*(-24872255875 + 1775304104*\[Omega]^2) + 
       21*r^5*(-24872255875 + 1775304104*\[Omega]^2) + 
       32*r*(-49744511750 + 1997217117*\[Omega]^2) + 
       14*r^3*(-124361279375 + 8369290776*\[Omega]^2)))/
     (387830059804687500000*r^9) + 
    (c^14*(25712972051104800 + r^4*(33748275817075050 - 
         630740283108152*\[Omega]^2) + 48*r*(-1071373835462700 + 
         11263219341217*\[Omega]^2) + 22*r^3*(-2556687561899625 + 
         45052877364868*\[Omega]^2) + 7*r^5*(-2410591129791075 + 
         45052877364868*\[Omega]^2) - 12*r^2*(-5624712636179175 + 
         90105754729736*\[Omega]^2)))/(273059025419111572265625000*r^9)) + 
  \[Chi]^8*((-2*c^2*(2 - 2*r + r^2)*\[Omega]^2)/(875*r^6) + 
    (-2160 + 2160*r - 50*r^6*\[Omega]^2 + r^4*(25 - 156*\[Omega]^2) + 
      r^3*(250 - 128*\[Omega]^2) - 32*r^2*(35 + \[Omega]^2))/(320*r^8) + 
    (c^4*(-300 + r*(350 - 32*\[Omega]^2) + r^3*(125 - 16*\[Omega]^2) + 
       r^2*(-250 + 32*\[Omega]^2)))/(175000*r^7) + 
    (c^6*(-32340 + r*(37730 - 1488*\[Omega]^2) + 
       r^3*(13475 - 744*\[Omega]^2) + 2*r^2*(-13475 + 744*\[Omega]^2)))/
     (353718750*r^7) + (c^8*(-1088100 - 2*r^2*(453375 + 11824*\[Omega]^2) + 
       r^3*(453375 + 11824*\[Omega]^2) + 2*r*(634725 + 11824*\[Omega]^2)))/
     (459834375000*r^7) + 
    (c^10*(293309100 + r^2*(244424250 - 93636728*\[Omega]^2) + 
       r^3*(-122212125 + 46818364*\[Omega]^2) + 
       r*(-342193950 + 93636728*\[Omega]^2)))/(9505638720703125*r^7) + 
    (c^12*(298467070500 + r^2*(248722558750 - 21303649248*\[Omega]^2) + 
       14*r*(-24872255875 + 1521689232*\[Omega]^2) + 
       r^3*(-124361279375 + 10651824624*\[Omega]^2)))/
     (48478757475585937500*r^7) + 
    (c^14*(9642364519164300 + r^2*(8035303765970250 - 180211509459472*
          \[Omega]^2) + 2*r*(-5624712636179175 + 90105754729736*\[Omega]^2) + 
       r^3*(-4017651882985125 + 90105754729736*\[Omega]^2)))/
     (34132378177388946533203125*r^7)) + 
  \[Chi]^14*((c^2*(32 - 64*r + 84*r^2 - 70*r^3 + 42*r^4 - 21*r^5)*\[Omega]^2)/
     (28000*r^9) + (c^4*(800 + r^4*(2850 - 280*\[Omega]^2) + 
       r^6*(825 - 84*\[Omega]^2) + 32*r*(-75 + 4*\[Omega]^2) + 
       48*r^3*(-75 + 7*\[Omega]^2) + 6*r^5*(-275 + 28*\[Omega]^2) - 
       4*r^2*(-825 + 64*\[Omega]^2)))/(2800000*r^10) + 
    (14400 - 32960*r - 330*r^9*\[Omega]^2 + r^4*(17820 - 1344*\[Omega]^2) + 
      r^6*(1650 - 672*\[Omega]^2) - 512*r^2*(-75 + \[Omega]^2) - 
      576*r^3*(55 + \[Omega]^2) - 100*r^5*(75 + 16*\[Omega]^2) - 
      3*r^7*(-55 + 408*\[Omega]^2))/(5120*r^11) + 
    (c^6*(86240 + r^6*(88935 - 3906*\[Omega]^2) + 
       504*r^3*(-770 + 31*\[Omega]^2) + 96*r*(-2695 + 62*\[Omega]^2) - 
       210*r^4*(-1463 + 62*\[Omega]^2) + 42*r^5*(-4235 + 186*\[Omega]^2) - 
       12*r^2*(-29645 + 992*\[Omega]^2)))/(5659500000*r^10) + 
    (c^8*(2901600 - 32*r*(272025 + 2956*\[Omega]^2) - 
       48*r^3*(272025 + 5173*\[Omega]^2) - 
       6*r^5*(997425 + 20692*\[Omega]^2) + 
       3*r^6*(997425 + 20692*\[Omega]^2) + 
       10*r^4*(1033695 + 20692*\[Omega]^2) + 
       4*r^2*(2992275 + 47296*\[Omega]^2)))/(7357350000000*r^10) + 
    (c^10*(-782157600 - 32*r*(-73327275 + 11704591*\[Omega]^2) - 
       84*r^3*(-41901300 + 11704591*\[Omega]^2) + 
       70*r^4*(-39806235 + 11704591*\[Omega]^2) - 
       42*r^5*(-38409525 + 11704591*\[Omega]^2) + 
       21*r^6*(-38409525 + 11704591*\[Omega]^2) + 
       4*r^2*(-806600025 + 187273456*\[Omega]^2)))/
     (152090219531250000*r^10) + 
    (c^12*(-795912188000 - 96*r*(-24872255875 + 887652052*\[Omega]^2) - 
       144*r^3*(-24872255875 + 1553391091*\[Omega]^2) + 
       30*r^4*(-94514572325 + 6213564364*\[Omega]^2) + 
       12*r^2*(-273594814625 + 14202432832*\[Omega]^2) - 
       6*r^5*(-273594814625 + 18640693092*\[Omega]^2) + 
       r^6*(-820784443875 + 55922079276*\[Omega]^2)))/
     (775660119609375000000*r^10) + 
    (c^14*(-25712972051104800 + r^5*(53033004855403650 - 
         946110424662228*\[Omega]^2) + r*(77138916153314400 - 
         720846037837888*\[Omega]^2) - 168*r^3*(-688740322797450 + 
         11263219341217*\[Omega]^2) + 70*r^4*(-1308606613315155 + 
         22526438682434*\[Omega]^2) + 21*r^6*(-1262690591795325 + 
         22526438682434*\[Omega]^2) + 4*r^2*(-26516502427701825 + 
         360423018918944*\[Omega]^2)))/(546118050838223144531250000*r^10)) + 
  \[Mu]*(c^10*((-26414816*(-2 + r)^2*\[Alpha]1^2)/(331942939453125*r^4) - 
      (1513472*(-2 + r)^2*\[Lambda]ev)/(66388587890625*r^4)) + 
    c^12*((-104592225176*(-2 + r)^2*\[Alpha]1^2)/(6587407633447265625*r^4) - 
      (5992750592*(-2 + r)^2*\[Lambda]ev)/(1317481526689453125*r^4)) + 
    c^14*((-161878749728*(-2 + r)^2*\[Alpha]1^2)/(222194305096435546875*
        r^4) - (9275058176*(-2 + r)^2*\[Lambda]ev)/(44438861019287109375*
        r^4)) + c^8*((138508*(-2 + r)^2*\[Alpha]1^2)/(22696953125*r^4) + 
      (7936*(-2 + r)^2*\[Lambda]ev)/(4539390625*r^4)) + 
    c^6*((17872*(-2 + r)^2*\[Alpha]1^2)/(75796875*r^4) + 
      (1024*(-2 + r)^2*\[Lambda]ev)/(15159375*r^4)) + 
    c^4*((4468*(-2 + r)^2*\[Alpha]1^2)/(1010625*r^4) + 
      (256*(-2 + r)^2*\[Lambda]ev)/(202125*r^4)) + 
    \[Chi]*((2*(-25536 - 13160*r - 6640*r^2 + 1560*r^3 - 3351*r^4 + 3351*r^5)*
        \[Alpha]1^2*\[Omega])/(1155*r^8) - 
      (2*(189 + 120*r + 70*r^2)*\[Alpha]2^2*\[Omega])/(7*r^8) + 
      (16*(63 + 35*r + 20*r^2 + 12*r^3 - 24*r^4 + 24*r^5)*\[Lambda]ev*
        \[Omega])/(231*r^8)) + \[Chi]^3*
     (((-1249872000 - 985652800*r - 389258244*r^2 + 215354068*r^3 + 
         127296652*r^4 + 113259300*r^5 - 413255325*r^6 + 413255325*r^7)*
        \[Alpha]1^2*\[Omega])/(39414375*r^10) - 
      ((12561120 + 10929952*r + 4644480*r^2 - 5544992*r^3 - 4282208*r^4 - 
         1360800*r^5 - 7579425*r^6 + 7579425*r^7)*\[Alpha]2^2*\[Omega])/
       (840840*r^10) + (2*(-315120 - 125840*r - 57816*r^2 - 36000*r^3 - 
         29036*r^4 + 34720*r^5 - 272475*r^6 + 272475*r^7)*\[Lambda]ev*
        \[Omega])/(105105*r^10) + 
      c^8*((5912*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (453102112353515625*r^10) + (739*(-267490080 - 102829936*r - 
           21076744*r^2 + 21960678*r^3 + 12923427*r^4 + 5468646*r^5)*
          \[Alpha]2^2*\[Omega])/(7249633797656250*r^10) - 
        (2956*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(36614312109375*r^10)) + 
      c^10*((187273456*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (74931761830462646484375*r^10) + 
        (11704591*(-267490080 - 102829936*r - 21076744*r^2 + 21960678*r^3 + 
           12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (599454094643701171875*r^10) - 
        (93636728*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(6055091865087890625*r^10)) + 
      c^12*((72461392*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (649918342407073974609375*r^10) + 
        (4528837*(-267490080 - 102829936*r - 21076744*r^2 + 21960678*r^3 + 
           12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (5199346739256591796875*r^10) - 
        (36230696*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(52518653931884765625*r^10)) + 
      c^14*((360423018918944*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (269061270625084891902923583984375*r^10) + 
        (22526438682434*(-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (2152490165000679135223388671875*r^10) - 
        (180211509459472*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 
           410*r^5)*\[Lambda]ev*\[Omega])/(21742324898996758941650390625*
          r^10)) + c^6*((-496*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (464720115234375*r^10) - (31*(-267490080 - 102829936*r - 
           21076744*r^2 + 21960678*r^3 + 12923427*r^4 + 5468646*r^5)*
          \[Alpha]2^2*\[Omega])/(3717760921875*r^10) + 
        (248*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(37553140625*r^10)) + 
      c^4*((-8*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (172437890625*r^10) - ((-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (2759006250*r^10) + (4*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 
           1487*r^4 + 410*r^5)*\[Lambda]ev*\[Omega])/(13934375*r^10)) + 
      c^2*((-8*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (6897515625*r^10) - ((-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (110360250*r^10) + (4*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 
           1487*r^4 + 410*r^5)*\[Lambda]ev*\[Omega])/(557375*r^10))) + 
    \[Chi]^5*(((48484825509120 + 28364741539680*r - 44944260949200*r^2 - 
         24609562804704*r^3 - 9222803827080*r^4 + 5899697144528*r^5 - 
         11954380642050*r^6 + 23675774905300*r^7 - 8679702571575*r^8 + 
         8679702571575*r^9)*\[Alpha]1^2*\[Omega])/(2495245252500*r^12) - 
      ((190018628800 - 38639922720*r + 2169340490648*r^2 + 
         1373924222496*r^3 + 721535102523*r^4 - 92228345304*r^5 - 
         77138637030*r^6 + 518820478470*r^7 - 594011174715*r^8 + 
         594011174715*r^9)*\[Alpha]2^2*\[Omega])/(85551265800*r^12) + 
      ((6502944448 + 2020904256*r + 2729318400*r^2 + 1325678944*r^3 + 
         596489176*r^4 + 210485584*r^5 - 1524782588*r^6 + 4173173200*r^7 - 
         3320824815*r^8 + 3320824815*r^9)*\[Lambda]ev*\[Omega])/
       (950569620*r^12) + 
      c^2*(-((-2702419399680 - 44102297188320*r + 10637097760800*r^2 + 
            29744895415976*r^3 + 18119160122480*r^4 + 5302819464438*r^5 + 
            4457201166825*r^6 + 2098481778825*r^7)*\[Alpha]1^2*\[Omega])/
         (140357545453125*r^12) - ((145964801382400 + 40544937959680*r + 
           11873266044864*r^2 + 11448882514048*r^3 + 12978580235824*r^4 + 
           8965756941618*r^5 + 5467848729585*r^6 + 2337057811770*r^7)*
          \[Alpha]2^2*\[Omega])/(89828829090000*r^12) + 
        (2*(389497472 + 88028144*r + 21086760*r^2 + 11390976*r^3 + 
           8721534*r^4 + 4707606*r^5 + 1465863*r^6 + 185325*r^7)*\[Lambda]ev*
          \[Omega])/(1620289125*r^12)) + 
      c^6*((-2*(63800479157775360 - 16023243740518560*r + 
           785323456725600*r^2 + 8976603097950328*r^3 + 6104675857457440*
            r^4 + 1788862441757514*r^5 + 1796252070230475*r^6 + 
           845688156866475*r^7)*\[Alpha]1^2*\[Omega])/(122935665123755859375*
          r^12) - ((10124982583654400 + 2438970924481280*r + 
           162351861639744*r^2 - 85368640830592*r^3 + 245657881536704*r^4 + 
           243181271104278*r^5 + 169503310617135*r^6 + 72448792164870*r^7)*
          \[Alpha]2^2*\[Omega])/(3026108679969375000*r^12) + 
        (4*(17645525632 + 3061904464*r + 148167960*r^2 + 40349856*r^3 + 
           179735274*r^4 + 137723226*r^5 + 45441753*r^6 + 5745075*r^7)*
          \[Lambda]ev*\[Omega])/(109166979796875*r^12)) + 
      c^4*(-((10898597626076160 - 7616698337576160*r + 1296846469466400*r^2 + 
            4815992568563688*r^3 + 3045348457812240*r^4 + 891656773880694*
             r^5 + 800810476306225*r^6 + 377027226262225*r^7)*\[Alpha]1^2*
           \[Omega])/(630439308326953125*r^12) - 
        ((5571015331481600 + 1425791553509120*r + 237720795533376*r^2 + 
           150403724277632*r^3 + 282068888332016*r^4 + 218796695759262*r^5 + 
           140341450726015*r^6 + 59984483835430*r^7)*\[Alpha]2^2*\[Omega])/
         (57640165332750000*r^12) + (2*(82685739136 + 16575269872*r + 
           2635643880*r^2 + 1333242688*r^3 + 1360263742*r^4 + 827069478*r^5 + 
           263366719*r^6 + 33296725*r^7)*\[Lambda]ev*\[Omega])/
         (7277798653125*r^12)) + 
      c^8*(((-367867880159020200960 - 52968319333101443040*r + 
           30107363677723245600*r^2 + 46026361769636367272*r^3 + 
           24454214081278848560*r^4 + 7144219441387499286*r^5 + 
           4357792209201302025*r^6 + 2051679339711866025*r^7)*\[Alpha]1^2*
          \[Omega])/(12198291371904675146484375*r^12) + 
        ((-38149299969990809600 - 6693049966270142720*r + 3808690824901153344*
            r^2 + 6201269506947265408*r^3 + 3450453356876479504*r^4 + 
           1615565608936126878*r^5 + 763699899909866535*r^6 + 
           326419201627727670*r^7)*\[Alpha]2^2*\[Omega])/
         (1115272354002713156250000*r^12) - 
        (2*(-26824237638016 + 61697076144368*r + 57605211399720*r^2 + 
           34022168614272*r^3 + 15158533853598*r^4 + 5203520956182*r^5 + 
           1433169857511*r^6 + 181191696525*r^7)*\[Lambda]ev*\[Omega])/
         (140817216414483984375*r^12)) + 
      c^10*((2*(648573545791891399680 - 2902804642315018435680*r + 
           660847626389235223200*r^2 + 1934453460785004999624*r^3 + 
           1186496823316965875520*r^4 + 347273135945465435862*r^5 + 
           295628394420319896925*r^6 + 139183935338561484925*r^7)*\[Alpha]1^2*
          \[Omega])/(8640456388432478228759765625*r^12) + 
        ((10610005967875772057600 + 2885225476210587480320*r + 
           753388970358510419136*r^2 + 686340015702826765952*r^3 + 
           834833290575064446176*r^4 + 588898640715614814882*r^5 + 
           362660620501418140165*r^6 + 155007733037362737730*r^7)*\[Alpha]2^2*
          \[Omega])/(2764946044298393033203125000*r^12) - 
        (4*(26757753218105728 + 5893787633238256*r + 1314762721743240*r^2 + 
           703646755390624*r^3 + 563433722045566*r^4 + 310874740176894*r^5 + 
           97224852303187*r^6 + 12291868853425*r^7)*\[Lambda]ev*\[Omega])/
         (99745528293592822265625*r^12)) + 
      c^12*((2*(2335346719831532996416988160 - 1037698094214976753796432160*
            r + 136253668380936111792050400*r^2 + 632100236323711165413748888*
            r^3 + 408617347724957448883168240*r^4 + 
           119670604353129746901010794*r^5 + 111424336555702846754514975*
            r^6 + 52459364347327689801870975*r^7)*\[Alpha]1^2*\[Omega])/
         (73001703945998032871101226806640625*r^12) + 
        ((906400283399848928212121600 + 226088919650007117112613120*r + 
           28254776633666699382768576*r^2 + 10607897715250830697980032*r^3 + 
           35574755613966142030259216*r^4 + 29628629103610318025652162*r^5 + 
           19527033550484443385513265*r^6 + 8346208638313632291519930*r^7)*
          \[Alpha]2^2*\[Omega])/(3337220751817052931250341796875000*r^12) - 
        (4*(12418861719649522673536 + 2360912353814286118672*r + 
           283784613718546889880*r^2 + 134192579268578973888*r^3 + 
           174396946854143998242*r^4 + 113730621643221403578*r^5 + 
           36644702840033395569*r^6 + 4632888307999580475*r^7)*\[Lambda]ev*
          \[Omega])/(842732513085114376578369140625*r^12)) + 
      c^14*((4*(40082983574213970923309736960 - 3382233858707013824214996960*
            r - 1099379653510651167874341600*r^2 + 
           1142825808032072391580305128*r^3 + 1092052441197889855013313440*
            r^4 + 321000752527665977626464414*r^5 + 
           451821909508904881939734225*r^6 + 212720945026078753202970225*r^7)*
          \[Alpha]1^2*\[Omega])/(49276150163548672187993328094482421875*
          r^12) + ((60073587066878754379237427200 + 
           13667243537449171421939703040*r - 459685735652530240405382208*
            r^2 - 2399188802136843813326147456*r^3 + 
           48863609700818871645820672*r^4 + 627833394262421090442689754*r^5 + 
           554270216093195166700244505*r^6 + 236905152723631286898516810*r^7)*
          \[Alpha]2^2*\[Omega])/(7884184026167787550078932495117187500*
          r^12) - (8*(84526020123031743890816 + 11615927323451053981232*r - 
           1949661078163752021720*r^2 - 1374095598210545155872*r^3 + 
           151319824004108553702*r^4 + 410805632956673252118*r^5 + 
           148593028438569377439*r^6 + 18786205119699364725*r^7)*\[Lambda]ev*
          \[Omega])/(568844446332452204190399169921875*r^12))) + 
    \[Chi]^7*(-((2551170592980172800 + 1081954059366620160*r + 
          2404670635397954560*r^2 + 1741677480467012160*r^3 + 
          2174611923509438688*r^4 + 325311126729519040*r^5 + 
          123607408213997136*r^6 - 374728040936857080*r^7 + 
          1625608422025678860*r^8 - 1356026206529610000*r^9 - 
          100483202952819225*r^10 + 100483202952819225*r^11)*\[Alpha]1^2*
         \[Omega])/(136360162558620000*r^14) - 
      ((-118536637795430400 - 32545253348348160*r + 140715331393498624*r^2 + 
         120809639154505728*r^3 + 294386263754662640*r^4 + 
         89148277620922080*r^5 + 41890845649674780*r^6 - 
         11243516183502240*r^7 - 132818640582843600*r^8 + 
         201421615637919600*r^9 - 130599276892640325*r^10 + 
         130599276892640325*r^11)*\[Alpha]2^2*\[Omega])/
       (18181355007816000*r^14) + ((-964817118720 - 244919001600*r - 
         453604570496*r^2 - 167065445760*r^3 + 71923853248*r^4 + 
         31504770464*r^5 - 1635419184*r^6 + 91551208224*r^7 - 
         672834737820*r^8 + 819706336260*r^9 - 374733273915*r^10 + 
         374733273915*r^11)*\[Lambda]ev*\[Omega])/(131178607560*r^14) + 
      c^2*(-((7199385819197644800 + 4016323320362357760*r - 
            7269071968202880640*r^2 - 1541316697264099840*r^3 + 
            539346451248809088*r^4 + 1303772265919526800*r^5 + 
            797533977787838896*r^6 + 312325687435027530*r^7 + 
            172703042226833085*r^8 + 78607196148026700*r^9)*\[Alpha]1^2*
           \[Omega])/(9374761175905125000*r^14) - 
        ((-5736957959767507200 - 1429621581599998080*r - 4730417470987571328*
            r^2 - 1757461377470557416*r^3 - 274210039909730580*r^4 + 
           584157717287013940*r^5 + 490296578916481315*r^6 + 
           305783960374218480*r^7 + 137818067452742325*r^8 + 
           59037609194770800*r^9)*\[Alpha]2^2*\[Omega])/(3749904470362050000*
          r^14) - ((5743992683520 + 1149973260800*r + 1459035483936*r^2 + 
           347321877360*r^3 - 32400415368*r^4 - 115435933464*r^5 - 
           80514059736*r^6 - 26247734634*r^7 - 1421990955*r^8 + 
           1635272100*r^9)*\[Lambda]ev*\[Omega])/(9018529269750*r^14)) + 
      c^4*(-((1035712114914135859200 + 954671117879810903040*r - 
            1630634566897319858560*r^2 - 431904525487574095360*r^3 + 
            63262031618512916352*r^4 + 267000401280305657200*r^5 + 
            163637368363079129584*r^6 + 64771946957445636870*r^7 + 
            36670612632830891715*r^8 + 16690927982097669300*r^9)*\[Alpha]1^2*
           \[Omega])/(49764357242096371875000*r^14) - 
        ((-2033007088309105708800 - 455858796435088744320*r - 
           1016447863930920957312*r^2 - 385866607130106752664*r^3 - 
           85035061697562491820*r^4 + 107213602184819037260*r^5 + 
           97386697379880728885*r^6 + 63399801702358729920*r^7 + 
           29263369655798953675*r^8 + 12535652352356333200*r^9)*\[Alpha]2^2*
          \[Omega])/(19905742896838548750000*r^14) - 
        ((122860365788160 + 21678305062400*r + 23699163944288*r^2 + 
           5833270108880*r^3 - 305647856344*r^4 - 1800058511112*r^5 - 
           1310238155688*r^6 - 433897815022*r^7 - 23225852265*r^8 + 
           26709444300*r^9)*\[Lambda]ev*\[Omega])/(3682566118481250*r^14)) + 
      c^6*(-((883398750924933734400 + 15787246700249838535680*r - 
            24431933148370541870720*r^2 - 8187657870122389624320*r^3 - 
            188144855259430505856*r^4 + 3526129802239922784400*r^5 + 
            2164078925598110629248*r^6 + 871962041050287345090*r^7 + 
            512504127946410217605*r^8 + 233270427623639597100*r^9)*
           \[Alpha]1^2*\[Omega])/(30231847024573545914062500*r^14) - 
        ((-16073170734263594515200 - 3287233076337624785280*r - 
           4760257198014338050688*r^2 - 1840388763610968652536*r^3 - 
           576194718200548565980*r^4 + 380561330420711832540*r^5 + 
           405442622248082298765*r^6 + 284382906700595681880*r^7 + 
           136327126541208112575*r^8 + 58398929604391006800*r^9)*\[Alpha]2^2*
          \[Omega])/(4030912936609806121875000*r^14) - 
        ((2387182332165120 + 362896490611200*r + 323489186075936*r^2 + 
           83151345578160*r^3 + 222063199832*r^4 - 23328803431544*r^5 - 
           18207808661736*r^6 - 6175782704034*r^7 - 324601753455*r^8 + 
           373288022100*r^9)*\[Lambda]ev*\[Omega])/(2237158916977359375*
          r^14)) + c^8*(((40176702295844427603763200 + 
           1068479052466608014883840*r - 8008025188370689114917760*r^2 + 
           1764272252331478895229440*r^3 + 2873256057016861140753792*r^4 + 
           2364054410746378331873200*r^5 + 1444435462685176318170064*r^6 + 
           536746504232770925466270*r^7 + 260951926062983313999015*r^8 + 
           118774394317248493515300*r^9)*\[Alpha]1^2*\[Omega])/
         (1259156428573488187320703125000*r^14) + 
        ((32051991054544207814995200 + 4838483635559797160945280*r - 
           7176275569262729328749952*r^2 - 2543493350892963135186744*r^3 + 
           602237586957836216552580*r^4 + 1572104906060681978932060*r^5 + 
           1022741763946806862936585*r^6 + 526153810164948742798320*r^7 + 
           208241208054894983612175*r^8 + 89205017067936096037200*r^9)*
          \[Alpha]2^2*\[Omega])/(503662571429395274928281250000*r^14) + 
        ((-519921802242984960 + 14733967023193600*r + 144744267102456672*
            r^2 + 29776281578928720*r^3 - 9339342045482136*r^4 - 
           12975908297542728*r^5 - 7311003935395272*r^6 - 2166599952038718*
            r^7 - 126388753702785*r^8 + 145345511486700*r^9)*\[Lambda]ev*
          \[Omega])/(71253511505728896093750*r^14)) + 
      c^10*(((106656006812492933255667916800 + 55872671001054939524283356160*
            r - 102929558378866631811441114240*r^2 - 
           23165476692089017657455101440*r^3 + 6676148089761842196000455808*
            r^4 + 17918289176393014209955518800*r^5 + 
           10982152533558039318507807136*r^6 + 4309630753672507066790606730*
            r^7 + 2394033279043346551297187985*r^8 + 
           1089663743754392538333224700*r^9)*\[Alpha]1^2*\[Omega])/
         (60308346443551027971881176757812500*r^14) + 
        ((-79998722612214417353668435200 - 20843524926452622852636017280*r - 
           66544631418671856811391307648*r^2 - 25169817437854046778533952456*
            r^3 - 4311694555777601419497339780*r^4 + 
           7856362016676635091259625540*r^5 + 6710146767119016948444170915*
            r^6 + 4219165524498040883823406680*r^7 + 
           1910452969913244972717502825*r^8 + 818387443006356635631722800*
            r^9)*\[Alpha]2^2*\[Omega])/(24123338577420411188752470703125000*
          r^14) + ((4310979615402764129280 + 871897307139912435200*r + 
           1078180454778973854304*r^2 + 260361327256352833040*r^3 - 
           20695371694451877752*r^4 - 83436402288629285096*r^5 - 
           58699492534958460504*r^6 - 19195603866433469926*r^7 - 
           1037464937951071245*r^8 + 1193071912162491900*r^9)*\[Lambda]ev*
          \[Omega])/(3053509857651757068017578125*r^14)) + 
      c^12*(((221956242120879179063349840076800 + 
           291414294804935027992885859036160*r - 
           483954952514797981648721640058240*r^2 - 
           140317863420065338090797265405440*r^3 + 
           10662783050820521145891690331008*r^4 + 
           75697001677394580785591927298800*r^5 + 
           46435793760185309181157871047536*r^6 + 
           18487063266874374225935094970230*r^7 + 
           10597145279125676716945689578235*r^8 + 
           4823376976019135458093133279700*r^9)*\[Alpha]1^2*\[Omega])/
         (5984095675861350750509909763793945312500*r^14) + 
        ((-237349466937711645799729219718400 - 
           51583601986837507522172695301760*r - 
           98434226259878797043065513791616*r^2 - 
           37741768033485838387192090250952*r^3 - 
           9510955028869658622554145456260*r^4 + 
           9492144024488678105625916782180*r^5 + 
           9046353337261935735222815669055*r^6 + 
           6031020070491545444855592490560*r^7 + 
           2818861910891758692783141113025*r^8 + 
           1207525768900491518222915847600*r^9)*\[Alpha]2^2*\[Omega])/
         (797879423448180100067987968505859375000*r^14) + 
        ((518684104349470251778360320 + 87024459620078397535372800*r + 
           88697299624176316392446176*r^2 + 22196130703402283281919760*r^3 - 
           719235159685654005762488*r^4 - 6596712507646608107597224*r^5 - 
           4912886334833389546763976*r^6 - 1640122531729584043058694*r^7 - 
           87254078106774464829405*r^8 + 100341116121395514311100*r^9)*
          \[Lambda]ev*\[Omega])/(5756705796884416306406839599609375*r^14)) + 
      c^14*(((-398700277367158952156097202380595200 + 
           263144357856123417220728401183093760*r - 
           342170062470716188175065699599936640*r^2 - 
           161502936462043158256324114560355840*r^3 - 
           33579001693442013207762224070256512*r^4 + 
           36565438189751025941965436119166800*r^5 + 
           22519964265017769919752621196069696*r^6 + 
           9549682867953285833578898229313530*r^7 + 
           6186241847654223338687077738143585*r^8 + 
           2815718357172820145654783848736700*r^9)*\[Alpha]1^2*\[Omega])/
         (290752248650913379590400240648338317871093750*r^14) + 
        ((-1170878125982959457549773877467987200 - 
           222118790609121075712679193099070080*r - 
           173894032632072844796790113212345728*r^2 - 
           69866692739931400005039892224630216*r^3 - 
           36556754881273427018002028202632580*r^4 + 
           3347155290581473403152211004711940*r^5 + 
           10439962244821425719056374177070315*r^6 + 
           9333251152992093280394394202521480*r^7 + 
           4936658238591938897016838221264825*r^8 + 
           2114733613704704337398626180810800*r^9)*\[Alpha]2^2*\[Omega])/
         (116300899460365351836160096259335327148437500*r^14) + 
        (2*(48618929495292393477577559040 + 6127515083500291597581785600*r + 
           3660104647502169018199104672*r^2 + 1044571005795370525178580720*
            r^3 + 133188122568567996947487864*r^4 - 
           228041484360813616082555928*r^5 - 216733764019948651704331272*
            r^6 - 77818520478362587387396218*r^7 - 3918143955428262143164035*
            r^8 + 4505817334186545957461700*r^9)*\[Lambda]ev*\[Omega])/
         (43031375831711011890391126007080078125*r^14))) + 
    \[Chi]^9*(-((-4065968876784933888000 - 1353062480728400386560*r - 
          2281133680383599758080*r^2 - 1200228042682397568896*r^3 + 
          3093210987059982119552*r^4 + 2148643715654295175056*r^5 + 
          2255250529860045612752*r^6 + 245478454927566706560*r^7 + 
          821246340505333593708*r^8 - 1547055790036536347568*r^9 + 
          2089635685289962777968*r^10 - 1155035627846478287910*r^11 - 
          820521391008691847475*r^12 + 820521391008691847475*r^13)*
         \[Alpha]1^2*\[Omega])/(214494535704709260000*r^16) - 
      ((27017440455957336000 + 7084889789923249920*r + 3511663147748125440*
          r^2 - 385028430175807488*r^3 + 39905583349892791776*r^4 + 
         28327332658755620544*r^5 + 38853900653603762320*r^6 + 
         10040825655259479520*r^7 + 5465603929386018627*r^8 + 
         14248460861562679356*r^9 - 27011670577286420256*r^10 + 
         38809207944447903270*r^11 - 23819890466733322500*r^12 + 
         23819890466733322500*r^13)*\[Alpha]2^2*\[Omega])/
       (2999923576289640000*r^16) + ((222209054144000 + 47634896207360*r + 
         108139011052800*r^2 + 31837908503296*r^3 - 9725665526176*r^4 - 
         1437274592736*r^5 + 18046122014800*r^6 + 6590089257840*r^7 - 
         23769059036184*r^8 + 97582103827824*r^9 - 160917433394256*r^10 + 
         180454471086120*r^11 - 73179703622025*r^12 + 73179703622025*r^13)*
        \[Lambda]ev*\[Omega])/(28859293663200*r^16) + 
      c^2*(-((-21945644895931029504000 - 7835009554716222574080*r - 
            544676407300444285440*r^2 - 2721354900336905090048*r^3 - 
            6214583116326012377824*r^4 + 899923492965789462488*r^5 + 
            1807061957874443948756*r^6 + 1653435151046841205940*r^7 + 
            1103462027186844568529*r^8 + 438238621223476244886*r^9 + 
            186026928683178692109*r^10 + 83073900589982747445*r^11)*
           \[Alpha]1^2*\[Omega])/(17427681026007627375000*r^16) - 
        ((219993189828189313536000 + 49733698146183691960320*r + 
           116933775666415564496640*r^2 + 31276261746786499736832*r^3 - 
           74595701896109557704464*r^4 - 22143515089007274039416*r^5 + 
           6299205191173481087020*r^6 + 19018679193645195011220*r^7 + 
           14591531554299273553122*r^8 + 8649486759508260045666*r^9 + 
           3358230270886853020659*r^10 + 1439535779462271961470*r^11)*
          \[Alpha]2^2*\[Omega])/(139421448208061019000000*r^16) - 
        ((-883933645056000 - 156791296023040*r - 310405899820800*r^2 - 
           67674755474624*r^3 + 63769431468144*r^4 + 9628704715584*r^5 - 
           9939160912200*r^6 - 10765236899560*r^7 - 5644866638554*r^8 - 
           1283613480006*r^9 + 254758192689*r^10 + 266386865745*r^11)*
          \[Lambda]ev*\[Omega])/(1172408805067500*r^16)) + 
      c^4*(-((-377764559186232379392000 - 156666266877637321136640*r + 
            65255657944464383316480*r^2 - 38881852057094792797184*r^3 - 
            109870219448720226892192*r^4 + 5517609851343121596104*r^5 + 
            25514428413276674120348*r^6 + 26459733507888778801020*r^7 + 
            17841636481126839755907*r^8 + 7105894896269037934338*r^9 + 
            3038439835158585304447*r^10 + 1356873709636384874935*r^11)*
           \[Alpha]1^2*\[Omega])/(7116303085619781178125000*r^16) - 
        ((6216179953669096739328000 + 1265394512120541941698560*r + 
           2840164682880596852901120*r^2 + 707486209937963821913856*r^3 - 
           1249934645148020717659312*r^4 - 461187373106059682292328*r^5 + 
           41639329219453013018660*r^6 + 282863287065682601443260*r^7 + 
           229462663013359717555926*r^8 + 139246001408808206107078*r^9 + 
           54851094424485266004097*r^10 + 23512417731217108704010*r^11)*
          \[Alpha]2^2*\[Omega])/(56930424684958249425000000*r^16) - 
        ((-20271642978048000 - 3198731823992320*r - 5963821280390400*r^2 - 
           1171802694307392*r^3 + 1124061940233552*r^4 + 217054668907072*
            r^5 - 143028870320600*r^6 - 174837044935480*r^7 - 
           93592125554382*r^8 - 21537395796098*r^9 + 4161050480587*r^10 + 
           4350985473835*r^11)*\[Lambda]ev*\[Omega])/(478733595402562500*
          r^16)) + c^6*(-((-5242082651615735912448000 - 
            2870340781781229662062080*r + 2545745683356163981647360*r^2 - 
            384763295679306161271808*r^3 - 1700673675480835701010784*r^4 - 
            119507253765201762947592*r^5 + 271159495865592530408356*r^6 + 
            358182544701816338325540*r^7 + 245441522550721671228969*r^8 + 
            98191033501311707730966*r^9 + 42464874356678335989609*r^10 + 
            18963505852858788984945*r^11)*\[Alpha]1^2*\[Omega])/
         (4323154124514017065710937500*r^16) - 
        ((155241531977357308234752000 + 28640607101007607874488320*r + 
           59474500130558364490679040*r^2 + 14120760433678374905839872*r^3 - 
           17955094903717877952886224*r^4 - 8482020886474914683391096*r^5 - 
           705565196468322305757380*r^6 + 3359912882488373416491220*r^7 + 
           3015980465227639261817562*r^8 + 1902383028126833782465746*r^9 + 
           766592382745171630443159*r^10 + 328606758384524081386470*r^11)*
          \[Alpha]2^2*\[Omega])/(34585232996112136525687500000*r^16) - 
        ((-424868988997376000 - 58563655532157440*r - 102080335006406400*
            r^2 - 17761776854106304*r^3 + 17445766986208624*r^4 + 
           4311497613204864*r^5 - 1580399427891400*r^6 - 2420897813217960*
            r^7 - 1338029145785754*r^8 - 313318413305406*r^9 + 
           58154347440189*r^10 + 60808856353245*r^11)*\[Lambda]ev*\[Omega])/
         (290830659207056718750*r^16)) + 
      c^8*(((-376426726634102087358277632000 + 58557659771340862778341301760*
            r - 396317424850573508039015032320*r^2 - 
           79943436063618024277480991744*r^3 - 50166781490941905433190896672*
            r^4 + 58871348746786040233604165864*r^5 + 
           45461025324506023556399041868*r^6 + 25973487306986223984521251820*
            r^7 + 16440612335756111901920615687*r^8 + 
           6427282076675548438992761658*r^9 + 2616244646718900053628691227*
            r^10 + 1168334333309096595136406835*r^11)*\[Alpha]1^2*\[Omega])/
         (21787183683607066105210126171875000*r^16) + 
        ((-1317408972547106542433121792000 - 183734511872249534584596848640*
            r - 270639849066258208700125697280*r^2 - 
           50166018428798205075649054464*r^3 - 86872048029352446410046305872*
            r^4 + 14216393329451448624246443432*r^5 + 
           35307135690978005852912242460*r^6 + 36977183182060551848685657060*
            r^7 + 22747065564402558421593509706*r^8 + 
           11994935081247283670541403818*r^9 + 4293587556895344626274393807*
            r^10 + 1840485140041517189886668310*r^11)*\[Alpha]2^2*\[Omega])/
         (15845224497168775349243728125000000*r^16) + 
        ((1344222169247037696000 + 62495347144619952640*r - 
           1272275445903571200*r^2 - 37267885863509713216*r^3 + 
           28944940351936858896*r^4 - 9685118302640238144*r^5 - 
           14042719045952407800*r^6 - 9227158993586398040*r^7 - 
           4254042481907488886*r^8 - 891192766175558154*r^9 + 
           210756886760925351*r^10 + 220377079558552455*r^11)*\[Lambda]ev*
          \[Omega])/(86216748921931964273437500*r^16)) + 
      c^10*(((-25869957802629580580984322048000 - 
           8411997061506081258184641154560*r + 228278314443665646532736017920*
            r^2 - 2996898832416110917346823668736*r^3 - 
           6799725782741301500739415654368*r^4 + 
           836701438974954140507039374616*r^5 + 
           1872121534720523200125998865492*r^6 + 
           1755382573157868768479483522580*r^7 + 
           1174306690956004445588209551453*r^8 + 
           466633106326102901868236944302*r^9 + 
           198363909394526158531881907813*r^10 + 
           88583216453281671890071052365*r^11)*\[Alpha]1^2*\[Omega])/
         (8624093541427796999979008276367187500*r^16) + 
        ((212320935130191451884235948032000 + 
           53518746474122945895781607946240*r + 
           138118792321795149259950231156480*r^2 + 
           36062727149292670356071437319424*r^3 - 
           80770748080557398062076157512848*r^4 - 
           25362024089278552650206015687512*r^5 + 
           5788503921364828319748023176140*r^6 + 
           19900987935857188479271837717540*r^7 + 
           15445206951560056387295594595954*r^8 + 
           9197014060814132088972050200762*r^9 + 
           3580942231835013260348633355163*r^10 + 
           1535003275863111468741472011790*r^11)*\[Alpha]2^2*\[Omega])/
         (68992748331422375999832066210937500000*r^16) + 
        ((-49692468230046887168000 - 9223058301179949381120*r - 
           18164430872464302854400*r^2 - 3858391258274297111872*r^3 + 
           3643706344683133180432*r^4 + 583130733443205962752*r^5 - 
           545345614202727540600*r^6 - 603766217891626502680*r^7 - 
           317743848888409027062*r^8 - 72425918401786391618*r^9 + 
           14297542667271176467*r^10 + 14950167210674469235*r^11)*\[Lambda]ev*
          \[Omega])/(30535098576517570680175781250*r^16)) + 
      c^12*(((-436125721694903032840355474403342336000 - 
           192502464523956824025844249484137182720*r + 
           116774980012255054642609096231747223040*r^2 - 
           40184832954659421814472497679693612032*r^3 - 
           128181681098902012726681278873146981216*r^4 + 
           874223263609768992619753001826031992*r^5 + 
           26339822030702138634979379187409224004*r^6 + 
           29404941865106577247288369841922671460*r^7 + 
           19935578162721119829984150718439711061*r^8 + 
           7951659158454804702333388427927820174*r^9 + 
           3412996984513411026811396855781524281*r^10 + 
           1524139403969077152365622695609933505*r^11)*\[Alpha]1^2*\[Omega])/
         (3326205724566449062514178753016990356445312500*r^16) + 
        ((8518701275757317633088494120255553024000 + 
           1689889173778634188473736146385488506880*r + 
           3733668423194489178750546161989059797760*r^2 + 
           911183226203707776778214986519865925888*r^3 - 
           1420935260341191414635045470582498208976*r^4 - 
           575258730047598492961138621732531081944*r^5 + 
           11357013232836698555646094531326877180*r^6 + 
           301626408459647867649609359483060594980*r^7 + 
           252600573222087293836143160731229425498*r^8 + 
           155232973257048403336314263910492553194*r^9 + 
           61612745364187113928234013158833516231*r^10 + 
           26410860562942584914835884153141452230*r^11)*\[Alpha]2^2*\[Omega])/
         (26609645796531592500113430024135922851562500000*r^16) + 
        ((-1138991670042188334992021248000 - 172570322799569483444938616320*
            r - 313905272042753911503632006400*r^2 - 
           58946287508319379376136176192*r^3 + 56965211676221025319337590352*
            r^4 + 12107971119431413941676471872*r^5 - 
           6497105001294717024024032600*r^6 - 8513310328495757660507319480*
            r^7 - 4606010695381819374462830382*r^8 - 
           1066277521436241434183416098*r^9 + 203217175992478215555574587*
            r^10 + 212493211726744035996743835*r^11)*\[Lambda]ev*\[Omega])/
         (9728832796734663557827558923339843750*r^16)) + 
      c^14*(((-60481781020275100946528375465883648000 - 
           54833533846922230066974469111358492160*r + 
           78743974762544697649234311100183365120*r^2 + 
           148521768157620026907037989409659904*r^3 - 
           25312293954249672177324251857537236448*r^4 - 
           7200765557031873117979395039199896424*r^5 + 
           772199614421468609470844953997193812*r^6 + 
           3983631043864738250869316985282807380*r^7 + 
           2848007674449096117875091586931598533*r^8 + 
           1152399000074866855856987840832458622*r^9 + 
           512577301285914996439457488023250293*r^10 + 
           228901246035344326197616670502732765*r^11)*\[Alpha]1^2*\[Omega])/
         (41577571557080613281427234412712379455566406250*r^16) + 
        ((3921663592375304023191759579007276032000 + 
           671229908424012642663223117033798256640*r + 
           1296645745526835955366286741391070529280*r^2 + 
           294486138680684622557053687664556305664*r^3 - 
           230262572762238334137839231695599459728*r^4 - 
           161672194993405518866914541390164481432*r^5 - 
           46132528123955193157373843195139961460*r^6 + 
           23184872152382163987455974529604935940*r^7 + 
           30808135353465476507450726942041142994*r^8 + 
           21682131451955246674052374827113276682*r^9 + 
           9253244256262894826160756032364053643*r^10 + 
           3966486842332138965309730569490190190*r^11)*\[Alpha]2^2*\[Omega])/
         (332620572456644906251417875301699035644531250000*r^16) + 
        ((-9336145233535196213273402112000 - 1113483768880378353632572142080*
            r - 1779164308351011252814601337600*r^2 - 
           254803469691507793745340237248*r^3 + 
           261308113673223432046450938288*r^4 + 89460041954173142458280343168*
            r^5 - 6799950862043286241817951400*r^6 - 
           28554935408988059061330586120*r^7 - 17029965270145627121950803058*
            r^8 - 4142848035763890101289313062*r^9 + 
           701958946553379331856992953*r^10 + 734000511152514139240571865*
            r^11)*\[Lambda]ev*\[Omega])/
         (2797039429061215772875423190460205078125*r^16))) + 
    \[Chi]^11*(-((2521378548619454060535398400 + 688896878520775368563159040*
           r + 1290342010309379025959699200*r^2 + 510175624904461677443806720*
           r^3 + 258877884820423576550252032*r^4 + 
          279064334569053479885812608*r^5 + 1867389528136542395114971296*
           r^6 + 872964402237571016571305536*r^7 + 
          961940694261219964563738752*r^8 + 6664229255796435034734880*r^9 + 
          1154828129549694478886595588*r^10 - 1119696155871412196036379420*
           r^11 + 728896010021327751516819906*r^12 - 
          19883873915933378735704320*r^13 - 816633108360028871267981625*
           r^14 + 816633108360028871267981625*r^15)*\[Alpha]1^2*\[Omega])/
       (130353477216608730324240000*r^18) - 
      ((-1729122634950929594875699200 - 399625113771188942203607040*r - 
         541898692959930770783334400*r^2 - 147846276217766574735400960*r^3 + 
         557918017988700150223507968*r^4 + 400938610025997272492024832*r^5 + 
         2134118177578701446164639360*r^6 + 1135285047508928504133563904*
          r^7 + 1512980326370443440962932480*r^8 + 
         431570552532730167232987168*r^9 - 325519075783889997050969928*r^10 + 
         1487064290259941952459460560*r^11 - 1701747019359778021166431896*
          r^12 + 2370044571006622311543661920*r^13 - 
         1410901369139056263937793325*r^14 + 1410901369139056263937793325*
          r^15)*\[Alpha]2^2*\[Omega])/(160435048881979975783680000*r^18) + 
      ((-5360535923654912000 - 994049757680179200*r - 2644889255584773120*
          r^2 - 645885904021370880*r^3 + 240279913839797888*r^4 + 
         29698845440463744*r^5 - 99607728975952704*r^6 - 
         11683260117825920*r^7 + 260347973954262480*r^8 + 
         338458143475431408*r^9 - 2086656969117737016*r^10 + 
         3588815553358731696*r^11 - 3735582763826954040*r^12 + 
         4077857732750501700*r^13 - 1582991446868456625*r^14 + 
         1582991446868456625*r^15)*\[Lambda]ev*\[Omega])/
       (674557130083636800*r^18) + 
      c^2*(-((1313020967337126382041907200 + 360258610965284866520125440*r + 
            328897867771031831318323200*r^2 + 170362662855036307348555520*
             r^3 - 242568594475325396685821568*r^4 - 
            115014362901408853556353792*r^5 - 148593629849833893016527664*
             r^6 + 74274934172518649704998136*r^7 + 
            80483113053597959841447012*r^8 + 59627888429394496188106740*r^9 + 
            38493255972018453785760438*r^10 + 14588756402488713233504430*
             r^11 + 5007533861855844942003381*r^12 + 
            2201796122578814411479830*r^13)*\[Alpha]1^2*\[Omega])/
         (814709232603804564526500000*r^18) + 
        ((43632813149277244033094553600 + 8847783961500551642676541440*r + 
           20415185429490217667459558400*r^2 + 5001624858022955596529455360*
            r^3 + 2101886992897470869141064832*r^4 + 
           1771931691772277270885671168*r^5 + 9585711905268139997686146240*
            r^6 + 1017056583298122330225428096*r^7 - 
           2121989238771859060248342880*r^8 - 3133849090806683688192727168*
            r^9 - 2159408212890529091273826472*r^10 - 
           1237493390244439568486098710*r^11 - 435293259470628993120665979*
            r^12 - 186640516233663236708033070*r^13)*\[Alpha]2^2*\[Omega])/
         (26070695443321746064848000000*r^18) + 
        ((-14235814989005209600 - 2255133425249689600*r - 5721671981874580480*
            r^2 - 1112312036838437120*r^3 + 946838663261140352*r^4 + 
           200913605465106176*r^5 - 561632117979388416*r^6 + 
           1173714102042720*r^7 + 141590807002739120*r^8 + 
           105344473956317232*r^9 + 43329313376599536*r^10 + 
           5130083066027634*r^11 - 4816201651796535*r^12 - 
           3421125379621950*r^13)*\[Lambda]ev*\[Omega])/(16863928252090920000*
          r^18)) + c^4*(-((451356081957356625023617843200 + 
            130747757434761610177156362240*r + 58203089129694365972763648000*
             r^2 + 51911144531453309049549118720*r^3 - 
            45854752482818060001721726848*r^4 - 37856393218247389709653190912*
             r^5 - 47984545556009369407703564304*r^6 + 
            16368754935812104334680069096*r^7 + 20564163141064572279240512332*
             r^8 + 16509218055213385006889517340*r^9 + 
            10724898962935079681921252818*r^10 + 4056572327770494401202645130*
             r^11 + 1390425235641972945562938791*r^12 + 
            611365390036050801587566130*r^13)*\[Alpha]1^2*\[Omega])/
         (5655439922991410018754787500000*r^18) - 
        ((-21211811198783618750861645721600 - 3911500703248663798074091530240*
            r - 9431335375826187257587548595200*r^2 - 
           2084140194217203358637049608960*r^3 + 
           773937053728704724968058488448*r^4 - 
           252827560583319056565051259648*r^5 - 
           2862562522791972896922770879040*r^6 - 
           530748725731332356559202038656*r^7 + 
           456409136969689530833232923680*r^8 + 
           817171555709748854019688312448*r^9 + 
           584908994722837260976744891192*r^10 + 
           340246122510837934739137927410*r^11 + 
           120866428379677983756504920169*r^12 + 
           51823850007547158725930515770*r^13)*\[Alpha]2^2*\[Omega])/
         (180974077535725120600153200000000*r^18) - 
        ((343339562747249868800 + 48926454955311718400*r + 
           121957989525855831040*r^2 + 21069807660903688960*r^3 - 
           21621204914404902016*r^4 - 3444852948360523008*r^5 + 
           10022002796394249728*r^6 + 450080217854863840*r^7 - 
           2213133481703746960*r^8 - 1739388620423261456*r^9 - 
           723960847941419088*r^10 - 88892907799718022*r^11 + 
           78664626979343405*r^12 + 55878381200491850*r^13)*\[Lambda]ev*
          \[Omega])/(6886104036270459000000*r^18)) + 
      c^6*(-((8025932646672600238764337152000 + 
            2564325395586692447933029847040*r - 
            113885416326625799409322926080*r^2 + 
            822430558409556960891524842240*r^3 - 
            155353584944542506624895054976*r^4 - 
            639064617893175015823557713664*r^5 - 
            810242823634123914397678994928*r^6 + 
            136581470760166185529234048312*r^7 + 
            248816288629904458615334890004*r^8 + 
            229687894610487280731061751860*r^9 + 
            150678365557248518136846566526*r^10 + 
            56818261543108015562804283870*r^11 + 
            19432417996458223003572574977*r^12 + 8544370098592895525712682110*
             r^13)*\[Alpha]1^2*\[Omega])/(3435679753217281586393533406250000*
          r^18) - ((-543704147229555819048269984256000 - 
           91306734230476841789791770531840*r - 
           222683841081373877424447957048320*r^2 - 
           45094050225517761995961224510720*r^3 + 
           40734262699242994213981510382976*r^4 + 
           2468964252347711665520799001344*r^5 - 
           43910669284556615696129711131840*r^6 - 
           12610902154132901357348840303232*r^7 + 
           3556326297611618119857172926560*r^8 + 
           10285143860201085560415344427776*r^9 + 
           7858274742696839206461015396744*r^10 + 
           4682768840351758946475188710110*r^11 + 
           1689214851547521802667442604143*r^12 + 
           724283974224216598668709787190*r^13)*\[Alpha]2^2*\[Omega])/
         (109941752102953010764593069000000000*r^18) - 
        ((7592192027159490150400 + 959066711131334615040*r + 
           2356033927198236687360*r^2 + 354608045186826251520*r^3 - 
           439456445233340804992*r^4 - 53612438384576484096*r^5 + 
           158016357076813779456*r^6 + 16452537736125778720*r^7 - 
           28747506372116206320*r^8 - 24705093258453989232*r^9 - 
           10467980411506303536*r^10 - 1352241600456902634*r^11 + 
           1099407486151009035*r^12 + 780949620748246950*r^13)*\[Lambda]ev*
          \[Omega])/(4183308202034303842500000*r^18)) + 
      c^8*(((-3827737715056763248155263463014400 - 
           5739593988416775826764456424673280*r + 
           18946421162654578256987704928870400*r^2 + 
           1089818601407676208777201142370560*r^3 - 
           10287261407885163711267825842642304*r^4 - 
           211737516937150216836443423800576*r^5 - 
           189577813864098019115162090150992*r^6 + 
           2326252745970375090443719101416008*r^7 + 
           1668007840365962129073063276994236*r^8 + 
           853193791157436213034772580525420*r^9 + 
           530430709626143031488936196280314*r^10 + 
           203453005123443084600497989926690*r^11 + 
           70424931229478572617920883384243*r^12 + 
           30965609977219047250348563902490*r^13)*\[Alpha]1^2*\[Omega])/
         (1018507262841263126286362978282812500000*r^18) + 
        ((3209238008838509026334174035123507200 + 
           420949821059951641852408717776353280*r + 
           1037129716422995707741021914785664000*r^2 + 
           157395773936188453107969504755697920*r^3 - 
           448465669118986771495644096854144896*r^4 - 
           113670735109413244304100558271170304*r^5 - 
           83508326901245312942711799426381120*r^6 + 
           56642402019954977971928969614314112*r^7 + 
           68714147002694065673419546894452640*r^8 + 
           59776313916874680612397864114463104*r^9 + 
           34755057277656396367359859512203416*r^10 + 
           18408537605012223316266413551640730*r^11 + 
           6121875300013122209729762167719837*r^12 + 
           2624874016432263008917709398326210*r^13)*\[Alpha]2^2*\[Omega])/
         (32592232410920420041163615305050000000000*r^18) + 
        ((-29963260430853861753241600 - 2034834202284505904128000*r - 
           4541618446778002798996480*r^2 + 103996904814184662542080*r^3 + 
           1151333310648158114460032*r^4 - 77230779455283216457984*r^5 + 
           218045681041863597970944*r^6 - 142217556310974536990880*r^7 - 
           147665817035249844752080*r^8 - 81722852861671870686288*r^9 - 
           30993541257919424993424*r^10 - 2720654752653175020606*r^11 + 
           3984357305378591206065*r^12 + 2830235709467896780050*r^13)*
          \[Lambda]ev*\[Omega])/(1240141716493069374109125000000*r^18)) + 
      c^10*(((256997162078099731993923488577020313600 + 
           65105417670577831253061536408624517120*r + 
           64563693431107891322025497385375948800*r^2 + 
           31504121596575066710525164089098940160*r^3 - 
           41920041076636917244475296980658044544*r^4 - 
           22259165805583334186936570423953697536*r^5 - 
           27868084988345068425373847514910472112*r^6 + 
           12864790048671169956198940598007081688*r^7 + 
           14283394755069276047150871116564213796*r^8 + 
           10740257280154547113322985419376405220*r^9 + 
           6941463944118979986458782145341512854*r^10 + 
           2629743952184973990439955246004286790*r^11 + 
           902396583385937288210397996005618773*r^12 + 
           396780801316671047860512886698130390*r^13)*\[Alpha]1^2*\[Omega])/
         (68133892103818664552198156734710644531250000*r^18) + 
        ((-500828436014380044062884528122059673600 - 
           118348837277238186679111164900677130240*r - 
           287476307576655409170727728481114700800*r^2 - 
           72943095231159589187639259588104725760*r^3 - 
           17913017820013086067412358468146384512*r^4 - 
           25011669598245380845461453737789689088*r^5 - 
           136273227133453800707940254708309455040*r^6 - 
           17067899905392763597274069852933278336*r^7 + 
           27980519778014741236028725023303082080*r^8 + 
           42900646115243176191997979467658943488*r^9 + 
           29789586601052492138997324963509636552*r^10 + 
           17121216891376592723680422318254888910*r^11 + 
           6034094917373857426919949778239823239*r^12 + 
           2587236456983478752545131353774328870*r^13)*\[Alpha]2^2*\[Omega])/
         (167714195947861328128487770423903125000000000*r^18) + 
        ((130436012870325556668885811200 + 22263226656922875273544294400*r + 
           56100951460287925642190709760*r^2 + 10982490437700777704285059840*
            r^3 - 9500688637466220861489294464*r^4 - 
           1847311306958623759196927232*r^5 + 5437120791200727167524224512*
            r^6 + 40411158300089486868040160*r^7 - 
           1333109363721795148260637840*r^8 - 1001634900937817792455441424*
            r^9 - 412820661958473017063395152*r^10 - 
           49240420674949825800088038*r^11 + 45679843668156248773467245*
            r^12 + 32448075020280405644808650*r^13)*\[Lambda]ev*\[Omega])/
         (74227648989262256496156585937500000*r^18)) + 
      c^12*(((32955877445692909022697546013360141235404800 + 
           9675970870615459598543941863929139785256960*r + 
           2660243593563878124053270231333795764428800*r^2 + 
           3595549715209339318373882479002397077543680*r^3 - 
           2286368055807361476102452559866153125059712*r^4 - 
           2698778438739899983151102271628987016310528*r^5 - 
           3398781898229045906525024602554005254417776*r^6 + 
           936067340835421360966256130017908330174424*r^7 + 
           1297805429035224129461691819115304709303508*r^8 + 
           1089217368179377274016719845617084855638660*r^9 + 
           709896798539217507503213377877350712968542*r^10 + 
           268234303850518582348454870791270346640870*r^11 + 
           91872171901896290468693415922787190168129*r^12 + 
           40395890960889287724843885134839906729470*r^13)*\[Alpha]1^2*
          \[Omega])/(155493465212032360774412828346038265183105468750000*
          r^18) + ((-1706752718321791285910850582108573459200102400 - 
           309055255266058849462347652208630568969000960*r - 
           755381333288887071145418871905390138607385600*r^2 - 
           161888596830484393421105980120375602051370240*r^3 + 
           97877555055580052105593276947890375449802112*r^4 - 
           8205246835041097167525538581684314125946112*r^5 - 
           195865930436567867032133533480494317275444160*r^6 - 
           43506065546017050563414137559898312708776064*r^7 + 
           25631528327987273036243331890884866948701920*r^8 + 
           52185872711662695540362612049322771651530112*r^9 + 
           38146078510395434983308011105415352120560648*r^10 + 
           22366784012888552323463331565338843036675390*r^11 + 
           7986233995630168409820934575742284930168111*r^12 + 
           3424254346414522092244072138141508391816630*r^13)*\[Alpha]2^2*
          \[Omega])/(4975790886785035544781210507073224485859375000000000*
          r^18) + ((19571908830231146053752548017356800 + 
           2703001686555308305336135985356800*r + 
           6687595363923995482361630470947840*r^2 + 
           1102269358309076559058962313992960*r^3 - 
           1212412342345083142620009551244416*r^4 - 
           172775626655111917296455350910208*r^5 + 
           510823042676572083292675561840128*r^6 + 
           33842980597981385143194812342240*r^7 - 
           105563895658647641643556284258960*r^8 - 
           85420117152268458745235369853456*r^9 - 
           35767033082607525623666368715088*r^10 - 
           4470158065168254664555009682022*r^11 + 
           3841819131929572481500360953405*r^12 + 
           2728985596202914578568380191850*r^13)*\[Lambda]ev*\[Omega])/
         (139939530948231400615791607553320312500000*r^18)) + 
      c^14*(((8630152196175286750233809008744216194662400 + 
           3107110621461010509773354877686034699079680*r - 
           1726562950253776050796903219793632048128000*r^2 + 
           750441265786726117917303485574931528759040*r^3 + 
           731559624362596766611714454885358921108864*r^4 - 
           639548937784795062831573259225837292733184*r^5 - 
           814853247357170390186370812032692883847728*r^6 - 
           62065454298294453577001780895867567301928*r^7 + 
           110109650034141036023421469679755758701124*r^8 + 
           161284183682382120847885545169493596201380*r^9 + 
           108346384407047142791326295751942241273926*r^10 + 
           40556957131463001601746293643121659755910*r^11 + 
           13797723862760309276772251890786082521437*r^12 + 
           6066813673064162791156743955628396819910*r^13)*\[Alpha]1^2*
          \[Omega])/(1943668315150404509680160354325478314788818359375000*
          r^18) + ((-823324354577873768413649952078231056538931200 - 
           129171231409712926149178062428511210343495680*r - 
           316942014939623328785490543229541978065382400*r^2 - 
           59769807088170202062050447905864306077886720*r^3 + 
           80645176924363804885760872909584610784702336*r^4 + 
           12286140366409264869942634937038852399595264*r^5 - 
           37815805448674141426791462053173063056377280*r^6 - 
           17873098100848217832425190879277218323748992*r^7 - 
           2332300662551351839458528576196496346302240*r^8 + 
           5346470118255504536010330863999203102510336*r^9 + 
           5034295154207935088019572795461962693463144*r^10 + 
           3199999543385370147601813405867894394712870*r^11 + 
           1199404009875373021377076156691911054835283*r^12 + 
           514267976141197076669720699266950897663390*r^13)*\[Alpha]2^2*
          \[Omega])/(62197386084812944309765131338415306073242187500000000*
          r^18) + ((175018434244893720104668345408307200 + 
           19701729086018256378108118846873600*r + 
           47675283680848801193455711635573760*r^2 + 
           6034386875898575788894248098474240*r^3 - 
           9345183977303125051731548852664704*r^4 - 
           814612334554378363050771665860352*r^5 + 
           2432198954354492947703099443948032*r^6 + 
           496625272104409713296985272652960*r^7 - 
           282876246149338275554508776456240*r^8 - 
           309768279509795651054405642726064*r^9 - 
           136612284894033475078355653045872*r^10 - 
           19542833216806871043568761613218*r^11 + 
           13270528426188340516908895891695*r^12 + 
           9426545000019329985767749935150*r^13)*\[Lambda]ev*\[Omega])/
         (40232615147616527677040087171579589843750000*r^18))) + 
    \[Chi]^13*(-((-1398557166170825565240105369600 - 
          323396032738969542578120294400*r - 696565660749838316254213107712*
           r^2 - 220311694854795228892564955136*r^3 + 
          41028459732311251692452617216*r^4 - 8354047167562196567633840128*
           r^5 + 392544733435468022086720067584*r^6 + 
          314589243081073249038454059008*r^7 + 886831151538408434311973836544*
           r^8 + 348412742045048717486212031360*r^9 + 
          501873373980355973657980634144*r^10 - 
          196582885980748652852403961024*r^11 + 
          730814347472486897952233077176*r^12 - 
          482226351783690288108714075696*r^13 + 72718505676867857557128726348*
           r^14 + 350930585663588996330874969360*r^15 - 
          586279238643874059426488721375*r^16 + 
          586279238643874059426488721375*r^17)*\[Alpha]1^2*\[Omega])/
       (70912291605835149296386560000*r^20) - 
      ((861349982535271442576563200000 + 174645307380491310379413196800*r + 
         327593196154575325356952041472*r^2 + 84501558215884423237681913856*
          r^3 - 81832507313492336876107553536*r^4 - 
         32019522973867637035592912896*r^5 + 459219955971895120595813138688*
          r^6 + 329615212094395896552807344128*r^7 + 
         890287651526358894147241270784*r^8 + 410169639858054451611787170880*
          r^9 + 536126558085730668863486229264*r^10 + 
         341399728812122301791581736768*r^11 - 354641710543915556722024066002*
          r^12 + 898932201888349360516227547104*r^13 - 
         882794462465181729492437548140*r^14 + 
         1189014577712684421942318735660*r^15 - 
         682232602452071711267540988675*r^16 + 682232602452071711267540988675*
          r^17)*\[Alpha]2^2*\[Omega])/(70912291605835149296386560000*r^20) + 
      ((87771055147776000000 + 14337410520341708800*r + 43583641776990515200*
          r^2 + 9074302338035630080*r^3 - 4239132982874245120*r^4 - 
         517844331845915648*r^5 + 2494379033099884544*r^6 + 
         560373483375849984*r^7 + 348015842200026624*r^8 + 
         193921504995106304*r^9 - 814240309454517088*r^10 + 
         20860951008813453824*r^11 - 48764913226330188888*r^12 + 
         68661701039768893056*r^13 - 58503487544258240484*r^14 + 
         63103235517287085120*r^15 - 24002206882788889755*r^16 + 
         24002206882788889755*r^17)*\[Lambda]ev*\[Omega])/
       (10792914081338188800*r^20) + 
      c^6*(-((-59496507477057848579544112260710400 - 
            14081913930741172781670248978534400*r - 
            10174574683010537294141268945010688*r^2 - 
            5608870585881925908694540137360384*r^3 + 
            4155173449654789465872314954875904*r^4 + 
            1711245246203127532082787251523328*r^5 - 
            2727629553554093054313355823407744*r^6 - 
            2055557260948175875084964932552448*r^7 - 
            2332453483066896583499561902140224*r^8 + 
            1022879925975375197985244578077920*r^9 + 
            1251852888500443882920800907463456*r^10 + 
            975259955416597172162397984443944*r^11 + 
            594552907280612162198434451937624*r^12 + 
            206967327851155245065389769780106*r^13 + 
            55856103015485299513390163104527*r^14 + 
            24122114500299229838495622829005*r^15)*\[Alpha]1^2*\[Omega])/
         (17755592964626911238481780643500000000*r^20) - 
        ((3058000639080531263835469442777088000 + 
           468125380214847593438297651166412800*r + 
           1287801765052911600042298849512226816*r^2 + 
           236345535669635123575853187363913728*r^3 - 
           189603335662270223978993843327699968*r^4 - 
           27488403014576334553648796715405568*r^5 + 
           56004361697507447864154663241666944*r^6 - 
           34623091505158075581409953903489536*r^7 - 
           159222319163475214058894210180063488*r^8 - 
           26500477187099751210147773135422400*r^9 + 
           30286426944300891666074706705510432*r^10 + 
           48291538524926920229485971469752224*r^11 + 
           33019483686235611734010047097642264*r^12 + 
           18968285623293436619296071299420262*r^13 + 
           6310793122752443303379024722043855*r^14 + 
           2706227836600141277071147895628870*r^15)*\[Alpha]2^2*\[Omega])/
         (568178974868061159631416980592000000000*r^20) + 
        ((302741638184954813644800 + 35265745029465760409600*r + 
           108060301868539083176960*r^2 + 14717173645527581849600*r^3 - 
           18740154207542475411200*r^4 - 2407259792202804752128*r^5 + 
           7084731317976511656064*r^6 + 609330406145452174464*r^7 - 
           3368809252633118869536*r^8 + 14526691098965665744*r^9 + 
           829445263141159642312*r^10 + 568932952854153052144*r^11 + 
           197107349766074762742*r^12 - 227004691321573074*r^13 - 
           35593187708122833789*r^14 - 22070928156892609995*r^15)*\[Lambda]ev*
          \[Omega])/(142232478869166330645000000*r^20)) + 
      c^4*(-((-2979885582484710677784305742643200 - 
            682073548546116725741138812416000*r - 
            776375167866254744361995449892864*r^2 - 
            311121081086906650187514696922112*r^3 + 
            254324725607271547049320608822272*r^4 + 
            76531250214850399718843066815744*r^5 - 
            282096518622024289908287194892672*r^6 - 
            96212615451277056456716808660224*r^7 - 
            125628591063640139647598583175872*r^8 + 
            94417045656251199386980425389600*r^9 + 
            97410379697069763668012113654368*r^10 + 
            68711279891084598246509457376152*r^11 + 
            41758608305516497443062966055832*r^12 + 
            14634342205531987185957245322878*r^13 + 
            3996606866500275645522009546441*r^14 + 
            1725981642859589125574026377915*r^15)*\[Alpha]1^2*\[Omega])/
         (29227313522019606976924741800000000*r^20) - 
        ((117470850951121427362965990211584000 + 
           19592068593629087017818569153740800*r + 
           51769751827079604301401374423154688*r^2 + 
           10444658076106632706340641760395264*r^3 - 
           5914541863535709874647798446070784*r^4 - 
           944304485437200808897451522820864*r^5 - 
           2829154266376440209951553679289728*r^6 - 
           2838296136861095024947539517424128*r^7 - 
           9839554642105555137827319579336704*r^8 - 
           419349597925905391677252620278080*r^9 + 
           2887442894427472110192791327738336*r^10 + 
           3722847770093071633423510001812192*r^11 + 
           2429283181561895824505214153558552*r^12 + 
           1372476572940184689231809335042626*r^13 + 
           451548850811571344818969112595465*r^14 + 
           193635577316802887075713356663210*r^15)*\[Alpha]2^2*\[Omega])/
         (935274032704627423261591737600000000*r^20) + 
        ((13152176638095701606400 + 1706345738383686400000*r + 
           5175687933875039257600*r^2 + 801836696817321482240*r^3 - 
           827300813682607586560*r^4 - 124234023888575295744*r^5 + 
           325324632818378572672*r^6 + 54274625547722756992*r^7 - 
           209962041371638102368*r^8 + 14700227183921285872*r^9 + 
           61215277239105458296*r^10 + 39634504531232856752*r^11 + 
           13531329591526933186*r^12 - 178742963066409742*r^13 - 
           2546758021329909387*r^14 - 1579215488724959085*r^15)*\[Lambda]ev*
          \[Omega])/(234127537233195606000000*r^20)) + 
      c^2*(-((-7075017350826507973251602841600 - 
            1598227864159814134082035200000*r - 
            2429651748405070029764026335232*r^2 - 
            826494146214464265859989369856*r^3 + 
            671620316590384706546744615936*r^4 + 
            167355622047466464490335907072*r^5 - 
            1076862643730493521507785214336*r^6 - 
            196946303893366303467916922112*r^7 - 
            316862714731482336056083782336*r^8 + 
            347900425077284236024478202400*r^9 + 
            330030083186411028269695058784*r^10 + 
            219135601221729048900170682776*r^11 + 
            132923925618248091738669188216*r^12 + 
            46791896575915169555461112814*r^13 + 
            12878432437702284572036550633*r^14 + 5561702393747333379937786395*
             r^15)*\[Alpha]1^2*\[Omega])/(3767215491559992306370536000000*
          r^20) - ((215038108037520028900097851392000 + 
           39015555819381670317958936166400*r + 
           96766716304435228458920965996544*r^2 + 
           21619710243669178095708827205632*r^3 - 
           7243045249116104554414623419392*r^4 - 
           1297744188527991865959631909632*r^5 - 
           22833157884401007797490650516864*r^6 - 
           9422238785949337603270653438464*r^7 - 
           28261243665507694467252445706752*r^8 + 
           1798268676127545971591039981760*r^9 + 
           10823610382808005257688264447968*r^10 + 
           12557614289606008115386016419296*r^11 + 
           7967392241234904604944019635576*r^12 + 
           4454495913484266103414221570738*r^13 + 
           1455044632045879736258761909545*r^14 + 
           623959969871545285958260010730*r^15)*\[Alpha]2^2*\[Omega])/
         (120550895729919753803857152000000*r^20) + 
        ((524941126627818700800 + 74937822231464192000*r + 
           226289764279684582400*r^2 + 39211428856904263680*r^3 - 
           32630165571077553920*r^4 - 5614587947067290368*r^5 + 
           12964966732632838784*r^6 + 3837657639268625024*r^7 - 
           11613139689832414496*r^8 + 1437391914473704784*r^9 + 
           3820022061722292712*r^10 + 2383573087017780944*r^11 + 
           805723270341531542*r^12 - 17398844655666474*r^13 - 
           155923960489586289*r^14 - 96686662574997495*r^15)*\[Lambda]ev*
          \[Omega])/(573373560571091280000*r^20)) + 
      c^8*(((140616219727696227116684123071276646400 + 
           42107173973526404832367444467485184000*r - 
           56483212499213263933616790367693340672*r^2 + 
           5085180662097081694198703841722727424*r^3 + 
           4953227090845194564957289758296544256*r^4 - 
           6959113509311077505693976285549215488*r^5 - 
           34385727712121554156756166384599824256*r^6 + 
           6450423477677137886800473989249941248*r^7 + 
           2936930722129806091757450184309716544*r^8 + 
           9614180669341759211503715903171031200*r^9 + 
           6717340551733630016803264622207012064*r^10 + 
           3238770522203012416973237623596415096*r^11 + 
           1937687297764224857003271967287498136*r^12 + 
           701672256707781363068532429857481894*r^13 + 
           202427830356941538347563204911117693*r^14 + 
           87420837443019507703468622654750295*r^15)*\[Alpha]1^2*\[Omega])/
         (5263645534363647836647923871765575000000000*r^20) + 
        ((-18839225477705113176607631704349933568000 - 
           2322627292349465829357912039087147417600*r - 
           6995016801037205819102954761999633842176*r^2 - 
           980204339095716021301981169115139555328*r^3 + 
           1561790093356652521996589791845618746368*r^4 + 
           198715447982310181419841579118746345728*r^5 - 
           1708167144960067615843811121239248898944*r^6 - 
           239229818298182574435506723145011167744*r^7 - 
           152167628765530858375788581126326011392*r^8 + 
           311615735010977124103068236154730599360*r^9 + 
           309116141324285881734818596751502335328*r^10 + 
           249121679297788667520306024777662066016*r^11 + 
           138153434532291850733890974655632972696*r^12 + 
           72974195788722497470898486792919645498*r^13 + 
           22870914559079103109592722555336256445*r^14 + 
           9807627096051657245547414152425689330*r^15)*\[Alpha]2^2*\[Omega])/
         (168436657099636730772733563896498400000000000*r^20) + 
        ((1369695531230390398287052800 + 102854323750723387851008000*r + 
           335112787755291951219584000*r^2 + 16255601528888323784878080*r^3 - 
           78334016589300345533515520*r^4 - 4499656858494604532255488*r^5 + 
           25077873560524497119049344*r^6 - 5026089244370533502329216*r^7 + 
           3602114556377976943773664*r^8 - 3848472968064748984407856*r^9 - 
           3526760481858652687707608*r^10 - 1764751817840808735086896*r^11 - 
           555721740300266639831578*r^12 + 45878578299448944908166*r^13 + 
           128993097875896731227751*r^14 + 79987143025804660350705*r^15)*
          \[Lambda]ev*\[Omega])/(42164818360764358719710250000000*r^20)) + 
      c^10*(((-78650737606003625375848967371094713958400 - 
           16797151694924711711200520367086255616000*r - 
           28891106974503141784065602830667826003968*r^2 - 
           8926015037356227953950733778014017106944*r^3 + 
           8356404554739344312908656294131133860864*r^4 + 
           1696751241397761474357382612772333187328*r^5 - 
           11277238990526197618075213303299528776064*r^6 - 
           2429694358430631434628655471365597202688*r^7 - 
           3568985569924050955119625919916786115264*r^8 + 
           3608003642062575828345793026407713082400*r^9 + 
           3468605012643748817346229645505861179616*r^10 + 
           2328274218976771326914164382657116515224*r^11 + 
           1412471729696974537829349004148381424584*r^12 + 
           496777570327170185716756914256735299286*r^13 + 
           136517281075619548530362097208240810617*r^14 + 
           58956592164381168233336765585082257355*r^15)*\[Alpha]1^2*\[Omega])/
         (18532418652238676758197898631841295312500000000*r^20) + 
        ((1759521985518930765663494063246416478208000 + 
           382177451087570682612910963997801327001600*r + 
           937297697799397564765304443677160332230656*r^2 + 
           231279122021823392596610978357226483335168*r^3 - 
           35466037906401855140421774141120766993408*r^4 - 
           10430774232638618006400704990856672128768*r^5 - 
           221982207397462102978196687642644632292736*r^6 - 
           106610245553616475744512787010883629262336*r^7 - 
           309824725207750717146210183149185182421248*r^8 + 
           11529133223214302805440693817906178120640*r^9 + 
           111359932568862007440922416219512119697632*r^10 + 
           131912779101198940744340958210199023364704*r^11 + 
           84166906588294735241510042024469781849224*r^12 + 
           47153071753767299660215066373577812350362*r^13 + 
           15424139387419038248059558329642650571705*r^14 + 
           6614261401683957073064872547676320101770*r^15)*\[Alpha]2^2*
          \[Omega])/(593037396871637656262332756218921450000000000000*r^20) + 
        ((-271588601062678628095163596800 - 42783905560185967608727296000*r - 
           126995922090555903211014988800*r^2 - 22940036458582436340455598080*
            r^3 + 18198642337723923749278859520*r^4 + 
           3408524531951959698424195328*r^5 - 7785081652237447697690299264*
            r^6 - 2010076336415995805127288704*r^7 + 
           6621463149198373003978216416*r^8 - 747199563011828117141180464*
            r^9 - 2124981283070840210000021752*r^10 - 
           1334876498276298678517097424*r^11 - 452025662665010671475920682*
            r^12 + 8997711450364283982389054*r^13 + 
           86992914800733239963083419*r^14 + 53943310401711802738311645*r^15)*
          \[Lambda]ev*\[Omega])/(148455297978524512992313171875000000*
          r^20)) + c^12*(((-11837278163762623212431525996351912142844723200 - 
           2703046901146922613551721839643409190438400000*r - 
           2746290371034418207208341608142266953260171264*r^2 - 
           1180886914295969941297710834637827471764186112*r^3 + 
           963318465042119587408869268177579431512630272*r^4 + 
           313388175454392755895358790782783002748530944*r^5 - 
           885720931899687222592367536228178440785587072*r^6 - 
           397122085667684694308481736986006241337377024*r^7 - 
           485821798435742943576172107291016932091483072*r^8 + 
           303912948561783556574021873783069516141904800*r^9 + 
           329726250064935536577402574846162806347027168*r^10 + 
           240217993768016586013743726063431367809344952*r^11 + 
           146133920690841853529463898919324845130171832*r^12 + 
           51096382442107515448702005748388418452573478*r^13 + 
           13898699690881681909192117530999517037488341*r^14 + 
           6002316797070031349180059900725912057176415*r^15)*\[Alpha]1^2*
          \[Omega])/(42294222537672802130640289310122408129804687500000000*
          r^20) + ((495603745873879886360925341620734499695427584000 + 
           81704523269938702545026602211209823597452492800*r + 
           219639908289724463422824709486816175507126386688*r^2 + 
           43188280603090433870837622807353945065279832064*r^3 - 
           27497302589649190473262792944878888720721603584*r^4 - 
           4228651985600606965361184744553932036658360064*r^5 - 
           2098377656208691023155616769019843369904275328*r^6 - 
           9659213014059193378513990482483952197938518528*r^7 - 
           36118918992055031384179616270874977194609762304*r^8 - 
           3209270078143559407576610140726801093543612480*r^9 + 
           9195051045708529947687534427431492623560535136*r^10 + 
           12633673513046761598601512155726932204283760992*r^11 + 
           8370349362824464299610027653942371181153450552*r^12 + 
           4755155575924006458808475841795423058691382426*r^13 + 
           1570317542562910096658265220134639682493938965*r^14 + 
           673391911812789927413159602577898127501002210*r^15)*\[Alpha]2^2*
          \[Omega])/(1353415121205529668180489257923917060153750000000000000*
          r^20) + ((-44507375145031369576583040041779200 - 
           5639570655086168083765348875008000*r - 
           17097545890549608308552372145177600*r^2 - 
           2547479107547825396876930796984320*r^3 + 
           2821532127707393531967134916558080*r^4 + 
           404082628075047246994122943410432*r^5 - 
           1104474640901632982592171434271616*r^6 - 
           143800322361569609155714761749376*r^7 + 
           633286206090067438643152398283104*r^8 - 
           29170109788049187583697280165616*r^9 - 
           174101492876907158180616702074488*r^10 - 
           114905037723074826023233685665456*r^11 - 
           39424383079324778177835092558658*r^12 + 
           356894032759822264197588022926*r^13 + 
           7316378901199199668253135329611*r^14 + 
           4536802784318211996129873337005*r^15)*\[Lambda]ev*\[Omega])/
         (279879061896462801231583215106640625000000*r^20)) + 
      c^14*(((-111824239969752028422044836537421434119743078400 - 
           27401304309150702939522235380354107764864512000*r - 
           8860185760720632823283228215237896189263085568*r^2 - 
           9425384474693749524417534367271056784582738944*r^3 + 
           5954127764428454127300931597180923777548708864*r^4 + 
           3580116248502417465026382343978646421621968128*r^5 + 
           271712546440430094842102254574092049733214336*r^6 - 
           4083295867927046476810366653652415865688773888*r^7 - 
           4041458641891529167869983559230033829273968064*r^8 + 
           326253978309102050652645287334890768288471200*r^9 + 
           1067890219709712314201371278014243947074366816*r^10 + 
           1096206636276344753815879453456889772667858424*r^11 + 
           673126036433045801932547551595892980690544584*r^12 + 
           230717809853653129146658705579171160480134686*r^13 + 
           60533479029306794066210086805856498225654717*r^14 + 
           26142094299732700741902946413088920033048855*r^15)*\[Alpha]1^2*
          \[Omega])/(15331655669906390772357104874919372947054199218750000000*
          r^20) + ((7143522253355828926739023814211079375690334208000 + 
           1029824760001957140974782686489775640139131289600*r + 
           2912827051115342229872485041923482484762844102656*r^2 + 
           497289355339440464288172071643516401509106106368*r^3 - 
           496231943355051255418909206130821503493415748608*r^4 - 
           68291314036711542281526002934100203774523085568*r^5 + 
           313379081531397051095383649277177008901138676864*r^6 - 
           23184957753625685294708790700490237480198759936*r^7 - 
           229230163535158237603817360848865614111263739648*r^8 - 
           82891563235179762165269711083600886070747312960*r^9 + 
           6359283918055448907572990112506437502845364832*r^10 + 
           42502715932946169872726946567968909249163527904*r^11 + 
           33332431781927219666063005342515098935449673224*r^12 + 
           19995467703565308619996418944717397965155224562*r^13 + 
           6839257351135302346732996358600640437833118205*r^14 + 
           2932846674784041702841743443447239187648422770*r^15)*\[Alpha]2^2*
          \[Omega])/
         (490612981437004504715427355997419934305734375000000000000*r^20) + 
        ((-424323865784584070268740263091404800 - 
           44962485578545750093282040116480000*r - 
           139165756483906566933897101097651200*r^2 - 
           16510255970627845637084204599367680*r^3 + 
           25863720745883921941654398982193920*r^4 + 
           2859576215557659074451535894999808*r^5 - 
           9425957643656274769540797538213504*r^6 - 
           182381804122155944285520469039744*r^7 + 
           3140343811158453930231611356943776*r^8 + 
           319235235963515403091055147690096*r^9 - 
           543799466595019129265282298082472*r^10 - 
           429803732309390372763877008870064*r^11 - 
           153736653119050791542099295832702*r^12 - 
           3754090813866660873156550278006*r^13 + 
           25272458398207714428532168380009*r^14 + 
           15671162083850261840806279420095*r^15)*\[Lambda]ev*\[Omega])/
         (80465230295233055354080174343159179687500000*r^20))) - 
    (8*\[Lambda]ev*(39312 - 35336*r + 7800*r^2 + 2*r^3 + 
       r^4*(1 - 966*\[Omega]^2) + 8*r^7*(5 + 2*\[Omega]^2) + 
       14*r^5*(-8 + 3*\[Omega]^2) + 4*r^8*(-4 + 3*\[Omega]^2) + 
       r^6*(42 + 25*\[Omega]^2)))/(231*r^10) + 
    (\[Alpha]1^2*(322560 - 217280*r + 2400*r^2 - 9808*r^3 + 
       r^8*(2234 - 1098*\[Omega]^2) + 14*r^5*(1117 + 1392*\[Omega]^2) - 
       r^7*(5585 + 1464*\[Omega]^2) + 8*r^4*(1697 + 4340*\[Omega]^2) + 
       r^6*(-6153 + 11380*\[Omega]^2)))/(1155*r^10) + 
    \[Chi]^2*((\[Lambda]ev*(1076275200 - 867041280*r + 170384000*r^2 + 
         65680*r^3 + r^5*(21812 - 802192*\[Omega]^2) + 
         r^7*(1737470 - 332352*\[Omega]^2) - 
         14*r^8*(40805 + 8808*\[Omega]^2) - 14*r^10*
          (-12975 + 9529*\[Omega]^2) - 7*r^9*(64875 + 19652*\[Omega]^2) - 
         72*r^4*(-531 + 174538*\[Omega]^2) - 
         2*r^6*(445907 + 259080*\[Omega]^2)))/(105105*r^12) + 
      (\[Alpha]2^2*(1549836288 - 1110219264*r + 72625680*r^2 + 39818480*r^3 + 
         70*r^10*(-72185 + 39423*\[Omega]^2) + 
         98*r^8*(161625 + 56146*\[Omega]^2) + 
         7*r^9*(1804625 + 478136*\[Omega]^2) + 
         40*r^6*(-48349 + 1333746*\[Omega]^2) + 
         2*r^7*(-17685325 + 5031648*\[Omega]^2) + 
         16*r^5*(-241745 + 6026922*\[Omega]^2) + 
         12*r^4*(4431145 + 13621608*\[Omega]^2)))/(1681680*r^12) - 
      (\[Alpha]1^2*(103322419200 - 63017136000*r - 1620619200*r^2 - 
         1629138400*r^3 + 70*r^10*(-3935765 + 3608772*\[Omega]^2) + 
         600*r^4*(1043197 + 3944304*\[Omega]^2) + 
         200*r^5*(-656803 + 5157672*\[Omega]^2) + 
         50*r^6*(52258549 + 11576160*\[Omega]^2) + 
         28*r^8*(31298250 + 11600501*\[Omega]^2) + 
         7*r^9*(98394125 + 34238396*\[Omega]^2) + 
         r^7*(-3148288850 + 825239136*\[Omega]^2)))/(78828750*r^12) + 
      c^4*((-4*(-2 + r)*\[Lambda]ev*(3228825600 - 593033280*r - 
           18895040*r^2 - 9538720*r^3 - 616*r^7*(35 + 1836*\[Omega]^2) - 
           42*r^8*(-64875 + 3842*\[Omega]^2) + 21*r^9*(-64875 + 
             6086*\[Omega]^2) - 40*r^6*(13447 + 111672*\[Omega]^2) - 
           64*r^4*(71846 + 567567*\[Omega]^2) - 
           8*r^5*(242557 + 1692900*\[Omega]^2)))/(1379503125*r^12) + 
        ((-2 + r)*\[Alpha]2^2*(-4649508864 + 2365735680*r + 1059341760*r^2 + 
           406304160*r^3 + 105*r^9*(-360925 + 39242*\[Omega]^2) + 
           42*r^8*(1804625 + 71256*\[Omega]^2) - 
           56*r^7*(-490525 + 269838*\[Omega]^2) - 
           240*r^6*(-41566 + 337335*\[Omega]^2) - 
           120*r^5*(108346 + 1432233*\[Omega]^2) - 
           64*r^4*(776975 + 3405402*\[Omega]^2)))/(5518012500*r^12) - 
        (2*(-2 + r)*\[Alpha]1^2*(-309967257600 + 157390195200*r + 
           62305699200*r^2 + 21537460800*r^3 + 105*r^9*(-19678825 + 
             1903088*\[Omega]^2) - 2160*r^6*(768341 + 3611640*\[Omega]^2) - 
           1440*r^5*(2433214 + 9981345*\[Omega]^2) - 
           42*r^8*(-98394125 + 11854404*\[Omega]^2) - 
           320*r^4*(20815633 + 54864810*\[Omega]^2) - 
           28*r^7*(34103425 + 79403616*\[Omega]^2)))/(517313671875*r^12)) + 
      c^2*((-8*(-2 + r)*\[Lambda]ev*(538137600 - 124191480*r - 2528200*r^2 - 
           1257020*r^3 - 26894*r^8*\[Omega]^2 + 21301*r^9*\[Omega]^2 - 
           119*r^7*(-895 + 1584*\[Omega]^2) - 
           5*r^6*(13447 + 148896*\[Omega]^2) - 
           16*r^4*(37309 + 378378*\[Omega]^2) - 
           r^5*(248101 + 2257200*\[Omega]^2)))/(18393375*r^12) + 
        ((-2 + r)*\[Alpha]2^2*(-774918144 + 338793840*r + 151106040*r^2 + 
           58616260*r^3 + 498792*r^8*\[Omega]^2 + 686735*r^9*\[Omega]^2 - 
           2070*r^5*(931 + 13838*\[Omega]^2) - 60*r^6*(-20783 + 
             224890*\[Omega]^2) - 7*r^7*(-490525 + 359784*\[Omega]^2) - 
           8*r^4*(927965 + 4540536*\[Omega]^2)))/(36786750*r^12) - 
        (8*(-2 + r)*\[Alpha]1^2*(-25830604800 + 11245617600*r + 
           4432869600*r^2 + 1562617400*r^3 - 41490414*r^8*\[Omega]^2 + 
           16652020*r^9*\[Omega]^2 - 12760*r^4*(35069 + 114660*\[Omega]^2) - 
           135*r^6*(768341 + 4815520*\[Omega]^2) - 
           28*r^7*(-2973575 + 6616968*\[Omega]^2) - 
           15*r^5*(15118747 + 79850760*\[Omega]^2)))/(6897515625*r^12)) + 
      c^6*((-16*(-2 + r)*\[Lambda]ev*(50046796800 - 8674822800*r - 
           305540976*r^2 - 154638600*r^3 - 42*r^8*(-2331175 + 
             59551*\[Omega]^2) + 21*r^9*(-2331175 + 94333*\[Omega]^2) - 
           14*r^7*(1247179 + 1252152*\[Omega]^2) - 
           96*r^4*(778409 + 5864859*\[Omega]^2) - 
           6*r^6*(1465723 + 11539440*\[Omega]^2) - 
           6*r^5*(5268893 + 34986600*\[Omega]^2)))/(3717760921875*r^12) + 
        ((-2 + r)*\[Alpha]2^2*(-72067387392 + 37801010016*r + 
           16938996048*r^2 + 6483376920*r^3 + 245*r^9*(-5558245 + 
             260679*\[Omega]^2) + 14*r^8*(194538575 + 3313404*\[Omega]^2) - 
           540*r^5*(382249 + 4933247*\[Omega]^2) - 
           42*r^7*(-10693445 + 5576652*\[Omega]^2) - 
           72*r^6*(-2265347 + 17428975*\[Omega]^2) - 
           48*r^4*(16424689 + 70378308*\[Omega]^2)))/(3717760921875*r^12) - 
        (8*(-2 + r)*\[Alpha]1^2*(-4804492492800 + 2515853491200*r + 
           996716635200*r^2 + 343303219200*r^3 + r^8*(148496413450 - 
             7717217004*\[Omega]^2) + 385*r^9*(-192852485 + 
             8044872*\[Omega]^2) - 252*r^7*(239685545 + 136750672*
              \[Omega]^2) - 324*r^6*(83749169 + 373202800*\[Omega]^2) - 
           180*r^5*(316498217 + 1237686780*\[Omega]^2) - 
           192*r^4*(560602846 + 1417340925*\[Omega]^2)))/
         (1394160345703125*r^12)) + 
      c^8*((4*(-2 + r)*\[Lambda]ev*(795367372800 + 97341659520*r - 
           10616815744*r^2 - 5544797120*r^3 - 224*r^7*(-7173844 + 
             1243737*\[Omega]^2) - 14*r^8*(235301625 + 2839238*\[Omega]^2) + 
           7*r^9*(235301625 + 4497554*\[Omega]^2) - 
           64*r^6*(5432588 + 17192835*\[Omega]^2) - 
           32*r^5*(37533734 + 104254425*\[Omega]^2) - 
           64*r^4*(43114300 + 139810671*\[Omega]^2)))/(1208272299609375*
          r^12) - ((-2 + r)*\[Alpha]2^2*(-1145329016832 + 1115604572544*r + 
           505320740352*r^2 + 187471379840*r^3 + 42*r^8*(-2181791625 + 
             17552728*\[Omega]^2) + 35*r^9*(1309074975 + 
             28999838*\[Omega]^2) - 112*r^7*(-158537680 + 
             33235047*\[Omega]^2) - 120*r^5*(45872428 + 352806729*
              \[Omega]^2) - 48*r^6*(-134341312 + 415484275*\[Omega]^2) - 
           128*r^4*(160509221 + 419432013*\[Omega]^2)))/
         (4833089198437500*r^12) + (2*(-2 + r)*\[Alpha]1^2*
          (-76355267788800 + 74684890560000*r + 29928422640000*r^2 + 
           9763820657600*r^3 + r^7*(3626161775740 - 547673207424*
              \[Omega]^2) - 3456*r^6*(310409764 + 556042075*\[Omega]^2) - 
           126*r^8*(39652832375 + 973378284*\[Omega]^2) + 
           35*r^9*(71375098275 + 1406382032*\[Omega]^2) - 
           1200*r^5*(1762703537 + 2950485582*\[Omega]^2) - 
           64*r^4*(57924233467 + 67575157650*\[Omega]^2)))/
         (453102112353515625*r^12)) + 
      c^10*((16*(-2 + r)*\[Lambda]ev*(18896041529164800 - 524166830297040*r - 
           182747898468400*r^2 - 94497025025960*r^3 + 
           r^7*(7404105337790 - 6618805755408*\[Omega]^2) + 
           r^8*(5327959801500 - 944349811062*\[Omega]^2) + 
           21*r^9*(-126856185750 + 35617070413*\[Omega]^2) - 
           10*r^6*(575248123793 + 2614150172304*\[Omega]^2) - 
           32*r^4*(1456207740791 + 6643139600097*\[Omega]^2) - 
           2*r^5*(10054168790099 + 39629404207800*\[Omega]^2)))/
         (599454094643701171875*r^12) - ((-2 + r)*\[Alpha]2^2*
          (-27210299801997312 + 20294576739249120*r + 9157446775858320*r^2 + 
           3435527487663480*r^3 + r^7*(293777809394650 - 88433615935224*
              \[Omega]^2) + 735*r^9*(-100821511350 + 32807968573*
              \[Omega]^2) + 252*r^8*(588125482875 + 69501861358*\[Omega]^2) - 
           120*r^6*(-889074273577 + 3948368204985*\[Omega]^2) - 
           60*r^5*(1732535061061 + 16763701481703*\[Omega]^2) - 
           16*r^4*(24464240821135 + 79717675201164*\[Omega]^2)))/
         (599454094643701171875*r^12) + (16*(-2 + r)*\[Alpha]1^2*
          (-907009993399910400 + 677902377370444800*r + 270557075235040800*
            r^2 + 90004339714795200*r^3 + r^7*(4887504891086300 - 
             6505707944407392*\[Omega]^2) - 1134*r^8*(-3562949660375 + 
             1284731021933*\[Omega]^2) + 105*r^9*(-19239928166025 + 
             5568716669252*\[Omega]^2) - 990*r^5*(18010787958191 + 
             42482749401780*\[Omega]^2) - 270*r^6*(32868797403379 + 
             84545538078480*\[Omega]^2) - 160*r^4*(199978380704912 + 
             321085080671355*\[Omega]^2)))/(224795285491387939453125*r^12)) + 
      c^12*((8*(-2 + r)*\[Lambda]ev*(716518417347532800 - 36022721657207040*
            r - 6534119294031360*r^2 - 3371293518984960*r^3 - 
           13328*r^7*(-2491574135 + 18830904246*\[Omega]^2) - 
           714*r^8*(-1265558901875 + 50152340938*\[Omega]^2) + 
           357*r^9*(-1265558901875 + 79444858654*\[Omega]^2) - 
           1680*r^6*(121341880237 + 590034999708*\[Omega]^2) - 
           336*r^5*(2126560106323 + 8944679516850*\[Omega]^2) - 
           192*r^4*(8641014450856 + 41983501016457*\[Omega]^2)))/
         (254767990223572998046875*r^12) - ((-2 + r)*\[Alpha]2^2*
          (-1031786520980447232 + 734204856258276480*r + 331031467615478400*
            r^2 + 124475247760015680*r^3 - 2352*r^7*(-4426357239775 + 
             1425727704807*\[Omega]^2) - 5040*r^6*(-750159380372 + 
             3564715535255*\[Omega]^2) - 2520*r^5*(1503595984288 + 
             15134816207049*\[Omega]^2) + 35*r^9*(-359080758067375 + 
             26124931368438*\[Omega]^2) + 14*r^8*(1795403790336875 + 
             47437900962984*\[Omega]^2) - 384*r^4*(37219421774420 + 
             125950503049371*\[Omega]^2)))/(509535980447145996093750*r^12) + 
        (4*(-2 + r)*\[Alpha]1^2*(-68785768065363148800 + 49028449006872921600*
            r + 19551343038394953600*r^2 + 6530008098290942400*r^3 - 
           90720*r^6*(6933289328711 + 19082617006460*\[Omega]^2) - 
           55440*r^5*(22892959329437 + 57532216694610*\[Omega]^2) + 
           35*r^9*(-19578270828773875 + 1266959976252432*\[Omega]^2) - 
           252*r^7*(1006242714695025 + 1957855074406112*\[Omega]^2) - 
           960*r^4*(2384884052285261 + 4058405098257510*\[Omega]^2) - 
           14*r^8*(-97891354143869375 + 7891939526877756*\[Omega]^2)))/
         (95537996333839874267578125*r^12)) + 
      c^14*((-2*(-2 + r)*\[Alpha]2^2*(-8728073027360780341248 + 
           3168874738944082032480*r + 1405202115977477891280*r^2 + 
           554095894253222648920*r^3 + r^7*(25329555636208974850 - 
             28366282752222919896*\[Omega]^2) + 245*r^9*
            (-1657224006704464275 + 31570803813431251*\[Omega]^2) + 
           42*r^8*(19334280078218749875 + 133761992896293092*\[Omega]^2) - 
           120*r^6*(-76656083465577133 + 1266492698823145565*\[Omega]^2) - 
           180*r^5*(105060199406831123 + 1792394936303249729*\[Omega]^2) - 
           208*r^4*(353563696287290455 + 1966963572872772012*\[Omega]^2)))/
         (717496721666893045074462890625*r^12) + 
        (32*(-2 + r)*\[Lambda]ev*(6061161824556097459200 - 
           1694387899507641638160*r - 21235594698983119600*r^2 - 
           10278285914020928840*r^3 + r^8*(29192258581769918250 - 
             302913020962689998*\[Omega]^2) + 7*r^9*(-2085161327269279875 + 
             34273976455323331*\[Omega]^2) - 14*r^7*(612418218816442835 + 
             151647985210145688*\[Omega]^2) - 416*r^4*(11414136253461503 + 
             163913631072731001*\[Omega]^2) - 10*r^6*(49597957675100597 + 
             838524153514923216*\[Omega]^2) - 2*r^5*(958189066406206271 + 
             12711669348497506200*\[Omega]^2)))/
         (717496721666893045074462890625*r^12) + 
        (16*(-2 + r)*\[Alpha]1^2*(-581871535157385356083200 + 
           209712751966039974758400*r + 82151697966177460526400*r^2 + 
           29786330739176575561600*r^3 + 4235*r^9*(-5227283855615520825 + 
             88573956899330488*\[Omega]^2) - 2394*r^8*
            (-18494191418990585375 + 390405708805263654*\[Omega]^2) - 
           4160*r^4*(1819951932872396096 + 7922492168515331715*\[Omega]^2) - 
           540*r^6*(2833951394217629791 + 27119129001008643920*\[Omega]^2) - 
           28*r^7*(831233870848012272575 + 149056723915627940112*
              \[Omega]^2) - 60*r^5*(59801730115547916587 + 
             449688312221438387460*\[Omega]^2)))/
         (269061270625084891902923583984375*r^12))) + 
    \[Chi]^4*((\[Lambda]ev*(-392738201856000 + 278279455534080*r - 
         53210617134080*r^2 - 245*r^11*(112953225 + 17856572*\[Omega]^2) - 
         490*r^12*(-22590645 + 31323079*\[Omega]^2) + 
         14*r^9*(15768898425 + 308928208*\[Omega]^2) + 
         42*r^10*(-874824825 + 434377976*\[Omega]^2) - 
         1120*r^3*(-5181270371 + 561523872*\[Omega]^2) + 
         32*r^6*(-28450835 + 7694815986*\[Omega]^2) + 
         2*r^8*(-167361594015 + 8367018664*\[Omega]^2) + 
         4*r^7*(30572450685 + 8807238536*\[Omega]^2) + 
         16*r^5*(-163733465 + 11221205672*\[Omega]^2) + 
         16*r^4*(-80605711375 + 150095404616*\[Omega]^2)))/
       (9505696200*r^14) + (\[Alpha]2^2*(-1482030950400000 + 
         910838786457600*r - 24622247727616*r^2 + 
         r^8*(15933650537910 - 2442053802896*\[Omega]^2) + 
         r^10*(2628392817015 - 1516859883060*\[Omega]^2) + 
         1470*r^12*(-538785646 + 674288823*\[Omega]^2) + 
         210*r^11*(9428748805 + 1851590282*\[Omega]^2) + 
         672*r^3*(-15979009853 + 4609292688*\[Omega]^2) - 
         256*r^5*(944640312 + 65387721307*\[Omega]^2) - 
         12*r^9*(1147491888445 + 73654564896*\[Omega]^2) - 
         24*r^6*(42762447567 + 314608020128*\[Omega]^2) - 
         8*r^7*(958448085 + 551867404604*\[Omega]^2) - 
         16*r^4*(871338030857 + 2492477626320*\[Omega]^2)))/
       (342205063200*r^14) + (\[Alpha]1^2*(245523127449600000 - 
         143814814311168000*r + 8052149851200000*r^2 + 
         1750*r^11*(-82663834015 + 4381612362*\[Omega]^2) - 
         117600*r^3*(35660265275 + 5523062272*\[Omega]^2) - 
         4900*r^12*(-11809119145 + 26866752239*\[Omega]^2) + 
         8400*r^5*(-50608685395 + 375450433056*\[Omega]^2) + 
         2800*r^4*(561881244985 + 2392373572128*\[Omega]^2) - 
         4*r^9*(-504390660115125 + 7885178071544*\[Omega]^2) + 
         112*r^6*(3597184013025 + 18839838242882*\[Omega]^2) + 
         5*r^10*(-42863993216975 + 29604458739412*\[Omega]^2) + 
         12*r^7*(191484234650275 + 58405405100904*\[Omega]^2) + 
         r^8*(-4248691242810350 + 306307430459312*\[Omega]^2)))/
       (49904905050000*r^14) + 
      c^2*(-(\[Lambda]ev*(261825467904000 - 173797051384320*r + 
            26204623808320*r^2 - 2672351640*r^11*\[Omega]^2 + 
            521819865*r^12*\[Omega]^2 + 7*r^10*(372728475 + 
              630381212*\[Omega]^2) + 2*r^7*(2651413445 + 783999584*\[Omega]^
                2) + 32*r^5*(-8293895 + 895221952*\[Omega]^2) + 
            r^9*(-9289978425 + 1163358304*\[Omega]^2) + 
            r^8*(9961192045 + 1222847656*\[Omega]^2) + 
            4*r^6*(-92083205 + 1689999416*\[Omega]^2) + 
            80*r^3*(113393989 + 3930667104*\[Omega]^2) - 
            8*r^4*(-243903325 + 191545342496*\[Omega]^2)))/
         (89115901875*r^14) + (\[Alpha]2^2*(-988020633600000 + 
           782799303686400*r - 29119100323104*r^2 - 128173284000*r^11*
            \[Omega]^2 + 33405429330*r^12*\[Omega]^2 + 
           630*r^10*(265122455 + 571740471*\[Omega]^2) + 
           64*r^3*(-248176486531 + 24198786612*\[Omega]^2) - 
           176*r^4*(91494137453 + 170438009760*\[Omega]^2) + 
           r^7*(491622241870 + 259087187136*\[Omega]^2) - 
           8*r^6*(30562107769 + 321278302667*\[Omega]^2) + 
           r^9*(-487460356650 + 383899484704*\[Omega]^2) + 
           r^8*(676507546485 + 386571349792*\[Omega]^2) - 
           16*r^5*(-21550499847 + 633392904574*\[Omega]^2)))/
         (3208172467500*r^14) + (\[Alpha]1^2*(163682084966400000 - 
           126586020567552000*r + 3254331249792000*r^2 + 29183465631000*r^11*
            \[Omega]^2 - 4486759562775*r^12*\[Omega]^2 - 
           2800*r^3*(-613135807535 + 115984307712*\[Omega]^2) - 
           35*r^10*(640965651825 + 1405748653052*\[Omega]^2) + 
           r^9*(95392461891375 + 1730206363712*\[Omega]^2) + 
           400*r^5*(43168893611 + 3075785667584*\[Omega]^2) + 
           200*r^4*(11255103884441 + 18827144117376*\[Omega]^2) + 
           12*r^6*(19942930223175 + 31834470395896*\[Omega]^2) + 
           r^8*(-107883008695775 + 48952490039736*\[Omega]^2) + 
           2*r^7*(-20700217087675 + 55762767432512*\[Omega]^2)))/
         (467858484843750*r^14)) + 
      c^4*(-(\[Lambda]ev*(334612947981312000 - 211691053770792960*r + 
            27847627567477760*r^2 + 1188495*r^12*(-5378725 + 473306*\[Omega]^
                2) - 679140*r^11*(-37651075 + 4241828*\[Omega]^2) + 
            168*r^9*(200728194975 + 6274006232*\[Omega]^2) + 
            17920*r^3*(2115281303 + 11476144134*\[Omega]^2) + 
            84*r^10*(-512814342425 + 57717729374*\[Omega]^2) + 
            208*r^6*(17430150605 + 134808781812*\[Omega]^2) + 
            8*r^8*(99817780195 + 312039229518*\[Omega]^2) + 
            16*r^7*(698565307895 + 493911589632*\[Omega]^2) + 
            64*r^5*(135038656795 + 1376456770464*\[Omega]^2) - 
            64*r^4*(-291960165875 + 28916487062808*\[Omega]^2)))/
         (2401673555531250*r^14) + (\[Alpha]2^2*(-631345184870400000 + 
           550003596503961600*r - 25024876579481856*r^2 + 
           r^5*(318782451142008 - 5649177354567072*\[Omega]^2) + 
           169785*r^12*(-1346964115 + 106048982*\[Omega]^2) - 
           485100*r^11*(-1885749761 + 142414760*\[Omega]^2) + 
           224*r^3*(-63017450247469 + 2260858063464*\[Omega]^2) + 
           81*r^8*(5573202690265 + 2834417579744*\[Omega]^2) + 
           30*r^10*(-46284672857885 + 6644307858813*\[Omega]^2) + 
           12*r^9*(69773177429725 + 16467613438944*\[Omega]^2) - 
           704*r^4*(18231011977003 + 26094528867780*\[Omega]^2) - 
           8*r^6*(9200160847591 + 139477693512729*\[Omega]^2) + 
           r^7*(389287719585730 + 300690694319328*\[Omega]^2)))/
         (43230123999562500*r^14) + (\[Alpha]1^2*(104592852293529600000 - 
           89447332939980288000*r + 3483209587898880000*r^2 + 
           r^10*(172340321451509750 - 26765302131326940*\[Omega]^2) - 
           282975*r^12*(-59045595725 + 8546208691*\[Omega]^2) + 
           808500*r^11*(-82663834015 + 19455643754*\[Omega]^2) - 
           470400*r^3*(-3838671933025 + 225755170368*\[Omega]^2) + 
           201600*r^4*(9365122955289 + 12250854501224*\[Omega]^2) + 
           5600*r^5*(-2636658514481 + 126690128382144*\[Omega]^2) + 
           12*r^9*(-18042543357078625 + 162354218324752*\[Omega]^2) + 
           224*r^6*(609615813977500 + 712873176581241*\[Omega]^2) + 
           32*r^7*(-1751638107979025 + 812742132787764*\[Omega]^2) + 
           8*r^8*(5525630367914300 + 2311263565258989*\[Omega]^2)))/
         (6304393083269531250*r^14)) + 
      c^6*((-2*\[Lambda]ev*(776312512335360000 - 481064586045388800*r + 
           56267398614832000*r^2 + r^4*(97952343786800 - 3765169804559872*
              \[Omega]^2) + 47775*r^12*(-579826555 + 22008729*\[Omega]^2) - 
           27300*r^11*(-4058785885 + 197245002*\[Omega]^2) - 
           2720*r^3*(-65180603245 + 186822295296*\[Omega]^2) + 
           2*r^9*(88832220797775 + 228541667888*\[Omega]^2) + 
           14*r^10*(-13965775953675 + 691560164434*\[Omega]^2) + 
           128*r^5*(391900881325 + 2577547879912*\[Omega]^2) + 
           16*r^6*(1370112862525 + 7016167080446*\[Omega]^2) + 
           r^8*(-31457658576750 + 7754234136184*\[Omega]^2) + 
           4*r^7*(8490032070925 + 8119841665768*\[Omega]^2)))/
         (390271952773828125*r^14) + (\[Alpha]2^2*(-2929481178624000000 + 
           2704529004008832000*r - 146870712193402560*r^2 + 
           13650*r^12*(-145202731597 + 4931277663*\[Omega]^2) - 
           7800*r^11*(-1016419121179 + 33111431700*\[Omega]^2) - 
           544*r^3*(152271207329875 + 4600616372352*\[Omega]^2) + 
           30*r^10*(-420032643768920 + 26695405195947*\[Omega]^2) - 
           640*r^4*(107234353915762 + 126969690132351*\[Omega]^2) - 
           8*r^6*(-31316695728665 + 296766160300913*\[Omega]^2) + 
           r^9*(8911067552208900 + 642837333476896*\[Omega]^2) + 
           r^8*(1606634920235925 + 956420479270768*\[Omega]^2) + 
           2*r^7*(939828117182225 + 1021645286558376*\[Omega]^2) - 
           8*r^5*(-284489976343065 + 2753950695664676*\[Omega]^2)))/
         (7024895149928906250*r^14) + (\[Alpha]1^2*(485317381925376000000 - 
           441720279085263360000*r + 23531157227241216000*r^2 + 
           r^10*(1569766399603515750 - 105372380455414780*\[Omega]^2) - 
           11375*r^12*(-12730230438310 + 794797408263*\[Omega]^2) + 
           65000*r^11*(-8911161306817 + 904687434561*\[Omega]^2) + 
           5600*r^3*(2125570849066165 + 93715320631296*\[Omega]^2) + 
           1600*r^5*(-188115652036201 + 1798605071217920*\[Omega]^2) + 
           24*r^6*(16368595164960825 + 11160110184463492*\[Omega]^2) + 
           r^8*(767332126627489750 + 23080056832164744*\[Omega]^2) - 
           4*r^7*(98753742179352425 + 25617673506574496*\[Omega]^2) + 
           r^9*(-2200228921445233250 + 25782012025179008*\[Omega]^2) + 
           400*r^4*(26392797419918767 + 29299808026921152*\[Omega]^2)))/
         (1024463876031298828125*r^14)) + 
      c^8*((\[Lambda]ev*(-240101808832005120000 + 559105769132475801600*r - 
           95046857788265331200*r^2 + r^8*(956429509812254800 - 
             40995735627664112*\[Omega]^2) + 14586075*r^12*
            (19508635575 + 349773134*\[Omega]^2) - 8334900*r^11*
            (136560449025 + 3134710892*\[Omega]^2) + 
           224*r^9*(-10773440864570475 + 235889687753918*\[Omega]^2) + 
           58240*r^3*(-38232846916135 + 461949696862584*\[Omega]^2) + 
           28*r^10*(77630338447579575 + 948594219790694*\[Omega]^2) - 
           32*r^7*(1247391625666375 + 9707796943161028*\[Omega]^2) - 
           64*r^5*(11229368053891225 + 43651592330883232*\[Omega]^2) - 
           256*r^4*(5189372107455025 + 51222772047283534*\[Omega]^2) - 
           16*r^6*(19596244223682875 + 65347740267744628*\[Omega]^2)))/
         (77449469027966191406250*r^14) + 
        (\[Alpha]2^2*(-453022280815104000000 + 214232609879608320000*r - 
           256382976184263519360*r^2 + r^9*(61201235799513035100 - 
             3068698437964579136*\[Omega]^2) - 27088425*r^12*
            (375802988085 + 6028476746*\[Omega]^2) + 5953500*r^11*
            (6839614383147 + 105244507640*\[Omega]^2) - 
           270*r^10*(259290196711218855 + 3924310903037143*\[Omega]^2) + 
           320*r^4*(-88919932061979893 + 95610057695417232*\[Omega]^2) - 
           224*r^3*(522490572252301805 + 295770837820866408*\[Omega]^2) - 
           r^8*(12460986935406930375 + 1151670061466165888*\[Omega]^2) + 
           8*r^6*(983281480241353265 + 3873609866377027183*\[Omega]^2) + 
           8*r^5*(1469744650773416955 + 5279897375799102796*\[Omega]^2) + 
           r^7*(-3961835080489062350 + 7201933727417145408*\[Omega]^2)))/
         (1394090442503391445312500*r^14) + 
        (\[Alpha]1^2*(75050691188368896000000 - 47933588562804672000000*r + 
           71091390624717947904000*r^2 + r^8*(7396434800032755179500 - 
             670562527592298631704*\[Omega]^2) + 3472875*r^12*
            (214158375694575 + 6315648222649*\[Omega]^2) - 
           9922500*r^11*(299821725972405 + 14377720734206*\[Omega]^2) + 
           78400*r^3*(392600079132861965 + 177202975174382976*\[Omega]^2) - 
           5600*r^5*(628835851162467659 + 753095292544744640*\[Omega]^2) + 
           5600*r^4*(1657026792283315877 + 771383023728964512*\[Omega]^2) - 
           336*r^6*(13071775256241322425 + 15983323201361156698*\[Omega]^2) + 
           10*r^10*(877277833092878661675 + 16338673912669481498*
              \[Omega]^2) + 8*r^9*(-1790094826695302197875 + 
             31692321923939773384*\[Omega]^2) - 
           8*r^7*(109680862959649811725 + 302667419667602229232*\[Omega]^2)))/
         (203304856198411252441406250*r^14)) + 
      c^10*((2*\[Lambda]ev*(54001423422083225088000 - 28389753673364713943040*
            r + 2294349438091051719040*r^2 + 37485*r^12*(-10517526592650 + 
             2769926573923*\[Omega]^2) - 42840*r^11*(-36811343074275 + 
             12412215458087*\[Omega]^2) + 496*r^6*(-193971960043865 + 
             4218321191328138*\[Omega]^2) + 42*r^10*(-38642043365170175 + 
             19960009060939014*\[Omega]^2) + 6*r^9*(-266796493877811975 + 
             56237979921180688*\[Omega]^2) + 64*r^5*(-5100079674371095 + 
             120722709277006032*\[Omega]^2) + 4*r^7*(718042073104359145 + 
             140161683105904344*\[Omega]^2) + r^8*(3909588650657046490 + 
             323100808206574392*\[Omega]^2) + 160*r^3*(462430116975829 + 
             744853519497788064*\[Omega]^2) - 16*r^4*(22430964696898925 + 
             21522878931804711936*\[Omega]^2)))/(16458012168442815673828125*
          r^14) + (\[Alpha]2^2*(203778956309748019200000 - 
           206592606753597204940800*r + 8671104603115924567488*r^2 + 
           r^3*(5422411782854448033248 - 586959545294297150976*\[Omega]^2) + 
           r^9*(89848858158343785300 - 80819472268506133728*\[Omega]^2) + 
           61200*r^11*(-1843691884080417 + 416726629540790*\[Omega]^2) - 
           10710*r^12*(-2633845548686310 + 620629980138181*\[Omega]^2) - 
           30*r^10*(-3503242412981596670 + 2297563057677126807*\[Omega]^2) - 
           27*r^8*(11414901842031199335 + 3014203582915356272*\[Omega]^2) - 
           2*r^7*(110178411871965041945 + 32155847006861049336*\[Omega]^2) + 
           8*r^6*(9630389025074162143 + 65168800987433457369*\[Omega]^2) + 
           24*r^5*(-617986042419646731 + 85410460408443253132*\[Omega]^2) + 
           64*r^4*(82892330561279036969 + 95959677166012526130*\[Omega]^2)))/
         (296244219031970682128906250*r^14) + 
        (\[Alpha]1^2*(-33759380428648255180800000 + 
           33648855821163779449344000*r - 1041681697378263131904000*r^2 + 
           r^8*(36276302093988573762050 - 9233312985272263980552*
              \[Omega]^2) + 8925*r^12*(-230914807214181300 + 
             100029877328800381*\[Omega]^2) - 51000*r^11*
            (-161640365049926910 + 113860176391137307*\[Omega]^2) + 
           16800*r^3*(-36250239771627998195 + 7326264432983268864*
              \[Omega]^2) + 18*r^9*(-615956972773873004875 + 
             61688155535710099712*\[Omega]^2) - 1600*r^5*
            (14657503639745609183 + 158236580143509064512*\[Omega]^2) - 
           1200*r^4*(633792266494715308777 + 656012813892105348672*
              \[Omega]^2) + 10*r^10*(-1236956368546819796225 + 
             933691680079696271574*\[Omega]^2) - 
           4*r^7*(-6273032084441229123925 + 5024535621163588423392*
              \[Omega]^2) - 8*r^6*(11242886070433484028775 + 
             10030294511085054602508*\[Omega]^2)))/
         (43202281942162391143798828125*r^14)) + 
      c^12*((\[Lambda]ev*(16774922284656146922415104000 - 
           9070788456887485829793976320*r + 697555995263159232642373120*r^2 + 
           82798485*r^12*(-5351240979250375 + 315098281592934*\[Omega]^2) - 
           331193940*r^11*(-5351240979250375 + 403421499474756*\[Omega]^2) + 
           112*r^9*(19688684419285176966825 + 327497868109345838164*
              \[Omega]^2) + 4480*r^3*(612038769191579142599 + 
             517781609969037800568*\[Omega]^2) + 128*r^7*
            (7725374022169011214055 + 4015551955741710562592*\[Omega]^2) + 
           28*r^10*(-105304668354233006522325 + 8209673352629131563266*
              \[Omega]^2) + 16*r^8*(8686327705603301259170 + 
             8850589934955342855427*\[Omega]^2) + 
           64*r^5*(12495597424592687300315 + 85330149135644267988512*
              \[Omega]^2) + 16*r^6*(23025696200881535319655 + 
             112412809451089129871348*\[Omega]^2) - 
           512*r^4*(-2997717349118576733775 + 172831986425204781231023*
              \[Omega]^2)))/(46350288219681290711810302734375*r^14) + 
        (\[Alpha]2^2*(31650796763502164004556800000 - 
           32484486971098155536378035200*r + 1682549497900912861772103552*
            r^2 + r^10*(95052371740480576553866350 - 
             9471264672512448235070910*\[Omega]^2) + 8279848500*r^11*
            (-7657608256622383 + 386983940660472*\[Omega]^2) - 
           82798485*r^12*(-191440206415559575 + 10085849623372614*
              \[Omega]^2) - 224*r^3*(-4493341600733815575969253 + 
             25501394770384620519432*\[Omega]^2) + 
           184*r^6*(13775562931907201080789 + 240882906163741093526219*
              \[Omega]^2) + 1408*r^4*(622537896192266833039373 + 
             642341067030257190760170*\[Omega]^2) - 
           4*r^9*(13641080796570702994890525 + 2193692689453582049082656*
              \[Omega]^2) - 2*r^7*(15353652049149038843736805 + 
             8886613746017662607720496*\[Omega]^2) - 
           r^8*(34067624073484103918413605 + 11061639790630506379621472*
              \[Omega]^2) + 8*r^5*(-1982749061732436651479007 + 
             33230020844815318691586436*\[Omega]^2)))/
         (834305187954263232812585449218750*r^14) - 
        (\[Alpha]1^2*(5243481997153525170088243200000 - 
           5307877194662104487794177536000*r + 252166172360436764186416128000*
            r^2 + r^10*(11785422467181019835250014250 - 
             1262673033144386130605292620*\[Omega]^2) + 394278500*r^11*
            (-11748777321312049075 + 1850340225130616058*\[Omega]^2) - 
           19713925*r^12*(-58743886606560245375 + 5689544761039787949*
              \[Omega]^2) - 548800*r^3*(-246005573598346509030565 + 
             2182637195791952595072*\[Omega]^2) + 
           32*r^9*(-447744704658317552596408375 + 5147654251922020830847166*
              \[Omega]^2) + 5600*r^5*(-88058007656674837469455 + 
             6044985376186377751421888*\[Omega]^2) + 
           336*r^6*(26582121968004873632788525 + 18004159017000539955766462*
              \[Omega]^2) + 5600*r^4*(23634372525599509198685407 + 
             22304965660298797898947872*\[Omega]^2) + 
           8*r^7*(-654145953451671793857390275 + 46974981734078041029798928*
              \[Omega]^2) + 4*r^8*(680650809668523789566698325 + 
             166515088545457535960089794*\[Omega]^2)))/
         (121669506576663388118502044677734375*r^14)) + 
      c^14*((4*\[Lambda]ev*(57480156795190028689101312000 - 
           34819660863667014275630376960*r + 3164712015754126885950520960*
            r^2 + r^4*(16238822544564012849702800 - 
             171562774508408759377882624*\[Omega]^2) + 
           r^9*(24647545009535678123477850 - 355787045736798963583328*
              \[Omega]^2) - 419580*r^11*(-32706791863819278975 + 
             645630259077240874*\[Omega]^2) + 19845*r^12*
            (-172878756994473331725 + 2665474646757026701*\[Omega]^2) + 
           1024*r^5*(8516532552569241427295 + 36011924134806411270323*
              \[Omega]^2) + 14*r^10*(-1782691976913228207607725 + 
             45459837643288139792158*\[Omega]^2) + 
           r^8*(-6989703480103285142824490 + 703996701713261960148808*
              \[Omega]^2) + 16*r^6*(242629997581393768443565 + 
             810619006551858788747522*\[Omega]^2) + 
           4*r^7*(875120666133030120580855 + 939462913336762749680056*
              \[Omega]^2) - 160*r^3*(-172721925331061467716671 + 
             1499172478493001423593664*\[Omega]^2)))/
         (31286444548284871230471954345703125*r^14) - 
        (\[Alpha]2^2*(-216906252057320862977740800000 + 
           214135380260041296431594419200*r - 15088802310371702139662478912*
            r^2 + 5670*r^12*(-43293063303545139630315 + 597226472589386745547*
              \[Omega]^2) - 16200*r^11*(-60610288624963195482441 + 
             802024339653388581460*\[Omega]^2) + 270*r^10*
            (-5956146012017049591962100 + 194216170275704041778477*
              \[Omega]^2) + 4*r^9*(310590168400754459082442575 + 
             2967886312167091858855768*\[Omega]^2) - 
           352*r^3*(23829344020791532431150751 + 3356187634013226805080288*
              \[Omega]^2) + 8*r^6*(14061554980657817711484143 + 
             18835382776253728056662569*\[Omega]^2) - 
           128*r^4*(47627780187810193776773528 + 43778278719050843560162185*
              \[Omega]^2) + r^8*(2577693825317877272477955 + 
             55096986844719947077775056*\[Omega]^2) + 
           2*r^7*(64837670110119182204968055 + 106635255521119634098542264*
              \[Omega]^2) - 8*r^5*(-37651777274238656074278807 + 
             148245692577975748274793404*\[Omega]^2)))/
         (281578000934563841074247589111328125*r^14) + 
        (2*\[Alpha]1^2*(-35934135757496156299979059200000 + 
           35144931054344140852463187456000*r - 
           2786356024712885965278387456000*r^2 + 
           r^9*(299645551621304533997838807750 - 6175120498825884933965945216*
              \[Omega]^2) + 4725*r^12*(-3795594381544395151017450 + 
             96257823022548019916947*\[Omega]^2) - 27000*r^11*
            (-2656916067081076605712215 + 109566591512940260404309*
              \[Omega]^2) - 5600*r^3*(245186623701801621222761815 + 
             44236888410607559594683392*\[Omega]^2) - 
           1600*r^5*(-39486754067089979444821333 + 
             102339536237306458125596288*\[Omega]^2) + 
           10*r^10*(-20079925362646507644846725025 + 
             675668415644175492007386826*\[Omega]^2) + 
           24*r^6*(681119335973197800354002925 + 1655447232807238143704835236*
              \[Omega]^2) - 400*r^4*(2508727484155919639611206469 + 
             2207847543110090957699851584*\[Omega]^2) + 
           2*r^8*(-64955457070233850796705956025 + 
             2288811746192054011189400676*\[Omega]^2) + 
           4*r^7*(12137686079355000999469091075 + 
             7552550779210745886252452192*\[Omega]^2)))/
         (82126916939247786979988880157470703125*r^14))) + 
    \[Chi]^6*((\[Lambda]ev*(159415153190092800 - 99853082071142400*r + 
         21174916534087680*r^2 + r^4*(617815399592160 - 557601127625984*
            \[Omega]^2) + r^5*(402049091925600 - 35650898181632*\[Omega]^2) + 
         r^9*(69883077392100 - 2300477067872*\[Omega]^2) - 
         735*r^13*(4248676575 + 59337736*\[Omega]^2) - 
         819*r^12*(4475948575 + 772551044*\[Omega]^2) - 
         1470*r^14*(-849735315 + 1245003134*\[Omega]^2) + 
         53760*r^3*(-100588449911 + 6383516048*\[Omega]^2) - 
         28*r^10*(2312986464075 + 6805350548*\[Omega]^2) - 
         42*r^11*(-640075589475 + 45168597448*\[Omega]^2) - 
         704*r^6*(125390632395 + 129808346084*\[Omega]^2) - 
         32*r^7*(-3966237555 + 286162224052*\[Omega]^2) + 
         4*r^8*(-4823255874045 + 1703220296984*\[Omega]^2)))/
       (1311786075600*r^16) + (\[Alpha]2^2*(486488792362180608000 - 
         267612591280978944000*r + 22242329225890300800*r^2 + 
         48510*r^14*(-1794809000105 + 2258863066316*\[Omega]^2) + 
         2475*r^12*(104141762831155 + 3418318924148*\[Omega]^2) - 
         94080*r^3*(103196085233627 + 16478625683520*\[Omega]^2) + 
         4950*r^11*(-308802513791261 + 20635645516432*\[Omega]^2) + 
         1155*r^13*(188454945011025 + 21537192602608*\[Omega]^2) + 
         990*r^10*(3025009894049325 + 22890736884308*\[Omega]^2) + 
         220*r^9*(-11518782731665335 + 366461558429812*\[Omega]^2) + 
         8960*r^4*(315405052624473 + 773326705241827*\[Omega]^2) + 
         896*r^6*(764392183721925 + 2935229923558981*\[Omega]^2) + 
         448*r^5*(997469134127235 + 5603686061617408*\[Omega]^2) + 
         112*r^7*(-555423154051095 + 11302958122991344*\[Omega]^2) + 
         28*r^8*(-2072989210253445 + 21650019643476848*\[Omega]^2)))/
       (36362710015632000*r^16) - (\[Alpha]1^2*(19392481692212428800000 - 
         10421390366825518080000*r + 1030202550895504896000*r^2 + 
         242550*r^14*(1380927684365 + 5089320124029*\[Omega]^2) - 
         10483200*r^3*(45714797843621 + 6336308622336*\[Omega]^2) - 
         5775*r^13*(144997406858325 + 373776778404644*\[Omega]^2) + 
         7920*r^12*(-168339079764975 + 417929508128539*\[Omega]^2) + 
         2772*r^9*(-62936613084952775 + 827937215421256*\[Omega]^2) + 
         990*r^11*(-24236584655870825 + 3442016356976256*\[Omega]^2) - 
         216*r^8*(-306709238843540225 + 7505690141314688*\[Omega]^2) + 
         10080*r^5*(4668403446511695 + 9637280561126992*\[Omega]^2) + 
         20160*r^4*(-1993180072999935 + 13094261561082944*\[Omega]^2) - 
         110*r^10*(-1103037908561740935 + 17025264787319464*\[Omega]^2) + 
         432*r^6*(24333760361073625 + 126188139743648016*\[Omega]^2) + 
         16*r^7*(242745372463203225 + 1148350239242468656*\[Omega]^2)))/
       (1363601625586200000*r^16) + 
      c^2*((\[Lambda]ev*(3347718216991948800 - 1997139066847142400*r + 
           346642231301838080*r^2 + 6669284030640*r^13*\[Omega]^2 - 
           1461448666755*r^14*\[Omega]^2 + 5929*r^11*(4044603375 + 
             2147431232*\[Omega]^2) - 1617*r^12*(4519012575 + 
             7933187786*\[Omega]^2) + 21*r^10*(-1378062545475 + 
             280973194352*\[Omega]^2) + 28*r^9*(392057059625 + 
             712082018852*\[Omega]^2) + 6720*r^3*(-8037188203783 + 
             868158182528*\[Omega]^2) + 56*r^7*(353445138535 + 
             1239332705912*\[Omega]^2) - 32*r^5*(401654145375 + 
             5024105003852*\[Omega]^2) + 6*r^8*(5058576247795 + 
             6330271862392*\[Omega]^2) - 32*r^6*(-4078975985 + 
             28578129491316*\[Omega]^2) - 16*r^4*(-509600930992685 + 
             706984019872288*\[Omega]^2)))/(315648524441250*r^16) + 
        (\[Alpha]2^2*(2918932754173083648000 - 1977706481704297344000*r + 
           111273198578611820800*r^2 - 87885737200724760*r^13*\[Omega]^2 + 
           24010042702109310*r^14*\[Omega]^2 + 76230*r^12*(1574842102985 + 
             3021264541598*\[Omega]^2) - 330*r^11*(1029589565188965 + 
             66737686236968*\[Omega]^2) - 26880*r^3*(837299768024507 + 
             280136636619840*\[Omega]^2) - 50*r^9*(594312908916639 + 
             1467582006462328*\[Omega]^2) + 15*r^10*(29821912721548035 + 
             3809884768545472*\[Omega]^2) + 1280*r^4*(16633134342687891 + 
             33023390043712618*\[Omega]^2) + 4*r^8*(-137550807676379565 + 
             77949974675747696*\[Omega]^2) + 16*r^7*(-17378986393172515 + 
             93445831136714304*\[Omega]^2) + 8*r^6*(441597987556708925 + 
             739751849279717424*\[Omega]^2) + 16*r^5*(103149127030064605 + 
             785342169569173408*\[Omega]^2)))/(2499936313574700000*r^16) + 
        (\[Alpha]1^2*(-407242115536461004800000 + 271691250354563719680000*
            r - 16194726691491027456000*r^2 + 7043364800656014600*r^13*
            \[Omega]^2 - 948955132832916825*r^14*\[Omega]^2 + 
           r^7*(27849656820098150800 - 226576649219804413312*\[Omega]^2) - 
           88935*r^12*(53351050364475 + 226606056487376*\[Omega]^2) + 
           1411200*r^3*(4394484149034701 + 800185260306432*\[Omega]^2) + 
           385*r^11*(58060227703388625 + 87274775079960544*\[Omega]^2) - 
           64*r^8*(-1978357197432828275 + 193813651835142826*\[Omega]^2) - 
           560*r^5*(368467169804480635 + 2881750594030674192*\[Omega]^2) - 
           1120*r^4*(2582827779670639465 + 4820546836499099904*\[Omega]^2) + 
           5*r^10*(-9191870013109763595 + 4912542753441844952*\[Omega]^2) + 
           r^9*(44480811992290192750 + 69924657789904009056*\[Omega]^2) - 
           8*r^6*(79370162737791708125 + 122524417206455335488*\[Omega]^2)))/
         (328116641156679375000*r^16)) + 
      c^4*((\[Lambda]ev*(800582899320646041600 - 460362936511966924800*r + 
           70990826077219112960*r^2 - 24279255*r^14*(-128747775 + 
             10955182*\[Omega]^2) + 97117020*r^13*(-128747775 + 
             12498424*\[Omega]^2) + 314496*r^11*(-92912954750 + 
             7747598393*\[Omega]^2) + 913920*r^3*(-10024677124801 + 
             992073494048*\[Omega]^2) - 1092*r^12*(-21349034497175 + 
             2169417225111*\[Omega]^2) + 56*r^10*(386262436093625 + 
             16462160572892*\[Omega]^2) + 256*r^5*(4580984993375 + 
             82922821044251*\[Omega]^2) + 32*r^9*(-142087359609650 + 
             116053775143793*\[Omega]^2) + 128*r^7*(52210325314665 + 
             124124948485879*\[Omega]^2) + 32*r^8*(272605972594270 + 
             236505957378791*\[Omega]^2) - 64*r^6*(-18441071604235 + 
             2383610283310108*\[Omega]^2) - 256*r^4*(-4548075552563095 + 
             9833612544025388*\[Omega]^2)))/(1436200786207687500*r^16) + 
        (\[Alpha]2^2*(2443146715242871013376000 - 1822982061215581314048000*
            r + 102946769357226122585600*r^2 + r^9*(27049700507474449350 - 
             74149152192751573520*\[Omega]^2) + 24279255*r^14*
            (-8974045000525 + 629936841194*\[Omega]^2) - 13873860*r^13*
            (-62818315003675 + 4035157814542*\[Omega]^2) - 
           15600*r^11*(-88085029394992553 + 1318436655593283*\[Omega]^2) + 
           21450*r^12*(-65074777254265471 + 6978326537229990*\[Omega]^2) - 
           188160*r^3*(11690699182101067 + 21768264527929920*\[Omega]^2) + 
           896*r^8*(-605585138960170695 + 135722728136001068*\[Omega]^2) + 
           26880*r^4*(815577923769484841 + 1306229265288081178*\[Omega]^2) + 
           15*r^10*(-48516226901220833755 + 2410505856177753696*\[Omega]^2) + 
           56*r^7*(-6056809963392117805 + 13473813342580302336*\[Omega]^2) + 
           56*r^6*(47060873727762478505 + 65243926162767446032*\[Omega]^2) + 
           112*r^5*(10598859109797136745 + 83857462531360072544*\[Omega]^2)))/
         (39811485793677097500000*r^16) - 
        (\[Alpha]1^2*(97389043058290817433600000 - 71756572180434584002560000*
            r + 4184448834029395180032000*r^2 + 121396275*r^14*
            (6904638421825 + 1422694676386*\[Omega]^2) - 69369300*r^13*
            (48332468952775 + 18479246492604*\[Omega]^2) - 
           3225600*r^3*(223404072443740619 + 54406713985688064*\[Omega]^2) + 
           8580*r^12*(-1728320527907610175 + 429275776618230912*\[Omega]^2) - 
           1560*r^11*(-35949733050696936625 + 4066609105310995032*
              \[Omega]^2) + 161280*r^4*(5307633829381357865 + 
             7981281514741234656*\[Omega]^2) - 60*r^10*
            (961163342487719776405 + 68891193643740036108*\[Omega]^2) + 
           16*r^8*(-1956706783540066158475 + 94598712408474440304*
              \[Omega]^2) + 2240*r^5*(21975553093859665255 + 
             154501332962613507288*\[Omega]^2) - 
           56*r^9*(-227522627932734098575 + 233147317463617671576*
              \[Omega]^2) + 96*r^7*(-112522395993377564775 + 
             396315354783824594392*\[Omega]^2) + 
           32*r^6*(4653645114616282073275 + 5563441015258076299872*
              \[Omega]^2)))/(1492930717262891156250000*r^16)) + 
      c^6*((\[Lambda]ev*(91052355971819354112000 - 51407662949658497664000*
            r + 7000290733370319705600*r^2 - 893918025*r^14*
            (-660905245 + 24257903*\[Omega]^2) + 510810300*r^13*
            (-4626336715 + 193725572*\[Omega]^2) + 103194*r^11*
            (-59326361782875 + 2272771815068*\[Omega]^2) - 
           23814*r^12*(-192694734206975 + 8537644432087*\[Omega]^2) - 
           13440*r^3*(54114623737080975 + 758987291075104*\[Omega]^2) + 
           392*r^9*(-3074786815882275 + 760608762803012*\[Omega]^2) + 
           14*r^10*(345064541713004925 + 2527813219124132*\[Omega]^2) + 
           112*r^7*(8143481802559275 + 15863552152075204*\[Omega]^2) + 
           64*r^5*(19060667028640125 + 145348696949580016*\[Omega]^2) - 
           64*r^6*(-6660405163540800 + 161740614207072937*\[Omega]^2) + 
           r^8*(941183979510543300 + 707576909420344688*\[Omega]^2) - 
           32*r^4*(-2882638475462347875 + 7504137900490821376*\[Omega]^2)))/
         (5089536536123492578125*r^16) + 
        (\[Alpha]2^2*(79390106025584253419520000 - 63340142263114197761280000*
            r + 3790227030259560403968000*r^2 + r^9*(3134230476780431544750 - 
             2487461583712001768320*\[Omega]^2) + 12162150*r^14*
            (-967402051056595 + 29292063115521*\[Omega]^2) - 
           6949800*r^13*(-6771814357396165 + 187634838376203*\[Omega]^2) + 
           3628800*r^3*(149101349773261881 + 3628288215776224*\[Omega]^2) + 
           106920*r^12*(-733041752231487790 + 34382345468614191*\[Omega]^2) - 
           4860*r^11*(-17015514051605535895 + 196509573744888652*
              \[Omega]^2) - 40*r^8*(428690214838658954025 + 
             1441405150993917548*\[Omega]^2) + 28160*r^4*
            (29262110852656265157 + 39932014150632813341*\[Omega]^2) + 
           15*r^10*(-3364826057984431381275 + 75135020863922420272*
              \[Omega]^2) + 8*r^7*(-1683371289388265106975 + 
             1190931083576130041056*\[Omega]^2) + 
           8*r^6*(8055833288537459735235 + 9377838630215800886576*
              \[Omega]^2) + 16*r^5*(1310483564243264375055 + 
             16499867668411792671392*\[Omega]^2)))/
         (40309129366098061218750000*r^16) + 
        (\[Alpha]1^2*(-11076306805732511895552000000 + 
           8744407097309389554048000000*r - 536474472569710410113280000*r^2 + 
           r^7*(1686955033384765955470800 - 2518598328966070421826688*
              \[Omega]^2) - 212837625*r^14*(744320021872735 + 
             66155302451949*\[Omega]^2) + 121621500*r^13*(5210240153109145 + 
             859284961906086*\[Omega]^2) - 2822400*r^3*(7130971673807473985 + 
             699561963822898176*\[Omega]^2) - 187110*r^12*
            (-15612618026335009225 + 1668479462365514884*\[Omega]^2) + 
           5670*r^11*(-1967927227321714176375 + 103773641095344875672*
              \[Omega]^2) - 161280*r^5*(22824218907722508325 + 
             212713309423381416571*\[Omega]^2) + 
           72*r^8*(42052064756810326203825 + 775866381974645994232*
              \[Omega]^2) - 73920*r^4*(1531268243682720342805 + 
             1968857768738488642176*\[Omega]^2) + 
           40*r^10*(302628684754645202749950 + 6275030280173214293369*
              \[Omega]^2) + 24*r^9*(-152539530051099729114675 + 
             44861038519290512544616*\[Omega]^2) - 
           96*r^6*(147104592279708531672925 + 141901424564253033020436*
              \[Omega]^2)))/(5290573229300370534960937500*r^16)) + 
      c^8*((\[Lambda]ev*(7597125205912296198144000 - 
           5017390972727585227776000*r + 374755713616048853401600*r^2 + 
           389656575*r^14*(466968179925 + 8095879498*\[Omega]^2) - 
           1558626300*r^13*(466968179925 + 9236335336*\[Omega]^2) + 
           952*r^11*(-2332742283683350875 + 1511885652613228*\[Omega]^2) - 
           51179520*r^3*(-1302365895895345 + 1785513801379984*\[Omega]^2) + 
           1428*r^12*(1061241393791182275 + 13663369740655217*\[Omega]^2) - 
           624*r^8*(195708098755000475 + 49964359099063134*\[Omega]^2) - 
           336*r^10*(-5640035391176852225 + 128575062641677776*\[Omega]^2) - 
           32*r^9*(16806896768422055575 + 1675362783237645529*\[Omega]^2) + 
           64*r^7*(1059099499879941625 + 2096640417909374126*\[Omega]^2) + 
           256*r^5*(3864950265965491500 + 19087539686272989097*\[Omega]^2) + 
           64*r^6*(4147257891831106325 + 50333840216408726784*\[Omega]^2) + 
           128*r^4*(113405797113814931075 + 138276535436358481208*
              \[Omega]^2)))/(60565484779869561679687500*r^16) + 
        (\[Alpha]2^2*(23184221781234322356387840000 - 
           20820577547329184695150080000*r + 1882054006485279626343232000*
            r^2 + r^9*(6318401743927025598924750 - 560488469159892568637360*
              \[Omega]^2) - 389656575*r^14*(32548861216904175 + 
             465523325642366*\[Omega]^2) + 222660900*r^13*
            (227842028518329225 + 2981981624946538*\[Omega]^2) - 
           16830*r^12*(5369014794817167346755 + 74090840861886837538*
              \[Omega]^2) + 940800*r^3*(1579130727168096451021 + 
             438794518929140005632*\[Omega]^2) - 2040*r^11*
            (-51846086959441306550865 + 550103537195617511774*\[Omega]^2) - 
           560*r^8*(-9371228598814403111415 + 14451751762791117793892*
              \[Omega]^2) + 8960*r^4*(37150311111585899857161 + 
             31732954035395642314318*\[Omega]^2) + 
           15*r^10*(-5054598289608265123623975 + 36622155806806378763776*
              \[Omega]^2) - 112*r^5*(520965444718616894377955 + 
             135739458209065181994272*\[Omega]^2) - 
           56*r^7*(83386469842592537595425 + 497740720748726169974976*
              \[Omega]^2) - 56*r^6*(974541776448730517265835 + 
             1305351364267356888903216*\[Omega]^2)))/
         (1678875238097984249760937500000*r^16) + 
        (\[Alpha]1^2*(-924172567794864715751424000000 + 
           827952688193228886364876800000*r - 77754521110469539775040000000*
            r^2 + 1948282875*r^14*(-25043123555959275 + 1051371365849254*
              \[Omega]^2) - 3339913500*r^13*(-58433954963904975 + 
             4552054386011452*\[Omega]^2) + 11220*r^12*
            (86100281871398361719775 + 2904892927517700480344*\[Omega]^2) - 
           2720*r^11*(1378327882943313872695125 + 5408238108181613708804*
              \[Omega]^2) - 1612800*r^3*(42871136231122327760875 + 
             10967051534693737426944*\[Omega]^2) + 2240*r^5*
            (935023759408976322518275 + 168824140352529158616984*
              \[Omega]^2) - 8960*r^4*(1489340612159732718105505 + 
             1262124309468689837919936*\[Omega]^2) - 
           56*r^9*(31539564564261903574514225 + 2872298903066889711777048*
              \[Omega]^2) - 20*r^10*(-219176876135599021189998525 + 
             5895717983104608705622556*\[Omega]^2) + 
           16*r^8*(-35278036280599946048766425 + 9819663452388033337220992*
              \[Omega]^2) + 32*r^7*(9199488682735101295485325 + 
             26993244550986080422861688*\[Omega]^2) + 
           32*r^6*(75963340792111985291348675 + 92879837833377599794807056*
              \[Omega]^2)))/(62957821428674409366035156250000*r^16)) + 
      c^10*((\[Lambda]ev*(-143175171604375116268244582400 + 
           70978225170733396022560435200*r - 10054538019932973828271843840*
            r^2 + r^10*(714693708751963290438550 - 303565831269065591667896*
              \[Omega]^2) + 6635707155*r^14*(-35964660964050 + 
             9158994617183*\[Omega]^2) - 7583665320*r^13*(-125876313374175 + 
             36572235266146*\[Omega]^2) - 6083154*r^11*(-40317953663297125 + 
             76140270649236316*\[Omega]^2) + 675906*r^12*
            (-1738135649347578425 + 761765083287559551*\[Omega]^2) - 
           174720*r^3*(-9366291879697907534209 + 2897199778826515828064*
              \[Omega]^2) - 56*r^9*(8632129618735463311625 + 
             16105390048534700994088*\[Omega]^2) - 
           112*r^7*(17268568555928821906965 + 25718100255442064623228*
              \[Omega]^2) + 64*r^5*(52877112365250959074625 + 
             118546748282919988751588*\[Omega]^2) - 
           4*r^8*(802231176941145150457615 + 401714573991698340295844*
              \[Omega]^2) + 64*r^6*(10333835529283820381485 + 
             597592150834087821821729*\[Omega]^2) + 
           32*r^4*(-178910243730654494543065 + 18693407527656022798059872*
              \[Omega]^2)))/(6091752166015255350695068359375*r^16) - 
        (\[Alpha]2^2*(124836880194737018474716053504000 - 
           104164616198173141206827142912000*r + 
           5163011792186170264416319078400*r^2 + 270845190*r^14*
            (-17547793749756581850 + 3686576541003860827*\[Omega]^2) - 
           154768680*r^13*(-122834556248296072950 + 23614935919833981161*
              \[Omega]^2) - 137940*r^11*(-13345345455218676060535 + 
             1250434666453390526028*\[Omega]^2) + 1517340*r^12*
            (-13515530936345697186865 + 6150604618268645860368*\[Omega]^2) - 
           26880*r^3*(42595186271842282195572811 + 24306523013599234149661920*
              \[Omega]^2) - 50*r^9*(66561807205915340886245547 + 
             85504069197911661134942128*\[Omega]^2) + 
           15*r^10*(1324004227483298919027085055 + 94281492486730143613465776*
              \[Omega]^2) + 7680*r^4*(175572767262376245144110518 + 
             239890956076221433759266139*\[Omega]^2) + 
           8*r^8*(-6637554366100523732193831435 + 
             1528563057388430281933790804*\[Omega]^2) + 
           8*r^7*(-3230104620736365709817723065 + 
             7758369621984290058597550944*\[Omega]^2) + 
           8*r^6*(30496878769954031743065280625 + 
             33345274113204373894162567312*\[Omega]^2) + 
           16*r^5*(9981325252767288153107289965 + 
             35091199963189006760490055904*\[Omega]^2)))/
         (48246677154840822377504941406250000*r^16) + 
        (\[Alpha]1^2*(17416925797551911812154644070400000 - 
           14359935491807802403755360752640000*r + 
           713666326150674797164498821888000*r^2 + 4739790825*r^14*
            (13501288542206074050 + 8326029652487744063*\[Omega]^2) - 
           16250711400*r^13*(15751503299240419725 + 18024335182009528747*
              \[Omega]^2) + 5310690*r^12*(-139202341237480740376675 + 
             151489669675835663336412*\[Omega]^2) - 482790*r^11*
            (-5034750472417573630996625 + 2613736403570919131211288*
              \[Omega]^2) - 2822400*r^3*(121191236546199750373814549 + 
             34714705080106083626001408*\[Omega]^2) + 680960*r^5*
            (34000472483741144681904905 + 105793052655891140381663631*
              \[Omega]^2) + 342720*r^4*(537145205751257722984943395 + 
             683724169907348166419256192*\[Omega]^2) - 
           120*r^10*(5301173840355243904578017185 + 
             9481049925672192741686604109*\[Omega]^2) + 
           144*r^7*(-17251893291730403352622197475 + 
             67652428012715148444126828024*\[Omega]^2) + 
           8*r^8*(-1376347085228205635341545919975 + 
             91074511071335586282494701704*\[Omega]^2) - 
           8*r^9*(308476043292397300524948349375 + 
             383813213752343809300468084416*\[Omega]^2) + 
           32*r^6*(1524486635355956025750484294625 + 
             1374069367610449082315518941036*\[Omega]^2)))/
         (6332376376572857937047523559570312500*r^16)) + 
      c^12*(-(\[Lambda]ev*(86769074397171967615008062668800 - 
            44139979472126112813890611814400*r + 
            5395065372880304305070260039680*r^2 - 10539064305*r^14*
             (-42696634708492375 + 2431097445583366*\[Omega]^2) + 
            42156257220*r^13*(-42696634708492375 + 2773562927591512*\[Omega]^
                2) - 2268*r^12*(-1463641153389890116744025 + 
              102345187848723873185843*\[Omega]^2) + 1512*r^11*
             (-2702888517333246296583375 + 164367246724449999083888*\[Omega]^
                2) + 430080*r^3*(-1647477637312204549997127 + 
              186853116830709477716204*\[Omega]^2) + 224*r^10*
             (13449594058690047077907675 + 314454085287227330969701*\[Omega]^
                2) + 32*r^9*(-23328379005275596448326725 + 
              11392609372098337827378931*\[Omega]^2) + 
            256*r^5*(358026917436970334280000 + 18368903016164222196163217*
               \[Omega]^2) + 64*r^7*(18637488073017425882872665 + 
              26846442199646503805210186*\[Omega]^2) + 
            16*r^8*(94045389754156465918675095 + 48227481909990856152165034*
               \[Omega]^2) - 64*r^6*(-2514983051064943249436205 + 
              217863030842625676507380116*\[Omega]^2) - 
            128*r^4*(-171451087779089757778846245 + 
              2098284289797467571060417032*\[Omega]^2)))/
         (57567057968844163064068395996093750*r^16) - 
        (\[Alpha]2^2*(264794038541172774538276936531968000 - 
           228707980864716763429770589622784000*r + 
           13024740243842240456864401546636800*r^2 + 
           r^9*(6532269165668421041643975766050 - 
             8409668243617548259975480671280*\[Omega]^2) - 
           14052085740*r^13*(-8928189739472892373375 + 383766012238075900734*
              \[Omega]^2) + 3513021435*r^14*(-8928189739472892373375 + 
             419373547287189172566*\[Omega]^2) - 1693440*r^3*
            (-437082879228003737214461071 + 214377332485005335964077760*
              \[Omega]^2) - 3240*r^11*(-59221104830496781337218872665 + 
             810130361613647130125010838*\[Omega]^2) + 
           8910*r^12*(-22316601471292513972531682815 + 
             1647135013730663510238837942*\[Omega]^2) + 
           75*r^10*(-1316876158229961327417761626053 + 
             52697053834405698753085528736*\[Omega]^2) + 
           112*r^8*(-808856398492424608446507559005 + 
             67776825988708911187605528352*\[Omega]^2) + 
           8960*r^4*(350410101025648743323927879301 + 
             424572779039498096822312879018*\[Omega]^2) + 
           56*r^7*(-1044434267929257213785408181315 + 
             1110957834006602946126794446336*\[Omega]^2) + 
           56*r^6*(6237731040186174308076059144595 + 
             6197985197494944697032419718704*\[Omega]^2) + 
           112*r^5*(1700692988309447586823016557875 + 
             8736650100659733609791567540768*\[Omega]^2)))/
         (1595758846896360200135975937011718750000*r^16) + 
        (\[Alpha]1^2*(10555255589102608578575954898124800000 - 
           9025324276491188402358201478778880000*r + 
           520935114512001214310693444015616000*r^2 + 17565107175*r^14*
            (6869357342079503378875 + 947143386647631633054*\[Omega]^2) - 
           70260428700*r^13*(6869357342079503378875 + 1757479400204329652508*
              \[Omega]^2) - 1612800*r^3*(29644204282644245145198121319 + 
             9644507561643492262877408256*\[Omega]^2) + 
           17820*r^12*(-118462615478414374596527161525 + 
             20163655778625054503947220096*\[Omega]^2) - 
           10800*r^11*(-737183577920677524332147511675 + 
             59118060905890252489855409156*\[Omega]^2) + 
           144*r^8*(-33581187455843915080740322595925 + 
             464633703435613904472500514512*\[Omega]^2) + 
           20160*r^5*(424616166159933664379313093835 + 
             1797990012245544374589114579784*\[Omega]^2) - 
           100*r^10*(81793306918623322597566753519219 + 
             3558323602253713382007444086524*\[Omega]^2) + 
           26880*r^4*(4587695938646828097410214388315 + 
             5209582643707222886926352866752*\[Omega]^2) - 
           168*r^9*(-11530315262227897689530363397225 + 
             7662179337595607594940087340184*\[Omega]^2) + 
           32*r^7*(-60825120868652548000123263135375 + 
             108149985156429970459814670590872*\[Omega]^2) + 
           96*r^6*(223140395851688033406993872510825 + 
             179338012252460631782989253617248*\[Omega]^2)))/
         (59840956758613507505099097637939453125000*r^16)) + 
      c^14*((2*\[Lambda]ev*(-372241108011738091322845979198668800 + 
           201206640487838341500750943545062400*r - 
           21319502040623671829014295073390080*r^2 + 
           r^9*(9056338853433111928810523947000 - 
             569188986090249773549976122336*\[Omega]^2) + 219764780235*r^14*
            (-15977258398730353725 + 238205825847398333*\[Omega]^2) - 
           3394050660*r^13*(-4138109925271161614775 + 70386245465765371004*
              \[Omega]^2) + 1142778*r^12*(-24508179785649601936488825 + 
             532746343556241477546049*\[Omega]^2) - 380926*r^11*
            (-101848925183530148707483125 + 2583702130750919788113668*
              \[Omega]^2) + 42*r^10*(-758012437233366578635840361075 + 
             8657580990362233897780975044*\[Omega]^2) - 
           112*r^7*(42399218190908154602167794455 + 
             64602375362586969288744450436*\[Omega]^2) + 
           13440*r^3*(146281356160610671947099833779 + 
             79688402845438121071152941216*\[Omega]^2) - 
           12*r^8*(263348519974511068066799745335 + 
             189168640425759380804058497076*\[Omega]^2) + 
           64*r^6*(-63959712906722074703634799930 + 
             193236717488733850222421072973*\[Omega]^2) - 
           64*r^5*(210250792001522274543283787625 + 
             1062869430006339482189085284744*\[Omega]^2) + 
           32*r^4*(-12463698182957646618214067928655 + 
             17609860781881470856660096931264*\[Omega]^2)))/
         (19579276003428510410127962333221435546875*r^16) + 
        (\[Alpha]2^2*(-324563386819768321283981976059854848000 + 
           283359168404274479544919585222873344000*r - 
           19068308900415958874901274127019980800*r^2 + 
           r^5*(39547663631357470765241013401144720 - 
             871647181102987608294503455710919168*\[Omega]^2) + 
           r^10*(345130996221177553949991234077425725 - 
             7430268404591864518695327144721680*\[Omega]^2) - 
           242432190*r^14*(-288436710354820106553537525 + 
             3547558406740701313846549*\[Omega]^2) + 138532680*r^13*
            (-2019056972483740745874762675 + 22724433770806187351288807*
              \[Omega]^2) - 15392520*r^12*(-31046607026915806082543118885 + 
             702084400146070177898585897*\[Omega]^2) + 233220*r^11*
            (-2253870902401093381740580732365 + 32124710557291534914387916372*
              \[Omega]^2) - 26880*r^3*(219056661884496251188437643941143 + 
             51427589119124466825104476908960*\[Omega]^2) + 
           50*r^9*(-627983287844035209542639841685911 + 
             169419796112605773549350014106656*\[Omega]^2) - 
           2560*r^4*(1595580732571006290339259190777973 + 
             1754172619310214953137006726477679*\[Omega]^2) + 
           8*r^8*(7885030557360008062279654178616345 + 
             2224019979401066269458417804033452*\[Omega]^2) + 
           8*r^7*(8973023703668599443195314301067655 + 
             3253788982152074802938922521280672*\[Omega]^2) - 
           8*r^6*(15277969434745575561482611203492875 + 
             11235624821298418413007971786842544*\[Omega]^2)))/
         (77533932973576901224106730839556884765625000*r^16) + 
        (\[Alpha]1^2*(45282262869946046155843408806354124800000 - 
           39205482148231041787964802752121031680000*r + 
           2719143663789778609000094240222105856000*r^2 + 
           4242563325*r^14*(221923468454213224399602825 + 
             8012061097858627963200881*\[Omega]^2) - 7272965700*r^13*
            (517821426393164190265739925 + 34689301084435630457143178*
              \[Omega]^2) + 8978970*r^12*(-1986756112360559729598708853575 + 
             102770043810120004960849067788*\[Omega]^2) + 
           47980800*r^3*(14452947835302833098693332156661 + 
             4320538560665445322472774618112*\[Omega]^2) - 
           272090*r^11*(-251988534837871791182879692249125 + 
             8305868747868706011293077273736*\[Omega]^2) + 
           40*r^10*(-1929676628122178155287663029045647035 + 
             9016524292916599128955023530651351*\[Omega]^2) + 
           4480*r^5*(98906615706304254991860961154345 + 
             25825639307536597159373775317288244*\[Omega]^2) + 
           16*r^7*(-639920095035191631459490915334112925 + 
             135708114050200307121303425246321992*\[Omega]^2) - 
           8*r^8*(1011801546539875783300341256144207825 + 
             237040466581816578707094798377100952*\[Omega]^2) + 
           2240*r^4*(252736541072080548318072334171526345 + 
             262553937368630149174869128163894912*\[Omega]^2) - 
           8*r^9*(-3475285382858770164674245401626081875 + 
             307901068782010041175230059733076392*\[Omega]^2) + 
           32*r^6*(1170235469248704984622566789772821125 + 
             732783575500409930181597054196768332*\[Omega]^2)))/
         (10176328702781968285664008422691841125488281250*r^16))) + 
    \[Chi]^8*((\[Lambda]ev*(-16957053986153881600 + 9478754341056000000*r - 
         2392909283294351360*r^2 - 960*r^9*(-889259704949 + 
           830596771*\[Omega]^2) + 1617*r^15*(-75427441375 + 
           2206584192*\[Omega]^2) - 12936*r^11*(-344833051829 + 
           2923155656*\[Omega]^2) - 3234*r^16*(-15085488275 + 
           22362301486*\[Omega]^2) + 1232*r^12*(-2364458027379 + 
           64341976864*\[Omega]^2) - 1155*r^14*(118672569813 + 
           67772963024*\[Omega]^2) + 384*r^5*(-275634273468939 + 
           68717558584*\[Omega]^2) - 462*r^13*(-2309811745325 + 
           121022089456*\[Omega]^2) - 215040*r^3*(-3927956785511 + 
           174468964488*\[Omega]^2) + 256*r^7*(43116545350032 + 
           2638123164265*\[Omega]^2) + 32*r^10*(-113905600301493 + 
           8861216876032*\[Omega]^2) + 3584*r^4*(-2491679770965 + 
           10231575063274*\[Omega]^2) + 448*r^6*(18237165458633 + 
           17515437710928*\[Omega]^2) - 32*r^8*(76039621394275 + 
           33747958319338*\[Omega]^2)))/(57718587326400*r^18) + 
      (\[Alpha]2^2*(-99227209538834657280000 + 49330040444751859752960*r - 
         7371420890968065697920*r^2 + 640332*r^16*(-12399760575625 + 
           15524805074661*\[Omega]^2) + 8648640*r^3*(422383234539767 + 
           39305465522400*\[Omega]^2) + 72765*r^14*(317226204793883 + 
           79959300761558*\[Omega]^2) + 3234*r^15*(6137881484934375 + 
           651700064289812*\[Omega]^2) + 231*r^11*(-1618023913666579881 + 
           3718511778055952*\[Omega]^2) + 297*r^13*(-467360775955236625 + 
           28410369072539156*\[Omega]^2) - 5376*r^5*(101439448689152211 + 
           42262340590881905*\[Omega]^2) + 440*r^9*(-4844199948595623 + 
           54352746225962812*\[Omega]^2) - 88*r^12*(-3362045998451140539 + 
           75217547887450000*\[Omega]^2) - 3360*r^4*(-107410838789118513 + 
           232868185601339680*\[Omega]^2) + 144*r^8*(158429734663901085 + 
           261551917925262337*\[Omega]^2) + 27*r^10*(8817221740977224267 + 
           506353761003646764*\[Omega]^2) - 168*r^7*(-107693216072982639 + 
           519195935949395108*\[Omega]^2) - 168*r^6*(235586374793489577 + 
           1450356183908162072*\[Omega]^2)))/(2999923576289640000*r^18) + 
      (\[Alpha]1^2*(146812828799909951078400000 - 72017523805870788771225600*
          r + 11581878225496270977331200*r^2 + 13873860*r^16*
          (-394276906839525 + 166161014551138*\[Omega]^2) - 
         878169600*r^3*(6540664020440593 + 590430811035520*\[Omega]^2) + 
         102960*r^13*(-124589884364537900 + 13527801891378967*\[Omega]^2) + 
         210210*r^15*(65055689628521625 + 39396304335577762*\[Omega]^2) + 
         13305600*r^4*(-62473558339158359 + 84296541507128496*\[Omega]^2) - 
         6864*r^11*(-89424957338167019415 + 125885808839440928*\[Omega]^2) - 
         45045*r^14*(-406603458349214665 + 353470251016443912*\[Omega]^2) + 
         443520*r^5*(1629931619093294283 + 714690973249910224*\[Omega]^2) + 
         10010*r^12*(-23555593443075121197 + 1722153055529998808*
            \[Omega]^2) + 1872*r^9*(115239953735187875825 + 
           5783536363025832504*\[Omega]^2) + 
         640*r^7*(-181153032342371792703 + 243292100021606267792*
            \[Omega]^2) + 1056*r^6*(280268120021011179785 + 
           365934299721059336584*\[Omega]^2) + 
         52*r^10*(-12498851987432583463845 + 409493412236661266992*
            \[Omega]^2) + 48*r^8*(-32170163079965135225 + 
           1143578577710330370744*\[Omega]^2)))/(4289890714094185200000*
        r^18) + c^2*((\[Lambda]ev*(-474797511612308684800 + 
           255309290911178649600*r - 55301072266402350080*r^2 + 
           286772998824312*r^15*\[Omega]^2 - 66180429582267*r^16*\[Omega]^2 - 
           273273*r^14*(1210884895 + 2052918484*\[Omega]^2) + 
           7007*r^13*(149541122445 + 112955948672*\[Omega]^2) - 
           224*r^7*(1458097189201 + 2454415916280*\[Omega]^2) + 
           182*r^11*(5466705952631 + 2886224680848*\[Omega]^2) - 
           91*r^12*(14416195073049 + 5083428118312*\[Omega]^2) - 
           152320*r^3*(-105123005003581 + 5788264468896*\[Omega]^2) - 
           1840*r^8*(322924859649 + 11901243774116*\[Omega]^2) + 
           112*r^9*(33332444015 + 21862154349224*\[Omega]^2) + 
           28*r^10*(955272562699 + 36791836148544*\[Omega]^2) - 
           64*r^5*(21923099296213577 + 91922078900816*\[Omega]^2) + 
           2048*r^4*(-238640556664685 + 486855884596762*\[Omega]^2) + 
           64*r^6*(3326677708565883 + 2325433146509476*\[Omega]^2)))/
         (16413723270945000*r^18) + 
        (\[Alpha]2^2*(-11113447468349481615360000 + 6581762284648369716817920*
            r - 688088445404371236234240*r^2 - 134801590215119271444*r^15*
            \[Omega]^2 + 35938437735781244664*r^16*\[Omega]^2 + 
           210210*r^14*(854822266680492 + 1390464914707357*\[Omega]^2) + 
           4798080*r^3*(73210312048163737 + 6659799170824800*\[Omega]^2) - 
           6006*r^13*(86029997372078655 + 26218561203796316*\[Omega]^2) + 
           156*r^11*(-1205302434997124387 + 1049781692201584064*\[Omega]^2) + 
           39*r^12*(15389766580829359411 + 8544247085359469800*\[Omega]^2) - 
           6720*r^4*(2586639194286631057 + 13189864432121826560*\[Omega]^2) - 
           672*r^5*(64473317763509611201 + 33515573334264082840*\[Omega]^2) + 
           20*r^9*(4559067898826974897 + 37404761881392737864*\[Omega]^2) + 
           4*r^8*(592467858855203964325 + 45163986965707359192*\[Omega]^2) - 
           56*r^7*(-24539425004272598599 + 113227556952327015936*
              \[Omega]^2) + r^10*(-83733475074388569157 + 
             363602587926557733856*\[Omega]^2) - 
           56*r^6*(168983295312763246537 + 386177120864070994704*
              \[Omega]^2)))/(3412413068029465500000*r^18) + 
        (\[Alpha]1^2*(4110759206397478630195200000 - 
           2410527939421097188185292800*r + 265033348674690454503321600*r^2 - 
           5322361892015972643840*r^15*\[Omega]^2 + 2807374529977658455815*
            r^16*\[Omega]^2 - 4099095*r^14*(-3424383345564885 + 
             6087621872769322*\[Omega]^2) - 248371200*r^3*
            (578766427018312517 + 49058474352647760*\[Omega]^2) + 
           5005*r^13*(-5463092383602042735 + 21611954966272731712*
              \[Omega]^2) + 67200*r^4*(-18126520161990498641 + 
             466843779670261264128*\[Omega]^2) + 13440*r^5*
            (1439958071308799172877 + 583422321557731780872*\[Omega]^2) + 
           208*r^11*(1067706098218560628135 + 710434280608285337861*
              \[Omega]^2) - 65*r^12*(1088367943165443699759 + 
             844430955371029577800*\[Omega]^2) - 
           16*r^9*(3002116566853360540675 + 7546461935598213799012*
              \[Omega]^2) + 80*r^7*(-4801800794538013975037 + 
             24118674051025806491256*\[Omega]^2) - 
           8*r^8*(118627940610616368035125 + 52136561136626538310296*
              \[Omega]^2) + r^10*(93113397620068451228330 + 
             66321571098978806735184*\[Omega]^2) + 
           16*r^6*(184802575391852578168505 + 430516534876042772037584*
              \[Omega]^2)))/(1219937671820533916250000*r^18)) + 
      c^4*((\[Lambda]ev*(-9360293800356942643200 + 4886885838470365184000*r - 
           962146434684520529920*r^2 - 21042021*r^16*(-527464625 + 
             44032178*\[Omega]^2) + 84168084*r^15*(-527464625 + 
             47700052*\[Omega]^2) - 10400390*r^14*(-8164105747 + 
             765622692*\[Omega]^2) + 1456*r^13*(-80487752062795 + 
             7856293957656*\[Omega]^2) - 2048*r^5*(8991817589832259 + 
             53952695183591*\[Omega]^2) + 112*r^11*(-682266200636111 + 
             68314767148724*\[Omega]^2) + 320*r^9*(1682131609207 + 
             85507982781772*\[Omega]^2) - 56*r^12*(-2166763739569429 + 
             124751409170574*\[Omega]^2) - 71680*r^3*(-3531473339934031 + 
             172898743807608*\[Omega]^2) - 128*r^7*(199739179385837 + 
             627885225763140*\[Omega]^2) + 28672*r^4*(-223071798032985 + 
             635282058168266*\[Omega]^2) + 16*r^10*(1362888798440673 + 
             839563149881968*\[Omega]^2) + 896*r^6*(2561678784312513 + 
             2550536017611508*\[Omega]^2) - 64*r^8*(377589510056605 + 
             5171451128435338*\[Omega]^2)))/(5744803144830750000*r^18) + 
        (\[Alpha]2^2*(-109546839330873461637120000 + 
           71111676608702652646563840*r - 6608234341936337799252480*r^2 + 
           58270212*r^16*(-61998802878125 + 4317284175154*\[Omega]^2) - 
           1765764*r^15*(-8183841979912500 + 534392552745347*\[Omega]^2) + 
           28665*r^14*(-809958024356039867 + 72662436918881742*\[Omega]^2) + 
           174720*r^3*(16707633924327205961 + 1285406638979047200*
              \[Omega]^2) - 312*r^13*(-76538064426583215610 + 
             3783191220396970761*\[Omega]^2) + 42*r^11*
            (270091496666529496933 + 21988169406914270064*\[Omega]^2) + 
           60*r^9*(4076634774210116321 + 98686639121502704152*\[Omega]^2) - 
           448*r^7*(-31383555362948158931 + 100868688909855183882*
              \[Omega]^2) - 6720*r^4*(57249876789316706059 + 
             129902544209005436960*\[Omega]^2) - 1344*r^5*
            (270783811088850180771 + 152791283516392174580*\[Omega]^2) + 
           9*r^10*(-195353612771333738141 + 256730711497722949408*
              \[Omega]^2) + 4*r^8*(5503713815825062906145 + 
             713211979299431105448*\[Omega]^2) + 
           3*r^12*(-6520849337644052873189 + 797484146548261215000*
              \[Omega]^2) - 168*r^6*(598673723256056764673 + 
             1015718134786650631568*\[Omega]^2)))/(597172286905156462500000*
          r^18) + (\[Alpha]1^2*(40520340748775146497638400000 - 
           26083714187975304088734105600*r + 2523147814717353052740403200*
            r^2 + 946890945*r^16*(-657128178065875 + 20753838457969*
              \[Omega]^2) - 344323980*r^15*(-7228409958724625 + 
             108201970841856*\[Omega]^2) - 53235*r^14*(24655120817039664105 + 
             3251346180280217854*\[Omega]^2) - 17740800*r^3*
            (68649021334090188731 + 4827214703323652640*\[Omega]^2) + 
           780*r^13*(-6302824399253481534435 + 986649486504204243824*
              \[Omega]^2) - 210*r^12*(-41650413050149941305723 + 
             1935401644444827431052*\[Omega]^2) + 26880*r^5*
            (5954885381674651117607 + 2691360412231033657356*\[Omega]^2) + 
           89600*r^4*(1013140106058354932591 + 3449656677450988420416*
              \[Omega]^2) + 640*r^7*(-7375807353077598622663 + 
             21780632595240348526057*\[Omega]^2) + 
           8*r^10*(391943144899370047229995 + 44419154686962046335278*
              \[Omega]^2) - 16*r^9*(34634831505621179881825 + 
             94050363773053763005852*\[Omega]^2) - 
           32*r^8*(300793898486542581661275 + 121770357210835648487674*
              \[Omega]^2) + 4*r^11*(-1512358395598217187651085 + 
             269521325253177374615972*\[Omega]^2) + 
           96*r^6*(362914063168150736366285 + 595671029187865534147464*
              \[Omega]^2)))/(213489092568593435343750000*r^18)) + 
      c^6*((\[Lambda]ev*(-19511803739707825401856000 + 
           10028501835567881534668800*r - 1774541287779496399923200*r^2 - 
           627161535*r^16*(-56860686575 + 2047496277*\[Omega]^2) + 
           2508646140*r^15*(-56860686575 + 2218052418*\[Omega]^2) + 
           7422030*r^13*(-55346301593817 + 2378555748760*\[Omega]^2) - 
           269892*r^14*(-1050907194314120 + 42919443244857*\[Omega]^2) + 
           29988*r^11*(-9387443266364565 + 383401384884896*\[Omega]^2) - 
           913920*r^3*(-465717770853226205 + 5870819077739616*\[Omega]^2) + 
           2016*r^9*(2344993001525115 + 11916714551485996*\[Omega]^2) + 
           1120*r^10*(64455174412821612 + 16029619720016405*\[Omega]^2) + 
           3456*r^5*(-7320867328662995485 + 17065186439948656*\[Omega]^2) - 
           238*r^12*(-1822692789547271145 + 50226844497814924*\[Omega]^2) - 
           2240*r^7*(39790442108820111 + 122668215949792192*\[Omega]^2) - 
           32*r^8*(2120047465167400405 + 15997353603131254222*\[Omega]^2) + 
           64*r^6*(45428275127154170195 + 51878357288988134496*\[Omega]^2) + 
           512*r^4*(-25141302254539314375 + 61273071157604353648*
              \[Omega]^2)))/(346088484456397495312500*r^18) + 
        (\[Alpha]2^2*(-456707123711821946983219200000 + 
           317102060955959339455813017600*r - 27546611240111682988116288000*
            r^2 + 3473510040*r^16*(-6683470950261875 + 200753714144661*
              \[Omega]^2) - 157886820*r^15*(-588145443623045000 + 
             16566169135105757*\[Omega]^2) + 503798400*r^3*
            (18064136885624980411 + 385987655205197760*\[Omega]^2) + 
           2024190*r^14*(-76607826910520631297 + 2997217409600662669*
              \[Omega]^2) - 578340*r^13*(-294534361342344068673 + 
             6899890986433765520*\[Omega]^2) + 510*r^11*
            (157826747391411292148619 + 3106960552673841169184*\[Omega]^2) - 
           26880*r^5*(43838439000309833493285 + 29067356798044508029003*
              \[Omega]^2) + 85*r^12*(-1711139227337761469022789 + 
             86566090906732567514240*\[Omega]^2) - 1344*r^7*
            (-41775073280418451726890 + 92350527880654856853109*\[Omega]^2) + 
           45*r^10*(-226243687137137743618755 + 107466452242145626243664*
              \[Omega]^2) - 33600*r^4*(69247702995674633027577 + 
             107503668961195440905632*\[Omega]^2) + 
           36*r^8*(2143029779464048291312895 + 476850123395921135496264*
              \[Omega]^2) + 20*r^9*(-135303209648191272695679 + 
             960328074357325692719032*\[Omega]^2) - 
           168*r^6*(2425151797153171865341995 + 3208198110166693153293968*
              \[Omega]^2)))/(71951795918485039275468750000*r^18) + 
        (\[Alpha]1^2*(168931649586904384307871744000000 - 
           116442774209729540062234128384000*r + 
           10459250571364480571963397120000*r^2 + 28222269075*r^16*
            (-141676835191002650 + 1930106976591117*\[Omega]^2) - 
           20525286600*r^15*(-779222593550514575 + 5031391644146304*
              \[Omega]^2) - 31667328000*r^3*(123195551742453738949 + 
             2341560776185735104*\[Omega]^2) - 26314470*r^14*
            (337952389156016839490 + 18530738824760721417*\[Omega]^2) + 
           481950*r^13*(-63694957393135736785299 + 4679414992834142268004*
              \[Omega]^2) + 1209600*r^4*(610436105594160414910955 + 
             1059983810220311435549376*\[Omega]^2) + 2244*r^11*
            (-20648869006867909670316825 + 1459073456561053221140452*
              \[Omega]^2) + 107520*r^5*(4765151491592835796064165 + 
             2614463012509815982146654*\[Omega]^2) - 
           340*r^12*(-172483272522075913176612015 + 3981513297765650518392932*
              \[Omega]^2) - 1296*r^9*(1405912751774383303213525 + 
             5341593687020100949891812*\[Omega]^2) + 
           320*r^7*(-67500132419801794738146975 + 121945729072280315220440164*
              \[Omega]^2) - 96*r^8*(378720019289420132941548575 + 
             168846200621727185727523408*\[Omega]^2) + 
           4*r^10*(4501596661624694065874616225 + 204319508269205256584331436*
              \[Omega]^2) + 192*r^6*(803983780290136871653827375 + 
             995380458888345525108332032*\[Omega]^2)))/
         (25722767040858401540980078125000*r^18)) + 
      c^8*(-(\[Lambda]ev*(339617724197010112565583872000 - 
            187016664628443938330025984000*r + 19807227708473270009616179200*
             r^2 - 776377737135*r^16*(1913114194875 + 32539779542*\[Omega]^
                2) + 3105510948540*r^15*(1913114194875 + 35250338428*\[Omega]^
                2) + 10943240*r^13*(1800184102610404329 + 9748120173330632*
               \[Omega]^2) - 1641486*r^14*(7695172532227131315 + 
              94220809116346676*\[Omega]^2) + 257488*r^12*
             (-82854676035504602355 + 232443981168989279*\[Omega]^2) + 
            514976*r^11*(27701536497165628685 + 250644793088746002*\[Omega]^
                2) + 80*r^10*(-37567155021584539571605 + 
              4394935426723430277048*\[Omega]^2) + 14336*r^4*
             (77515938241843174296025 + 13422219902701668555964*\[Omega]^2) - 
            143360*r^3*(13232397739179440993545 + 14702483652295530162708*
               \[Omega]^2) + 640*r^7*(5742664192800085226599 + 
              19381676220907491782292*\[Omega]^2) + 
            64*r^9*(-6920516267168826122185 + 29910713479182286632956*
               \[Omega]^2) - 64*r^8*(-24969995093280936783315 + 
              67469171212773436425674*\[Omega]^2) + 
            896*r^6*(-53024133964664523373515 + 67662113500052803067756*
               \[Omega]^2) - 512*r^5*(505414845547039114704325 + 
              72662878554043230992788*\[Omega]^2)))/
         (556960198035680489206406250000*r^18) - 
        (\[Alpha]2^2*(3974666720942886971749421875200000 - 
           3100389868341658243227729691238400*r + 
           237230668817963944298755419840000*r^2 + 
           r^8*(449723743947222731475733368740 - 
             379148114083353971451850025952*\[Omega]^2) + 2149969118220*r^16*
            (224869658038959375 + 3190473005438806*\[Omega]^2) - 
           65150579340*r^15*(29682794861142637500 + 394916096478811433*
              \[Omega]^2) + 28726005*r^14*(120151867895775545702103 + 
             1420471903128045167374*\[Omega]^2) + 4689960*r^13*
            (-892567891141699236506091 + 1735723213306346961499*\[Omega]^2) + 
           482790*r^11*(-4029161628448996522938121 + 139258302825765583529008*
              \[Omega]^2) + 34485*r^12*(109095547988288383102317541 + 
             661549958989767073214680*\[Omega]^2) + 2217600*r^3*
            (32859241969850995907002369 + 17223793487404080925027680*
              \[Omega]^2) + 220*r^9*(890625271369291305665921257 + 
             208786627829499754567384664*\[Omega]^2) - 
           3584*r^7*(24066137158992860507120710 + 379013726196587113357727013*
              \[Omega]^2) + 6720*r^5*(-1276550372609134709952874481 + 
             542043843708308477755343836*\[Omega]^2) + 
           33600*r^4*(1181151035616272763890511257 + 
             880281019950543666804538336*\[Omega]^2) + 
           5*r^10*(28893570102920503292999668751 + 
             29443573715436582618242062144*\[Omega]^2) - 
           56*r^6*(-18651715944424016345246015485 + 
             38582084104887064910488196208*\[Omega]^2)))/
         (57896012585808986853005929687500000*r^18) + 
        (\[Alpha]1^2*(1470191663028954693195033329664000000 - 
           1141618217618852402810451348934656000*r + 
           89126893034294014970765504409600000*r^2 + 
           r^9*(33034691147759168765041950990800 - 
             77194728361768623845851722412096*\[Omega]^2) + 
           r^10*(312735141750795071215189478134400 - 
             9815052922899138110000347117488*\[Omega]^2) - 
           34936998171075*r^16*(2383403901844928625 + 15337086620439091*
              \[Omega]^2) + 38113088913900*r^15*(8739147640098071625 + 
             26653752150710528*\[Omega]^2) + 160044885*r^14*
            (-1265594154416820408726315 + 25261968505130625343298*
              \[Omega]^2) - 7816600*r^13*(77462519941566789820442379 + 
             1798059270687353453294222*\[Omega]^2) - 160930*r^12*
            (-8146902388534657871181495255 + 9914664069930431585291228*
              \[Omega]^2) + 975744000*r^3*(26751308000933671583340677 + 
             14926665104942015132731296*\[Omega]^2) + 212889600*r^4*
            (81786428407416266524506835 + 50006063227548683185451248*
              \[Omega]^2) - 9196*r^11*(134835199064200537734293836325 + 
             1670119252374176866495475356*\[Omega]^2) + 
           295680*r^5*(-13084534932377198693910715555 + 
             5420955177678572795081589588*\[Omega]^2) - 
           640*r^7*(215736507640112460740401232185 + 
             610401807411851088209131922139*\[Omega]^2) - 
           352*r^6*(-2773846235783443749177902591225 + 
             784312662848083875880568458744*\[Omega]^2) - 
           32*r^8*(-3108595865539153907178672967325 + 
             5025668504502120719986546256202*\[Omega]^2)))/
         (20697824499426712799949619863281250000*r^18)) + 
      c^10*((\[Lambda]ev*(1519603186525927749774220492800 - 
           699145492139063864128271564800*r + 149119470474103062003296737280*
            r^2 - 6572509944*r^15*(-515700581468625 + 139577399834683*
              \[Omega]^2) + 821563743*r^16*(-1031401162937250 + 
             257689317164599*\[Omega]^2) + 225302*r^14*
            (-19417965327566336645 + 7704567461540446146*\[Omega]^2) - 
           225302*r^13*(-10088468771018866255 + 10381933095999663192*
              \[Omega]^2) - 4704*r^10*(441443922872579653678 + 
             620605829405519423193*\[Omega]^2) + 448*r^7*
            (8204646720502142645723 + 8442442193328267221240*\[Omega]^2) - 
           224*r^9*(-2297144992598976239605 + 32462748948961215323172*
              \[Omega]^2) - 28*r^11*(9163566165608300033819 + 
             60524110169108180704432*\[Omega]^2) + 
           14*r^12*(-70809186172441846220399 + 91359020215171275515028*
              \[Omega]^2) + 17920*r^3*(-2355888074299496691419921 + 
             343512026186419516223616*\[Omega]^2) + 
           160*r^8*(38812231802878044748601 + 443838025737297252662466*
              \[Omega]^2) + 128*r^5*(25164747326620351489167821 + 
             638259463187932617994208*\[Omega]^2) - 
           64*r^6*(496273935568706521578093 + 8430012493409511544715576*
              \[Omega]^2) - 512*r^4*(5500148227671483625667085 + 
             8609850346543130615351648*\[Omega]^2)))/
         (24367008664061021402780273437500*r^18) + 
        (\[Alpha]2^2*(35568910479004646779296742440960000 - 
           25030109037599050547482508686417920*r + 
           2222011480449543848982762986595840*r^2 - 4550199192*r^16*
            (-121232087155068356250 + 25266022750474966007*\[Omega]^2) + 
           68942412*r^15*(-32005271008938046050000 + 6254846263330213788077*
              \[Omega]^2) - 10138590*r^14*(-236778526987917464951302 + 
             89842659367944274327323*\[Omega]^2) + 193116*r^13*
            (-1839479641091743170542645 + 2242418949656714149970676*
              \[Omega]^2) - 94080*r^3*(16241496352790836851044569427 + 
             2371406268104749296585964800*\[Omega]^2) + 
           5376*r^5*(37397234018737499535708825312 + 
             14304484638447929420390753605*\[Omega]^2) - 
           60*r^9*(10621810945447415604458769089 + 
             41913350248240396050758936888*\[Omega]^2) + 
           6720*r^4*(18574506021933696827381769247 + 
             43487749795330179106024078560*\[Omega]^2) - 
           4*r^8*(3309196944153277117465971786725 + 
             61604203297849236159224774712*\[Omega]^2) - 
           6*r^11*(78395547852749731104910505173 + 
             82449364579059157631615089344*\[Omega]^2) + 
           224*r^7*(-33135448024836373873802173051 + 
             94515918458372782264186381134*\[Omega]^2) - 
           9*r^10*(-85639363747322755540192388933 + 
             142030669571267445946446965264*\[Omega]^2) - 
           3*r^12*(247108294143429927677940327703 + 
             326121840290542132956241420400*\[Omega]^2) + 
           168*r^6*(302821899632527152313415636609 + 
             446065361581913810800356665968*\[Omega]^2)))/
         (5065901101258286349638018847656250000*r^18) - 
        (\[Alpha]1^2*(13156603891772506833318346683187200000 - 
           9183202041023625063226240336166092800*r + 
           844233930276515801750497771898265600*r^2 - 161325244080*r^15*
            (-2355731577138396562875 + 105538317841487513408*\[Omega]^2) + 
           36970368435*r^16*(-2569888993241887159500 + 242915190830597835679*
              \[Omega]^2) - 131801670*r^14*(842211413453071929165965 + 
             582136322314043004546627*\[Omega]^2) - 124185600*r^3*
            (5092698720621307645157881589 + 685044349021141784310155520*
              \[Omega]^2) + 482790*r^13*(-1915584987320327030008300545 + 
             690185210968251705885073444*\[Omega]^2) + 
           430080*r^5*(203743724459587966587554994631 + 
             61120105266418683735249086571*\[Omega]^2) + 
           44800*r^4*(403183275945926270834248948171 + 
             2301048360698768202502697251392*\[Omega]^2) + 
           2560*r^7*(-940866570287398053759197476711 + 
             2535511332570076119805614171583*\[Omega]^2) - 
           60*r^12*(-14774908836528730680449422402639 + 
             2564108642948367644322200399440*\[Omega]^2) - 
           128*r^8*(44885270768498911708970616573375 + 
             9039720838609358864583519662281*\[Omega]^2) - 
           16*r^9*(29029875854898205553793939478675 + 
             29439315312794482733187413307212*\[Omega]^2) + 
           4*r^10*(194328744881391690487606138181795 + 
             34243728140999139879953305886196*\[Omega]^2) + 
           192*r^6*(85940811632262959006704793675665 + 
             126599552777832706054912436633032*\[Omega]^2) + 
           r^11*(460197425593516743999184729976180 + 
             464448478783914432884754674872688*\[Omega]^2)))/
         (1811059643699837369995591738037109375000*r^18)) + 
      c^12*((\[Lambda]ev*(4035810468785579693411057225405235200 - 
           1905297789447285538196268934837862400*r + 
           342141902182134586904403911982161920*r^2 + 11834432408799*r^16*
            (-524769404720436875 + 29313939866796942*\[Omega]^2) - 
           47337729635196*r^15*(-524769404720436875 + 31755786778730028*
              \[Omega]^2) + 177783606*r^14*(-264463484549519427930695 + 
             17041309295698138476084*\[Omega]^2) - 15672384*r^11*
            (-2739622440682682243785803 + 194631313341323275095919*
              \[Omega]^2) - 5877144*r^13*(-10891348021402006730232045 + 
             755711738984916881922544*\[Omega]^2) + 435344*r^12*
            (-152655858427754091089053836 + 6537463975747033196349109*
              \[Omega]^2) + 13824*r^5*(401751521644313091529984612683 + 
             774261222186490102506841988*\[Omega]^2) + 
           860160*r^3*(-101853527118351630829732918823 + 
             6299330777604050192786664066*\[Omega]^2) - 
           576*r^9*(708258163644200858629172505 + 
             15360732586145222024822015596*\[Omega]^2) - 
           57344*r^4*(58622041925087612408031248070 + 
             140365597859648511038689129217*\[Omega]^2) - 
           16*r^10*(859945388347025215875322445763 + 
             305113203122485003044856481968*\[Omega]^2) + 
           128*r^7*(159206588435987601634104143367 + 
             348716248106768948322306835700*\[Omega]^2) - 
           896*r^6*(167558224522331622656471103293 + 
             974533057940042106611541585252*\[Omega]^2) + 
           64*r^8*(292996301376919873648752915295 + 
             2012291966627426968937920227394*\[Omega]^2)))/
         (895052617299589047320135420947265625000*r^18) + 
        (\[Alpha]2^2*(47232521801511369583009257529966264320000 - 
           34934119287659313016716042045146177495040*r + 
           2969747154992620419187362191614946695680*r^2 - 32772274362828*r^16*
            (-61682003565136457609375 + 2874184617856931637006*\[Omega]^2) + 
           2979297669348*r^15*(-2714008156866004134812500 + 
             118588661504481374500511*\[Omega]^2) - 77137515*r^14*
            (-166678649446186082768655851913 + 10278623681898160816663313554*
              \[Omega]^2) + 2518776*r^13*(-5151892354941883889860724642055 + 
             188047669607136759159308874157*\[Omega]^2) - 
           163254*r^11*(39341412373113961813275569846739 + 
             1763264174952372509625564553552*\[Omega]^2) + 
           85344*r^7*(-93820450215235434869957924498247 + 
             199125944460051088974000569413076*\[Omega]^2) - 
           3887*r^12*(-2725749534450652077635468068469301 + 
             239232280611125153404039199872600*\[Omega]^2) - 
           3340*r^9*(1564561166067426663266949349713 + 
             707553974043017985963642213279896*\[Omega]^2) - 
           120960*r^3*(10922944501028619914107875756370897 + 
             811755431851112490478761454029600*\[Omega]^2) - 
           36*r^8*(342297982985961631858898960522442365 + 
             40402729516950330334082309080707144*\[Omega]^2) + 
           6720*r^4*(38369223016532166666914014868676639 + 
             56423328855472541013578822432308640*\[Omega]^2) + 
           1344*r^5*(133670995768757386323171585341455221 + 
             65482889616351165013284924109010660*\[Omega]^2) - 
           9*r^10*(-146490989737168158884691106274480241 + 
             90556032058705674806843176789771168*\[Omega]^2) + 
           168*r^6*(333796264814227878945712552697058333 + 
             405260540016527058987528632124682832*\[Omega]^2)))/
         (93040719568292281468928077007468261718750000*r^18) - 
        (\[Alpha]1^2*(17470863509266082553493468052501603942400000 - 
           12832102910406649261103330904684486601113600*r + 
           1124515055178988120852457112074896618291200*r^2 + 
           532549458395955*r^16*(-653770407501080224230625 + 
             13816640470569523951791*\[Omega]^2) - 193654348507620*r^15*
            (-7191474482511882466536875 + 72034276086163234416384*
              \[Omega]^2) - 143255385*r^14*(5053502515764419798420558699095 + 
             454644034744103492702413186146*\[Omega]^2) + 
           109146960*r^13*(-25389921953477480087512821850545 + 
             2689274611148676082319605090772*\[Omega]^2) + 
           1916006400*r^4*(39533472884361739789016768057459 + 
             70179436091057498209086517858696*\[Omega]^2) - 
           272090*r^12*(-17882903551866837668398633611958857 + 
             606524660628046794591703243887724*\[Omega]^2) - 
           53222400*r^3*(10526833414767029583371021264150017 + 
             703492031951048736181822469553120*\[Omega]^2) + 
           46644*r^11*(-70336342131653071380913169008437585 + 
             9096751007008846441725913856698148*\[Omega]^2) + 
           26880*r^5*(2895152052054542713005253105117566737 + 
             1164206356648333253533743282075034524*\[Omega]^2) - 
           432*r^9*(885624760552873781006338506702087575 + 
             1616004631359633791105139024149161604*\[Omega]^2) + 
           3552*r^6*(5731963290338883606272528959690967055 + 
             6570937377880939401780641131852297928*\[Omega]^2) + 
           16*r^10*(110034959585628419316838691299995737760 + 
             7463516454294459996275519147657932171*\[Omega]^2) - 
           192*r^8*(29617079001188263222865056030154822575 + 
             8745350413942139524337052308348496371*\[Omega]^2) + 
           320*r^7*(-9346879146441451326383659389667865901 + 
             16498978212710392837610167636342178986*\[Omega]^2)))/
         (33262057245664490625141787530169903564453125000*r^18)) + 
      c^14*((\[Lambda]ev*(5057958369907341104847328777587097600 - 
           2485526925085448961279237565083648000*r + 
           374642947746261639453635264559810560*r^2 + 735377643*r^16*
            (-16953353950714342709625 + 247972039442754840313*\[Omega]^2) - 
           2941510572*r^15*(-16953353950714342709625 + 268628074131728321642*
              \[Omega]^2) + 2285556*r^14*(-44504744852071601524057455 + 
             883032523602571726109509*\[Omega]^2) - 380926*r^13*
            (-398282919625334981108050245 + 9799584345433757844834808*
              \[Omega]^2) + 224*r^9*(-13034077763312351323431219115 + 
             4266039243065917352279601236*\[Omega]^2) - 
           224*r^10*(121182542769717720857589507281 + 
             13773105823447533407366994261*\[Omega]^2) - 
           28*r^11*(-3870313942990733317774564425647 + 
             78125438548483751101053629184*\[Omega]^2) + 
           448*r^7*(85684430820167650972004799851 + 
             216047987229912294364789568880*\[Omega]^2) + 
           14*r^12*(-11606844768182758506919321809813 + 
             228501480267079907899245665036*\[Omega]^2) - 
           17920*r^3*(4830806671344618406827368412427 + 
             491558297285290304266183048608*\[Omega]^2) + 
           160*r^8*(155824459984507612152391529937 + 
             570899569543649452373542498022*\[Omega]^2) - 
           128*r^5*(-33126101129625958743037174860427 + 
             2592472467180035688984281430704*\[Omega]^2) - 
           64*r^6*(10472342412821410424274822027891 + 
             5966843298636226522391447968912*\[Omega]^2) - 
           512*r^4*(-5479365053679341743621331788355 + 
             9468977955629794609210512840976*\[Omega]^2)))/
         (39158552006857020820255924666442871093750*r^18) + 
        (\[Alpha]2^2*(118390162682576670146845310105059000320000 - 
           90013303286644343886577839911096546058240*r + 
           7541446629160552762829212764986391175680*r^2 + 
           r^9*(2275004408508394891215166016041801420 - 
             3564187624598890523372270971568337760*\[Omega]^2) + 
           r^12*(55585776310278568352791028708954808417 - 
             1576165787400651765382186076840570400*\[Omega]^2) - 
           4072860792*r^16*(-1992716857008979948532503125 + 
             24313259311562307559761209*\[Omega]^2) + 61710012*r^15*
            (-526077250250370706412580825000 + 6018980535883718162102067299*
              \[Omega]^2) - 5713890*r^14*(-9731114743379689707190142871069 + 
             182410199002729084899868861651*\[Omega]^2) + 
           326508*r^13*(-194631513632879800185472744926855 + 
             3183919120130218587077076016024*\[Omega]^2) + 
           282240*r^3*(-5173484719207091543076331053673883 + 
             1131143733415836213858217974340800*\[Omega]^2) + 
           6*r^11*(-5084092552280376240169123280234719751 + 
             24988177902916476881632645755229472*\[Omega]^2) + 
           5376*r^5*(39666899895429998603244255081382094 + 
             34894870842183801164620384340527535*\[Omega]^2) + 
           448*r^7*(-31944491295147217581557012398280606 + 
             35992093197354359490933055837829979*\[Omega]^2) + 
           6720*r^4*(125204345660705411916396371859556789 + 
             137701806796990624747999595291090720*\[Omega]^2) + 
           r^10*(3933440327582716152681643614140207839 + 
             162833517555694386837111153357453488*\[Omega]^2) - 
           4*r^8*(3891439952597090157377562384558596575 + 
             1678000078789118430914614623753895944*\[Omega]^2) + 
           56*r^6*(1874997036685785720157385464516371049 + 
             1688361297389288557535548519946467248*\[Omega]^2)))/
         (8141062962225574628531206738153472900390625000*r^18) - 
        (\[Alpha]1^2*(43791402495068956060482325631600207462400000 - 
           33092849813777319360019379113038050773401600*r + 
           2853148542381702494087230982620558800691200*r^2 + 
           r^12*(21130133830955336590765277852159967596580 - 
             352564915194200704095905431364498850800*\[Omega]^2) - 
           1371813566760*r^15*(-4075962790408199201625662625 + 
             10690373076699915607101568*\[Omega]^2) + 33091993935*r^16*
            (-42241796191503155362302321750 + 233755034724289639323808273*
              \[Omega]^2) - 3788309070*r^14*(849354164132796620693305764480 + 
             21254061068390446894145342869*\[Omega]^2) + 869299200*r^3*
            (-767484138235916325068108538977749 + 
             140040525970239695079888239167680*\[Omega]^2) + 
           272090*r^13*(-38665521557375495270327881195792365 + 
             1479944567010518292326641659226268*\[Omega]^2) + 
           1209600*r^4*(253668291440971940113446538844555151 + 
             272890553735071247078252912071804352*\[Omega]^2) + 
           215040*r^5*(424930349155418525655522276742566119 + 
             328580920581085423634890990398257529*\[Omega]^2) + 
           68*r^11*(-265476105717436182114322824794610732505 + 
             9361844860992757515762980523144835492*\[Omega]^2) + 
           320*r^7*(-20461471911327983232568033352854762931 + 
             16356969650689630983708469340848744668*\[Omega]^2) + 
           4*r^10*(1531436740633692223078577968714239059165 + 
             55554871678438406340590421807938598252*\[Omega]^2) - 
           16*r^9*(15868293534623631344332257444928964725 + 
             118639562937689509311408889188804387844*\[Omega]^2) - 
           32*r^8*(261528555913556031624941615874863270125 + 
             150306872949518992938670928886031760088*\[Omega]^2) + 
           64*r^6*(702339498519508029662289555188375438315 + 
             572385770732309725995342607924530677552*\[Omega]^2)))/
         (2910430008995642929699906408889866561889648437500*r^18))) + 
    \[Chi]^10*((\[Lambda]ev*(4187260726018214068224000 - 
         2108976656939458482176000*r + 646752065626065631232000*r^2 + 
         525525*r^17*(-25101746616375 + 1163518508884*\[Omega]^2) - 
         5255250*r^18*(-1004069864655 + 1492500575717*\[Omega]^2) + 
         554444800*r^3*(-462998969053533 + 15755462818976*\[Omega]^2) - 
         24024*r^13*(-24097334760221135 + 363879011952356*\[Omega]^2) + 
         10010*r^14*(-33128055052935213 + 423137325205768*\[Omega]^2) - 
         6006*r^15*(-19293414132243125 + 610220097717456*\[Omega]^2) - 
         6006*r^16*(2420944081420375 + 1857777269064816*\[Omega]^2) - 
         624*r^11*(-711102457136744365 + 9192172464596444*\[Omega]^2) + 
         1120*r^9*(806573927139118281 + 10415018376995884*\[Omega]^2) - 
         563200*r^4*(34697604659895450 + 10570655876889611*\[Omega]^2) - 
         36480*r^6*(-77633903893012467 + 40998380544390904*\[Omega]^2) + 
         104*r^12*(-6445202101665074055 + 223938099328123808*\[Omega]^2) + 
         2560*r^5*(15212743629617268735 + 242802275404814564*\[Omega]^2) - 
         128*r^7*(55841251403639967265 + 1678460764413745056*\[Omega]^2) + 
         128*r^8*(2828914491326979055 + 1876226670641112067*\[Omega]^2) - 
         16*r^10*(17995731853767192525 + 4785198840813119116*\[Omega]^2)))/
       (6745571300836368000*r^20) + 
      (\[Alpha]1^2*(-188355000562933914147697459200000 + 
         84554807781611679546030796800000*r - 
         19737689781237869376548438425600*r^2 + 5232850022400*r^3*
          (1817844970497564019 + 121013964440154240*\[Omega]^2) + 
         30060030*r^18*(-181111619728928829250 + 151087173288254032437*
            \[Omega]^2) - 61501440*r^5*(25194749775009004544195 + 
           2693361666930160385064*\[Omega]^2) - 56376320*r^4*
          (-38986390972430560808135 + 15315427558599141932064*\[Omega]^2) + 
         210210*r^17*(64747404053092056456875 + 24437796330137950822454*
            \[Omega]^2) + 24024*r^15*(-2241751410773478225997375 + 
           257544821526133933003796*\[Omega]^2) - 
         3003*r^16*(-5806507600628287797569325 + 2855737638800605947784192*
            \[Omega]^2) - 572*r^13*(-481641131054143783747049025 + 
           4158919066122789122414816*\[Omega]^2) + 
         208*r^11*(2025205951807052685215630085 + 4492281937557621779981384*
            \[Omega]^2) + 2184*r^12*(-226603844695342059198676995 + 
           5193563266602065676096208*\[Omega]^2) - 
         49920*r^6*(9043869247404601851811801 + 6171031792312382753706320*
            \[Omega]^2) + 286*r^14*(-119448466401391251478829475 + 
           14239868680775686028989024*\[Omega]^2) + 
         512*r^8*(204563253874380038461573750 + 75924384531431184926897527*
            \[Omega]^2) - 640*r^7*(-392850955448746550511548793 + 
           172284251568366067746516128*\[Omega]^2) + 
         32*r^9*(-1612314148846200589804989975 + 823144565554112043126626216*
            \[Omega]^2) + 16*r^10*(-7374325690627515515552131475 + 
           882294075526677359387440936*\[Omega]^2)))/
       (2607069544332174606484800000*r^20) + 
      (\[Alpha]2^2*(113505967986917481802668441600000 - 
         51384952549253643182134272000000*r + 
         11555300918218198118772431436800*r^2 - 2055762508800*r^3*
          (2730217731137879761 + 182809735719744000*\[Omega]^2) + 
         30060030*r^18*(-156453754829814015925 + 197118703619547003969*
            \[Omega]^2) + 1366365*r^17*(8604956515639770875875 + 
           850706422915353763072*\[Omega]^2) + 30750720*r^5*
          (29997984892473766341305 + 3494690883724469960721*\[Omega]^2) + 
         7687680*r^6*(34691828228589275282987 + 24398775177240355272806*
            \[Omega]^2) + 156156*r^16*(87220448341768136489325 + 
           28375521885472910881703*\[Omega]^2) + 14094080*r^4*
          (-84338806469503963716895 + 37737130641190547601648*\[Omega]^2) + 
         78078*r^15*(-1064335795094022474475375 + 54559851992821597664496*
            \[Omega]^2) + 157696*r^7*(-1086241765592012190533385 + 
           411370853011683954580448*\[Omega]^2) + 
         2816*r^8*(1564133962931080644219025 + 936751012051550301999654*
            \[Omega]^2) - 572*r^14*(-319692363261868242311941275 + 
           2492475631560935842581076*\[Omega]^2) + 
         1144*r^13*(-225779434426509979297757475 + 3484276409918290891151836*
            \[Omega]^2) + 1404*r^12*(176776375435773071283309985 + 
           4284750522113962076720872*\[Omega]^2) + 
         256*r^9*(19154664870873353701254375 + 10946904450336840751508318*
            \[Omega]^2) + 208*r^11*(-618894733435672095336639705 + 
           52180778264863763197700816*\[Omega]^2) + 
         16*r^10*(414480058700660275307659675 + 1616637007996446572006399808*
            \[Omega]^2)))/(1604350488819799757836800000*r^20) + 
      c^2*((\[Lambda]ev*(9770275027375832825856000 - 
           4765289744438941582592000*r + 1304910870478734716288000*r^2 + 
           2294149503323277600*r^17*\[Omega]^2 - 544211934281890875*r^18*
            \[Omega]^2 - 7007*r^16*(388334475725625 + 645134231268466*
              \[Omega]^2) + 7007*r^15*(1206855063467625 + 985607913450224*
              \[Omega]^2) - 5005*r^14*(2146542135489031 + 1221383529049616*
              \[Omega]^2) - 560*r^9*(-4656867865426947 + 2640155980648208*
              \[Omega]^2) + 364*r^13*(25763227544593385 + 20037092974722188*
              \[Omega]^2) + 98*r^12*(-41345482469005715 + 69518983325346088*
              \[Omega]^2) + 168*r^11*(15482846953323295 + 101455299615864576*
              \[Omega]^2) + 89600*r^3*(-5211476165397280109 + 
             194989607847646976*\[Omega]^2) - 10880*r^6*
            (-125861372695703967 + 251000548591740368*\[Omega]^2) - 
           51200*r^4*(619727525374541185 + 264060927437310496*\[Omega]^2) + 
           1920*r^5*(32529832038457776365 + 536988133283516464*\[Omega]^2) - 
           64*r^7*(123299238047573377055 + 2898434280450706584*\[Omega]^2) + 
           32*r^8*(37462430989334558795 + 14593833272794424196*\[Omega]^2) - 
           8*r^10*(-389175988558611975 + 14782207864635272984*\[Omega]^2)))/
         (147559372205795550000*r^20) + 
        (\[Alpha]2^2*(264847258636140790872893030400000 - 
           139378727626680733694004902400000*r + 
           23465170296841514303568310604800*r^2 - 
           1599030837411888666128613270*r^17*\[Omega]^2 + 
           417033884527444589314404495*r^18*\[Omega]^2 - 538137600*r^3*
            (23830950449129246652233 + 1396718612251906944000*\[Omega]^2) + 
           273273*r^16*(7630352880223157599075 + 11410933957109611089632*
              \[Omega]^2) + 1281280*r^4*(-1180168044022472468831245 + 
             981811501335424703140896*\[Omega]^2) - 2002*r^15*
            (3038334923160311993952825 + 1156670374960159995280172*
              \[Omega]^2) + 197120*r^5*(10584120769630668824208715 + 
             1229073434106383817316677*\[Omega]^2) + 1274*r^14*
            (5199867547236608188832175 + 3171056335181076403843214*
              \[Omega]^2) + 52*r^13*(-46093030480797488731552625 + 
             3491387642022007487345034*\[Omega]^2) + 1024*r^11*
            (-102099068295890665944035 + 4598544496635848567271194*
              \[Omega]^2) + 8960*r^6*(35654402246728522506989486 + 
             40224996666971086788567321*\[Omega]^2) + 
           896*r^7*(-284080249824191309965990435 + 
             113383389972686568661312056*\[Omega]^2) - 
           64*r^9*(-97991253403843577834275975 + 290193740961167610380970536*
              \[Omega]^2) + 16*r^10*(706859339194018639468984725 + 
             381040126763444963534426296*\[Omega]^2) - 
           64*r^8*(408139244766665683907398175 + 677316000258062053662825568*
              \[Omega]^2) + 4*r^12*(230077408342931323687684535 + 
             681089660392287693267117464*\[Omega]^2)))/
         (35095166942933119702680000000*r^20) + 
        (\[Alpha]1^2*(-109873750328378116586156851200000 + 
           57439570336972433412734131200000*r - 
           9968017294157611856127190630400*r^2 - 333867540709448553316899390*
            r^17*\[Omega]^2 + 92522084496842413289816940*r^18*\[Omega]^2 + 
           403603200*r^3*(13614007574689818595217 + 784493193477373219840*
              \[Omega]^2) + 42042*r^16*(11003530338333382485350 + 
             4470108360046926442561*\[Omega]^2) + 3003*r^15*
            (-431994430322288861052725 + 237785402457026866707704*
              \[Omega]^2) - 273*r^14*(-799146654097434606003425 + 
             3148910628170474402138996*\[Omega]^2) + 
           32*r^11*(3781600334030441360286485 + 4888718997144174467857483*
              \[Omega]^2) - 58240*r^4*(-12919886587721229268893095 + 
             8728522983055006279828416*\[Omega]^2) - 
           6720*r^5*(131205959843159935622420065 + 14057440088279679807802944*
              \[Omega]^2) + 52*r^13*(43111943143748245504497375 + 
             37444651049532324653134262*\[Omega]^2) - 
           560*r^7*(-240033085750919963195733463 + 73482104265812352813959296*
              \[Omega]^2) + 56*r^8*(91190857895492304220425925 + 
             171801357203471886878146352*\[Omega]^2) - 
           14*r^10*(303576414637366824877470875 + 297504758679775747297762968*
              \[Omega]^2) + r^12*(-419866458434451425850618620 + 
             787799208010204545804497136*\[Omega]^2) - 
           160*r^6*(1125675287107241283685200313 + 
             892325197900513477502055680*\[Omega]^2) + 
           4*r^9*(-444774745411982619013232475 + 1409229122444934105392314304*
              \[Omega]^2)))/(14257411570566579879213750000*r^20)) + 
      c^4*((\[Lambda]ev*(3441928316786971964080128000 - 
           1638051456691359140960256000*r + 416662795938606073558016000*r^2 - 
           134142883875*r^18*(-11702445975 + 965555806*\[Omega]^2) + 
           35771435700*r^17*(-175536689625 + 15263787184*\[Omega]^2) - 
           102102*r^16*(-118637039459798125 + 10679379796972454*\[Omega]^2) + 
           136136*r^15*(-127232687159655875 + 12415461028533852*\[Omega]^2) - 
           57120*r^14*(-354952438693675823 + 26631764388156243*\[Omega]^2) + 
           12185600*r^3*(-11549398640462667107 + 378509238763079424*
              \[Omega]^2) - 29696*r^7*(59181393813505363610 + 
             558788060867441309*\[Omega]^2) + 4352*r^11*
            (-263130071925263935 + 809122706329152206*\[Omega]^2) + 
           1904*r^13*(-9348875762939007295 + 940445246105175722*\[Omega]^2) - 
           4480*r^9*(38708066891947153 + 1012549164577983612*\[Omega]^2) + 
           544*r^12*(18599407260920234035 + 2740137089163651419*\[Omega]^2) - 
           614400*r^4*(16150655851744534785 + 7173048153159544816*
              \[Omega]^2) + 5120*r^5*(3367912730355143441905 + 
             42390544903800313196*\[Omega]^2) - 128*r^10*
            (-2014851256135890200 + 232866427251798542421*\[Omega]^2) - 
           2560*r^6*(-113228413759548705793 + 307858682040262154776*
              \[Omega]^2) + 256*r^8*(867643705955600110495 + 
             521565210726563645583*\[Omega]^2)))/(877978264624483522500000*
          r^20) + (\[Alpha]2^2*(93301905685246170041793458995200000 - 
           53490603622750941452091993907200000*r + 
           7842639342727131743429667733094400*r^2 + 1788571785*r^18*
            (-782268774149070079625 + 55493475492532055266*\[Omega]^2) - 
           650389740*r^17*(-8604956515639770875875 + 585140441028527760199*
              \[Omega]^2) - 1742540800*r^3*(2459310515436210645044533 + 
             113873646857714295552000*\[Omega]^2) + 321776*r^16*
            (-28183910152350412951388975 + 2344796886944739654116964*
              \[Omega]^2) + 15375360*r^5*(44717075210951327279949435 + 
             5525459144883282983733781*\[Omega]^2) - 24752*r^15*
            (-385939631666113628936532700 + 23408583063604698305373663*
              \[Omega]^2) - 272*r^13*(-26437290369878280655288298500 + 
             38177542869303030993579369*\[Omega]^2) + 1576960*r^4*
            (-189056070313215892184991505 + 281904711237579069183522732*
              \[Omega]^2) + 53760*r^6*(1670253888002946722394917783 + 
             2054240272607167494112549429*\[Omega]^2) + 
           544*r^11*(-233489493841764321283412955 + 
             2147807134771217513222860976*\[Omega]^2) + 
           272*r^12*(-11995578734033244817523911715 + 
             2235409233484489311536910292*\[Omega]^2) + 
           408*r^14*(-21670019895471313039022362650 + 
             2430042744798270855860461343*\[Omega]^2) + 
           5376*r^7*(-13391222350614745363353029305 + 
             5125407649548945223643322584*\[Omega]^2) - 
           512*r^8*(22772086169296562963770584175 + 
             25910428116724761627119995244*\[Omega]^2) - 
           192*r^9*(-9910775557717814292547128325 + 
             27166006802971443284715591648*\[Omega]^2) + 
           32*r^10*(104745305484159596558342316675 + 
             46878208902288146233870651592*\[Omega]^2)))/
         (208816243310452062230946000000000*r^20) + 
        (\[Alpha]1^2*(-77413905231365838714703655731200000 + 
           44126872719671505723707536588800000*r - 
           6644775363230603814601362398822400*r^2 + 1788571785*r^18*
            (-452779049322322073125 + 24623284673193583184*\[Omega]^2) - 
           50029980*r^17*(-64747404053092056456875 + 3176514349549960071518*
              \[Omega]^2) + 48791142400*r^3*(75626352937591987283671 + 
             3426389389158527151360*\[Omega]^2) + 43316*r^15*
            (-23015968725503273538524275 + 7795672055952806125662456*
              \[Omega]^2) + 7616*r^12*(630487413994222957336848855 + 
             41333329536189555879345233*\[Omega]^2) - 
           3536*r^11*(379309604869480531354318455 + 
             47199419087934114767907752*\[Omega]^2) + 
           1547*r^16*(-2195732442486117699857267575 + 
             60297645881839495457058408*\[Omega]^2) - 107520*r^5*
            (5473386519887285769881319875 + 626663790465719724665087712*
              \[Omega]^2) - 215040*r^4*(-1492508030326939985086389295 + 
             1671205408676450831022744048*\[Omega]^2) - 
           204*r^14*(-24647055602446998870621556175 + 
             2016935263376065067682220916*\[Omega]^2) + 
           136*r^13*(-42461971902518457609379297875 + 
             7069419447553257259741588532*\[Omega]^2) - 
           10240*r^6*(9420158935982437704097689807 + 
             8580579678211697050570379080*\[Omega]^2) - 
           640*r^7*(-116223887031844931053531435297 + 
             34673218829209818650307352032*\[Omega]^2) + 
           32*r^9*(-38964498344052888712734507725 + 
             97120337129206511747779679984*\[Omega]^2) + 
           64*r^8*(104581039812720395459242212225 + 
             117082916706975959342296660184*\[Omega]^2) - 
           16*r^10*(176539260703424125334807611625 + 
             144751240256819916819834125036*\[Omega]^2)))/
         (169663197689742300562643625000000*r^20)) + 
      c^6*((\[Lambda]ev*(93019515493511133430978314240000 - 
           43676071097688466829876323840000*r + 
           10205751403030068991526240512000*r^2 - 147461355916875*r^18*
            (-420507892035 + 14966114993*\[Omega]^2) + 39323028244500*r^17*
            (-6307618380525 + 236588701352*\[Omega]^2) - 366648282*r^16*
            (-1355706657277513750 + 53120548504325519*\[Omega]^2) + 
           479463138*r^15*(-1547490210852532375 + 66023417883541004*
              \[Omega]^2) + 596904*r^13*(-1294385697311719324725 + 
             55619332996053791372*\[Omega]^2) - 248710*r^14*
            (-3522218897608212220965 + 119065456401006310628*\[Omega]^2) + 
           70224*r^11*(-881628953520654137925 + 653022893636966866688*
              \[Omega]^2) + 5852*r^12*(73896484092551524191375 + 
             3808429771221033655348*\[Omega]^2) - 1120*r^9*
            (30124452289179047049855 + 164256245764247569725904*\[Omega]^2) + 
           179200*r^3*(-18316867393944499195038465 + 248475037916947712913952*
              \[Omega]^2) - 1280*r^5*(-286008487609397239843957185 + 
             548971862676461074325056*\[Omega]^2) + 
           1408*r^8*(2524498455590409323936575 + 1891795735922845272026431*
              \[Omega]^2) - 25600*r^4*(8469359878585969489592235 + 
             3823534116536944639751032*\[Omega]^2) - 
           3840*r^6*(-354869668721232764009295 + 4039907665530802061797784*
              \[Omega]^2) + 128*r^7*(-230264485344379171823319875 + 
             7477262909571615493202832*\[Omega]^2) - 
           16*r^10*(1137412208873692285224075 + 34540605172861940638662788*
              \[Omega]^2)))/(650269114329969817917609375000*r^20) + 
        (\[Alpha]2^2*(229229275058459396612352011206656000000 - 
           140245074516232426962751612258176000000*r + 
           18513653231984232532874139665116928000*r^2 + 59580345825*r^18*
            (-84328573853269754583575 + 2580446610402740569869*\[Omega]^2) - 
           10832790150*r^17*(-1855228624771934600838650 + 
             54418061015653081698507*\[Omega]^2) - 10762752000*r^3*
            (882292433835542650005315943 + 16180335966219693048580800*
              \[Omega]^2) + 33331662*r^16*(-1015893432029950559756774675 + 
             36822117578549068945199712*\[Omega]^2) - 732564*r^15*
            (-51984071525629983167369234475 + 1431776850181869814150771354*
              \[Omega]^2) + 16416*r^12*(-763049270670943606503565841100 + 
             50279098601683409860598586709*\[Omega]^2) - 
           2584*r^13*(-10686582654492784075575061863375 + 
             65638784160183284195278941767*\[Omega]^2) + 
           2096640*r^5*(714598329042158997324555723595 + 
             101776121624550264126587688929*\[Omega]^2) + 
           9044*r^14*(-3971208312517999791967934198175 + 
             187876678738595410201597541381*\[Omega]^2) + 
           304*r^11*(-1648366910732924913852960447375 + 
             6392711698971590674432124431256*\[Omega]^2) + 
           26880*r^6*(6498933068191936741039699718645 + 
             8520912525810638215059587097113*\[Omega]^2) - 
           416*r^9*(-8892589166853348276644092732425 + 
             23976637488926181465683884448456*\[Omega]^2) + 
           896*r^7*(-147253723737926528766912588728475 + 
             53610205913256449700136544585464*\[Omega]^2) + 
           17920*r^4*(-12158747228659922027026646943725 + 
             60746243458044238610473177084176*\[Omega]^2) + 
           16*r^10*(392200944963673191576206015422075 + 
             166389239718123430741779888894504*\[Omega]^2) - 
           128*r^8*(245396652567149059555717393957625 + 
             224407760807246609792866525628076*\[Omega]^2)))/
         (14059858682396875415087382862500000000*r^20) + 
        (\[Alpha]1^2*(-2092142338340256082695486035460096000000 + 
           1273474412238153250414076266109030400000*r - 
           172201439361899371184870797195475968000*r^2 + 655383804075*r^18*
            (-48809581516946319482875 + 1144982737303501618056*\[Omega]^2) - 
           18332414100*r^17*(-6979770156923323686051125 + 
             147707917254073143325587*\[Omega]^2) + 29597568000*r^3*
            (3051641693162102090382677767 + 54527934212365856290758528*
              \[Omega]^2) + 48349224*r^15*(-447914286387367938414421600 + 
             115502228697236526478709989*\[Omega]^2) + 14101857*r^16*
            (-9963051053221289812618082825 + 123868887317148706535393508*
              \[Omega]^2) + 30096*r^12*(6590387650739045935485900912975 + 
             130161678178988928781932082883*\[Omega]^2) - 
           49742*r^14*(-3934121032775060907380967732975 + 
             147552777230676185232923226472*\[Omega]^2) - 
           11531520*r^5*(1237744990385008288596494728565 + 
             165577832068892209232939044912*\[Omega]^2) + 
           14212*r^13*(-18171626264298726751311412807125 + 
             1275020771714427679093402472876*\[Omega]^2) - 
           1672*r^11*(33943676060131340564463028018875 + 
             5680473173617469633950945120096*\[Omega]^2) - 
           49280*r^7*(-29704684590405946223645744461695 + 
             8507760331638452314669073682496*\[Omega]^2) - 
           197120*r^4*(-17805772401737429627419376199425 + 
             49177575218951524918750977891936*\[Omega]^2) - 
           9600*r^6*(202256809445584691225933108150393 + 
             210618924127807411926859152410056*\[Omega]^2) - 
           112*r^10*(585449788382559230412978365470625 + 
             450599614380426848006756009055458*\[Omega]^2) + 
           128*r^9*(-231874131108190155169523600109525 + 
             507096841086846398861200863921746*\[Omega]^2) + 
           224*r^8*(1096099911264022297047062636554225 + 
             962064750378333225279854866224244*\[Omega]^2)))/
         (125659986973922074022343484333593750000*r^20)) + 
      c^8*((\[Lambda]ev*(9619684982799351171050408509440000 - 
           4701918287215584862312948142080000*r + 
           765152443704348345365881047040000*r^2 + 
           r^12*(96680331726066833355519924400 - 3567983395478251248685911776*
              \[Omega]^2) + 291141651425625*r^18*(42444771551325 + 
             713545740634*\[Omega]^2) - 77637773713500*r^17*
            (636671573269875 + 11279938728976*\[Omega]^2) + 
           20244994*r^16*(5225268844955492116875 + 62204567297790851042*
              \[Omega]^2) - 4377296*r^15*(38555574863481377895375 + 
             263761209069049003772*\[Omega]^2) + 643720*r^14*
            (312751496194010913380635 + 752395835645854560584*\[Omega]^2) - 
           257488*r^13*(690301712657609082782675 + 5974762981902304025306*
              \[Omega]^2) + 1126400*r^4*(12111118523799810690289135 + 
             1219126190048188697912248*\[Omega]^2) - 17920*r^9*
            (800873386481804937193365 + 2103217122487533430637651*
              \[Omega]^2) - 2867200*r^3*(71819471899829459866199315 + 
             12773651905569957302387032*\[Omega]^2) - 
           192*r^11*(91403588643040254045647875 + 60402178082862893765201016*
              \[Omega]^2) - 30720*r^5*(-366313670620887583337859885 + 
             104188134657386001049123486*\[Omega]^2) + 
           2560*r^6*(-2017431664845253942668161625 + 
             326736019170593343974324056*\[Omega]^2) - 
           256*r^8*(-1185573901664806885465093475 + 
             374967228566628238562117823*\[Omega]^2) + 
           64*r^10*(-188144349426567325202409075 + 
             444811039229040673619074882*\[Omega]^2) + 
           512*r^7*(3066798474361283547816255325 + 
             1271857454856415094461869102*\[Omega]^2)))/
         (5007072180340767597965592187500000*r^20) - 
        (\[Alpha]2^2*(-260765146272648035348847587615440896000000 + 
           177577081856599505369825216770113024000000*r - 
           18126958267469471096784959076451466240000*r^2 + 
           3881888685675*r^18*(2837288843838677178799875 + 
             41009678388981188841574*\[Omega]^2) - 1411595885700*r^17*
            (31210177282225448966798625 + 432418785920082014787061*
              \[Omega]^2) - 4377296*r^15*(22506674647723739591953945198725 + 
             6584518523059696965694503601*\[Omega]^2) + 85357272*r^16*
            (930021259434434971022667831075 + 10183654984216994336302199032*
              \[Omega]^2) - 16912896000*r^3*
            (-261271767735650619904609400773 + 93161799595642689653175033600*
              \[Omega]^2) + 312664*r^14*(303945540418931456452989335863200 + 
             1983611846029184280674797088191*\[Omega]^2) + 
           36784*r^13*(-1824088174665263234569243539194750 + 
             19784112960394630866126653351853*\[Omega]^2) - 
           8673280*r^4*(178091722087741834173906626855575 + 
             137801563062373874587620453142776*\[Omega]^2) - 
           197120*r^6*(-41875979115125033821795606649915 + 
             415565244903449939916721254902283*\[Omega]^2) - 
           394240*r^5*(1305538789106251948564117975968355 + 
             699472666334495354172707198826021*\[Omega]^2) + 
           22528*r^8*(1477755631677574984236281172208375 + 
             859113388161650454463076130292484*\[Omega]^2) + 
           19712*r^7*(-3960598252646474081688093911421025 + 
             1329356014303062294303622291476792*\[Omega]^2) + 
           64*r^9*(28231588778537413012557385653310075 + 
             3201021108603140643113450632344976*\[Omega]^2) + 
           32*r^10*(141590066068310567355654418098161475 + 
             7734261962870987001246858665389832*\[Omega]^2) + 
           32*r^11*(27970313553201661720329629146070225 + 
             38806483827461086046777556901124512*\[Omega]^2) + 
           16*r^12*(1875547264203859616458972796854247075 + 
             99728899255204982160216953752713044*\[Omega]^2)))/
         (1190870030399015347657901328453750000000000*r^20) - 
        (\[Alpha]1^2*(216360514535408595871706987273650176000000 - 
           146778389945058957418768199005546905600000*r + 
           15265314411405129255012981907575941120000*r^2 + 
           3881888685675*r^18*(1642229611892062159224375 + 
             18196607373490057972976*\[Omega]^2) - 108584298900*r^17*
            (234838834500564888769085625 + 2347444104317420492851802*
              \[Omega]^2) + 206827236*r^15*(-10146384976016497384093764525 + 
             3079075802336096906882370656*\[Omega]^2) + 355170816000*r^3*
            (-11072612177726243729228060633 + 3737576520618225898416212864*
              \[Omega]^2) + 820743*r^16*(36901327481653295062889412000075 + 
             86541284768146649085316252552*\[Omega]^2) - 
           27588*r^14*(1375723544290719979129677862094975 + 
             17016293062804009124880277413588*\[Omega]^2) + 
           18392*r^13*(3395187205199065004669706786150375 + 
             34894088586057285107591738387516*\[Omega]^2) + 
           4730880*r^5*(109556791233818276143573315151215 + 
             51873743643653644486250021622012*\[Omega]^2) + 
           12615680*r^4*(104652566068755406909917693073625 + 
             77203232352163244443816970594181*\[Omega]^2) + 
           896*r^12*(-48347709009774538560640683001190450 + 
             1185485442501088050510439766578773*\[Omega]^2) + 
           32*r^9*(-12418380682928146069483449809405475 + 
             2392481512113037678757975557350704*\[Omega]^2) + 
           12800*r^6*(-4586120806182532432878879561628345 + 
             5725240031908724073956709244990648*\[Omega]^2) - 
           640*r^7*(-146960546430935992020950333545182595 + 
             38343390250153621440024175199774752*\[Omega]^2) + 
           16*r^10*(-50230191795886526991163834328196875 + 
             96231078327947684614623077936159364*\[Omega]^2) + 
           16*r^11*(753311957236522374791103888685764425 + 
             162489730329539064877503764747984008*\[Omega]^2) - 
           64*r^8*(670839825435236505235086865969509275 + 
             429507284764307649138980873803107376*\[Omega]^2)))/
         (967581899699199969972044829368671875000000*r^20)) + 
      c^10*((\[Lambda]ev*(-117142385354862366264208891756019712000 + 
           49848440555169569953569233765819904000*r - 
           14700715258130483295579894181054720000*r^2 + 1197531850890375*r^18*
            (-22882892644839150 + 5650717898452673*\[Omega]^2) - 
           638683653808200*r^17*(-171621694836293625 + 44664096524940436*
              \[Omega]^2) + 2627246622*r^16*(-54841670962126034346875 + 
             20713937086762822553977*\[Omega]^2) - 875748874*r^15*
            (-106191774776700419364875 + 91597609105444498966884*
              \[Omega]^2) + 8978970*r^14*(-10061135398414005354760927 + 
             7771615129211837797985188*\[Omega]^2) - 217672*r^13*
            (-395166643754598769593136135 + 403779765263019753630444872*
              \[Omega]^2) - 435344*r^11*(62283540386432921376199855 + 
             473883196012712737999629664*\[Omega]^2) - 108836*r^12*
            (777189738560367779317671385 + 743411889699181484625412108*
              \[Omega]^2) + 1120*r^9*(-47548770084217850841535200097 + 
             57605436557815040355222952768*\[Omega]^2) - 
           2329600*r^3*(-2134693298332348665558450777473 + 
             208607501401429367641787737312*\[Omega]^2) + 
           25600*r^4*(29363202716497872040930559989905 + 
             9615084635118647756310854282984*\[Omega]^2) - 
           1280*r^5*(505754393487329848527863690419745 + 
             23339861028955584392523064788752*\[Omega]^2) + 
           128*r^7*(554451344518176395951174885653555 + 
             30315568775464644233807946096904*\[Omega]^2) + 
           1280*r^6*(-58461810883599362572617111111739 + 
             33724210489481676203518272418536*\[Omega]^2) - 
           128*r^8*(5419858489047658958225174870710 + 
             53186206010974937999646568855313*\[Omega]^2) + 
           16*r^10*(-4479594354903440745334020065225 + 
             92460978212982388324596900645604*\[Omega]^2)))/
         (851483918468074659831536236435546875000*r^20) + 
        (\[Alpha]1^2*(1317350142681474934062349523829149427302400000 - 
           793561350751652014283493170209910703974400000*r + 
           121502931870892491341014878151915037954764800*r^2 + 
           r^9*(41663835689581161227131981457063952488800 - 
             72533802137829422672134694550841910820992*\[Omega]^2) - 
           15967091345205*r^18*(-442680718185286323928093125 + 
             72051369044074888748299436*\[Omega]^2) + 223315962870*r^17*
            (-126606685400991888643434633750 + 18589900633556658351724469569*
              \[Omega]^2) - 437874437*r^16*
            (-41552119127837280653739713160925 + 
             5137637219500481506250985776562*\[Omega]^2) - 
           125106982*r^15*(-326277042668230826342473841938925 + 
             72543533927404877024143378370442*\[Omega]^2) - 
           1165964800*r^3*(76185821352784631513622966748149931 + 
             7553533241476592113216476442158720*\[Omega]^2) - 
           279864*r^12*(78626135113680748718308437125729465 + 
             32235144325177684828228839461660563*\[Omega]^2) - 
           15548*r^11*(-702988955647911395021361970921892145 + 
             83885451217992617611791500485966864*\[Omega]^2) + 
           81627*r^14*(-601567603894329881222934451049778275 + 
             125616356782826501402428401906380848*\[Omega]^2) - 
           7774*r^13*(641205379503304284685021024368166125 + 
             2951305560749520661337109782058416612*\[Omega]^2) + 
           174720*r^5*(84481372361728995395199787395940127305 + 
             5608780421699773152685618467097728528*\[Omega]^2) + 
           1048320*r^4*(-8768462888838193128828862110734637355 + 
             6016569263658829965524598268395152544*\[Omega]^2) + 
           2240*r^7*(-1000037713465918563125243023988087122319 + 
             259793433931292307428484088189007651488*\[Omega]^2) + 
           4160*r^6*(610990713001772494001686422648747951351 + 
             462855327051717722873502396961174357960*\[Omega]^2) + 
           56*r^10*(1597543005955367559774543275230693606375 + 
             859799228258389566759498268572784855154*\[Omega]^2) - 
           112*r^8*(902674468016423818737671459989566497175 + 
             983356442133283942478044887787345806412*\[Omega]^2)))/
         (82271674715361037446779274257163103271484375000*r^20) - 
        (\[Alpha]2^2*(3175431555857293772565222881812564397260800000 - 
           1923827440476829786853825340535360475980800000*r + 
           287211178741703422739350329741691522758297600*r^2 + 
           15967091345205*r^18*(-1529643667358446739278247250 + 
             324764216904305630638963103*\[Omega]^2) - 2903107517310*r^17*
            (-33652160681885828264121439500 + 6848829539798536765275373609*
              \[Omega]^2) + 11384735362*r^16*
            (-9370943160853074209740199286275 + 
             3311213830627177377974993075136*\[Omega]^2) - 
           4253637388*r^15*(-3799288073659872304751996576275 + 
             6023882463670197136388872410906*\[Omega]^2) - 
           9327718400*r^3*(22116680704554414079294349026101349 + 
             2241396219103105899909305207592000*\[Omega]^2) + 
           979524*r^14*(6731449977557043195356375096095475 + 
             47834648171822982030321121145571343*\[Omega]^2) + 
           31096*r^13*(2128491546811684714306843983290667625 + 
             71801752344913693146789870183406371*\[Omega]^2) + 
           124384*r^12*(-304920561136488233373626453809881455 + 
             280697060783933103902507204885021333*\[Omega]^2) + 
           7687680*r^5*(4540554521491129093738193247175491645 + 
             346054332727737296038538907261382991*\[Omega]^2) + 
           62192*r^11*(-118581996715013744592416330353218165 + 
             944141105729941620059405597900449816*\[Omega]^2) + 
           2562560*r^4*(-6825397274441870686036826835553792345 + 
             6107635701804840921259182486282229776*\[Omega]^2) + 
           349440*r^6*(13164062184917855300849920181030144623 + 
             13968580911047800318198356694572610843*\[Omega]^2) + 
           2688*r^7*(-1603396198845172459746347302321312132415 + 
             528918957090435326523101270107606844024*\[Omega]^2) - 
           128*r^8*(4373671902887739671105408535095576851175 + 
             4037034443598791980691385845796057995708*\[Omega]^2) + 
           16*r^10*(13876328892333550096803953436632533604325 + 
             4113279596833208510814778537861552752152*\[Omega]^2) - 
           32*r^9*(-3807754622115092782886695501991394874275 + 
             7554005428154504221047729791799496665064*\[Omega]^2)))/
         (202514891607042553715148982786863023437500000000*r^20)) + 
      c^12*(-(\[Lambda]ev*(88543966664553826596615162234169196544000 - 
            38685028003649748309256763788391415808000*r + 
            9587938106246903480028874192542318592000*r^2 - 13313736459898875*
             r^18*(-3880883075380851375 + 214269398129103478*\[Omega]^2) + 
            3550329722639700*r^17*(-58213246130712770625 + 
              3387233003792225392*\[Omega]^2) + 2844537696*r^15*
             (-195987426893489592055421125 + 13510039220476799380991449*
               \[Omega]^2) - 16162146*r^16*(-24417282511918982108047961875 + 
              1509313693833108889926363706*\[Omega]^2) + 1306032*r^13*
             (-447512007728008803169830770145 + 31593814260901745924304789098*
               \[Omega]^2) - 1088360*r^14*(-602133002928571534477001739333 + 
              32411188330386791594680059820*\[Omega]^2) - 
            8960*r^9*(2250163502512007218198471127007 + 
              16198693725489844293113420079590*\[Omega]^2) + 
            2867200*r^3*(-1076668386685972768452695985637353 + 
              46114807687406426823504397681024*\[Omega]^2) - 
            2048000*r^4*(182849950468666535685637156615689 + 
              58812696292405645447302664543208*\[Omega]^2) + 
            20480*r^5*(17399268286255332509792467963274250 + 
              220409494472971103801855767104143*\[Omega]^2) + 
            512*r^7*(-60861842630807662642383082237449515 + 
              264863454384534280664263989647286*\[Omega]^2) + 
            192*r^11*(-206969839531586900771824704146355 + 
              370943606999266078560398759638792*\[Omega]^2) + 
            16*r^12*(21220971757420254213309123816075195 + 
              1926388087554030363354925674555902*\[Omega]^2) - 
            7680*r^6*(-3569341983785958999499859910438633 + 
              2493771552245438827297792926398824*\[Omega]^2) - 
            64*r^10*(40782718778744734495269521941125 + 
              10536430232308824893888636862513794*\[Omega]^2) + 
            256*r^8*(3774854266193497579710049234086760 + 
              12144870759467728493718458820366451*\[Omega]^2)))/
         (8046523029523305535408017434315917968750000*r^20) - 
        (\[Alpha]2^2*(2400201301823071117386461535737668121631129600000 - 
           1546636996150628340801616937256503220139929600000*r + 
           202659957658854206619738478517727161099783987200*r^2 + 
           59172162043995*r^18*(-778271564546330256549584961875 + 
             36944173045168342149481729374*\[Omega]^2) - 21517149834180*r^17*
            (-8560987210009632822045434580625 + 
             389550834890368242659704708761*\[Omega]^2) + 
           993237336*r^16*(-297398319419309983645024084932657325 + 
             17005534569551853990510350811491208*\[Omega]^2) - 
           152805744*r^15*(-1998287761138645457635335479105363325 + 
             88108825293335036028495739256997703*\[Omega]^2) - 
           1057264*r^13*(-226018830542847690490055969363053593750 + 
             1158868254342229075999532400958244779*\[Omega]^2) - 
           3382579200*r^3*(35879766555686319424604397014861383871 + 
             1681640655282154323161590118309376000*\[Omega]^2) + 
           3548160*r^5*(5624583561456294041597368433711691089825 + 
             630354068230311886202628693240882154447*\[Omega]^2) + 
           31096*r^14*(-9113161091094413632943748290614030295400 + 
             728442712530794161077381226203470013623*\[Omega]^2) + 
           10250240*r^4*(-372075148620938714638904275510632302735 + 
             1130218222865356606052056775154128356056*\[Omega]^2) + 
           432*r^12*(-259667628378215648206969947538843735604495 + 
             30446688775624376809800144834554200480524*\[Omega]^2) + 
           53760*r^6*(44357681325551673687989913601798334708639 + 
             51021186165378891694013262403150809442433*\[Omega]^2) - 
           2048*r^8*(199327513167282112828817617156629198452350 + 
             158556401288119903931488124566771235587407*\[Omega]^2) + 
           1792*r^7*(-1130587129240793865035800151138052625570695 + 
             358745708458081830937182516390119243383144*\[Omega]^2) + 
           32*r^11*(-222039211447760113183228490054203965368955 + 
             828538688454615978050023164137340601908464*\[Omega]^2) + 
           32*r^10*(3240298706366464598014802930134489382937175 + 
             1056610969615085349881235134407295321650344*\[Omega]^2) - 
           64*r^9*(-919966187057990597594340429812242517973975 + 
             1940637949228667214727148434986959790936608*\[Omega]^2)))/
         (1913765725686552132608157887335855571484375000000000*r^20) + 
        (\[Alpha]1^2*(1991480825079375747716027384534359762639257600000 - 
           1276981842615421282102718640676735071584256000000*r + 
           171190437288413068661268306888537870193437491200*r^2 + 
           r^9*(43466688541505702728404397041590926755746400 - 
             73879187244831238501877011462641168243406336*\[Omega]^2) - 
           59172162043995*r^18*(-450465454783361598077018434375 + 
             16392681875355325129882720176*\[Omega]^2) + 1655165371860*r^17*
            (-64416560034020708525013636115625 + 
             2114729610439100500500764591202*\[Omega]^2) - 
           61710012*r^15*(-594473121034012122155053392438448525 + 
             119370408273481290156561767686794056*\[Omega]^2) - 
           23678054400*r^3*(4433058611482798990436769058918054433 + 
             202398214394098020067971847617054720*\[Omega]^2) - 
           734643*r^16*(-150308912507945996070748304492405710975 + 
             2887813704960495043738334022540775944*\[Omega]^2) + 
           10321920*r^5*(1660467100330097305128084486926817550535 + 
             172949671341311850092460286955723854009*\[Omega]^2) + 
           15548*r^14*(-10683254449378299637600066207850620712175 + 
             595413436526665236310795426814972637076*\[Omega]^2) - 
           31096*r^13*(-5872960431313478371118783470282469263125 + 
             708467699929024575460540274663269336604*\[Omega]^2) - 
           4032*r^12*(38267620728361697256759217570669394819670 + 
             1511655712421081757978701555259828537493*\[Omega]^2) + 
           3727360*r^4*(-1350461270021191383427076606109435282565 + 
             2514858729432002601577826585068916331444*\[Omega]^2) + 
           7680*r^6*(322080294770404710796237461382114574374243 + 
             285350083866563125717493657853485268744800*\[Omega]^2) + 
           16*r^11*(3090436056495257226570098996298291605361915 + 
             405798201144690560904002048980135720484584*\[Omega]^2) + 
           640*r^7*(-3224631508997608097511776609597187730432851 + 
             806336705847646017715404953970291682293344*\[Omega]^2) - 
           64*r^8*(3897673203036250397119386459142829881445075 + 
             3062444665003559631909166814241878089198328*\[Omega]^2) + 
           16*r^10*(5829589722428597267867175295680343913349875 + 
             3423122520586830158586632065991013912230972*\[Omega]^2)))/
         (1554934652120323607744128283460382651831054687500000*r^20)) + 
      c^14*((\[Lambda]ev*(-1330522097279391338343470242221363167232000 + 
           598846249153885332366358736832507083264000*r - 
           127273825640659311864319950763549142784000*r^2 + 
           3033432777375*r^18*(-376130832855923576328975 + 
             5437633414581784727951*\[Omega]^2) - 808915407300*r^17*
            (-5641962492838853644934625 + 85959691515524483781464*
              \[Omega]^2) - 71233162*r^15*(-201757762202925362002968799125 + 
             4755270619217864678694790148*\[Omega]^2) + 4190186*r^16*
            (-2238004683401782206824442090000 + 42418060752793737650660279669*
              \[Omega]^2) - 25872*r^11*(-53102426420790799937369563746815 + 
             3175708655301906800549241945408*\[Omega]^2) - 
           308*r^12*(27562040799303277914380799501591995 + 
             367050033673590026211866221538996*\[Omega]^2) + 
           770*r^14*(-22197991469866826598407790214027817 + 
             455185312685314532147732487306548*\[Omega]^2) - 
           616*r^13*(-24675705284243995867649484628766495 + 
             555682547015644811689295985416764*\[Omega]^2) + 
           537600*r^3*(73900669913480832856369334211340693 + 
             2488109864852528206006277044466528*\[Omega]^2) + 
           1120*r^9*(986988646452007605492627262048833 + 
             2960924300227061441134048063482448*\[Omega]^2) - 
           1408*r^8*(31864607412282013311861024098518085 + 
             14375382775226750523486858105402413*\[Omega]^2) + 
           25600*r^4*(117743831954295128170845656303687245 + 
             34332758113460694585153179126753544*\[Omega]^2) + 
           1280*r^6*(2511984976077727043823931544340721 + 
             85523636282431338371764136628215896*\[Omega]^2) + 
           1280*r^5*(-3144749278069606675335670952891359695 + 
             150191986033679901690497552298586528*\[Omega]^2) + 
           16*r^10*(50447313482435690793478302779892525 + 
             311079522704678677976652753032630444*\[Omega]^2) - 
           128*r^7*(-1987613837530583607877315882188695605 + 
             336605792009651491725023759574248256*\[Omega]^2)))/
         (3872389207958090788915108390264535522460937500*r^20) - 
        (\[Alpha]2^2*(3278823956354532066684480524392204858019020800000 - 
           2187775565402009119648953630659973096311116800000*r + 
           262816854187043994013882016007366040651305625600*r^2 + 
           136044863955*r^18*(-679542402910373379478675408960125 + 
             8446421438903224731302318320253*\[Omega]^2) - 
           668525130*r^17*(-553147515969043930895641782893541750 + 
             6590565132720759277131977332822183*\[Omega]^2) + 
           71034163200*r^3*(-1751936209842583514171616147553657163 + 
             73646420237622145988770110147096000*\[Omega]^2) + 
           14856114*r^16*(-43025058409322003910036416291490252075 + 
             749465463819768654917909361821363488*\[Omega]^2) - 
           108836*r^15*(-6870548490868846577486823053357375220825 + 
             120965588274190878327586934805940339798*\[Omega]^2) + 
           11648*r^7*(-112288938524664354859922149764831373031365 + 
             33758975886854874449820830482034517718344*\[Omega]^2) + 
           32*r^12*(-7685068645350205858612408772962387205491085 + 
             115458653031932592784668975791429299805071*\[Omega]^2) + 
           176*r^10*(353149422576587505090378740436408302871075 + 
             181027430863716603765617227468829106256232*\[Omega]^2) + 
           17920*r^5*(1090743721601989342091432346838740003727205 + 
             191348252205168716505424550517162955479039*\[Omega]^2) + 
           8960*r^6*(225739506302667695122964804632964642456597 + 
             301678846309370207852382425352032970054177*\[Omega]^2) - 
           8*r^13*(-67097984164701154141805022581394934963320875 + 
             635319907867385876355698699625222146125023*\[Omega]^2) + 
           28*r^14*(-25499802743931545502084870222901540868703075 + 
             662561603445680118819627168066442517811469*\[Omega]^2) + 
           17920*r^4*(260879417771433358397101899051644536473365 + 
             865274948013307105304973333814041890142768*\[Omega]^2) + 
           16*r^11*(-655390305923214380816341650272427277343855 + 
             1086222071201880698231349276735013594019192*\[Omega]^2) - 
           128*r^8*(4110220830434781022084363667161883399544175 + 
             2989202108211702354031592510017947587808308*\[Omega]^2) - 
           32*r^9*(-1208885802888946414002101311375994957776775 + 
             3317930606566437416257610399249116701259864*\[Omega]^2)))/
         (83727250498786655801606907570943681252441406250000000*r^20) + 
        (\[Alpha]1^2*(29925350578822022326229993622112816552004812800000 - 
           19879724470089178093363176373207343859366604800000*r + 
           2440148412315564042828590915000184377336556953600*r^2 - 
           40445770365*r^18*(-14552868800688336501315603228298125 + 
             138668728087703041564602084647464*\[Omega]^2) + 
           1131350220*r^17*(-2081060238498432119688131261646631875 + 
             17888888929752224268575811082578703*\[Omega]^2) - 
           64648584*r^15*(-2748637263898604187746264123666989175 + 
             545340428616173264107271552170403727*\[Omega]^2) + 
           17758540800*r^3*(-67004657161311026068716828328439681767 + 
             2730082912174966358255937991474680960*\[Omega]^2) - 
           6285279*r^16*(-423832323362480871107414206153359299175 + 
             2810266286037074394993710572810139092*\[Omega]^2) - 
           176*r^12*(21662962002569559245263742395936268262517595 + 
             30718723960776090782843578938118695781479*\[Omega]^2) + 
           49280*r^7*(-281228854740520016527209934649378445798419 + 
             65590172472594347929045474763977462543488*\[Omega]^2) + 
           1774080*r^4*(15806264398173466714376500902928207128185 + 
             78088327430840833562362315748867134762272*\[Omega]^2) + 
           462*r^14*(-7717423904286742076894091142012821580819925 + 
             150748217161171211363114697764699365538376*\[Omega]^2) + 
           98560*r^5*(1918372083419646038010765103326694414669895 + 
             323157863670240930922116257456808911058192*\[Omega]^2) + 
           88*r^11*(13007330454827207860722288854989571015167115 + 
             2262668953572373053148202272373633098748032*\[Omega]^2) - 
           192*r^9*(-1919286269945587028642528061699495031201425 + 
             3534157028634354797460545938357165910407972*\[Omega]^2) - 
           44*r^13*(-116302668669562723368038098546135839046912125 + 
             4405759665271121192926675266552259678133644*\[Omega]^2) + 
           112*r^10*(7259448454298807636252615466955419476045125 + 
             5742249420533382307628434552452190057701494*\[Omega]^2) - 
           224*r^8*(22138893370470487957373501250137349764318675 + 
             15032075713489481682959131167778825460805932*\[Omega]^2) + 
           640*r^6*(31684051280568754201925886694875364232383393 + 
             37824410298928424983424421473915720736993480*\[Omega]^2)))/
         (748312301332905736226861736415309151193695068359375000*r^20))) + 
    \[Chi]^12*(-(\[Lambda]ev*(128270441137028896574668800 - 
          58720809761694934460006400*r + 21772110426876403449856000*r^2 - 
          105105*r^19*(-1903034020169425 + 103817336272236*\[Omega]^2) + 
          66066*r^16*(77938810642957985 + 200829531852184*\[Omega]^2) + 
          978432000*r^3*(-9057023268101237 + 249320744982208*\[Omega]^2) + 
          420420*r^18*(519103096412925 + 453982037753608*\[Omega]^2) + 
          210210*r^20*(-380606804033885 + 566089471578313*\[Omega]^2) + 
          30030*r^17*(-58561322554027265 + 1041850746251088*\[Omega]^2) + 
          60060*r^15*(-159553136752453213 + 2265830106413640*\[Omega]^2) - 
          4659200*r^4*(283382497738570417 + 27019024074865776*\[Omega]^2) - 
          6864*r^14*(-1883091111125501795 + 52090278212636032*\[Omega]^2) - 
          450560*r^6*(-667764578532970919 + 78181866119041936*\[Omega]^2) + 
          624*r^13*(-19365431742387239355 + 133988460116409344*\[Omega]^2) - 
          4480*r^10*(512658948265314227 + 446213267368884456*\[Omega]^2) + 
          512*r^9*(147893381247355452345 + 2631112505679211196*\[Omega]^2) + 
          10240*r^5*(142739805222929427513 + 2972771935746782992*
             \[Omega]^2) - 32*r^11*(375879565377731309895 + 
            4909433401664961968*\[Omega]^2) - 1536*r^7*
           (218118622049445482365 + 4998253816863877048*\[Omega]^2) + 
          256*r^8*(-175168159117601062595 + 22745518195195209216*
             \[Omega]^2) + 16*r^12*(563875061776299458185 + 
            46325063486394724032*\[Omega]^2)))/(107929140813381888000*r^22) + 
      (\[Alpha]1^2*(98123949337539474924842193518592000 - 
         40497963515232233700113193369600000*r + 
         12686994403453942174160911761408000*r^2 + 511020510*r^20*
          (-3824238148118386738375 + 3839318771988191602421*\[Omega]^2) - 
         9327718400*r^3*(618309991535684339675389 + 32553628899480203074560*
            \[Omega]^2) - 32876844*r^18*(-185214384787729993470775 + 
           48101840292770990241314*\[Omega]^2) + 1786785*r^19*
          (2734330275904646517938125 + 750292723080646521300372*\[Omega]^2) + 
         10250240*r^5*(98350847381997686167450545 + 2321516021465989926695744*
            \[Omega]^2) + 714714*r^17*(-35612385217394118523264875 + 
           3531152773866942992423696*\[Omega]^2) + 48620*r^15*
          (686255271547283532513033615 + 4554895537396545030399448*
            \[Omega]^2) + 30750720*r^4*(-55369446328905726711783245 + 
           9262833441014211785064576*\[Omega]^2) + 544544*r^11*
          (30470464242165712753613625 + 10292879758028630557159808*
            \[Omega]^2) + 3536*r^13*(44724781538280011446618555215 + 
           50698337829033613085461376*\[Omega]^2) + 
         74256*r^14*(-1571359891048314532910464005 + 
           50817575290862351161138868*\[Omega]^2) - 
         4862*r^16*(-4168531559561879005892070675 + 
           77585623907805408681887816*\[Omega]^2) - 
         17408*r^9*(-2490415462494396773080009265 + 
           227527564590989575889281384*\[Omega]^2) + 
         13056*r^10*(1577181065927110088473503475 + 
           901082067545165161350037836*\[Omega]^2) + 
         1360*r^12*(-79883872320046555034082359551 + 
           2528478397779123414139107360*\[Omega]^2) - 
         2048*r^8*(33500187087177216857820038670 + 
           3884734772554940938345762607*\[Omega]^2) + 
         20480*r^6*(19379489551194160194298176685 + 
           5220054634225515560477621582*\[Omega]^2) + 
         6144*r^7*(-37189337159136198108455798415 + 
           6078368115362424552973449302*\[Omega]^2)))/
       (709122916058351492963865600000*r^22) + 
      (\[Alpha]2^2*(-96776676890695221346185627303936000 + 
         40168500680276882707828074872832000*r - 
         12318808332085129185999994994688000*r^2 + 359117158400*r^3*
          (15706264460769340950007 + 826772175048937946400*\[Omega]^2) + 
         511020510*r^20*(-4450131903395108422475 + 5673430998279382653316*
            \[Omega]^2) - 133253120*r^5*(7449127169102979550980735 + 
           201738869510452717443404*\[Omega]^2) + 1786785*r^19*
          (3181844310927502522069625 + 281197700843243663702988*\[Omega]^2) - 
         199879680*r^4*(-8063844216405182346754965 + 
           1428000187006633849212352*\[Omega]^2) - 51251200*r^6*
          (7208320090235643805281086 + 2085787274194066086884707*
            \[Omega]^2) + 437580*r^15*(-315398549262668598518180389 + 
           5307067585244024673144300*\[Omega]^2) + 29172*r^16*
          (3173780970379756976627983595 + 7177845563446119857220558*
            \[Omega]^2) + 116688*r^14*(1310646258716723081955917115 + 
           11478725508319316145352312*\[Omega]^2) - 2050048*r^7*
          (-104478494371547622190487010 + 17981632917072107703600943*
            \[Omega]^2) + 102102*r^17*(-400426460099115529325371125 + 
           18170924956682293953093224*\[Omega]^2) + 
         51051*r^18*(128627836864017570846491725 + 47786749131276394248364708*
            \[Omega]^2) + 5440*r^10*(588603712508128202328189747 + 
           225883926768348628563100000*\[Omega]^2) + 
         17408*r^9*(-2956625161117710594023697185 + 
           298265449616085676549469352*\[Omega]^2) + 
         10608*r^13*(-11274850044211334607054443415 + 
           346269976848598797880644944*\[Omega]^2) + 
         2176*r^11*(661277019075057185522086365 + 807941262276665571595293436*
            \[Omega]^2) + 6656*r^8*(11046975465100449793149647955 + 
           1479983843667109433482574854*\[Omega]^2) + 
         544*r^12*(96923689910458567610707998745 + 
           16060831100196201785071456336*\[Omega]^2)))/
       (709122916058351492963865600000*r^22) + 
      c^2*((\[Lambda]ev*(-5387358527755213656136089600 + 
           2399575827970356191841484800*r - 818229640087248842494361600*r^2 + 
           577498083574366314360*r^19*\[Omega]^2 - 139218995221422901785*r^20*
            \[Omega]^2 - 91126035*r^18*(7638815582255 + 12545983451372*
              \[Omega]^2) + 1786785*r^17*(1197592427204745 + 
             1001530701600224*\[Omega]^2) + 170170*r^15*(14736622181328383 + 
             14009301178746624*\[Omega]^2) - 97843200*r^3*
            (-3190948022070048679 + 91002071918505920*\[Omega]^2) - 
           17017*r^16*(160871772200751885 + 107725317427568408*\[Omega]^2) + 
           1904*r^11*(141861011398703295 + 817576979328940736*\[Omega]^2) + 
           3808*r^13*(362586375385567905 + 945789355397012272*\[Omega]^2) + 
           476*r^14*(-3298504402530422085 + 1262352371694375992*\[Omega]^2) + 
           179200*r^4*(257789580782525468359 + 28730374486170326080*
              \[Omega]^2) - 10240*r^5*(4765229251224869992481 + 
             93391728432952808528*\[Omega]^2) + 640*r^10*
            (355324299295058037693 + 101976435742519541692*\[Omega]^2) - 
           136*r^12*(-2669822873422885705 + 161238652012921729168*
              \[Omega]^2) - 128*r^9*(11740193466084741040285 + 
             212385326842020218336*\[Omega]^2) + 2560*r^6*
            (-3296532833233365651303 + 486513452549025818264*\[Omega]^2) + 
           256*r^7*(37718219383550812531705 + 748066908990575718112*
              \[Omega]^2) - 128*r^8*(-4683280533650593106505 + 
             1721287907556298573208*\[Omega]^2)))/(40136149239976389600000*
          r^22) + (\[Alpha]1^2*(4121205872176657946843372127780864000 - 
           1942880205908307163139851325276160000*r + 
           478860521089995392182152464911564800*r^2 - 
           10137889486834910044364849088360*r^19*\[Omega]^2 + 
           2623344729646229443133547262995*r^20*\[Omega]^2 - 
           7533926400*r^3*(33087393858188287032483199 + 
             1471113991695557748464640*\[Omega]^2) + 2025023*r^18*
            (6477320824618360984377825 + 5429460924320369819598812*
              \[Omega]^2) + 459459*r^17*(-83710292681868071637686625 + 
             5480390272996404019773184*\[Omega]^2) + 15470*r^15*
            (1935892222014683136436921205 + 2172478515170592691188329184*
              \[Omega]^2) + 3536*r^13*(3423681807298854276087101455 + 
             2947350303532100658196390944*\[Omega]^2) + 
           286720*r^5*(151996291321221979711149529565 + 
             4316866031843503043674606552*\[Omega]^2) - 
           1547*r^16*(-13693033011598300133332237525 + 
             7075009184712888487387165064*\[Omega]^2) + 
           68*r^14*(-242370942828808185169434028645 + 
             13150445086738453613630768344*\[Omega]^2) + 
           250880*r^4*(-216966863096976499697619123265 + 
             48407048870526095372675559936*\[Omega]^2) - 
           680*r^12*(69511718936229670234384565889 + 
             75495372400239770346452953600*\[Omega]^2) - 
           3072*r^8*(596981009676782576300299643610 + 
             150080501995586124818154912757*\[Omega]^2) + 
           272*r^11*(-93547144669321037201881678325 + 
             248415716770011183850037815104*\[Omega]^2) + 
           384*r^10*(-46007910853448821995318942775 + 
             335495398051554528092185626616*\[Omega]^2) - 
           512*r^9*(-3314888990577940153988647051595 + 
             369078703916171488374824173624*\[Omega]^2) + 
           7680*r^6*(1577766130065549318606673894695 + 
             505520603751739086898061520808*\[Omega]^2) + 
           1024*r^7*(-8581316241105883574464120829755 + 
             1119073567769510740182744697768*\[Omega]^2)))/
         (263705084409199461445937520000000*r^22) + 
        (\[Alpha]2^2*(-8129240858818398593079592693530624000 + 
           3850245145092184471021308207095808000*r - 
           931600443423444233737008731257036800*r^2 - 
           27216961207977984194525101107780*r^19*\[Omega]^2 + 
           6999547250784382304813216704290*r^20*\[Omega]^2 + 
           3134113382400*r^3*(154872922394488793435084 + 
             6915604755878095530825*\[Omega]^2) + 4050046*r^18*
            (8641318210687461703908075 + 12480663540146539253159164*
              \[Omega]^2) - 612612*r^17*(168198042600972347930466325 + 
             72543081911657735010915608*\[Omega]^2) - 20500480*r^5*
            (4171561984761861694629944130 + 130390839838621689845787503*
              \[Omega]^2) - 71751680*r^4*(-1416750485855957507590501015 + 
             339720663245519534924530416*\[Omega]^2) - 
           15470*r^15*(2849528316320519035831280509 + 
             1051100361636315162582227936*\[Omega]^2) + 
           1547*r^16*(71027696457017610728827625755 + 
             42668437994924679097751888824*\[Omega]^2) - 
           50176*r^7*(-340873950174241899313640950295 + 
             45437298041440656639357695912*\[Omega]^2) + 
           1088*r^13*(-16223229895748790580275958985 + 
             57299697918620400726354048237*\[Omega]^2) - 
           89600*r^6*(248695997574365966843273659223 + 
             87580201036784407550543151922*\[Omega]^2) - 
           272*r^11*(-280559261297405436600198643055 + 
             533535674274910868744055341536*\[Omega]^2) + 
           512*r^9*(-4987293752230892828162834909785 + 
             622576253798716230230377333024*\[Omega]^2) + 
           136*r^12*(906167778415383941482047270395 + 
             672350896859273150081429752512*\[Omega]^2) - 
           640*r^10*(176469394268860282147976267717 + 
             746976297389360507342628047212*\[Omega]^2) + 
           68*r^14*(369356755927916252667572499735 + 
             792339947588866521219542171276*\[Omega]^2) + 
           256*r^8*(9109035276279436621344376225595 + 
             3305233641928950163318008442372*\[Omega]^2)))/
         (527410168818398922891875040000000*r^22)) + 
      c^4*((\[Lambda]ev*(-2202660015205060211980212633600 + 
           960745766985240557305253068800*r - 309594415803464478766812364800*
            r^2 - 577708686555*r^20*(-782819424175 + 64101948942*
              \[Omega]^2) + 2310834746220*r^19*(-782819424175 + 
             66475757508*\[Omega]^2) - 271591320*r^18*(-12895099581783580 + 
             1134650258842871*\[Omega]^2) + 38798760*r^17*
            (-131257888154304415 + 12597720530076072*\[Omega]^2) + 
           2542656*r^13*(-756556330822418385 + 337437383777512288*
              \[Omega]^2) - 235144*r^16*(-26907663118473105045 + 
             2150508219673321262*\[Omega]^2) + 180880*r^15*
            (-35367631377111746713 + 3600359808033350200*\[Omega]^2) + 
           5168*r^14*(934643006293046651055 + 24303341091842103532*
              \[Omega]^2) - 80281600*r^3*(-1414310870008045742119 + 
             35056288737353004420*\[Omega]^2) - 4864*r^11*
            (22935107419950070555 + 110230062347947242992*\[Omega]^2) + 
           4300800*r^4*(3993772036769183693181 + 452520722918587582960*
              \[Omega]^2) - 122880*r^5*(138153444348538517460793 + 
             2093254334275991565432*\[Omega]^2) + 8960*r^10*
            (5210686520580661949947 + 2347801132277872090516*\[Omega]^2) - 
           1024*r^9*(365743471537060293206145 + 3776028087013493401576*
              \[Omega]^2) - 1216*r^12*(-314051694737897450005 + 
             5078263385427324485084*\[Omega]^2) + 2048*r^7*
            (1482340600998279966732985 + 20652618047048357893632*
              \[Omega]^2) + 10240*r^6*(-271406517470889349769157 + 
             42039649634888151163468*\[Omega]^2) - 1024*r^8*
            (-139744006032246240239685 + 74800444801967215082398*
              \[Omega]^2)))/(266905392445842990840000000*r^22) + 
        (\[Alpha]1^2*(1684984458024227863409390147101261824000 - 
           860584353623079180475866946999418880000*r + 
           185563550460781066619099309122938470400*r^2 + 577708686555*r^20*
            (-19121190740591933691875 + 1207891995266827223194*\[Omega]^2) - 
           16159683540*r^19*(-2734330275904646517938125 + 
             166876943897014339168244*\[Omega]^2) + 13991068*r^18*
            (-4012242044489172112982888525 + 213531967990206070698301206*
              \[Omega]^2) + 705432*r^17*(27336866878842786777787284625 + 
             776019627876047460636895104*\[Omega]^2) - 2870067200*r^3*
            (35241645750808936739752354237 + 1220606453993235084331395840*
              \[Omega]^2) - 72352*r^14*(-828830080948401696359696704945 + 
             2877312025164903871074534602*\[Omega]^2) + 
           124032*r^13*(-294556743345383229630810555385 + 
             11364242553309066009303450776*\[Omega]^2) + 
           25840*r^15*(-1853359069104778697367318228725 + 
             357024035150198459732754798168*\[Omega]^2) + 
           17024*r^11*(-526354823339304608014985941675 + 
             1081993460193972466786592803376*\[Omega]^2) + 
           573440*r^5*(30799603295973930622948777848885 + 
             1085810832013472677930722541208*\[Omega]^2) - 
           2584*r^16*(-8950014874607871388347483789875 + 
             1088693281380503267383770090906*\[Omega]^2) - 
           6080*r^12*(1328144853871621499202574883329 + 
             2647158378052608890339559445120*\[Omega]^2) + 
           49152*r^7*(-67466198706518784871151661968585 + 
             7511754586733689820192465080603*\[Omega]^2) + 
           286720*r^4*(-62163279958294888653108785265065 + 
             17434064151961270547162028792192*\[Omega]^2) - 
           2048*r^9*(-250719955146829656258807641337005 + 
             30239794222030037089172183117868*\[Omega]^2) + 
           1024*r^10*(11270202305561915046702326754225 + 
             48651969832567185184131421357658*\[Omega]^2) + 
           20480*r^6*(195072479701543631761579855775065 + 
             70272836900259858842149582658294*\[Omega]^2) - 
           2048*r^8*(235943939555591505213845598307565 + 
             89021444618283876501186558751259*\[Omega]^2)))/
         (1753638811321176418615484508000000000*r^22) + 
        (\[Alpha]2^2*(-1661849095567018340956699592063188992000 + 
           852256795278457354814601741866041344000*r - 
           180683896309113272965484448857510707200*r^2 + 577708686555*r^20*
            (-22250659516975542112375 + 1611434631363629222174*\[Omega]^2) - 
           16159683540*r^19*(-3181844310927502522069625 + 
             224005366918285077869281*\[Omega]^2) + 65294028800*r^3*
            (1505093308754958890397302479 + 52461588209467783981892400*
              \[Omega]^2) - 7759752*r^17*(-11798239854214954243640664575 + 
             795607968866128548688881312*\[Omega]^2) + 1998724*r^18*
            (-42235600660105820735579736925 + 3416675650072272373028134404*
              \[Omega]^2) - 41990*r^15*(-1941143555196510663592954897159 + 
             60029653039967678558004409040*\[Omega]^2) - 
           61501440*r^4*(-268527838430828664409240348595 + 
             81535441646865676075365116448*\[Omega]^2) - 
           5125120*r^5*(3367747571830448456032858972775 + 
             126635710550381280919631717068*\[Omega]^2) + 
           2584*r^14*(-19736866809234112471784262166615 + 
             2724338436505459554276231195058*\[Omega]^2) + 
           2584*r^13*(5548193586667386614517059590865 + 
             3233290307525627842735040718936*\[Omega]^2) - 
           179200*r^6*(20268000201965888034861817859635 + 
             8110382305580357180668908346157*\[Omega]^2) - 
           21504*r^7*(-147314085739216536099409927555565 + 
             17086649442626727197513160573692*\[Omega]^2) + 
           323*r^16*(-278587748182846746126080052501865 + 
             28119526118534988424343745352344*\[Omega]^2) - 
           304*r^11*(-42580403290614216581298470765445 + 
             73767783451767725120289436895392*\[Omega]^2) + 
           152*r^12*(132255518466605821656160263844505 + 
             80420961698568021001309583637504*\[Omega]^2) + 
           256*r^9*(-1543890688272318390765811132655685 + 
             214677916004299418222114879210032*\[Omega]^2) - 
           320*r^10*(113983413399450873202490862400027 + 
             241441857350535297261314905906040*\[Omega]^2) + 
           256*r^8*(1234191988122416207747968544820885 + 
             701608672608363339825686798616148*\[Omega]^2)))/
         (1753638811321176418615484508000000000*r^22)) + 
      c^6*((\[Lambda]ev*(-3260043286969632847714871672832000 + 
           1405328878657907770819232268288000*r - 
           423740562254745776869257536307200*r^2 + 
           r^12*(592881474423047670854131600 - 6002356398466410030864652416*
              \[Omega]^2) - 11141524669275*r^20*(-84387933926065 + 
             2980740625803*\[Omega]^2) + 44566098677100*r^19*
            (-84387933926065 + 3091122724122*\[Omega]^2) - 
           9166207050*r^18*(-824855202488977253 + 31584695881997706*
              \[Omega]^2) + 5499724230*r^17*(-2081468037592639795 + 
             87177360787332576*\[Omega]^2) + 10445820*r^15*
            (-1377147378561875414325 + 60274626746794821656*\[Omega]^2) + 
           632016*r^14*(17006514492961234458525 + 92119100528035454854*
              \[Omega]^2) - 4029102*r^16*(-3544146587687069593775 + 
             125828935009209483316*\[Omega]^2) + 561792*r^13*
            (-8111029816503953604675 + 1130884230787280061526*\[Omega]^2) - 
           15052800*r^3*(-10013206300368561140064797 + 
             123281097718165577656960*\[Omega]^2) + 1792000*r^4*
            (12527158535868326490538651 + 1318242466430977624387392*
              \[Omega]^2) + 2816*r^9*(-117706699314532591790394525 + 
             2107781673801781701469904*\[Omega]^2) - 20480*r^5*
            (1048646062049716025314279245 + 3140299241571446901475888*
              \[Omega]^2) - 1536*r^7*(-2242206311676266684662854325 + 
             3156510028547257972184696*\[Omega]^2) - 
           224*r^11*(1843405020000403593649575 + 7841514086496134289630128*
              \[Omega]^2) + 20480*r^6*(-155054436325218688396635805 + 
             23297339219213002725703121*\[Omega]^2) - 
           2816*r^8*(-31558316064240081905098625 + 30271871561222012285898468*
              \[Omega]^2) + 640*r^10*(60597080612636566261337305 + 
             34218839902361555206613052*\[Omega]^2)))/
         (10404305829279517086681750000000*r^22) + 
        (\[Alpha]1^2*(2493858440753807395610085036730487930880000 - 
           1355630909214425501988339470191487877120000*r + 
           261911179034290108805611043974671669657600*r^2 + 
           11141524669275*r^20*(-2061264361835810451984125 + 
             56166977779907465878521*\[Omega]^2) - 311651039700*r^19*
            (-294760803742520894633729875 + 7759777891211166771323346*
              \[Omega]^2) + 479463138*r^18*(-254402803543014826413892045725 + 
             5951477756734800677917998994*\[Omega]^2) + 4029102*r^17*
            (13786643706045378769911561194125 + 19070093756810925240576046656*
              \[Omega]^2) - 55248793600*r^3*
            (2598418665447456415196409146953 + 41809671539471221094662686720*
              \[Omega]^2) - 135432*r^14*(-976216327134686322835954075962725 + 
             7250010528518017550463896327188*\[Omega]^2) + 
           497420*r^15*(-222624967093285991309983575462105 + 
             18284908743621103524858378314672*\[Omega]^2) - 
           49742*r^16*(-791448692896112272470966733449975 + 
             47204712730544464774503119709748*\[Omega]^2) - 
           6688*r^13*(12333802389426204315349410441474975 + 
             102621422661008304466928380343584*\[Omega]^2) + 
           3153920*r^5*(7913077556730842282877763506621555 + 
             386394982078845036819405555269104*\[Omega]^2) + 
           16558080*r^4*(-1211381083901751883845539911062895 + 
             447345287648317171565633975369472*\[Omega]^2) + 
           67584*r^7*(-63468141065411803882475083437200225 + 
             5668456753650893301326741620424156*\[Omega]^2) - 
           400*r^12*(2279397115522060719219605023297691 + 
             45388836890910656418430547877095904*\[Omega]^2) - 
           1024*r^9*(-501750067709815155524065749839052575 + 
             64622816589760396517014840268414704*\[Omega]^2) + 
           768*r^10*(54058072572584220500082904772311875 + 
             88271614110086603748831638011557356*\[Omega]^2) - 
           1024*r^8*(424792696118420711981498710149902325 + 
             255908276968784048384036034704820887*\[Omega]^2) + 
           5120*r^6*(900462157751763361789241203319455055 + 
             370628187907859815963067417101142044*\[Omega]^2) + 
           32*r^11*(-284472261399200315645505550617874275 + 
             544051424357640069025658745629327008*\[Omega]^2)))/
         (68359032913813608268154855477475000000000*r^22) + 
        (\[Alpha]2^2*(-4919233972162012843299265460648363950080000 + 
           2683924231135869644897409643320322129920000*r - 
           510423089535875922687913708026502001049600*r^2 + 
           r^11*(27998190615926923652487868022444924400 - 
             48851801526676965493463098343614797824*\[Omega]^2) + 
           22283049338550*r^20*(-2398621095929963439714025 + 
             74931710358408758831091*\[Omega]^2) - 311651039700*r^19*
            (-686005633435969543758211150 + 20832499123400512241843133*
              \[Omega]^2) + 718234316800*r^3*
            (387796322750208150980926929101 + 6289419636487930647978187200*
              \[Omega]^2) + 958926276*r^18*(-380708109684056110544712813975 + 
             13412695471346004389875908533*\[Omega]^2) - 16116408*r^17*
            (-26189301288868191010406483593525 + 
             790098000565689480459183796074*\[Omega]^2) - 
           2238390*r^15*(-160785530154150020221334854608135 + 
             2588835437549389746077568440552*\[Omega]^2) - 
           430510080*r^4*(-85625692935662822853710106325755 + 
             34480688090740791503719386204232*\[Omega]^2) + 
           74613*r^16*(-5616433417000965030762159090187575 + 
             242499949429787745056043601821832*\[Omega]^2) + 
           45144*r^13*(1455195756688492957328337714583275 + 
             335178180139083100391329313015128*\[Omega]^2) + 
           30096*r^14*(-7454815102515781872948674253240900 + 
             408964935807875059582367226780001*\[Omega]^2) - 
           5125120*r^5*(9478526387074341854603762908189005 + 
             478339135063731239588509904559004*\[Omega]^2) - 
           551936*r^7*(-14618033340714158950860115394964825 + 
             1386271247917144929568246671938714*\[Omega]^2) - 
           1971200*r^6*(4209329985818142849052889362191556 + 
             1938370395258383416120560549023543*\[Omega]^2) + 
           3328*r^8*(184541455364895477169747900076450925 + 
             160881135904514872863665068121514308*\[Omega]^2) + 
           256*r^9*(-3178273204821974096041361874404905525 + 
             490394513407177303529039577006011736*\[Omega]^2) - 
           320*r^10*(408260405995315128091630275648408165 + 
             561522635400860658706396030876175656*\[Omega]^2) + 
           8*r^12*(5270617880897332821565157821799564675 + 
             2861904458479834762285464306045701408*\[Omega]^2)))/
         (136718065827627216536309710954950000000000*r^22)) + 
      c^8*(-(\[Lambda]ev*(115281711011189126455436993914994688000 - 
            51046385530650299778156756654882816000*r + 
            11894826708555729422084608579334963200*r^2 - 59194920567858075*
             r^20*(946428683827575 + 15790446756046*\[Omega]^2) + 
            236779682271432300*r^19*(946428683827575 + 16375194932804*
               \[Omega]^2) - 343563019800*r^18*(1399418317163938426173 + 
              16396377823692365335*\[Omega]^2) + 58896517680*r^17*
             (13161397428405239017095 + 95785207189658819684*\[Omega]^2) + 
            769889120*r^15*(1258235834870527269953245 + 
              12409252480486607905944*\[Omega]^2) - 76988912*r^16*
             (12608931355594182273578550 + 55509013859781363833209*\[Omega]^
                2) + 28672000*r^4*(-11439573625900477219381161371 + 
              40068926232284081773304236*\[Omega]^2) + 52624*r^14*
             (-13507232136983245086245259825 + 193906095469114927432813684*
               \[Omega]^2) - 782745600*r^3*(5126618490411256696718944831 + 
              370988596765891780457359120*\[Omega]^2) + 19136*r^13*
             (17110104986444534959274878575 + 2003724834961449538654637168*
               \[Omega]^2) - 38272*r^12*(461462844319370607394679075 + 
              2545703906712455138632070782*\[Omega]^2) + 
            38272*r^11*(959355128452545904518429375 + 
              3819614503296109830181729456*\[Omega]^2) + 
            8960*r^10*(-109768122220318992765737923365 + 
              31873389168817597002861450452*\[Omega]^2) + 
            112640*r^6*(-99739851104134744990758361545 + 
              40230239897773750381484632468*\[Omega]^2) - 
            2048*r^8*(-8075082804968830322830706259075 + 
              339443186064169616324949758639*\[Omega]^2) - 
            2048*r^9*(2520478983697243746811824619975 + 
              767974155460412234326154525108*\[Omega]^2) - 
            40960*r^5*(-11387594098918231607168028398125 + 
              1042244923820119662113839903736*\[Omega]^2) + 
            4096*r^7*(-8836622386337652103032024814625 + 
              2148599680771122317165480150716*\[Omega]^2)))/
         (23953833310750232188667393025000000000*r^22) + 
        (\[Alpha]1^2*(88187868308042241714120199738681843431505920000 - 
           52927304346959715068731487754168210130206720000*r + 
           7937508882980653381354779647564735034792345600*r^2 - 
           19731640189286025*r^20*(69352558816126943500430625 + 
             892632184502185317940366*\[Omega]^2) + 551933991308700*r^19*
            (9917415910706152920561579375 + 123322061539893596645332316*
              \[Omega]^2) - 272559995708*r^18*
            (28758817060644887989304238038475 + 
             175415809288944574495565925446*\[Omega]^2) - 15705738048*r^17*
            (-317226770119880543225167930949625 + 
             5207436865815549267212051450536*\[Omega]^2) - 
           439936640*r^15*(17884223466067864296565709310350540 + 
             229511837439675377765494205416089*\[Omega]^2) + 
           895460966400*r^3*(-4143414158668130402078841853251017 + 
             403664267418447330569638064020320*\[Omega]^2) - 
           36358400*r^12*(-36878743198392406496470336581520221 + 
             2561630746757589807773068627186184*\[Omega]^2) + 
           10998416*r^16*(129176609042883329244506695087687700 + 
             8691677119715583297114818086239119*\[Omega]^2) - 
           11787776*r^11*(-33089153341998969172877737896629825 + 
             29928055974290938723055340592973364*\[Omega]^2) - 
           2545088*r^14*(-3457263946531432953612072359136980200 + 
             40907018987460027862543735453276417*\[Omega]^2) + 
           656015360*r^4*(-98027534099982943066663064130942185 + 
             392619344483986303986414725622029496*\[Omega]^2) + 
           82001920*r^5*(7542820558926121490536053149547624805 + 
             1049047593931497843553941498745919624*\[Omega]^2) - 
           76544*r^13*(72027259352703512920526409213267335875 + 
             3774136840313447421545885030672388108*\[Omega]^2) + 
           18432*r^10*(229330188539593200177720773880402944250 + 
             95947884994466333721874756242576822139*\[Omega]^2) + 
           2048*r^9*(-6137231385687481019596902332054823579725 + 
             318559667282350344793262479322087396788*\[Omega]^2) + 
           122880*r^6*(179032902396689239783873900360248494695 + 
             325510620751001471666680002396898086311*\[Omega]^2) - 
           8192*r^7*(6879920822035188270395135616085977348925 + 
             744672684034994578905047259457320825578*\[Omega]^2) - 
           6144*r^8*(-1978308137446719613539294884209503262375 + 
             1396730938954831107503240665047278802087*\[Omega]^2)))/
         (157383001477473070315772923765790692500000000000*r^22) - 
        (\[Alpha]2^2*(6690540104198217066183381771127954310430720000 - 
           4027357857964948500993256131607870237900800000*r + 
           595724365950580098996378780335726093355417600*r^2 + 
           47052372759066675*r^20*(2603327163486138427147875 + 
             38414522341216838554406*\[Omega]^2) - 42456460869900*r^19*
            (11540549315734051647546529875 + 165539966152612672545398659*
              \[Omega]^2) - 151016712*r^17*
            (7546412408948337285592994739852225 + 
             10764399767483640639335466397004*\[Omega]^2) + 
           2154702950400*r^3*(-127952102974659389190444510577237 + 
             12617792500770312501707440275600*\[Omega]^2) + 
           427880684*r^18*(2092158908304699320216047261869525 + 
             22185631148898632346742724164978*\[Omega]^2) + 
           528770*r^15*(-1710744967011244682525881218986647055 + 
             3135865353350215876678185281100224*\[Omega]^2) + 
           52877*r^16*(21636917463778650243824522353801929125 + 
             124531447699823791906832500416265352*\[Omega]^2) + 
           38456*r^14*(14495165191066628835450182812764579975 + 
             401006729387797239124440234909036154*\[Omega]^2) + 
           20500480*r^4*(-171479446495511140184897956124002355 + 
             963996847318048615833426425809721232*\[Omega]^2) + 
           5125120*r^5*(8850963818930576474887441657855084905 + 
             1228637962320506370195116662524776324*\[Omega]^2) + 
           1971200*r^6*(580698049763779979137414701987806861 + 
             1539993154180560973611027562893774853*\[Omega]^2) + 
           5336*r^13*(-33643566828073260655105299758918433175 + 
             2948752012905425941671103254669187128*\[Omega]^2) - 
           78848*r^7*(44464346249752869044073537712265518675 + 
             5618332308150828942199475670203405312*\[Omega]^2) - 
           368*r^11*(-69764245643819814026962097348343503125 + 
             6395321630143691780192124990635799392*\[Omega]^2) + 
           256*r^9*(-2516841156229421894864183156666970216025 + 
             6831063621147363729752946914826990784*\[Omega]^2) + 
           184*r^12*(234265034469637172642409533536936543225 + 
             91619809763424758625374222873528217024*\[Omega]^2) + 
           320*r^10*(700317739561177276243366352611202810605 + 
             184090601465052962138452058772126655496*\[Omega]^2) - 
           256*r^8*(-1332868402130362443189522353001419964025 + 
             2877051734213936786553452761035477609724*\[Omega]^2)))/
         (12106384729036390024290224905060822500000000000*r^22)) + 
      c^10*((\[Lambda]ev*(3645694683656363191880313221300984217600 - 
           1436613049903296632590877959330254028800*r + 
           551207326451542869211153003243194777600*r^2 - 6514573268843640*
            r^19*(-255120067519208325 + 64839296087193269*\[Omega]^2) + 
           814321658605455*r^20*(-510240135038416650 + 125047849111498787*
              \[Omega]^2) + 13136233110*r^18*(-167773268435331174390095 + 
             61665908857046357924942*\[Omega]^2) - 13136233110*r^17*
            (-118949442930632482554955 + 93458669127609771469184*
              \[Omega]^2) - 15672384*r^13*(-78021537667788573667215 + 
             163935438678544708912623604*\[Omega]^2) - 5985980*r^15*
            (-389881638894690370845580933 + 282055402845687934983266536*
              \[Omega]^2) - 1306032*r^14*(1743758366175851762298872695 + 
             328917879670399196681017466*\[Omega]^2) + 598598*r^16*
            (-3108217305709767906095845635 + 2086970137815949185977348852*
              \[Omega]^2) + 1108889600*r^3*(-176535842395290185321624179543 + 
             13320266669866193589409103040*\[Omega]^2) - 
           4659200*r^4*(9450435387933321492154487583759 + 
             1233124572183132268423658397440*\[Omega]^2) - 
           224*r^11*(387758426608928944501607330045 + 
             2404287374121081485313836988016*\[Omega]^2) - 
           20480*r^6*(-399372101003721601702795626776271 + 
             61387936488934938801604223673313*\[Omega]^2) + 
           20480*r^5*(1504015785395260909655558427805143 + 
             78171572193555132261116995263904*\[Omega]^2) - 
           640*r^10*(9313075868430672094548836104333 + 
             89888267582879760646833116074732*\[Omega]^2) + 
           256*r^9*(3106622157360052402685187501054855 + 
             138524896650103649904050577140048*\[Omega]^2) - 
           512*r^7*(11681271072350199215490191959613615 + 
             540139542071140578402230018905416*\[Omega]^2) + 
           256*r^8*(-3578526436282364024130498373972515 + 
             854895866311333644392504197736444*\[Omega]^2) + 
           16*r^12*(-51191722141151496968623036591205 + 
             1014458475059354989198683547082408*\[Omega]^2)))/
         (13623742695489194557304579782968750000000*r^22) - 
        (\[Alpha]1^2*(2788872925579774103560100042591866570496016384000 - 
           1473186141746363454463970650131415994542325760000*r + 
           336216327068893184290578639824460255472504012800*r^2 + 
           271440552868485*r^20*(-37389461647009023589490223750 + 
             7068940888386074257575741827*\[Omega]^2) - 15185485475160*r^19*
            (-2673346507761145186648550998125 + 
             488306593911124740274894052051*\[Omega]^2) + 14887730858*r^18*
            (-2181150031252769455238998642894175 + 
             520440443898253672485127887705042*\[Omega]^2) + 
           375320946*r^17*(-102034325145656717056029556454257125 + 
             7180051659639305659562493775628096*\[Omega]^2) - 
           1109998489600*r^3*(198976336695701400932249368758865351 + 
             16563976772126859508422032624655360*\[Omega]^2) - 
           11182080*r^5*(-3546542589010211884956366008456518917635 + 
             7220739821336022734401945146226569952*\[Omega]^2) + 
           373152*r^13*(-46198331257050217931349229252399801235 + 
             19785594673972248746458692964202966912*\[Omega]^2) + 
           31096*r^14*(729897287303672527934387448952690328915 + 
             30339268675941071953811062254813137572*\[Omega]^2) + 
           544180*r^15*(968831427910001940554293783013977745 + 
             42423231671366303294770332007605653136*\[Omega]^2) - 
           54418*r^16*(-949798077805618862624318651305393372225 + 
             148886252205418956997358346139819309116*\[Omega]^2) + 
           6522880*r^4*(-6362819862665365125457559004906740299315 + 
             1309814796498086726205216107205162007296*\[Omega]^2) + 
           416*r^11*(-91086074623841399791109333656031501806775 + 
             118334717154717039620934517024139379138848*\[Omega]^2) - 
           1024*r^9*(-1615789066257938957589785406264583351037285 + 
             165177097962181892692073802115278607452232*\[Omega]^2) - 
           1024*r^8*(1305421938947319199523429290276082096790605 + 
             306223900604485539986414515109384796767331*\[Omega]^2) + 
           256*r^10*(-154454839632766351666727350698234957693975 + 
             370091066952545622128727723664259540190164*\[Omega]^2) - 
           80*r^12*(616408208767246742876557373058846483617039 + 
             463892863891302050794376735915660240608800*\[Omega]^2) + 
           2048*r^7*(-4147637991199224765255141797524126613562765 + 
             521425687030045803508107407997623360176124*\[Omega]^2) + 
           5120*r^6*(1891849963862093732115589468385550134254055 + 
             588616116229033314988123758092618783440332*\[Omega]^2)))/
         (89511582090312808742095850391793456359375000000000*r^22) + 
        (\[Alpha]2^2*(5501161659924879078098027421680273604627922944000 - 
           2917991040570477908280622775872533403460763648000*r + 
           655112261379045976934330851444753208970142924800*r^2 - 
           542881105736970*r^20*(-43508806115536873193285400750 + 
             9430591641673526160597400417*\[Omega]^2) + 7592742737580*r^19*
            (-12443518549043545733279624614500 + 
             2621891201583457257863085569071*\[Omega]^2) + 
           106591148664*r^17*(-170414504913862323113652433317775 + 
             274769239143088435279849469483054*\[Omega]^2) - 
           29775461716*r^18*(-3497812080063454645907703385593925 + 
             1205230117100678165435635737966699*\[Omega]^2) - 
           1109998489600*r^3*(386486793633789121949660007777388031 + 
             32392299679219356993259130249776800*\[Omega]^2) + 
           6258070*r^15*(-13938283660862491505521296862363624091 + 
             1878231296963255277505190584257345496*\[Omega]^2) + 
           66626560*r^5*(1170657824938408347924437933205541899965 + 
             2269240091602817600526126361450139964*\[Omega]^2) + 
           5596631040*r^4*(-13711908229039014296794526153072628905 + 
             3072174236417895816506351975138481592*\[Omega]^2) - 
           62192*r^14*(-1003084029044814329081183324975034864110 + 
             637410885641742598062559514087407997319*\[Omega]^2) + 
           1956864*r^7*(-8401848634755294672116236929872410399805 + 
             1077024061017009046726356949401583645438*\[Omega]^2) - 
           31096*r^13*(-47189893810363706031659872038873827605 + 
             1478101220346468256990599847186671031896*\[Omega]^2) - 
           27209*r^16*(-286000210651087165594808255895619129135 + 
             1658505896144293892928768709929649208712*\[Omega]^2) + 
           2329600*r^6*(7606880144695816718107236358373685380008 + 
             2625240002319783682277601966024353802797*\[Omega]^2) - 
           3328*r^8*(488221706575539649077207284237800994072265 + 
             178178505849025336509996797636561681764084*\[Omega]^2) + 
           320*r^10*(436923332675859239236151522588541645314929 + 
             1088486367947485592357964062025882605068584*\[Omega]^2) - 
           256*r^9*(-9877674082256132055230020295187124952640045 + 
             1109412935266401129807318071348940478807528*\[Omega]^2) + 
           48*r^11*(-1992932498929752422767084041978438509657745 + 
             2293884493738360787725151608249597429342144*\[Omega]^2) - 
           8*r^12*(18292577211215521848093365777738257482415415 + 
             7946825903184030088190815046080458084206944*\[Omega]^2)))/
         (179023164180625617484191700783586912718750000000000*r^22)) + 
      c^12*((\[Lambda]ev*(3009114148739353108583846353462455120691200 - 
           1218328447797951262732705379090837117337600*r + 
           394984189336871900488872483322838820454400*r^2 + 
           1005926754747915*r^20*(-778819400880030431125 + 
             42675169886674146738*\[Omega]^2) - 4023707018991660*r^19*
            (-778819400880030431125 + 44255506920172954812*\[Omega]^2) - 
           7757830080*r^17*(-1112991739465204668241602815 + 
             75268226826671579806279497*\[Omega]^2) + 2262700440*r^18*
            (-2654308177417455594974368045 + 160323933877663648230626361*
              \[Omega]^2) - 52241280*r^15*(-211379184542914475166342618201 + 
             14995505986364477597257833191*\[Omega]^2) + 11754288*r^16*
            (-917041848874683954932879818295 + 52040785900263405112146118963*
              \[Omega]^2) + 260915200*r^3*
            (-525493055035501100056923915774141 + 
             17337559304506179037689050069680*\[Omega]^2) + 
           24576*r^9*(14255331616313247633728263386201860 + 
             27865286337375704695223075842097*\[Omega]^2) - 
           417792*r^7*(7994036530670086388060902621788605 + 
             110467578029807876367237407135104*\[Omega]^2) - 
           11468800*r^4*(2340541654533713583029542412209567 + 
             253844176546260720483404287298150*\[Omega]^2) - 
           432*r^14*(19483746788107312210479967928364515 + 
             260986979226849982179970487044404*\[Omega]^2) + 
           368640*r^5*(54107957362342094086291016992370007 + 
             961760744355543895104499706636632*\[Omega]^2) - 
           8960*r^10*(1054968530572205685935892481198469 + 
             2866942294519501776912416411213484*\[Omega]^2) - 
           192*r^13*(-17323361675431374079234260828815985 + 
             4890785299866000614195183978352352*\[Omega]^2) + 
           128*r^11*(2932187290081686350893460648871105 + 
             9179203740150593501643532399911008*\[Omega]^2) + 
           2048*r^8*(-169391266290033715623759115109553860 + 
             50084632022924858430831647304511777*\[Omega]^2) - 
           10240*r^6*(-416220348907898177448924219269977949 + 
             57387137929698111337337631969678964*\[Omega]^2) + 
           128*r^12*(-4555123174075191948448358596774745 + 
             57432540510828217861416869511925494*\[Omega]^2)))/
         (128744368472372888566528278949054687500000000*r^22) - 
        (\[Alpha]1^2*(2301903397730941190585878654410372687661847543808000 - 
           1306875438220428675042126264856035551885619363840000*r + 
           251993999523918165285768306754030581881768981299200*r^2 + 
           1005926754747915*r^20*(-19023485949387332949813936340625 + 
             804140856144730104148212070566*\[Omega]^2) - 28137811321620*r^19*
            (-2720358490762388611823392896709375 + 
             111096496261255241127086819877516*\[Omega]^2) - 
           91239436288000*r^3*(1681797978806803780379426646989741047 + 
             61714969316825196039923589247525248*\[Omega]^2) + 
           349690068*r^18*(-274799650490475803356975201239949174575 + 
             10114350111357255151597753272597180398*\[Omega]^2) + 
           11754288*r^17*(2554965168265283767292693988763526058625 + 
             39161693022211151424339918731243761728*\[Omega]^2) - 
           1057264*r^16*(-39161395945896872573714252991346676179575 + 
             3014750881932683502131501640806357838743*\[Omega]^2) + 
           3109600*r^15*(-25228846077228473472417902581708051257729 + 
             3543364865624859317486227089066034334260*\[Omega]^2) - 
           12096*r^14*(-8319898167113315998388011629704718972698505 + 
             53556879250380790721636303913950780800787*\[Omega]^2) + 
           13312*r^13*(-4932354245062928384340967166865125385978420 + 
             70386862485532629955053738515762405336153*\[Omega]^2) + 
           573440*r^5*(47392015300157572163269680131280237260128155 + 
             1515689056639383802769183766613181597260264*\[Omega]^2) + 
           1720320*r^4*(-12520009483596428117102054397362538398039275 + 
             4040548111933558689585971467487365019299776*\[Omega]^2) + 
           1792*r^11*(-8941711534335719643456818601298605601086675 + 
             12084650950043619606568000091347836622051256*\[Omega]^2) - 
           640*r^12*(19391467308489300145405556114718504354303221 + 
             31385005505663746757657493505564042612530240*\[Omega]^2) + 
           2048*r^10*(12102338549092422465460953494026101619717725 + 
             32231278918301038041473373326588066998438147*\[Omega]^2) - 
           2048*r^9*(-360201196408280330575988454222340029150685585 + 
             38096853625628808003976731733228076178022804*\[Omega]^2) + 
           40960*r^6*(127019695390424298458414596790594071806998680 + 
             47462458386828982406403588199414754589593781*\[Omega]^2) + 
           8192*r^7*(-615738144115847592245337053076063777905058045 + 
             58267488200552794101544702598543301255421694*\[Omega]^2) - 
           2048*r^8*(275002581254517934774169867446320695854616055 + 
             120627066371908950914807664513314832485234197*\[Omega]^2)))/
         (845884450753456042612805786202448162596093750000000000*r^22) + 
        (\[Alpha]2^2*(2270297545704013050226818490205253395240938635264000 - 
           1293531882196457208530625477545436002862329069568000*r + 
           245659359436041475837475302948529361006709680537600*r^2 + 
           r^14*(90286715604479603596332509884237493102662491720 - 
             8216490550391618646221628080219743516355524176*\[Omega]^2) - 
           1005926754747915*r^20*(-22136963875748783581433160158125 + 
             1072794942895341777922436250786*\[Omega]^2) + 
           28137811321620*r^19*(-3165585834232076052144941902611875 + 
             149129117703021499268735300560959*\[Omega]^2) - 
           5549992448000*r^3*(26807801674392227873098014801356721113 + 
             992037049066152455967947166647832720*\[Omega]^2) + 
           64648584*r^17*(-2383299277481509497279192122435476199675 + 
             116113422840196363201560944314242742368*\[Omega]^2) - 
           49955724*r^18*(-2896639479373696921577643594824063678775 + 
             161058255471002834889110681819768471572*\[Omega]^2) + 
           349830*r^15*(-407272131327726983849301610925608131223209 + 
             9527783067381664927906881398613513004592*\[Omega]^2) + 
           184504320*r^4*(-107015914560922591152611947421889772983745 + 
             37772042544092326406224906768615909630368*\[Omega]^2) - 
           198237*r^16*(-767867674744230927302331484569728729012745 + 
             55210644727240378973475028651429204765208*\[Omega]^2) + 
           5125120*r^5*(5176726773920858136386736155515158576931485 + 
             176338772346114080728608889556195016790004*\[Omega]^2) + 
           50176*r^7*(-95401750109248785226521881168573808222788895 + 
             9436775147650827561781622964499824354667604*\[Omega]^2) + 
           179200*r^6*(26256856598492762143807466752399669081142287 + 
             10937263485948181567144475532101497982542115*\[Omega]^2) - 
           216*r^13*(106157717826189283882956795030871554153738195 + 
             45107526256039627738763309511905434590555112*\[Omega]^2) - 
           256*r^9*(-2255552031192890092475728753432811560886527895 + 
             276643310294091731845286449571599544420212176*\[Omega]^2) + 
           320*r^10*(215885877538581452621866335448317722604174129 + 
             303369280640419116052191495019262192576027912*\[Omega]^2) - 
           256*r^8*(1459327245758029504514231269687950806774049795 + 
             968305900419843426650692974347525054190230764*\[Omega]^2) + 
           16*r^11*(-1368419893258802174440940328827243120334158385 + 
             1740862867717261310419235280671786384013450784*\[Omega]^2) - 
           8*r^12*(4116410808291516595133009213552556476524145365 + 
             1781742464008614242413033293470742490949874688*\[Omega]^2)))/
         (845884450753456042612805786202448162596093750000000000*r^22)) + 
      c^14*((\[Lambda]ev*(1397108751705009013999771325902772513695334400 - 
           579194077713312500787945035295924149629747200*r + 
           165226137273030207651132618856301769815654400*r^2 + 
           59819294369835*r^20*(-8386922489530720086907725 + 
             120332385188873168357069*\[Omega]^2) - 239277177479340*r^19*
            (-8386922489530720086907725 + 124788506281026133601206*
              \[Omega]^2) - 5468192730*r^17*
            (-1173889266232691137564395327015 + 26793408993635832745859719072*
              \[Omega]^2) + 1822730910*r^18*
            (-2268856410509136940496947096605 + 41924044915403279588454385058*
              \[Omega]^2) - 571648*r^13*
            (-4642565259323193121939503393415680 + 
             125701643123450264665173974961533*\[Omega]^2) + 
           35728*r^14*(-169153314059313843796747937260406145 + 
             706030451816711035961796011707774*\[Omega]^2) + 
           58058*r^16*(-138522519353892129377654566279188015 + 
             2830643570558356051583144392361828*\[Omega]^2) - 
           44660*r^15*(-181757501629961005387948424943044581 + 
             4091609071710833964875275284827352*\[Omega]^2) - 
           5017600*r^3*(11359681728020764033016004977756904637 + 
             152428299631015635189130050425271040*\[Omega]^2) + 
           6496*r^11*(50365266349709875343477017428173505 + 
             160886467647672483129992346587020624*\[Omega]^2) - 
           358400*r^4*(25967573954258715792118013854905070133 + 
             1856417818475575532868641103280148800*\[Omega]^2) + 
           464*r^12*(-483435008634881326994462834537527255 + 
             3317684773920989099241307484534504088*\[Omega]^2) - 
           2816*r^9*(-29681228812416180040851746865042136295 + 
             3566583611255063832426606568427980208*\[Omega]^2) - 
           20480*r^6*(-56860839949967969925248731955949529274 + 
             5444884529204888958427872224790419647*\[Omega]^2) - 
           640*r^10*(21883198921566805964238486821829585727 + 
             6854263014715137552629327303685211108*\[Omega]^2) + 
           2816*r^8*(-6260123417254562014439528447658740435 + 
             6942201786840808408783024586409150076*\[Omega]^2) - 
           20480*r^5*(-378235134296876302845030817657904730067 + 
             9678508541515246032337111771953887824*\[Omega]^2) + 
           1536*r^7*(-722324227263495326524958354282252238895 + 
             29173036613170737118249073620825385832*\[Omega]^2)))/
         (1796788592492554126056610293082744482421875000000*r^22) - 
        (\[Alpha]1^2*
          (1068756193212782671686403371926456938351745927479296000 - 
           630647120851112144334110109460352277508172941885440000*r + 
           109437292944360801231052491648783858389372286153523200*r^2 + 
           19939764789945*r^20*(-614578303870855353756051444295666875 + 
             6802376241595260699478443051293549*\[Omega]^2) - 
           557755658460*r^19*(-87884697453532315587115356534280363125 + 
             939785811052018056949875892703356474*\[Omega]^2) + 
           4585649868800*r^3*(-13322723415863211358981913185601929745753 + 
             207609164585056350821127392298781470720*\[Omega]^2) + 
           2065761698*r^18*(-32429352957771281315571498805686937257075 + 
             381538416786209149696748734665655112158*\[Omega]^2) - 
           52078026*r^17*(-676362896250617502779843375921465741062125 + 
             8061050875174210430425998933393559170496*\[Omega]^2) - 
           75922*r^16*(-233548278593749127905522849802755645175454475 + 
             5033252238423609797448593590805064777373076*\[Omega]^2) + 
           44660*r^15*(-1401411432406163668024428907477150194515809685 + 
             62245763279839792172646914530446916140259632*\[Omega]^2) + 
           49674240*r^4*(-121045433940309910808236127900021617125266095 + 
             64180710716026018722662790024287531112889088*\[Omega]^2) + 
           9461760*r^5*(1128282171983966262928102336543887376736556295 + 
             80852632880488117823284997296278216863910096*\[Omega]^2) - 
           10208*r^13*(4640527719239038895334580087821832488630876835 + 
             114874893204553756194443063023298321055804768*\[Omega]^2) - 
           2552*r^14*(-28879736853420651321855484307231517486289189105 + 
             314987795384711396558778067686392288524838836*\[Omega]^2) - 
           6960*r^12*(-586576319917165287880357524006125575390766957 + 
             891242537640863705623434621382590255764210400*\[Omega]^2) + 
           22528*r^7*(-74182341480940215349569726645194873337314789185 + 
             3662422226439229813164019512940884094087570796*\[Omega]^2) + 
           928*r^11*(-1942378521913111695730489046015295711509431325 + 
             4419545602025429130463606684558985375220388064*\[Omega]^2) - 
           1024*r^9*(-126034227840644278052327646807491915864734087665 + 
             14575714154445119743805004847265924529043820608*\[Omega]^2) + 
           256*r^10*(125304767959203661193096766649962601778040838475 + 
             105659215996153796178870037938807397074481791516*\[Omega]^2) - 
           1024*r^8*(89160833968790530599175834250217075761622576995 + 
             109848910273240027304731974325690847229578571889*\[Omega]^2) + 
           5120*r^6*(298887415822966198208055116727798631524109780445 + 
             142042670579825130122799700472316153288412827908*\[Omega]^2)))/
         (11805374865827920894714970753687917169231733398437500000000*r^22) + 
        (\[Alpha]2^2*
          (2108163674286868986851879102806394273442939782823936000 - 
           1248019938948218781681381869884116741359544002445312000*r + 
           213435207998780883507755065631305725287377537350451200*r^2 - 
           39879529579890*r^20*(-715163232848301429379313641305627375 + 
             9074970853540857587074445204272879*\[Omega]^2) + 
           557755658460*r^19*(-204536684594614208802483701413409429250 + 
             2523021581210439220230244690861454977*\[Omega]^2) - 
           70235897732*r^18*(-2845889709795985621388100263230597803225 + 
             48351771764581238733004943624203056703*\[Omega]^2) + 
           718234316800*r^3*(-164743124778999117378812377634146038777563 + 
             2592139856529177589691584052876437257600*\[Omega]^2) + 
           208312104*r^17*(-1152979724347512407980059698802726049764225 + 
             21440918791092362911625549426966774833066*\[Omega]^2) + 
           290290*r^15*(-694638789452697546157103979492661825234723907 + 
             7782652616455232920473135588507376864197992*\[Omega]^2) + 
           430510080*r^4*(-25295418082370152685633619429731820560712485 + 
             14803838418218599669724776287838053461574424*\[Omega]^2) + 
           15375360*r^5*(1345459091543796929231105247908107151760297585 + 
             97035318396041614574916874479254004324248236*\[Omega]^2) - 
           37961*r^16*(-6330952665079667942937858744405126410653409485 + 
             151550584565796267990606345783535645681673432*\[Omega]^2) + 
           5913600*r^6*(459318849951576838271202603418313278188327832 + 
             246027289782996449051980779437296235056466923*\[Omega]^2) + 
           551936*r^7*(-5590598990036237770262511444598734658019356455 + 
             303138051856350530692396270564455407890312478*\[Omega]^2) - 
           5104*r^14*(-24626184729319551844956819487265362056002159070 + 
             509768827962887135602330197699341269134496553*\[Omega]^2) - 
           2552*r^13*(14545575194317108775107534004620869272794603865 + 
             1294969916961904382682786440892757751042038152*\[Omega]^2) - 
           232*r^12*(46945674731470016398482096579029380259118959065 + 
             26196908868525334169117222737428990869972585184*\[Omega]^2) + 
           464*r^11*(-16209753587170702467978239954408984781917811085 + 
             31941266318333755708666448091164187435628785152*\[Omega]^2) - 
           256*r^9*(-852088365795938993156226086001172324337179902355 + 
             130521902356079058149288275140439745540522533832*\[Omega]^2) + 
           320*r^10*(223089025251427194584499117976183374150272843051 + 
             193721458310897820704743263295426971332585111896*\[Omega]^2) - 
           256*r^8*(640371079215510559757754838381021837607039621455 + 
             916104758199193126444488609687841440021978123948*\[Omega]^2)))/
         (23610749731655841789429941507375834338463466796875000000000*
          r^22))) + \[Chi]^14*
     (-(\[Lambda]ev*(-286515867683229536936263680000 + 
          120132375678606340948702003200*r - 53112996631773465994749542400*
           r^2 - 69684615*r^21*(-3472224134523375 + 205646346490784*
             \[Omega]^2) + 418107690*r^22*(-231481608968225 + 
            344352042753808*\[Omega]^2) - 468394967040*r^3*
           (-45311916262097165 + 1046235191746224*\[Omega]^2) + 
          7351344*r^18*(858678989000792155 + 12186088626728111*\[Omega]^2) + 
          1867008*r^15*(-10537602982328092125 + 77398603114036814*
             \[Omega]^2) + 102102*r^19*(-20841199464528631825 + 
            179721476207315624*\[Omega]^2) + 357357*r^20*
           (734305707590783575 + 690042053379224964*\[Omega]^2) + 
          204204*r^17*(-59673577602851442965 + 691264858132912024*
             \[Omega]^2) - 68068*r^16*(-262143817490139717795 + 
            5561512863324683576*\[Omega]^2) - 1632*r^13*
           (11022429555414847354785 + 71314927208734742024*\[Omega]^2) + 
          8704*r^11*(7872208725257615223485 + 131796277449414419376*
             \[Omega]^2) - 372736*r^5*(9757111979837914326525 + 
            218856033017939423048*\[Omega]^2) + 2720*r^14*
           (6536464226229313577201 + 227485860606589726212*\[Omega]^2) + 
          49152*r^7*(19116935102305547522015 + 369883315346179027112*
             \[Omega]^2) - 8704*r^9*(30627484031913036018695 + 
            482255470619443090672*\[Omega]^2) + 81920*r^6*
           (-14500129446844595622068 + 745106165784441678143*\[Omega]^2) - 
          544*r^12*(-343538950027082684875 + 2737276247360162787936*
             \[Omega]^2) - 1536*r^8*(-182543442433185753499965 + 
            6580579128879928736096*\[Omega]^2) + 28672*r^4*
           (156754109263652279504125 + 7039580455088077419888*\[Omega]^2) + 
          256*r^10*(-186379236821943701090765 + 13810356721599737656304*
             \[Omega]^2)))/(135774859143234415104000*r^24) + 
      (\[Alpha]2^2*(16510263477984008304947782697248358400000 - 
         6321658745943042961568088830196842496000*r + 
         2484569185812771197650571308614945177600*r^2 - 102754145894400*r^3*
          (10320369779278331514253583 + 448661542102038896414784*
            \[Omega]^2) + 165059624730*r^22*(-1421542171913757536029955 + 
           1836505898263925150962819*\[Omega]^2) + 33948915*r^21*
          (17278845099611722850444103025 + 1322550911302140045595972362*
            \[Omega]^2) - 53301248*r^5*(-3592883315951511554618754796225 + 
           22181913793593063863106658856*\[Omega]^2) + 
         3879876*r^20*(173986489628968834912468123750 + 
           72114190726248873707703762761*\[Omega]^2) + 
         373108736*r^4*(-975677202900440623506905088925 + 
           86052266483123769449113906416*\[Omega]^2) + 
         2771340*r^17*(-5600176051115659188497695790417 + 
           88098057384808772861468469322*\[Omega]^2) + 
         1939938*r^19*(-2215263164810282208543793596725 + 
           90484158021269831590257435276*\[Omega]^2) + 
         3426384*r^15*(-4968594159369101066308957118665 + 
           103897827035513411802878397112*\[Omega]^2) + 
         2894080*r^11*(-1260290355943796128802425320031 + 
           149893734714932795144692387096*\[Omega]^2) + 
         167960*r^16*(110143951698112619918849367640491 + 
           572146599235776680956334478664*\[Omega]^2) + 
         92378*r^18*(108406883320066964265747273804645 + 
           839475496630596841167402518626*\[Omega]^2) + 
         749360*r^14*(15161256717505265218831541615053 + 
           918231971828150069931714688312*\[Omega]^2) + 
         2050048*r^7*(-23424094046571289519763627710155 + 
           2211384343524676703201509751272*\[Omega]^2) + 
         4100096*r^6*(22199639293306986696023707562525 + 
           3058249113813162258875274840916*\[Omega]^2) - 
         136192*r^9*(-93629576426451454485177513738735 + 
           5133093698146987809595396062049*\[Omega]^2) + 
         41344*r^12*(7011379665131291107383017867575 + 
           8248125719957343929648521240748*\[Omega]^2) + 
         10336*r^13*(-380693381213322532625663298500595 + 
           21242740249043392443311361862808*\[Omega]^2) + 
         24320*r^10*(216554049328431081742666585433039 + 
           36216087481935886154990326118462*\[Omega]^2) - 
         1024*r^8*(20997274846975209246071569167140935 + 
           1212426787185198242161447790539592*\[Omega]^2)))/
       (67797823758506869539289262284800000*r^24) + 
      (\[Alpha]1^2*(-283382053015347871526033361831827865600000 + 
         108072988837710257506260428771051962368000*r - 
         43038304229867780669952976541554153881600*r^2 + 
         13974563841638400*r^3*(1307209559781188527670301 + 
           56923913297757787753472*\[Omega]^2) + 165059624730*r^22*
          (-23166454333405257246652975 + 25496772204556220160684733*
            \[Omega]^2) + 33948915*r^21*(281588252422540901833066911125 + 
           59700660773416953290502559804*\[Omega]^2) - 
         13579566*r^20*(-860054701516529759907538039025 + 
           78034311997014345696949316968*\[Omega]^2) - 
         1951645696*r^4*(-3263462490505763806559653039075 + 
           279011263057126025593476743424*\[Omega]^2) + 
         69701632*r^5*(-47145981022731451310860008840475 + 
           370146634728401502525472528736*\[Omega]^2) + 
         9699690*r^19*(-5840819484208017857973192392625 + 
           498536890778924213842883247184*\[Omega]^2) - 
         201552*r^15*(-1250791309744091785174699762522955 + 
           562326002252660296749667125792*\[Omega]^2) - 
         1653760*r^11*(-29485406311008558915333797146679 + 
           991268978566227585386090592640*\[Omega]^2) - 
         277134*r^18*(-282567677953556713371865086790915 + 
           7087890922019122738546715243752*\[Omega]^2) + 
         184756*r^17*(-120155401385057686912033903288155 + 
           11828594440953815595878796232264*\[Omega]^2) + 
         134368*r^16*(-870945023165384139117760296526845 + 
           39598905598819219642156432736048*\[Omega]^2) + 
         291840*r^9*(-812043046952942989392759815591327 + 
           40372950845293457356181325636260*\[Omega]^2) + 
         206720*r^12*(-41067546256855224338093578547831 + 
           74388385104845491866268511347168*\[Omega]^2) + 
         25840*r^14*(-10399318077207084289967758083861833 + 
           206961713317763926067214613577664*\[Omega]^2) + 
         31008*r^13*(4643717498684204132810600328931585 + 
           214001372236663334195508217745024*\[Omega]^2) - 
         9728*r^10*(7668507088169123937242993023357825 + 
           705897022795908040176474861690628*\[Omega]^2) - 
         243712*r^6*(6577922440395312713538981553872325 + 
           872486172469286032970854577051168*\[Omega]^2) + 
         4096*r^8*(97582063618106404883499062128013995 + 
           5050734063521081272231988066985656*\[Omega]^2) - 
         6144*r^7*(-135032058084326362703497945210754735 + 
           12619867842811169547197199329122816*\[Omega]^2)))/
       (1152563003894616782167917458841600000*r^24) + 
      c^2*((\[Lambda]ev*(14039277516478247309876920320000 - 
           5747540150281079921105259724800*r + 
           2386614599359575084089150668800*r^2 + 768962333736215794615440*
            r^21*\[Omega]^2 - 187257454554057460928355*r^22*\[Omega]^2 - 
           6789783*r^20*(137896494301848425 + 225005117039341038*
              \[Omega]^2) + 6789783*r^19*(421028640696002625 + 
             354852557268698912*\[Omega]^2) - 6789783*r^18*
            (540777492785603585 + 392752124541700304*\[Omega]^2) + 
           9053044*r^17*(379054022256623535 + 397631663323587548*
              \[Omega]^2) - 176358*r^16*(14278502833262426605 + 
             2291941089491332792*\[Omega]^2) + 289408*r^13*
            (1664804061729917410 + 10666216362733670083*\[Omega]^2) + 
           523837440*r^3*(-1739706342443162529705 + 40226612707607552512*
              \[Omega]^2) - 392768*r^11*(4033076330669576313445 + 
             68075895279148171264*\[Omega]^2) + 18088*r^15*
            (138579935128204795225 + 265843830521676273368*\[Omega]^2) - 
           77520*r^14*(4400772007234177029 + 292129959839617644896*
              \[Omega]^2) + 2128*r^12*(112945117439872948100375 + 
             25895661449540751693744*\[Omega]^2) + 57344*r^5*
            (2658728195660690172186025 + 54580873283086054636866*
              \[Omega]^2) - 40960*r^6*(-1132921003917547045957679 + 
             64076977407429227356978*\[Omega]^2) + 2048*r^9*
            (4330725487340376694966165 + 66786269333256665857353*
              \[Omega]^2) - 896*r^10*(-927789618716478031097835 + 
             166358926238685914643952*\[Omega]^2) + 
           1792*r^8*(-5081847888740812694969755 + 257112234937135679030024*
              \[Omega]^2) - 1024*r^7*(35505010158578183898436405 + 
             616609830836152032503768*\[Omega]^2) - 14336*r^4*
            (13673042945616070513783475 + 671458615589901145493568*
              \[Omega]^2)))/(56431425831406803777600000*r^24) + 
        (\[Alpha]2^2*(3236011641684865627769765408660678246400000 - 
           1393496079952443919477878477884394110976000*r + 
           448995443600595956169087017986298226278400*r^2 - 
           6443934977265061076365852705563365220*r^21*\[Omega]^2 + 
           1642887918650265368182454055065983620*r^22*\[Omega]^2 - 
           106559855001600*r^3*(2035998383578347951924983617 + 
             74413721482923879819652032*\[Omega]^2) + 172007836*r^20*
            (47756194044853438194015011475 + 68227953354244986272923830037*
              \[Omega]^2) + 14350336*r^5*
            (2746025988299629811126129615546475 + 
             1546420271197684756533056332624*\[Omega]^2) + 
           1492434944*r^4*(-40170369740707549110398629003775 + 
             4298594418653497816115911467888*\[Omega]^2) - 
           1939938*r^19*(12538687853124161458679041309175 + 
             5938626710569771065377945834488*\[Omega]^2) + 
           1175720*r^14*(19187074954712987012572579702009 + 
             14878683674820682048432959659296*\[Omega]^2) - 
           293930*r^17*(39380997523866337881929391259431 + 
             23374867142442649379573157158480*\[Omega]^2) + 
           83980*r^16*(86294858062477385663011330517577 + 
             164464369234991949254714697427784*\[Omega]^2) + 
           170240*r^11*(-2365885819579524061141442258414577 + 
             179321693513534764215943639920152*\[Omega]^2) + 
           1490944*r^7*(-6272583979701277278367620311135185 + 
             468550255927205932675830741184353*\[Omega]^2) + 
           29393*r^18*(882505469296659976179861962796745 + 
             525859637142331488427466805514552*\[Omega]^2) + 
           5168*r^15*(-1214492689243759076582973868857895 + 
             1840467290174417382336107822049312*\[Omega]^2) - 
           5168*r^13*(-2471698662995922666712723109798635 + 
             3581397679338224115450218258271808*\[Omega]^2) - 
           2432*r^12*(3993145503209642901784631507564025 + 
             28385932276976606667743612202267328*\[Omega]^2) + 
           1280*r^10*(266123374853906256693156770167379951 + 
             76223811083003914230295399912470028*\[Omega]^2) - 
           512*r^9*(-4614329502433814548616753163256727385 + 
             225464306699036602583437362334915048*\[Omega]^2) + 
           7168*r^6*(2006912907346466105866922616386468775 + 
             312054694380693095122286570371146064*\[Omega]^2) - 
           512*r^8*(5715846065002942371010957499740714395 + 
             524565311193961510032886486019710808*\[Omega]^2)))/
         (112713881998517670609068398548480000000*r^24) + 
        (\[Alpha]1^2*(-13885720597752045704775634729759565414400000 + 
           5959391257404285514489271308716654723072000*r - 
           1942972192958744595580123825092655919923200*r^2 - 
           24309281279101007973523250447015439360*r^21*\[Omega]^2 + 
           6158550437482631796666554710400671485*r^22*\[Omega]^2 + 
           34836875673600*r^3*(26879089161989157308627179681 + 
             981888712460638046357889024*\[Omega]^2) + 43001959*r^20*
            (716077892809794060389964409575 + 738483360763988329907202056164*
              \[Omega]^2) - 1616615*r^19*(56640545451555057275319664650855 + 
             8507699945398981378563671648032*\[Omega]^2) - 
           205751*r^18*(-321215709735680447417873867726365 + 
             24045320679561793843843564782744*\[Omega]^2) + 
           58786*r^17*(527649486302063272423569098246155 + 
             807296388896837408422059307424992*\[Omega]^2) + 
           41344*r^15*(660853560865523110868123618011735 + 
             827791176640868226042886559234642*\[Omega]^2) + 
           100352*r^5*(-1686963797228014259625315464026476325 + 
             1244983674179874582802343014945568*\[Omega]^2) - 
           97280*r^11*(-23588020781073442908146225980379497 + 
             1831662624537947593409242797272108*\[Omega]^2) - 
           12920*r^14*(5080946550383929644365730243673059 + 
             5139248070897450156486882841396064*\[Omega]^2) - 
           1292*r^16*(22945747729601778904063490536541345 + 
             8961146551005455759668100808420664*\[Omega]^2) + 
           5168*r^13*(-5537951348173697877775173296422235 + 
             18890388855159133653442569311128032*\[Omega]^2) + 
           6080*r^12*(-9437165772238614010231375344030011 + 
             25002489830512533555481424748708960*\[Omega]^2) - 
           401408*r^4*(-656198614210865791786813811008181675 + 
             67737337372858899109146900288297984*\[Omega]^2) + 
           2560*r^9*(-3959783485183062165796952694034042337 + 
             197295557408499526790037033335953440*\[Omega]^2) + 
           1536*r^8*(8653492358642192933958887970337797755 + 
             751359233288688274006273549956821448*\[Omega]^2) - 
           7168*r^6*(8878244043135567764944169556445455575 + 
             1318162153639217567314462739999152576*\[Omega]^2) - 
           2048*r^7*(-19811983864206986293317625816084194945 + 
             1457226926557604501949495457586209264*\[Omega]^2) - 
           256*r^10*(9314200675234523125284560377502269175 + 
             2103575509208323213552280931635241012*\[Omega]^2)))/
         (479033998493700100088540693831040000000*r^24)) + 
      c^4*((\[Lambda]ev*(311156232303987277112782356480000 - 
           125081117394719576544573338419200*r + 
           49719605564237865469157493964800*r^2 - 10976465044545*r^22*
            (-2931796342125 + 238838674666*\[Omega]^2) + 43905860178180*r^21*
            (-2931796342125 + 245194437112*\[Omega]^2) + 15519504*r^19*
            (-23619285775361628625 + 2230229674978519668*\[Omega]^2) - 
           9053044*r^20*(-27581001783846015050 + 2393812171950140787*
              \[Omega]^2) + 940576*r^17*(-546233002963060135415 + 
             54915089463743750569*\[Omega]^2) - 72352*r^16*
            (-6178684643647590881820 + 108780945545838733151*\[Omega]^2) - 
           235144*r^18*(-2003816010914369134945 + 164043279183559934196*
              \[Omega]^2) + 41344*r^15*(-6355563033387701867825 + 
             1509711933763440669447*\[Omega]^2) - 4864*r^13*
            (4368136744951622232170 + 2001782851308543841793*\[Omega]^2) + 
           48168960*r^3*(-382560802715371067031845 + 7657322829417319051136*
              \[Omega]^2) + 3899392*r^5*(772642854549020893122700 + 
             12489858948728206020099*\[Omega]^2) - 6080*r^14*
            (-18211494054121830027391 + 55245538311673978423888*\[Omega]^2) - 
           688128*r^4*(5882127154823458229535775 + 286434349971929550563432*
              \[Omega]^2) + 4096*r^9*(36366207127445990246330655 + 
             428664906092665184117683*\[Omega]^2) - 
           512*r^11*(40581761277005943737523095 + 447183746327732459882112*
              \[Omega]^2) - 16384*r^7*(41418212514178263553537720 + 
             554436494945694216608521*\[Omega]^2) - 40960*r^6*
            (-21792659554920752679738991 + 1225708173948174092666716*
              \[Omega]^2) + 4096*r^8*(-38463069441462388136793890 + 
             2184351503442911071802121*\[Omega]^2) - 1024*r^10*
            (-10255470238804223033627985 + 2696434692505610734696636*
              \[Omega]^2) + 256*r^12*(10154027832260685218539225 + 
             3713536851836545742639154*\[Omega]^2)))/
         (19750999040992381322160000000*r^24) + 
        (\[Alpha]2^2*(35860292274181266038346584018423434444800000 - 
           16626779517225492952174516696199808417792000*r + 
           4748364034779863100528611034516074299392000*r^2 + 
           21952930089090*r^22*(-7107710859568787680149775 + 
             523857880651072954274126*\[Omega]^2) - 18060822780*r^21*
            (-34557690199223445700888206050 + 2497535432926463139491642193*
              \[Omega]^2) - 895460966400*r^3*
            (2714230757779712821657278494731 + 77500448798079892850000543808*
              \[Omega]^2) + 2233868*r^20*
            (-465383838954589485965057141918800 + 
             37336276787525300030603439864669*\[Omega]^2) + 
           1377632256*r^4*(-420055826406538287327283490091775 + 
             52071914257025863621905198433212*\[Omega]^2) - 
           235144*r^19*(-4946601580020690034553441184646025 + 
             356933978212794050188791767641506*\[Omega]^2) + 
           2050048*r^5*(215753878024660874857678128542813525 + 
             1671848844454884754373502187986768*\[Omega]^2) + 
           12920*r^16*(-63379719085352693802261125238002239 + 
             7486038818151984768121596134027924*\[Omega]^2) + 
           17920*r^11*(-182391191413249762532343617656319413 + 
             15177206718228934778820926795428388*\[Omega]^2) - 
           3230*r^17*(-352347067733385522996179820973153383 + 
             16032605408020768527245608488483008*\[Omega]^2) + 
           2584*r^15*(147473671154067320884874530757040545 + 
             25651643822169353494235791099697664*\[Omega]^2) + 
           760*r^14*(79270217382406437666799140875513651 + 
             161325764568418619486963116145191584*\[Omega]^2) - 
           3584*r^9*(-6462332588258267727332526707580706735 + 
             285414410672128567797890430484336864*\[Omega]^2) - 
           2048*r^12*(112278692748839518788560470060317025 + 
             289702363862587025628772944343356032*\[Omega]^2) + 
           323*r^18*(-3693686003581040621655684498348445685 + 
             347070899287132763862001192716721592*\[Omega]^2) - 
           304*r^13*(-394376197564512546998450465449937915 + 
             503577394437692671731317241079183616*\[Omega]^2) + 
           1280*r^10*(1724805931586539914210837825427513697 + 
             846587059021694540024971527706135876*\[Omega]^2) + 
           7168*r^7*(-14004464545644604559437655314434108185 + 
             865847223953775779096457728000315824*\[Omega]^2) + 
           21504*r^6*(6336400218518249505613085576324029325 + 
             1072339087628320613407386822990181648*\[Omega]^2) - 
           2048*r^8*(12016866259600059552677943751853734385 + 
             1488494889863997971351949998903267662*\[Omega]^2)))/
         (19724929349740592356586969745984000000000*r^24) - 
        (\[Alpha]1^2*(307752909574667788477272230949365062041600000 - 
           142261525799197074092620658442302964891648000*r + 
           41078528082147199169506915338802991412019200*r^2 - 
           10976465044545*r^22*(-115832271667026286233264875 + 
             7854961116794669522994262*\[Omega]^2) + 18060822780*r^21*
            (-281588252422540901833066911125 + 18843545615445882340324115968*
              \[Omega]^2) - 16393823846400*r^3*
            (1281131442357330109601767042141 + 36522073756312065937494116352*
              \[Omega]^2) - 109459532*r^20*
            (-65040743235347204058525886312075 + 
             4134673164180446783014370685726*\[Omega]^2) + 
           3527160*r^19*(-1275782638821519923537259845444185 + 
             60110322140282284694043545438584*\[Omega]^2) + 
           15504*r^16*(-333233185606253105348581879100003985 + 
             12352894652982562405349282088581324*\[Omega]^2) - 
           31008*r^15*(-160145390241637104852436214681512255 + 
             13003455211427397801005415211313872*\[Omega]^2) + 
           35323904*r^4*(-144275191350854983579182282347079725 + 
             17222785635793649997590634868667136*\[Omega]^2) + 
           1292*r^18*(642780483568445768346931044133359595 + 
             38950223072825198467890231673608644*\[Omega]^2) + 
           516096*r^5*(7375617651570985824593909384278419325 + 
             49892794402668828903443708779990768*\[Omega]^2) - 
           2584*r^17*(-891593342617099881385176194616311795 + 
             264148434434491207867716064775466736*\[Omega]^2) + 
           10240*r^11*(-3544647332739831090482496957732756131 + 
             297143745170035369095321741549035420*\[Omega]^2) + 
           3040*r^14*(-496459092066059903633440444438182517 + 
             363182732471881917948775155738737616*\[Omega]^2) - 
           20480*r^9*(-9950388903943107317216432983246710001 + 
             437111771583427231786083562135936680*\[Omega]^2) - 
           1216*r^13*(-814049821398693067382684155933601145 + 
             1102030808997508636208393212743231632*\[Omega]^2) - 
           2560*r^12*(186498837479145294808717617152513 + 
             1210617982335495832618791474062239696*\[Omega]^2) + 
           28672*r^6*(42198345669168436715871783191478120675 + 
             6798266793370183419431313021785938208*\[Omega]^2) + 
           1024*r^10*(30394580451100704953837097537476112575 + 
             10163990623899027966222084539835846326*\[Omega]^2) - 
           2048*r^8*(111253901858282160506092905870679468815 + 
             12679582959013278351033643740378064532*\[Omega]^2) + 
           4096*r^7*(-213122730930199359913116472851465914615 + 
             12953615827227095117225238376504219664*\[Omega]^2)))/
         (167661899472795035030989242840864000000000*r^24)) + 
      c^6*((\[Lambda]ev*(10925074949717673578566229085388800000 - 
           4346373585536481336246450851217408000*r + 
           1639449507459670862698958578797772800*r^2 - 14606538841419525*r^22*
            (-105349215227025 + 3701999457323*\[Omega]^2) + 
           58426155365678100*r^21*(-105349215227025 + 3800513775236*
              \[Omega]^2) - 8432910486*r^20*(-1469834218505652739025 + 
             55506926414601812211*\[Omega]^2) + 8432910486*r^19*
            (-2243400032504424347125 + 92387437952917931364*\[Omega]^2) + 
           96101544*r^17*(-274285711060909467575175 + 11889574373314898668372*
              \[Omega]^2) - 24025386*r^18*(-1013821232461141345332975 + 
             36653054535495921053588*\[Omega]^2) + 1615152*r^15*
            (-8544189152749044917863125 + 711969579608441870903228*
              \[Omega]^2) - 134596*r^16*(-168817329941781856944582225 + 
             1882196023628874665336684*\[Omega]^2) - 680064*r^13*
            (1998105164424280205005175 + 2717777772552856665290976*
              \[Omega]^2) + 132464640*r^3*(-4489555965464977994138240105 + 
             49247022664361473823434368*\[Omega]^2) - 40480*r^14*
            (-133712072205253959215053675 + 185758524888637184113736706*
              \[Omega]^2) + 548352*r^8*(-7590221479892435332299701075 + 
             441534504854251300370819836*\[Omega]^2) + 
           4096*r^9*(960735545791453139949770492425 + 
             822518154768164181013249391*\[Omega]^2) + 
           458752*r^5*(206564342636931677289383179875 + 
             1198066465396773201275254168*\[Omega]^2) + 
           2944*r^11*(-143706026557844318137408698475 + 
             1884978792767668713679026648*\[Omega]^2) - 
           450560*r^6*(-59322732465354286200627679765 + 
             2987640044934761303059612837*\[Omega]^2) + 
           5152*r^12*(9627024046370916768280041025 + 
             4431737092817932147090097784*\[Omega]^2) - 
           6144*r^7*(3269409434451470768752043124375 + 
             12714914908558482743228838452*\[Omega]^2) - 
           1792*r^10*(-94081180651642699076723019925 + 
             39553595498815279010903730004*\[Omega]^2) - 
           28672*r^4*(4549402656008985394344702379325 + 
             197757084654615664659323830656*\[Omega]^2)))/
         (17708128521433738081532338500000000*r^24) + 
        (\[Alpha]2^2*(2518197227889441816456713353021988983013376000000 - 
           1238155373789746054550965007317073445529190400000*r + 
           319084171710707636863984923673401445052724019200*r^2 + 
           19475385121892700*r^22*(-766211230661515311920145745 + 
             24359391450274892373746859*\[Omega]^2) - 392551983123300*r^21*
            (-152053836876583161083908106620 + 4740220311472674938218831101*
              \[Omega]^2) - 5584990047436800*r^3*
            (30101534747497227464765635339945 + 
             439535730403914901938245892256*\[Omega]^2) + 49300092072*r^20*
            (-2097716175918236246783423092790425 + 
             73281352012685324440603963755434*\[Omega]^2) - 
           154448910*r^17*(-747217603388435927047405140744978345 + 
             15912142762845372572879589882424744*\[Omega]^2) - 
           185338692*r^19*(-664030477361334246286258315736267075 + 
             21277021798987652616076595347965948*\[Omega]^2) + 
           4230160*r^16*(-19491147140562216524064371277671312445 + 
             951163583825729457242406760426388404*\[Omega]^2) + 
           2060800*r^11*(-74630748867320615847161972377672455011 + 
             6522835639071962235809256710888752616*\[Omega]^2) + 
           572033*r^18*(-221949949995198587197784551249105991325 + 
             9001191008664363561729965306459957288*\[Omega]^2) + 
           354200*r^14*(-10124874320435180348174087370929359567 + 
             14743374037494202677669773726640620384*\[Omega]^2) + 
           229605376*r^4*(-151035781212477642434497620939171942325 + 
             22005209120199264324907552873288851048*\[Omega]^2) + 
           115368*r^15*(339867606575725407283912962920721142425 + 
             23063899764115932179889111269940549728*\[Omega]^2) + 
           14350336*r^5*(2130620803762076345389563469748752182625 + 
             42323353429822256131019493050925600016*\[Omega]^2) + 
           78848*r^7*(-83453446948689030115602125481726527646525 + 
             3827174912105465765002387164196980639856*\[Omega]^2) - 
           5888*r^12*(3569025518333862151232071574738989207325 + 
             5403055922800701385703240782032786248608*\[Omega]^2) + 
           6400*r^10*(13148137390237744371946463801780988972881 + 
             11404808435968030354498422540851836826660*\[Omega]^2) + 
           78848*r^6*(101586355388421944557406449290841457917675 + 
             18817032320096092761377205697605902507696*\[Omega]^2) - 
           11264*r^8*(111907749214826296020378515179625812054975 + 
             19197107371068746298690041118713702259296*\[Omega]^2) - 
           368*r^13*(-17360944724821884066348145635153436103325 + 
             21108447422684247011430235378139744780512*\[Omega]^2) - 
           512*r^9*(-2659927795220526519980511361578955294617225 + 
             93158029998726331896675804784363522358332*\[Omega]^2)))/
         (35369510501870471426809467462889384800000000000*r^24) + 
        (\[Alpha]1^2*(-10805580136386831389366800022836634500202496000000 + 
           5298368721795363655920301625629882414949990400000*r - 
           1379789209853816839021056881612663295612891955200*r^2 + 
           4868846280473175*r^22*(-12486718885705433655945953525 + 
             365255691930952132819233183*\[Omega]^2) - 8011264961700*r^21*
            (-30355213611149909217604613019275 + 
             876224871118233528825071392512*\[Omega]^2) + 1217241420595200*
            r^3*(597215163921533659698253905714345 + 
             8699507909420617097350799116288*\[Omega]^2) + 
           12325023018*r^20*(-28835978939796290909349182649000975 + 
             801902936114339218696474791953618*\[Omega]^2) + 
           6864396*r^18*(-10591689252688523057673101790271092825 + 
             2134913494866094859569979030966194*\[Omega]^2) - 
           463346730*r^19*(-560516472950200307709841236801884465 + 
             12637256994373262519085151497620192*\[Omega]^2) - 
           45690880*r^11*(-18070295096032889614965395419913047450 + 
             1555164519105562018477455238127342039*\[Omega]^2) + 
           4576264*r^17*(-26727782459551349573622812339458076625 + 
             3366395609645712772680089882195607872*\[Omega]^2) + 
           692208*r^15*(-368074394057535558982877345209415853975 + 
             8650900410567422026088193042569071984*\[Omega]^2) - 
           153824*r^16*(-1704464206131455718386510896481927151450 + 
             35478488462264772449907327054312048823*\[Omega]^2) - 
           4415488*r^5*(29849409107212883518989336211435939112975 + 
             575990633668108315163524160428773673952*\[Omega]^2) + 
           153600*r^9*(-39811846175760361349735338075512205187515 + 
             1354871249597717468626825353282198910704*\[Omega]^2) - 
           14720*r^14*(-6873450694304494035732260008776192169855 + 
             1952038432637739555403488197583688973388*\[Omega]^2) - 
           8830976*r^4*(-17322311150646076332277629195229910235775 + 
             2428515349207095289899247596116258946048*\[Omega]^2) + 
           4416*r^13*(-7644100843406048066172960498522554033875 + 
             6119042002798357913036933611792993843904*\[Omega]^2) + 
           14720*r^12*(2631310713444224293210026932022519654755 + 
             6515702608900367107859393380854089067224*\[Omega]^2) - 
           57344*r^6*(622423142183028249955643224398479577213025 + 
             109560244891124139213184191154237900130228*\[Omega]^2) - 
           6144*r^7*(-4669178840632874990369497672634469535649225 + 
             209803513957366202677253309130806970486992*\[Omega]^2) + 
           2048*r^8*(2902008521863926861429514919856256821193375 + 
             447161188497240153679689975169279670880254*\[Omega]^2) - 
           512*r^10*(1114327058857698519356017734463193999824025 + 
             625160969664972602340485706471547357842674*\[Omega]^2)))/
         (150320419632949503563940236717279885400000000000*r^24)) + 
      c^8*(-(\[Lambda]ev*(-18427723627523586801839367040165478400000 + 
            7475243184367337713062510979129540608000*r - 
            2330528974216916993910211455922313625600*r^2 - 374901163596434475*
             r^22*(10633625332887375 + 176501780578174*\[Omega]^2) + 
            1499604654385737900*r^21*(10633625332887375 + 181198689025768*
               \[Omega]^2) - 6871260396*r^20*(4985195670097685029423800 + 
              57856484100426344431853*\[Omega]^2) + 1963217256*r^19*
             (28297613178705697330037625 + 210017445792419539371052*\[Omega]^
                2) - 461933472*r^18*(154923749349593443732998625 + 
              836520612454233717529782*\[Omega]^2) + 153977824*r^17*
             (495608741637586940906338950 + 5159250041214132975810221*
               \[Omega]^2) + 1105104*r^16*(-58610550005306202333955456525 + 
              306433265387167234756411802*\[Omega]^2) + 82657935360*r^3*
             (10060124671381986284843809165 + 389250537218534579819026496*
               \[Omega]^2) + 210496*r^15*(195921492050070659591960366125 + 
              10852980261896838278874889058*\[Omega]^2) - 
            287040*r^14*(51242529372155017980539381695 + 
              18272970023285746450812023116*\[Omega]^2) + 
            76544*r^13*(60101512469068725962530869800 + 
              114230181706438460793092930057*\[Omega]^2) + 
            4243456*r^4*(35006046903786200011504264705175 + 
              145879847835592907693991995184*\[Omega]^2) - 
            40960*r^6*(514068379674093077615651917862815 + 
              6446052596490237849894509591896*\[Omega]^2) - 
            4096*r^10*(-215916874417719444064036746352275 + 
              6915809993584378199052842713274*\[Omega]^2) + 
            2048*r^8*(30519910210389153155238212601025 + 
              18148945817064466938008484302842*\[Omega]^2) - 
            4096*r^11*(69597749246725341947080671445550 + 
              18803486867752935535279024967609*\[Omega]^2) + 
            229376*r^5*(-529895434702015392899347236635000 + 
              27524684586438842134347314079933*\[Omega]^2) + 
            4096*r^9*(-486999869533677135186808174965775 + 
              78265383619813396294849900359873*\[Omega]^2) + 
            128*r^12*(-418052227208686615267602940635575 + 
              105832310492706301952566092472068*\[Omega]^2) - 
            8192*r^7*(-2485577963948826196889330396029525 + 
              156220140519909102367334781455842*\[Omega]^2)))/
         (1772583664995517181961387083850000000000*r^24) + 
        (\[Alpha]2^2*(2123767698103611481687685181582457092056285184000000 - 
           1143278703284232122960186453547809355653448990720000*r + 
           236293728300090273488650913476623415555537875763200*r^2 - 
           749802327192868950*r^22*(25779667287655992915903233925 + 
             387130973801142913208579114*\[Omega]^2) + 5551806618458100*r^21*
            (13926749150287048617457947038150 + 
             205075409436961806676035953403*\[Omega]^2) + 11779303536*r^19*
            (15896845189087936522974119806579182150 + 
             35586692440069828456345908376992959*\[Omega]^2) - 
           6216854644*r^20*(23060252489348613569458179218051484900 + 
             241929531513073788861477365900413013*\[Omega]^2) + 
           11640992563200*r^3*(-10444730630339193827271807518254875425 + 
             520032411350559481940791707434553216*\[Omega]^2) + 
           441760743424*r^4*(-35717501473729422354789669039172230175 + 
             9534013480460371287172037202869138622*\[Omega]^2) + 
           6874010*r^17*(23801037326060239997553877598306366888235 + 
             52452567087472287371294843299941317776*\[Omega]^2) + 
           4784*r^13*(-387272741876333446812413846823960216659075 + 
             568808709572358332052136774086618403136*\[Omega]^2) - 
           687401*r^18*(282529756566027270781239779534850977764025 + 
             1486257162382064367309916135275470110856*\[Omega]^2) - 
           89600*r^11*(-807746899663331808079492540748244652128921 + 
             36553638952529873540045770914805815339196*\[Omega]^2) - 
           59800*r^14*(386195507829297895892166458153742456028231 + 
             40311275095841969391868905694514836346656*\[Omega]^2) + 
           26650624*r^5*(818911361894935816449559720414482125124375 + 
             62384541480344902893121406240947352324464*\[Omega]^2) - 
           1025024*r^7*(3646614861664257230894229138801294917953625 + 
             115125232134605481847990942531359818313168*\[Omega]^2) - 
           11960*r^16*(9633627500864809845963966187348628384220975 + 
             196388381900849251289661495584718881201756*\[Omega]^2) - 
           2392*r^15*(-24140336267140350493265606854666257730759975 + 
             822624494119381918782365131962891911698368*\[Omega]^2) + 
           1025024*r^6*(3045004843520418489025284486614434062234975 + 
             876621538126884677332450257780782732766512*\[Omega]^2) + 
           3584*r^9*(97760729016626574900951398639734090758021525 + 
             7679404247086669720997389481820406312847864*\[Omega]^2) + 
           6400*r^10*(-10230804197946914201400241058879744038280705 + 
             8182671814908160869884510407813532466569372*\[Omega]^2) - 
           512*r^12*(47343082196111701676254430882674524937982925 + 
             11082016925435062785619289155201861809462112*\[Omega]^2) - 
           4096*r^8*(9611338430281528609015225066820130604054950 + 
             45345247317637059108286196779974828420832279*\[Omega]^2)))/
         (1770244000618617094911813846517613709240000000000000*r^24) - 
        (\[Alpha]1^2*(18226167353986059652307785357643658820507926528000000 - 
           9789093015281904983467816422059091624761732628480000*r + 
           2042639231649268359892182819371254118186037175910400*r^2 + 
           374901163596434475*r^22*(420123649336304340168051701625 + 
             5804816265311260777492759618*\[Omega]^2) - 616867402050900*r^21*
            (1021320591536555850948533686650375 + 
             13925380209814507049499521700352*\[Omega]^2) + 
           426239420006400*r^3*(-2470757453725255851746588682847155205 + 
             122532594182141696150257694636439552*\[Omega]^2) + 
           43517982508*r^20*(22777267647756286428393700827836904825 + 
             174480144002610284197262263976400934*\[Omega]^2) + 
           13088115040*r^19*(-67419575994036680150195317063359775635 + 
             396498862145322165315471015227032078*\[Omega]^2) + 
           67963191296*r^4*(-2058040589714290506865153107621622680175 + 
             527970635950174175947203332063315199936*\[Omega]^2) + 
           5499208*r^17*(69740077682534381759724898439693764109725 + 
             1381189657475166202636257915458679882928*\[Omega]^2) - 
           2749604*r^18*(-123903568255991656323739052983308864855325 + 
             2994979516024478202343107041907359862732*\[Omega]^2) + 
           47840*r^14*(-7815495825995013752906345184669363011616525 + 
             128116611626050827714548757187764175168528*\[Omega]^2) + 
           4784*r^16*(-159218049833688236842318356832841016800694875 + 
             1036072457705551521735059756552021500134716*\[Omega]^2) + 
           8200192*r^5*(23092853470783222059589878202976801318748175 + 
             1775925791756650975330739510705072612947216*\[Omega]^2) + 
           19136*r^13*(1574918139543446982980480662143679060434325 + 
             1955002135776338632093165344299719765727472*\[Omega]^2) + 
           9568*r^15*(76523069242686550098371805805762058443880875 + 
             2414862618348533113554478664617166296292912*\[Omega]^2) + 
           102400*r^9*(36926720799815561784704732124541380501431797 + 
             2430268520331875406770414475823683530220888*\[Omega]^2) - 
           10240*r^11*(-92356799436882049686041248228131281131441865 + 
             5771257058252213889011928697973208709451644*\[Omega]^2) - 
           5120*r^12*(51858426445614882815871680011638942019310075 + 
             19457161484246371793733001114204242457247628*\[Omega]^2) - 
           4096*r^7*(8049005013612666927921390570489055188995975325 + 
             250469717610702887558358449945231016127838864*\[Omega]^2) - 
           6144*r^8*(151779708268509375157105531657298285040350425 + 
             253295244475459995061010600527379891544320996*\[Omega]^2) + 
           28672*r^6*(991738185679783980378657081272262813225528475 + 
             267964842347892195354290398694417739385927232*\[Omega]^2) + 
           1024*r^10*(-1141112596083939797964831367160854453028926475 + 
             329038800783625498505714457152572943301067914*\[Omega]^2)))/
         (15047074005258245306750417695399716528540000000000000*r^24)) + 
      c^10*((\[Lambda]ev*(-478891981676456194859441621482922311680000 + 
           175265869181768743262890857931516031795200*r - 
           83671850777111970382733346777519600435200*r^2 - 
           41258964036009720*r^21*(-2866408488306586125 + 717475150467795298*
              \[Omega]^2) + 5157370504501215*r^22*(-5732816976613172250 + 
             1397754500973795803*\[Omega]^2) + 14887730858*r^20*
            (-10588569350798966145459425 + 3828116664250340159884047*
              \[Omega]^2) - 7881739866*r^19*(-14928241412229825292393625 + 
             11058746078781716108453964*\[Omega]^2) - 16760744*r^17*
            (-12916380907536903341690094785 + 8015701380263054101473727912*
              \[Omega]^2) + 4190186*r^18*(-36711361559492914522513185505 + 
             22978012110858869025809533428*\[Omega]^2) + 
           108836*r^16*(-2083028946081633714793044076815 + 
             134316979428602877096560291444*\[Omega]^2) - 
           435344*r^15*(-151025299047359374744726829825 + 
             413457311405914370604317461484*\[Omega]^2) - 
           52183040*r^3*(-566124879067608366870396999745895 + 
             35519429640238376680455761121408*\[Omega]^2) - 
           2981888*r^5*(1683626941040373430013820335293175 + 
             92802467750246347814499044202827*\[Omega]^2) - 
           896*r^13*(1529733271628894302131864176695 + 
             96993500272261788905084882835246*\[Omega]^2) - 
           8192*r^9*(35658203254175495104316602453558740 + 
             1336275620212778693450566309673033*\[Omega]^2) + 
           40960*r^6*(-49419181672846400660099702394442896 + 
             3605861351664711035244798806967007*\[Omega]^2) + 
           1792*r^10*(-29713881407357204994120349587469395 + 
             4512726790569242707981553934907444*\[Omega]^2) + 
           160*r^14*(-468089538799715866010580570667063 + 
             5515343132083198755185165233955778*\[Omega]^2) - 
           3584*r^8*(-119472120305101548054597586313910685 + 
             7311473565998044160632648402249828*\[Omega]^2) - 
           224*r^12*(1692837512182919204302817637275125 + 
             11740360533820882326378944725136792*\[Omega]^2) + 
           128*r^11*(344409379159574051078818357264151455 + 
             14429722803271809968900671008901496*\[Omega]^2) + 
           28672*r^4*(296569660234306672128521076014300575 + 
             20325422848567787978595033372396096*\[Omega]^2) + 
           2048*r^7*(593693251815017438931401420666581235 + 
             25145802239906085288517733087458996*\[Omega]^2)))/
         (1008156959466200397240538903939687500000000*r^24) - 
        (\[Alpha]2^2*
          (110383175059801071840885717627217622846955690393600000 - 
           51971558801585392072171102474053649025064110260224000*r + 
           16121807299154031804150424094489893246699226175897600*r^2 + 
           r^13*(857761196347846506476762810174391166175119314320 - 
             749104504394202510741731178315726303779704039936*\[Omega]^2) + 
           20629482018004860*r^22*(-13898375168535650017038789136350 + 
             3065771117573811320470173356233*\[Omega]^2) - 
           11226986717326380*r^21*(-102152532228904505491825537083800 + 
             22095714852919262376663355848381*\[Omega]^2) + 
           66556914424*r^20*(-19241473810488513089251839632198113025 + 
             6581729097442610816715165233713902867*\[Omega]^2) - 
           6268226764800*r^3*(1497911844153309072799221951052445299961 + 
             111272361650290370457560521871006989536*\[Omega]^2) - 
           250213964*r^19*(-1090570062622658172853295695774782148975 + 
             1609239825857422899360415021842577925724*\[Omega]^2) + 
           8954609664*r^4*(-261442556725083272120525406996274489647725 + 
             25524793227139446648721721219512903292712*\[Omega]^2) - 
           186554368*r^5*(-9327664654568763126767900202237097076227175 + 
             285442055004703412428659575485312109724688*\[Omega]^2) - 
           272090*r^17*(-4544814106119284007386104663711266533798337 + 
             960695510978785562132551958066394047717720*\[Omega]^2) + 
           310960*r^16*(-3282671274345360911472321269600593784582051 + 
             1711859586401458582704942274026789068439328*\[Omega]^2) + 
           31096*r^15*(6707842229567092175882060902710101196950285 + 
             12105967786270947800347205103338956714520224*\[Omega]^2) + 
           27209*r^18*(-8472125887079190596995614166717775204012615 + 
             20442172132200324363316334971858528648621976*\[Omega]^2) + 
           17920*r^11*(-1172987295669971993530464868490844291648022681 + 
             85027698626272082275771974088077886810403456*\[Omega]^2) + 
           279552*r^6*(2087409997656800791682667179432122992167884525 + 
             317686656760079244557160343766036036718580944*\[Omega]^2) + 
           93184*r^7*(-4716932187669554623453677022671036362672423165 + 
             411726413527079213334913267028403281929409712*\[Omega]^2) + 
           280*r^14*(4450528258451640282247343202393597374153189459 + 
             2306836030907363623603610773712112057394404896*\[Omega]^2) + 
           1280*r^10*(9112025846026931849331540855499309618072024499 + 
             2979979139118425389941644586202236728252112172*\[Omega]^2) - 
           1024*r^8*(115981189411833880495658974511322979883279730115 + 
             9110589372565846850092971803155430475361281976*\[Omega]^2) - 
           256*r^12*(2898676465226039258361226252270735112446750325 + 
             10556091435880854451732772801891058551743828704*\[Omega]^2) - 
           512*r^9*(-233335056327869030815417382580726097532638063615 + 
             12913155154908369595532717662076488287939848812*\[Omega]^2)))/
         (2013652550703676945462188250413785594260500000000000000*r^24) + 
        (\[Alpha]1^2*
          (473654021459300517984288083618269169467266800025600000 - 
           222320529122707541409927573464194243715415700144128000*r + 
           69717451840291526743530821594324077005132491312332800*r^2 - 
           5157370504501215*r^22*(-226497729024073197942808736985750 + 
             45969553596492418873406466028421*\[Omega]^2) + 
           16972013178120*r^21*(-275307989628760972099484019806179125 + 
             55138998604659333856904146210502272*\[Omega]^2) - 
           53279927500800*r^3*(761585943282670698525604261953780311423 + 
             56470703839174391647589154029483108352*\[Omega]^2) - 
           16639228606*r^20*(-251253657875563236682842490856115407425 + 
             70843438541280646977157423908158448474*\[Omega]^2) + 
           1876604730*r^19*(1536931271845908288223524942125295660185 + 
             212681445366825372349239596717527670144*\[Omega]^2) + 
           108836*r^18*(-39014212181522587194586757537993705908684285 + 
             2293250714188604246793431808078256209066526*\[Omega]^2) + 
           124384*r^16*(-14191800083774658863116646417835145752228360 + 
             2989454776372286670894912200360535561723133*\[Omega]^2) - 
           186576*r^15*(-13337379813623297452534730169695605139760715 + 
             6921431765140127400291704583002064000699312*\[Omega]^2) - 
           217672*r^17*(1950114726480094539078260138592866710205735 + 
             7799776271097623550745752263626946579891024*\[Omega]^2) - 
           1392640*r^9*(-370934974853883441210816709659181443808839577 + 
             20974270524158334087446988248230777655916540*\[Omega]^2) - 
           5218304*r^5*(-1429825150596336848571074954246900697472462775 + 
             46968012556944865874849794066294551902575696*\[Omega]^2) + 
           10436608*r^4*(-989115290260971951535490789290404314739572575 + 
             92570562902785688790959548221624440121194496*\[Omega]^2) + 
           3956736*r^6*(652653613220112310405108149830682736231561275 + 
             94479707706062807404839613836343379196231172*\[Omega]^2) + 
           10240*r^11*(-11493653421013977290752013881120688907246894991 + 
             858460645901436870610587856966048813906873014*\[Omega]^2) + 
           640*r^14*(2972620757988461725856682953462756543099404573 + 
             4021709239532602780828226415167946152024315728*\[Omega]^2) - 
           576*r^13*(-4699059605302802880673761202612281834559423145 + 
             6476854042948079117091920168655356095875946544*\[Omega]^2) - 
           640*r^12*(-7747159959120075977746568287490991148788400733 + 
             9606745700118203244535261179581214027171776840*\[Omega]^2) - 
           2048*r^8*(265444191353383278902907023589265770006893343965 + 
             19522742718714094451825015227894566497776735834*\[Omega]^2) + 
           512*r^10*(174506811846990785687473944994846931537908269725 + 
             39956639219833489959726543804211478742510605014*\[Omega]^2) + 
           2048*r^7*(-930042628190604110574135678840453387769140561805 + 
             80414205047989394826888995343696033662901163216*\[Omega]^2)))/
         (8558023340490627018214300064258588775607125000000000000*r^24)) + 
      c^12*((\[Lambda]ev*(-12397767391307092326575222755978928078192640000 + 
           4665449957797777060843198713134001406712217600*r - 
           1895832596355652310755062815602108368420864000*r^2 + 
           11639578479188124465*r^22*(-138895978656613411875 + 
             7571629988008404094*\[Omega]^2) - 46558313916752497860*r^21*
            (-138895978656613411875 + 7773119472908991208*\[Omega]^2) + 
           45932818932*r^20*(-270363818010589738750702944700 + 
             16104532756103011480000426953*\[Omega]^2) - 1874808936*r^19*
            (-9618183312941297226575094276625 + 
             639094962578503612507710474264*\[Omega]^2) - 
           75749856*r^17*(-339425677017012455374756988610720 + 
             23699299254901070505809064769013*\[Omega]^2) + 
           37874928*r^18*(-615112795846827477953404878416805 + 
             35582984600470027812766425181106*\[Omega]^2) + 
           42224*r^16*(-532920059585283034964964798508209705 + 
             7873267882157220986254412434025086*\[Omega]^2) + 
           118784*r^11*(4743701293290217824631945859272350155 + 
             20682229682542540221575402680654352*\[Omega]^2) - 
           385351680*r^3*(-1724248188607300486303772203099203675 + 
             46513022242557360819158849627477584*\[Omega]^2) + 
           22272*r^13*(64187148641423258450112492514519370 + 
             55152656825299867081361458463514687*\[Omega]^2) - 
           5568*r^15*(-2355561258637754683357790430704920425 + 
             364795657580301848178513311749389202*\[Omega]^2) + 
           9280*r^14*(-584550541608034272351433695914872573 + 
             1250951640409254496979921118531358416*\[Omega]^2) - 
           3712*r^12*(4207776499594380283786384580641375075 + 
             9088282421914557776468363234648959964*\[Omega]^2) - 
           229376*r^5*(467606189674994130505285430522218530950 + 
             9399823904559048770259204238947234441*\[Omega]^2) - 
           4096*r^9*(1170089946613945431553162462843103081665 + 
             14967062490389034062508264693499586601*\[Omega]^2) + 
           8192*r^7*(2854855117487026351022246900892012940995 + 
             44945634665111775689056183214456037334*\[Omega]^2) + 
           40960*r^6*(-900018882064766960686102733139884694773 + 
             51049428633231272744558054635099400852*\[Omega]^2) + 
           2048*r^10*(-291646018150876130087552828317628667665 + 
             53383898655121789091864057520660349306*\[Omega]^2) + 
           114688*r^4*(1507944772479660931798742005082103415175 + 
             76900750202836960924408866906494434384*\[Omega]^2) - 
           2048*r^8*(-3215220748572104840998369441427648613415 + 
             181947690274772929109344920605323526934*\[Omega]^2)))/
         (276285414741712218863769686624671359375000000000*r^24) - 
        (\[Alpha]2^2*
          (1428824224112733716799350556469945265003025542833766400000 - 
           728774247013694535008188654244883612965390836482441216000*r + 
           188064389293718149557895106302697760134361570289365811200*r^2 + 
           1108531283732202330*r^22*(-7071392127388443173769314484947125 + 
             348752642037222002897347585804914*\[Omega]^2) - 
           911996119894860*r^21*(-34381108523362610710866407025812921750 + 
             1662706838984912528154088822099672527*\[Omega]^2) - 
           2686382899200*r^3*(39852557020715192863464815225787063152222051 + 
             1255366548355411661454973302754359282334272*\[Omega]^2) + 
           1619153172*r^20*(-31916315592153799833304510456398447836462900 + 
             1759940697883953700857756675202210814874257*\[Omega]^2) - 
           340874352*r^19*(-166647308469478037482213559512961110711785725 + 
             8652240417239255156164206440461376369642709*\[Omega]^2) - 
           30435210*r^17*(-1893488023394726233365420442049573071895959287 + 
             61766875986578554705869455472577068062163136*\[Omega]^2) + 
           23878959104*r^4*(-911623250926712242952084969601324544465774975 + 
             122162591382703558793114263315481126446349811*\[Omega]^2) + 
           519680*r^11*(-266257596941416216903358489332812375108436584941 + 
             19230400793739241051003786856842350678265093916*\[Omega]^2) + 
           112723*r^18*(-520119650782467292215008209488809864541814516455 + 
             34803532729598609627987723881839204973604222504*\[Omega]^2) + 
           2050048*r^5*(9603955640868065914363915668349280479155593613575 + 
             53712140032402771036678265544562114254625207536*\[Omega]^2) + 
           15080*r^16*(-2769902726286739852664397449310520339911469746693 + 
             219044757604002048649722485139455427574073893396*\[Omega]^2) - 
           14848*r^12*(906183076094956088882374028761293337463713404275 + 
             1463062136330868426625782849201941072716578490624*\[Omega]^2) + 
           93184*r^7*(-47783428472495423191806847506181180601120922831435 + 
             2641897495323783755005370232820506740980820527696*\[Omega]^2) + 
           696*r^15*(26452017298432343168698866318145301598737636565915 + 
             3185299290757550061206856226175314031118845906432*\[Omega]^2) + 
           1160*r^14*(2402276727062778144101655439630065891891929922463 + 
             3572153588980862989025069149101930832652930892832*\[Omega]^2) - 
           10752*r^9*(-94303727148264485828660474886932034326175765205735 + 
             3692943888541735699116004317487320762861205559776*\[Omega]^2) - 
           464*r^13*(-13117394843645521728723345949847203086802814441895 + 
             11948290440049115966193980207142728549981198918912*\[Omega]^2) - 
           4096*r^8*(217620883535227397774567605002422504092467639181765 + 
             30076431316256200800293603202053083604081090451397*\[Omega]^2) + 
           1280*r^10*(52130395954856595234707683972425819273670771083611 + 
             33920418752229708320678069397123929782546973361548*\[Omega]^2) + 
           7168*r^6*(730921550831866431044010377216246356708696218203725 + 
             128336719779195190191176606331966208005148064239248*
              \[Omega]^2)))/
         (275920740760171333451956345012948971053545012500000000000000*
          r^24) + (\[Alpha]1^2*
          (12262164760939624913142802526636413648191956408126668800000 - 
           6237734744543423058217915118895007266370980312885755904000*r + 
           1626099682416227241343039739775153788775584347542257664000*r^2 - 
           554265641866101165*r^22*(-115240395979391623661790156305995625 + 
             5229354265277250048560788386394218*\[Omega]^2) + 
           911996119894860*r^21*(-280149402625901037121811869979875364375 + 
             12544883949379605265754447913060874752*\[Omega]^2) - 
           295088829235200*r^3*(3138642120593254487502563542167230278016091 + 
             98598546591855695563309179893635139734528*\[Omega]^2) - 
           11334072204*r^20*(-31192238445202100071292603270582437754820075 + 
             1368110718979942131832016383867231444542106*\[Omega]^2) + 
           1704371760*r^19*(-125442256676765959452745800232406800132724795 + 
             4643566803084323145964571341811399314464004*\[Omega]^2) + 
           1352676*r^18*(26175988185378735909889214955963823259218680045 + 
             788497915380201136210863397956501409450850116*\[Omega]^2) - 
           901784*r^17*(-114384886183303219410287130574949869021383719535 + 
             25955705787756352422491497619048133819191115472*\[Omega]^2) - 
           1187840*r^12*(5326479540775113031954047243823044779595448271 + 
             100565888679842285573200113846618687949508409651*\[Omega]^2) + 
           296960*r^11*(-5068431339573098383159790090415708171010602145697 + 
             368357018028384707990842723743294905711020529444*\[Omega]^2) - 
           61248*r^13*(-817225447777122829928064250601279078547062004695 + 
             726007792333734124753376303130178399785466485328*\[Omega]^2) - 
           8352*r^15*(-30497850397319240087247255988818134882247744573885 + 
             1526452520961655325204801505636452551387967108656*\[Omega]^2) + 
           6422528*r^4*(-29936063159304123146759603372107065413503649033875 + 
             3853325109960220321203281102382120164810389389696*\[Omega]^2) - 
           81920*r^9*(-109838839962208372179757426329183338151068427789237 + 
             4268574413574283961830787200426393396575954086750*\[Omega]^2) + 
           4640*r^14*(-17564173278801970012857459552473831962137550227031 + 
             8684383436546427247115975342601464646312473160336*\[Omega]^2) + 
           57344*r^5*(2955899988691416043851775894978726712303635990236925 + 
             13794582765835754940936538079050881120621448121424*\[Omega]^2) + 
           464*r^16*(-536102932418791312748286143929481159568921800976105 + 
             15694172217237046568993020641918552699163197450388*\[Omega]^2) + 
           28672*r^6*(1625794499587412151359976611707711951028467630490375 + 
             271450961001317058023646181790951937644134545327456*
              \[Omega]^2) + 1024*r^10*
            (953194977176322779040612901608658937517591354199375 + 
             392353980506982744891693994450689905284277195429442*
              \[Omega]^2) - 2048*r^8*
            (4067450571875219469661949153736523379661009283693495 + 
             510717000167038045859072087551543840821542990857084*
              \[Omega]^2) + 4096*r^7*
            (-9464369943080048103429146566060813458803172295910445 + 
             515336967658487486066626485118942772535135197735728*
              \[Omega]^2)))/
         (2345326296461456334341628932610066253955132606250000000000000*
          r^24)) + 
      c^14*((\[Lambda]ev*
          (-1867792152204250431257974306958283030317660897280000 + 
           716856194406794082513656439383896915752528261939200*r - 
           261904909077734549832589030192487934590025052979200*r^2 + 
           3394166702309227845*r^22*(-94231496755739264006287125 + 
             1345046189964362953754261*\[Omega]^2) - 13576666809236911380*
            r^21*(-94231496755739264006287125 + 1380839363219346888022652*
              \[Omega]^2) + 3265969244538*r^20*
            (-808454292602924984037330870056925 + 
             14711152927952326324243634053867*\[Omega]^2) - 
           3265969244538*r^19*(-1263901606694233162650395238605625 + 
             28187747059999021059470729468308*\[Omega]^2) - 
           14563965416*r^17*(-395577403739330059338843712945297365 + 
             8710453052474484151286821462143668*\[Omega]^2) + 
           10922974062*r^18*(-487937342978959514195765646111594815 + 
             9897834733814580484909117621805364*\[Omega]^2) + 
           2560697216*r^13*(139668089478809297824727273560328555 + 
             192313191248069941783662771631687804*\[Omega]^2) + 
           240065364*r^16*(-20599621102386657206250958367459992135 + 
             204034546642206203210635555069797476*\[Omega]^2) - 
           320087152*r^15*(-9552658966321462017820347662336867275 + 
             238129507569651469738132058075633908*\[Omega]^2) + 
           457267360*r^14*(-2491805723743650662324865446815081713 + 
             1649979451195192195278815308339086878*\[Omega]^2) + 
           750632960*r^3*(122694834955662881510497900008159189167705 + 
             653899537829388893267576615130229853568*\[Omega]^2) - 
           2006816*r^12*(3456309938952454926058939923448004626875 + 
             834228323246959836761788388863192914248*\[Omega]^2) - 
           1146752*r^11*(-36280671653641687752847609512686616422145 + 
             3785620858630903994728552435697845075976*\[Omega]^2) + 
           69632*r^9*(-7161124580436527151148775749222127574246865 + 
             201253328281231890488736815676051109275817*\[Omega]^2) + 
           450560*r^6*(-9209291142855603796087852190720958025059681 + 
             302001727465065083207796154100768673671327*\[Omega]^2) + 
           458752*r^5*(-31218302996844283720474570230171495483915325 + 
             452074942911736672120140391320528890131127*\[Omega]^2) + 
           1792*r^10*(-8225946616738376630364584846102248846572295 + 
             3483331572992964149842367265309749088737724*\[Omega]^2) - 
           3584*r^8*(-162304601254519838625401788369441139498548385 + 
             6783253140971674854879470260254867611525188*\[Omega]^2) - 
           2048*r^7*(-1398506179565648160700978439001580681876939935 + 
             22169585101695067422108572084313187293867484*\[Omega]^2) + 
           28672*r^4*(757593287254574594277191845191484927350475575 + 
             23072631530373871163465241397228273345359616*\[Omega]^2)))/
         (1191209746010418638735246699563894778533300781250000000*r^24) - 
        (\[Alpha]2^2*
          (430520526550341436132872315081908184773261057323209169305600000 - 
           228506167348755098949408444597932519807094522500895874351104000*
            r + 
           53111314053683573708846747639947188456496139192507623578009600*
            r^2 + 257956669375501316220*r^22*
            (-12023708597330678396692572435382777725 + 
             155271742457845045554832300267064509*\[Omega]^2) - 
           2462900066998551180*r^21*
            (-5037306815438609564306877353450295876100 + 
             63787504293678260889775255685530478841*\[Omega]^2) + 
           82737887528296*r^20*
            (-266596565861895052012392845034233686660043475 + 
             4501372369370835986580646552656552856243208*\[Omega]^2) - 
           2799402209604*r^19*
            (-9732501064609909417787808153112016634728916225 + 
             187945465238326564036378288978313463755712964*\[Omega]^2) + 
           390719468339200*r^3*
            (-75122177906844901017530563215714030788769655189 + 
             472726833605470669248313654025559090482711136*\[Omega]^2) + 
           800217880*r^14*
            (-2253572553413783427474583229271069619996969749041 + 
             653696003726464628759197809906077809689425563296*\[Omega]^2) - 
           200054470*r^17*
            (-125658190535396919232843802085694831078414867394619 + 
             1563645773178091832384706272493811059280299290840*\[Omega]^2) + 
           228633680*r^16*
            (-78248048031835138514899561009487028801638222702337 + 
             1598990992098819491346347610919273009713358890836*\[Omega]^2) + 
           160545280*r^11*
            (-98602642749049400991173221348870243467957942650689 + 
             6571125136109602451336105246407528865897231997864*\[Omega]^2) + 
           22863368*r^15*
            (372982628503907114187941962568439631955756250853795 + 
             8283719616980397359336179370837790909682169712288*\[Omega]^2) + 
           20005447*r^18*
            (-1412712801018851095695896555914720746336474368796005 + 
             32035997261930860684110412078987364296614265539112*\[Omega]^2) - 
           4156976*r^13*
            (-192651663209485594857719976434038505895013242471095 + 
             221487108557337061411668855621294962980428925690656*
              \[Omega]^2) - 2293504*r^12*
            (2086538491101286447381933498504449979315035937387175 + 
             1839998121623880970127596796187842964358846620215776*
              \[Omega]^2) + 229605376*r^4*
            (-21910096625253748236755452242824101381290244245028775 + 
             3787489326380073482971985520714182739972324854483928*
              \[Omega]^2) + 14350336*r^5*
            (374019602502188767992143640439154780424851752663659775 + 
             14303823042651874812915116281693230571410332903553776*
              \[Omega]^2) + 78848*r^7*
            (-13983375664273756506293886860237522098200551863526968595 + 
             299996449408580610248167905655357434356752749029404816*
              \[Omega]^2) + 78848*r^6*
            (14751742421899066356521427323683283391309546045188138725 + 
             2975459831953032121787381595711137446583864139484720976*
              \[Omega]^2) - 11264*r^8*
            (13606505887625139426883946453185518631263687736444910765 + 
             3358068205864896295650573449062833412539370406319078736*
              \[Omega]^2) - 512*r^9*
            (-397536287870916319330001969611446556828833534670304568415 + 
             4920843901024954246730434066824990893036265689283951252*
              \[Omega]^2) + 1280*r^10*
            (4222712978404852353017430491926737414956134750929744979 + 
             9395593154304826482794686460400038426268459066254346412*
              \[Omega]^2)))/(237927489460273591478122401140959696298113315072\
5468750000000000000*r^24) + (\[Alpha]1^2*
          (1847362866767245112155519345508725719626983659068150356377600000 - 
           978124820755676172425833410328778133180350868626441961996288000*
            r + 
           229587973457682810521212853634566575826805632754892906876108800*
            r^2 - 3394166702309227845*r^22*
            (-3722989954987781622836212690190318479875 + 
             44236074987594604129718329638455548427*\[Omega]^2) + 
           5584807408159980*r^21*
            (-9050588580575297125114833049852664224576125 + 
             106119493716497429856450341823677435126528*\[Omega]^2) - 
           20684471882074*r^20*
            (-3673216097030426312115440635611284977019628825 + 
             50724754100089207354907246943462870044778926*\[Omega]^2) + 
           2810174637670400*r^3*
            (-45204375277645016024503689306178298968400615641 + 
             283528563344930195901282830006770928003414016*\[Omega]^2) + 
           777611724890*r^19*
            (-77479525776970661291837106948168264649073505555 + 
             1412367421548700022496251268087278655394383968*\[Omega]^2) - 
           45726736*r^15*
            (-1229691296901238386748504715684885925967768772584615 + 
             2440318856593852062388798346043283623743811131632*\[Omega]^2) - 
           80021788*r^18*
            (-249470942935986725234062955231897635649655229723205 + 
             4739592290528833088076244018879082171221455904038*\[Omega]^2) + 
           550440960*r^11*
            (-141992496340586741269190535917170832805817133986909 + 
             8670216424637959188797654608117672905921220652011*\[Omega]^2) + 
           91453472*r^16*
            (-619605797652769568635099799718491669205347355773195 + 
             10570761838703900471254507369542082402196498760671*\[Omega]^2) - 
           160043576*r^17*
            (-165026420151823891979468684570717118275019546269555 + 
             11323713965653063148194315654985655129790048609888*\[Omega]^2) + 
           249418560*r^14*
            (-99488202700115884103078881012216880388773435876173 + 
             15258297980939961198459200566775053055538005683272*\[Omega]^2) - 
           131876480*r^12*
            (112400739359504798114089230608973010443554793471151 + 
             109267428018334235014514123696451495667737874667320*
              \[Omega]^2) - 16627904*r^13*
            (-319704893306124897317090028903398810612189535895105 + 
             122431971365809455257371298048427156810846048129056*
              \[Omega]^2) + 975822848*r^5*
            (23750748724034707514816219900903682440240717554206075 + 
             908616134815446436492190029317632880501159555626432*
              \[Omega]^2) + 150126592*r^4*
            (-148131754352223838126738312203335163997507891904281925 + 
             24636342867745172445398276634201529620052066081987584*
              \[Omega]^2) + 1949696*r^6*
            (2670019087189281070186417637872736314016745830818872275 + 
             511689769297508168098867201354279883262418587077148942*
              \[Omega]^2) - 10240*r^9*
            (-91388832553997807574450624169798657264335362696454265787 + 
             1056594484306507869289680105103897864504782668747636240*
              \[Omega]^2) + 2048*r^7*
            (-2353583788701328422246521600226289370815129346766976733405 + 
             49189243365438360714642388639668382974867264745332117136*
              \[Omega]^2) - 2048*r^8*
            (362361924705035231392965448038011860977449048202122485515 + 
             78056027688693948364790613404677790427525399944690910914*
              \[Omega]^2) + 512*r^10*
            (52483075061084458047313172541120584184153947938838579975 + 
             96341137025980794736010119857697976177859610001111495694*
              \[Omega]^2)))/(101119183020616276378202020484907870926698158905\
83242187500000000000*r^24)))), (-2701189182865920742195200*\[Alpha]1^2 - 
   773841126693907464192000*\[Lambda]ev - 4880860291670587677573120*
    \[Alpha]1^2*\[Chi]^2 + 4196193038641805160960000*\[Alpha]2^2*\[Chi]^2 - 
   2413603033378233016320000*\[Lambda]ev*\[Chi]^2 - 
   1619288263154597677424640*\[Alpha]1^2*\[Chi]^4 + 
   3232218696564230147174400*\[Alpha]2^2*\[Chi]^4 - 
   1626277292541945179136000*\[Lambda]ev*\[Chi]^4 + 
   343035070097188487715840*\[Alpha]1^2*\[Chi]^6 + 
   3343852314640916284377600*\[Alpha]2^2*\[Chi]^6 - 
   1329816763662354519552000*\[Lambda]ev*\[Chi]^6 + 
   1780763466692744931271680*\[Alpha]1^2*\[Chi]^8 + 
   3696256758183955460352000*\[Alpha]2^2*\[Chi]^8 - 
   1180422588187175389056000*\[Lambda]ev*\[Chi]^8 + 
   2916331745523103580115200*\[Alpha]1^2*\[Chi]^10 + 
   4093831530378845466299920*\[Alpha]2^2*\[Chi]^10 - 
   1092426920316627255360000*\[Lambda]ev*\[Chi]^10 + 
   3848713272266344413500600*\[Alpha]1^2*\[Chi]^12 + 
   4478612747576837116378840*\[Alpha]2^2*\[Chi]^12 - 
   1035249471721660227832800*\[Lambda]ev*\[Chi]^12 + 
   4633290866681051449330595*\[Alpha]1^2*\[Chi]^14 + 
   4833243384506775622501847*\[Alpha]2^2*\[Chi]^14 - 
   995495048261360620974000*\[Lambda]ev*\[Chi]^14)/5586165633321644507136000}


==> anc/Potentials/Vl2m-1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(4*c^4*(-2 + r))/(1029*r^3) + (16*c^6*(-2 + r))/(554631*r^3) - 
  (5420*c^8*(-2 + r))/(3179699523*r^3) - (6112*c^10*(-2 + r))/
   (200321069949*r^3) + (156353800*c^12*(-2 + r))/(181718654430326013*r^3) + 
  (32662530976*c^14*(-2 + r))/(1184260470922434626721*r^3) - 
  (4*\[Chi]*\[Omega])/r^3 - (2*\[Chi]^5*\[Omega])/r^5 - 
  (\[Chi]^7*\[Omega])/r^5 - ((6 + 5*r^2)*\[Chi]^9*\[Omega])/(8*r^7) - 
  ((12 + 7*r^2)*\[Chi]^11*\[Omega])/(16*r^7) - 
  ((16 + 42*r^2 + 21*r^4)*\[Chi]^13*\[Omega])/(64*r^9) - 
  (4 + 10*r - 6*r^2 + r^4*\[Omega]^2)/r^4 + 
  \[Chi]^2*((-8*c^2*(-2 + r)*\[Omega]^2)/(1029*r^3) + 
    (8*c^12*(54587020425 + 4082816372*r*\[Omega]^2 - 
       2041408186*r^2*\[Omega]^2))/(507540201823900554309*r^4) + 
    (c^4*(2156 + 48*r*\[Omega]^2 - 24*r^2*\[Omega]^2))/(554631*r^4) + 
    (20*c^8*(-17073 - 764*r*\[Omega]^2 + 382*r^2*\[Omega]^2))/
     (200321069949*r^4) + (16*c^6*(17199 - 2710*r*\[Omega]^2 + 
       1355*r^2*\[Omega]^2))/(9539098569*r^4) - 
    (16*c^10*(115508778 - 7817690*r*\[Omega]^2 + 3908845*r^2*\[Omega]^2))/
     (60572884810108671*r^4) + 
    (32*c^14*(228216166041591 - 7165046487826*r*\[Omega]^2 + 
       3582523243913*r^2*\[Omega]^2))/(264785245912134390884668227*r^4) + 
    (42 + 21*r - 8*r^2*\[Omega]^2 - 10*r^3*\[Omega]^2)/(7*r^5)) + 
  \[Chi]^4*((-8*c^2*\[Omega]^2)/(1029*r^4) - 
    (224 + 42*r + 14*r^4*\[Omega]^2 + 3*r^2*(-21 + 4*\[Omega]^2))/(28*r^6) - 
    (2*c^4*(1078 + r*(-539 + 12*\[Omega]^2)))/(554631*r^5) + 
    (10*c^8*(34146 + r*(-17073 + 764*\[Omega]^2)))/(200321069949*r^5) + 
    (8*c^6*(-34398 + r*(17199 + 2710*\[Omega]^2)))/(9539098569*r^5) - 
    (16*c^10*(-115508778 + r*(57754389 + 3908845*\[Omega]^2)))/
     (60572884810108671*r^5) - 
    (4*c^12*(109174040850 + r*(-54587020425 + 4082816372*\[Omega]^2)))/
     (507540201823900554309*r^5) + 
    (16*c^14*(-456432332083182 + r*(228216166041591 + 7165046487826*
          \[Omega]^2)))/(264785245912134390884668227*r^5)) + 
  \[Chi]^6*((-4*c^2*(-2 + r)*\[Omega]^2)/(1029*r^5) + 
    (c^4*(1078 + r^2*(539 - 12*\[Omega]^2) + 2*r*(-539 + 12*\[Omega]^2)))/
     (554631*r^6) + (420 - 196*r - 14*r^5*\[Omega]^2 + 
      r^3*(63 - 40*\[Omega]^2) - 2*r^2*(21 + 16*\[Omega]^2))/(56*r^7) + 
    (5*c^8*(-34146 + r*(34146 - 1528*\[Omega]^2) + 
       r^2*(-17073 + 764*\[Omega]^2)))/(200321069949*r^6) + 
    (4*c^6*(34398 - 2*r*(17199 + 2710*\[Omega]^2) + 
       r^2*(17199 + 2710*\[Omega]^2)))/(9539098569*r^6) - 
    (8*c^10*(115508778 - 2*r*(57754389 + 3908845*\[Omega]^2) + 
       r^2*(57754389 + 3908845*\[Omega]^2)))/(60572884810108671*r^6) + 
    (c^12*(218348081700 + r^2*(109174040850 - 8165632744*\[Omega]^2) + 
       4*r*(-54587020425 + 4082816372*\[Omega]^2)))/
     (507540201823900554309*r^6) + 
    (8*c^14*(456432332083182 - 2*r*(228216166041591 + 7165046487826*
          \[Omega]^2) + r^2*(228216166041591 + 7165046487826*\[Omega]^2)))/
     (264785245912134390884668227*r^6)) + 
  \[Chi]^10*((c^2*(12 - 14*r + 10*r^2 - 5*r^3)*\[Omega]^2)/(4116*r^7) + 
    (c^4*(6468 + r^4*(3773 - 60*\[Omega]^2) + 24*r*(-539 + 6*\[Omega]^2) - 
       14*r^2*(-847 + 12*\[Omega]^2) + 2*r^3*(-3773 + 60*\[Omega]^2)))/
     (8874096*r^8) + (4704 - 6216*r - 98*r^7*\[Omega]^2 + 
      r^5*(441 - 368*\[Omega]^2) + r^2*(3444 - 192*\[Omega]^2) - 
      28*r^3*(35 + 12*\[Omega]^2) - 2*r^4*(147 + 80*\[Omega]^2))/(896*r^9) + 
    (5*c^8*(-204876 + r*(409752 - 9168*\[Omega]^2) + 
       r^3*(239022 - 7640*\[Omega]^2) + 14*r^2*(-26829 + 764*\[Omega]^2) + 
       r^4*(-119511 + 3820*\[Omega]^2)))/(3205137119184*r^8) + 
    (c^6*(206388 - 24*r*(17199 + 1355*\[Omega]^2) + 
       14*r^2*(27027 + 2710*\[Omega]^2) - 2*r^3*(120393 + 13550*\[Omega]^2) + 
       r^4*(120393 + 13550*\[Omega]^2)))/(38156394276*r^8) + 
    (c^10*(-693052668 - 14*r^2*(90756897 + 3908845*\[Omega]^2) + 
       12*r*(115508778 + 3908845*\[Omega]^2) - 
       r^4*(404280723 + 19544225*\[Omega]^2) + 
       r^3*(808561446 + 39088450*\[Omega]^2)))/(121145769620217342*r^8) + 
    (c^12*(655044245100 + 24*r*(-54587020425 + 2041408186*\[Omega]^2) - 
       14*r^2*(-85779603525 + 4082816372*\[Omega]^2) + 
       10*r^3*(-76421828595 + 4082816372*\[Omega]^2) - 
       5*r^4*(-76421828595 + 4082816372*\[Omega]^2)))/
     (4060321614591204434472*r^8) + 
    (c^14*(2738593992499092 - 24*r*(228216166041591 + 3582523243913*
          \[Omega]^2) + 14*r^2*(358625403779643 + 7165046487826*\[Omega]^2) - 
       2*r^3*(1597513162291137 + 35825232439130*\[Omega]^2) + 
       r^4*(1597513162291137 + 35825232439130*\[Omega]^2)))/
     (529570491824268781769336454*r^8)) + 
  \[Chi]^8*((-2*c^2*(2 - 2*r + r^2)*\[Omega]^2)/(1029*r^6) + 
    (-3024 + 2352*r - 70*r^6*\[Omega]^2 + r^4*(315 - 244*\[Omega]^2) - 
      16*r^2*(49 + 6*\[Omega]^2) - 2*r^3*(105 + 64*\[Omega]^2))/(448*r^8) + 
    (c^4*(-6468 + r*(7546 - 96*\[Omega]^2) + r^3*(2695 - 48*\[Omega]^2) + 
       r^2*(-5390 + 96*\[Omega]^2)))/(4437048*r^7) + 
    (5*c^8*(204876 + r^2*(170730 - 6112*\[Omega]^2) + 
       r^3*(-85365 + 3056*\[Omega]^2) + r*(-239022 + 6112*\[Omega]^2)))/
     (1602568559592*r^7) + (c^6*(-206388 - 10*r^2*(17199 + 2168*\[Omega]^2) + 
       5*r^3*(17199 + 2168*\[Omega]^2) + r*(240786 + 21680*\[Omega]^2)))/
     (19078197138*r^7) + 
    (c^10*(693052668 + 10*r^2*(57754389 + 3127076*\[Omega]^2) - 
       5*r^3*(57754389 + 3127076*\[Omega]^2) - 
       2*r*(404280723 + 15635380*\[Omega]^2)))/(60572884810108671*r^7) + 
    (c^12*(-655044245100 + r*(764218285950 - 32662530976*\[Omega]^2) + 
       r^3*(272935102125 - 16331265488*\[Omega]^2) + 
       r^2*(-545870204250 + 32662530976*\[Omega]^2)))/
     (2030160807295602217236*r^7) + 
    (c^14*(-2738593992499092 - 2*r^2*(1141080830207955 + 
         28660185951304*\[Omega]^2) + r^3*(1141080830207955 + 
         28660185951304*\[Omega]^2) + r*(3195026324582274 + 
         57320371902608*\[Omega]^2)))/(264785245912134390884668227*r^7)) + 
  \[Chi]^14*((c^2*(32 - 64*r + 84*r^2 - 70*r^3 + 42*r^4 - 21*r^5)*\[Omega]^2)/
     (32928*r^9) + (c^4*(17248 + r^4*(61446 - 840*\[Omega]^2) + 
       r^2*(71148 - 768*\[Omega]^2) + 1008*r^3*(-77 + \[Omega]^2) + 
       96*r*(-539 + 4*\[Omega]^2) + 42*r^5*(-847 + 12*\[Omega]^2) - 
       21*r^6*(-847 + 12*\[Omega]^2)))/(70992768*r^10) - 
    (-20160 + 44352*r + 462*r^9*\[Omega]^2 + 256*r^2*(-189 + 2*\[Omega]^2) + 
      231*r^7*(-9 + 8*\[Omega]^2) + 84*r^4*(-201 + 16*\[Omega]^2) + 
      42*r^6*(33 + 16*\[Omega]^2) + 84*r^5*(49 + 32*\[Omega]^2) + 
      32*r^3*(1155 + 38*\[Omega]^2))/(7168*r^11) + 
    (5*c^8*(-546336 - 336*r^3*(-7317 + 191*\[Omega]^2) - 
       32*r*(-51219 + 764*\[Omega]^2) - 42*r^5*(-26829 + 764*\[Omega]^2) + 
       21*r^6*(-26829 + 764*\[Omega]^2) + 
       14*r^4*(-139023 + 3820*\[Omega]^2) + 
       4*r^2*(-563409 + 12224*\[Omega]^2)))/(25641096953472*r^10) + 
    (c^6*(550368 - 168*r^3*(14742 + 1355*\[Omega]^2) - 
       42*r^5*(27027 + 2710*\[Omega]^2) + 21*r^6*(27027 + 2710*\[Omega]^2) - 
       32*r*(51597 + 2710*\[Omega]^2) + 14*r^4*(140049 + 13550*\[Omega]^2) + 
       4*r^2*(567567 + 43360*\[Omega]^2)))/(305251154208*r^10) + 
    (c^10*(-1848140448 + 42*r^5*(90756897 + 3908845*\[Omega]^2) - 
       21*r^6*(90756897 + 3908845*\[Omega]^2) + 
       84*r^3*(99007524 + 3908845*\[Omega]^2) + 
       32*r*(173263167 + 3908845*\[Omega]^2) - 
       14*r^4*(470285739 + 19544225*\[Omega]^2) - 
       4*r^2*(1905894837 + 62541520*\[Omega]^2)))/(969166156961738736*r^10) + 
    (c^12*(1746784653600 + r^2*(7205486696100 - 261300247808*\[Omega]^2) + 
       336*r^3*(-23394437325 + 1020704093*\[Omega]^2) + 
       32*r*(-163761061275 + 4082816372*\[Omega]^2) - 
       70*r^4*(-88898861835 + 4082816372*\[Omega]^2) + 
       42*r^5*(-85779603525 + 4082816372*\[Omega]^2) - 
       21*r^6*(-85779603525 + 4082816372*\[Omega]^2)))/
     (32482572916729635475776*r^10) + 
    (c^14*(7302917313330912 - 168*r^3*(195613856607078 + 
         3582523243913*\[Omega]^2) - 42*r^5*(358625403779643 + 
         7165046487826*\[Omega]^2) + 21*r^6*(358625403779643 + 
         7165046487826*\[Omega]^2) - 32*r*(684648498124773 + 
         7165046487826*\[Omega]^2) + 14*r^4*(1858331637767241 + 
         35825232439130*\[Omega]^2) + 4*r^2*(7531133479372503 + 
         114640743805216*\[Omega]^2)))/(4236563934594150254154691632*r^10)) + 
  \[Chi]^12*(-(c^2*(12 - 24*r + 22*r^2 - 14*r^3 + 7*r^4)*\[Omega]^2)/
     (8232*r^8) + (c^4*(-17248 + r^3*(37730 - 528*\[Omega]^2) + 
       42*r^4*(-539 + 8*\[Omega]^2) - 21*r^5*(-539 + 8*\[Omega]^2) - 
       32*r*(-1078 + 9*\[Omega]^2) + 12*r^2*(-3773 + 48*\[Omega]^2)))/
     (35496384*r^9) - (14336 - 23968*r + 294*r^8*\[Omega]^2 + 
      72*r^2*(301 + 4*\[Omega]^2) + 24*r^3*(-441 + 32*\[Omega]^2) + 
      14*r^5*(63 + 32*\[Omega]^2) + 7*r^6*(-189 + 164*\[Omega]^2) + 
      8*r^4*(343 + 178*\[Omega]^2))/(3584*r^10) + 
    (c^6*(-550368 + 48*r*(22932 + 1355*\[Omega]^2) - 
       14*r^4*(51597 + 5420*\[Omega]^2) + 7*r^5*(51597 + 5420*\[Omega]^2) - 
       12*r^2*(120393 + 10840*\[Omega]^2) + 
       10*r^3*(120393 + 11924*\[Omega]^2)))/(152625577104*r^9) + 
    (5*c^8*(546336 + r^2*(1434132 - 36672*\[Omega]^2) + 
       r^4*(717066 - 21392*\[Omega]^2) + 96*r*(-11382 + 191*\[Omega]^2) + 
       7*r^5*(-51219 + 1528*\[Omega]^2) + 
       2*r^3*(-597555 + 16808*\[Omega]^2)))/(12820548476736*r^9) + 
    (c^10*(1848140448 - 110*r^3*(36752793 + 1563538*\[Omega]^2) - 
       24*r*(154011704 + 3908845*\[Omega]^2) + 
       14*r^4*(173263167 + 7817690*\[Omega]^2) - 
       7*r^5*(173263167 + 7817690*\[Omega]^2) + 
       12*r^2*(404280723 + 15635380*\[Omega]^2)))/(484583078480869368*r^9) + 
    (c^12*(-1746784653600 + r^3*(3821091429750 - 179643920368*\[Omega]^2) - 
       96*r*(-36391346950 + 1020704093*\[Omega]^2) + 
       14*r^4*(-163761061275 + 8165632744*\[Omega]^2) - 
       7*r^5*(-163761061275 + 8165632744*\[Omega]^2) + 
       12*r^2*(-382109142975 + 16331265488*\[Omega]^2)))/
     (16241286458364817737888*r^9) + 
    (c^14*(-7302917313330912 + 48*r*(304288221388788 + 
         3582523243913*\[Omega]^2) - 14*r^4*(684648498124773 + 
         14330092975652*\[Omega]^2) + 7*r^5*(684648498124773 + 
         14330092975652*\[Omega]^2) - 12*r^2*(1597513162291137 + 
         28660185951304*\[Omega]^2) + 2*r^3*(7987565811455685 + 
         157631022732172*\[Omega]^2)))/(2118281967297075127077345816*r^9)) + 
  \[Mu]*(c^8*((-1210828*(-2 + r)^2*\[Alpha]1^2)/(734510589813*r^4) - 
      (346880*(-2 + r)^2*\[Lambda]ev)/(734510589813*r^4)) + 
    c^10*((-6827104*(-2 + r)^2*\[Alpha]1^2)/(231370835791095*r^4) - 
      (391168*(-2 + r)^2*\[Lambda]ev)/(46274167158219*r^4)) + 
    c^14*((36484047100192*(-2 + r)^2*\[Alpha]1^2)/(1367820843915411993862755*
        r^4) + (2090401982464*(-2 + r)^2*\[Lambda]ev)/
       (273564168783082398772551*r^4)) + 
    c^12*((34929438920*(-2 + r)^2*\[Alpha]1^2)/(41977009173405309003*r^4) + 
      (10006643200*(-2 + r)^2*\[Lambda]ev)/(41977009173405309003*r^4)) + 
    c^6*((17872*(-2 + r)^2*\[Alpha]1^2)/(640598805*r^4) + 
      (1024*(-2 + r)^2*\[Lambda]ev)/(128119761*r^4)) + 
    c^4*((4468*(-2 + r)^2*\[Alpha]1^2)/(1188495*r^4) + 
      (256*(-2 + r)^2*\[Lambda]ev)/(237699*r^4)) + 
    \[Chi]*((-2*(-25536 - 13160*r - 6640*r^2 + 1560*r^3 - 3351*r^4 + 
         3351*r^5)*\[Alpha]1^2*\[Omega])/(1155*r^8) + 
      (2*(189 + 120*r + 70*r^2)*\[Alpha]2^2*\[Omega])/(7*r^8) - 
      (16*(63 + 35*r + 20*r^2 + 12*r^3 - 24*r^4 + 24*r^5)*\[Lambda]ev*
        \[Omega])/(231*r^8)) + \[Chi]^3*
     (-((408220800 - 940772800*r - 491761964*r^2 + 175006316*r^3 + 
          109865484*r^4 + 122825212*r^5 - 578557455*r^6 + 578557455*r^7)*
         \[Alpha]1^2*\[Omega])/(55180125*r^10) + 
      ((-806176800 - 181790752*r + 13227104*r^2 - 28602120*r^3 - 
         38232660*r^4 - 6702216*r^5 - 159167925*r^6 + 159167925*r^7)*
        \[Alpha]2^2*\[Omega])/(17657640*r^10) - 
      (2*(-935376 - 296560*r - 76824*r^2 - 21492*r^3 - 21022*r^4 + 
         54020*r^5 - 381465*r^6 + 381465*r^7)*\[Lambda]ev*\[Omega])/
       (147147*r^10) + c^2*((8*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (8111478375*r^10) + ((-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (129783654*r^10) - (4*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 
           1487*r^4 + 410*r^5)*\[Lambda]ev*\[Omega])/(655473*r^10)) + 
      c^4*((8*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (1457362281375*r^10) + ((-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (23317796502*r^10) - (4*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 
           1487*r^4 + 410*r^5)*\[Lambda]ev*\[Omega])/(117766649*r^10)) + 
      c^10*((12508304*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (95497695869497077981825*r^10) + 
        (3908845*(-267490080 - 102829936*r - 21076744*r^2 + 21960678*r^3 + 
           12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (3819907834779883119273*r^10) - 
        (31270760*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(38584927624039223427*r^10)) + 
      c^12*((16331265488*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (4000875968452580082048558375*r^10) + 
        (1020704093*(-267490080 - 102829936*r - 21076744*r^2 + 21960678*r^3 + 
           12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (32007007747620640656388467*r^10) - 
        (8165632744*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 
           410*r^5)*\[Lambda]ev*\[Omega])/(323303108561824653094833*r^10)) + 
      c^14*((-114640743805216*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (2087268995369616386544979049912625*r^10) - 
        (7165046487826*(-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (16698151962956931092359832399301*r^10) + 
        (57320371902608*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 
           410*r^5)*\[Lambda]ev*\[Omega])/(168668201646029606993533660599*
          r^10)) + c^8*((-1528*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (315821190854844675*r^10) - (955*(-267490080 - 102829936*r - 
           21076744*r^2 + 21960678*r^3 + 12923427*r^4 + 5468646*r^5)*
          \[Alpha]2^2*\[Omega])/(25265695268387574*r^10) + 
        (3820*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(127604521557513*r^10)) + 
      c^6*((-4336*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (15039104326421175*r^10) - (1355*(-267490080 - 102829936*r - 
           21076744*r^2 + 21960678*r^3 + 12923427*r^4 + 5468646*r^5)*
          \[Alpha]2^2*\[Omega])/(601564173056847*r^10) + 
        (10840*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(6076405788453*r^10))) + 
    \[Chi]^5*(-((89434621436160 + 86338372522080*r - 89409347917200*r^2 - 
          68093129381248*r^3 - 31096374986728*r^4 + 6377199288600*r^5 - 
          25083646089150*r^6 + 40937609406480*r^7 - 15623464628835*r^8 + 
          15623464628835*r^9)*\[Alpha]1^2*\[Omega])/(4491441454500*r^12) + 
      ((30789116758400 + 7784412241088*r + 20597113330416*r^2 + 
         13830739971776*r^3 + 8656610908358*r^4 + 1018433287770*r^5 + 
         445605194865*r^6 + 4825503581502*r^7 - 4989693867606*r^8 + 
         4989693867606*r^9)*\[Alpha]2^2*\[Omega])/(718630632720*r^12) - 
      ((10756922176 + 2761837888*r + 2008718016*r^2 + 995888544*r^3 + 
         511392504*r^4 + 209145216*r^5 - 889070364*r^6 + 2507165640*r^7 - 
         1992494889*r^8 + 1992494889*r^9)*\[Lambda]ev*\[Omega])/
       (570341772*r^12) + c^2*(((445456421329920 - 149427847400160*r + 
           14431274660640*r^2 + 87937670878312*r^3 + 58034494681360*r^4 + 
           17000346440406*r^5 + 16343070945025*r^6 + 7694433189025*r^7)*
          \[Alpha]1^2*\[Omega])/(605221735993875*r^12) + 
        ((1046088191948800 + 256503453364480*r + 24767926271424*r^2 + 
           1812976348288*r^3 + 33294686302864*r^4 + 29703610378098*r^5 + 
           20048778675145*r^6 + 8569211976490*r^7)*\[Alpha]2^2*\[Omega])/
         (387341911036080*r^12) - (2*(1936398464 + 353151728*r + 
           31200360*r^2 + 13233472*r^3 + 23710750*r^4 + 16512006*r^5 + 
           5374831*r^6 + 679525*r^7)*\[Lambda]ev*\[Omega])/
         (6986686707*r^12)) + 
      c^4*(((164349051954447360 - 11022057361704480*r - 5185803103771680*
            r^2 + 2771377021170776*r^3 + 3309744649303280*r^4 + 
           974362682718138*r^5 + 1564477609555575*r^6 + 736567104367575*r^7)*
          \[Alpha]1^2*\[Omega])/(10409208637358656125*r^12) + 
        ((18206500640204800 + 4105901105447680*r - 203464883649216*r^2 - 
           812445726872192*r^3 - 48695192551376*r^4 + 153536058804918*r^5 + 
           147631915698795*r^6 + 63100560917790*r^7)*\[Alpha]2^2*\[Omega])/
         (512453348300733840*r^12) - (2*(24708086144 + 3225115088*r - 
           718407240*r^2 - 489185088*r^3 + 4607610*r^4 + 106184946*r^5 + 
           39578301*r^6 + 5003775*r^7)*\[Lambda]ev*\[Omega])/
         (9243386513361*r^12)) + 
      c^6*((-2*(17709938687400960 - 11454359225275680*r + 1887511099453920*
            r^2 + 7205225359028696*r^3 + 4569994149598880*r^4 + 
           1338109415230098*r^5 + 1207901516209575*r^6 + 568688562061575*r^7)*
          \[Alpha]1^2*\[Omega])/(306030733938344490075*r^12) - 
        ((60247259943270400 + 15355144761322240*r + 2457576104488512*r^2 + 
           1475913650076544*r^3 + 2938310874154432*r^4 + 2301301445661174*
            r^5 + 1481787005717535*r^6 + 633342666989670*r^7)*\[Alpha]2^2*
          \[Omega])/(97929834860270236824*r^12) + 
        (20*(126137578112 + 25086092624*r + 3846742680*r^2 + 1931350176*r^3 + 
           2028673290*r^4 + 1245417978*r^5 + 397248873*r^6 + 50223075*r^7)*
          \[Lambda]ev*\[Omega])/(17664111627032871*r^12)) + 
      c^8*(-((118026296564586009600 - 14115578537171438880*r - 
            2246788722452447520*r^2 + 6161221645819263512*r^3 + 
            4921363271411642960*r^4 + 1444425608790410106*r^5 + 
            1751176394830373775*r^6 + 824466210637217775*r^7)*\[Alpha]1^2*
           \[Omega])/(13219609613934666937769775*r^12) - 
        (5*(38191011500551669760 + 8826353306456349440*r - 
           48646309044177600*r^2 - 1201248684444414592*r^3 + 
           272213223230969552*r^4 + 538657417781546694*r^5 + 
           429649336764092379*r^6 + 183639926498575998*r^7)*\[Alpha]2^2*
          \[Omega])/(8460550152918186840172656*r^12) + 
        (10*(285944713518464 + 42530639946128*r - 3776094954600*r^2 - 
           2986755907968*r^3 + 1264259036082*r^4 + 1653620731770*r^5 + 
           575918516481*r^6 + 72811783275*r^7)*\[Lambda]ev*\[Omega])/
         (763036629952938928587*r^12)) + 
      c^10*((2*(-58069192206929519616 - 655561873780981865376*r + 
           158966730771670523232*r^2 + 442650909510518054456*r^3 + 
           269465773892629741760*r^4 + 78862215384105369258*r^5 + 
           66205532280764655075*r^6 + 31170032033254587075*r^7)*\[Alpha]1^2*
          \[Omega])/(36922369651719524757190981575*r^12) + 
        ((10739950054924842752000 + 2989964721407847975680*r + 
           885498894429229383744*r^2 + 858193305844831983488*r^3 + 
           966707696176168632224*r^4 + 666493534837036133718*r^5 + 
           406086490180498907175*r^6 + 173568738102714007350*r^7)*\[Alpha]2^2*
          \[Omega])/(59075791442751239611505570520*r^12) - 
        (4*(28827168098834560 + 6531698111440720*r + 1575151324508760*r^2 + 
           851602682269920*r^3 + 649359033820938*r^4 + 349772230864266*r^5 + 
           108866793906465*r^6 + 13763727292875*r^7)*\[Lambda]ev*\[Omega])/
         (2131161307458558427543491*r^12)) + 
      c^12*((2*(116679641146304873887810560 - 19638400496772661593269280*r - 
           866805861451169047618080*r^2 + 9914587565168870049551576*r^3 + 
           7197826224381936477511280*r^4 + 2110628605021291032152538*r^5 + 
           2306588121471445230565575*r^6 + 1085957972951427302977575*r^7)*
          \[Alpha]1^2*\[Omega])/(41276809316595066909430299987047625*r^12) + 
        ((16000822447721369949644800 + 3764992778824779591873280*r + 
           98301388797602088915264*r^2 - 345424455010890840943232*r^3 + 
           231540507966971432534704*r^4 + 293657084179676839955478*r^5 + 
           217661167549498127964795*r^6 + 93032334487999240409790*r^7)*
          \[Alpha]2^2*\[Omega])/(1016044537023878570078284307373480*r^12) - 
        (4*(25642523782951209344 + 4110188001657633488*r - 
           80476504903748040*r^2 - 115695795586394688*r^3 + 
           182260489532124570*r^4 + 172453615859379666*r^5 + 
           58352282191213101*r^6 + 7377317455373775*r^7)*\[Lambda]ev*
          \[Omega])/(36653843326979746395320501709*r^12)) + 
      c^14*((-4*(-467460114471946488744271580160 - 
           158933564696442974835472330080*r + 60090624881708300925164737440*
            r^2 + 120125215148027735590594415368*r^3 + 
           68676867118467596613203422240*r^4 + 20083354938214838336649430134*
            r^5 + 14813006178980229156687354725*r^6 + 
           6974067894349676204942670725*r^7)*\[Alpha]1^2*\[Omega])/
         (39401562592532836424667972028336064348625*r^12) - 
        ((-29279592279067316986876876800 + 26170490137455495022048354560*r + 
           58355170361496568296506390208*r^2 + 78489974818542836952856795776*
            r^3 + 57524024967837595204970865408*r^4 + 
           32989196441997459144275473506*r^5 + 18171779550790883687887523405*
            r^6 + 7766948475211650528176158610*r^7)*\[Alpha]2^2*\[Omega])/
         (6304250014805253827946875524533770295780*r^12) + 
        (8*(782734740244786302669696 + 261962016556550025553392*r + 
           116512570210314279694920*r^2 + 66585168177099863378528*r^3 + 
           37309779407392455957854*r^4 + 16399537333647055486542*r^5 + 
           4871630618369850886859*r^6 + 615906769151955275225*r^7)*
          \[Lambda]ev*\[Omega])/(454852093420292483978851047946159473*
          r^12))) + \[Chi]^7*
     (((11372083959914496000 + 5593357586896450560*r - 524982176686804480*
          r^2 + 2598637099216146880*r^3 + 5215623392719812384*r^4 + 
         1758702291540563328*r^5 + 909963480301064816*r^6 - 
         574541140113063552*r^7 + 3714500962237959960*r^8 - 
         2920371897446720640*r^9 - 221063046496202295*r^10 + 
         221063046496202295*r^11)*\[Alpha]1^2*\[Omega])/
       (299992357628964000*r^14) + 
      ((-5371908177263846400 - 1358495937379096320*r - 2855612789592966144*
          r^2 - 608625483556708128*r^3 + 1723581308852988960*r^4 + 
         1055704806127696880*r^5 + 668716844421038600*r^6 + 
         170419961488260000*r^7 - 766348573884573900*r^8 + 
         1376612750566086000*r^9 - 861955227491426145*r^10 + 
         861955227491426145*r^11)*\[Alpha]2^2*\[Omega])/
       (119996943051585600*r^14) - ((-6717791808000 - 1458800412160*r - 
         2165158442240*r^2 - 645401482560*r^3 + 184152809440*r^4 + 
         161659241792*r^5 + 60813325584*r^6 + 222410845800*r^7 - 
         1479098830440*r^8 + 1802045722092*r^9 - 824413202613*r^10 + 
         824413202613*r^11)*\[Lambda]ev*\[Omega])/(288592936632*r^14) + 
      c^2*(((11479039588703232000 + 21478939702485027840*r - 
           34986043288168810880*r^2 - 10864303558884308480*r^3 + 
           286800027545470848*r^4 + 5256323424986994800*r^5 + 
           3227753386925755376*r^6 + 1291603018568110950*r^7 + 
           748379849649610035*r^8 + 340631183308115700*r^9)*\[Alpha]1^2*
          \[Omega])/(47773782952412517000*r^14) + 
        ((-57454538419731398400 - 12287126077947557760*r - 
           20979377877928541568*r^2 - 8123624954926751256*r^3 - 
           2260688701878020460*r^4 + 1858447983478783500*r^5 + 
           1855834126902666885*r^6 + 1263930792937600320*r^7 + 
           597211625628550075*r^8 + 255829639844006800*r^9)*\[Alpha]2^2*
          \[Omega])/(19109513180965006800*r^14) + 
        ((3076336972800 + 499140759040*r + 481075202912*r^2 + 
           122187803600*r^3 - 1857781336*r^4 - 35062841736*r^5 - 
           26645027112*r^6 - 8956637518*r^7 - 473996985*r^8 + 545090700*r^9)*
          \[Lambda]ev*\[Omega])/(3535263473742*r^14)) + 
      c^4*(((-653905263887576064000 + 270008346810162078720*r - 
           302969193754739397760*r^2 - 154589712145209336320*r^3 - 
           36479786944489562496*r^4 + 31333187220463885392*r^5 + 
           19075778999842473296*r^6 + 8240151015525988050*r^7 + 
           5510797074692582985*r^8 + 2508284167996124700*r^9)*\[Alpha]1^2*
          \[Omega])/(63204714846041759991000*r^14) + 
        ((-6728656745323089158400 - 1196324976014474893440*r - 
           718849918243973335680*r^2 - 270007911366527864040*r^3 - 
           172560465873869925396*r^4 + 2404379396804398708*r^5 + 
           40698155710712479675*r^6 + 40251328707422889600*r^7 + 
           21988246216323889125*r^8 + 9419182194256614000*r^9)*\[Alpha]2^2*
          \[Omega])/(126409429692083519982000*r^14) + 
        ((51526427581440 + 5783040395776*r + 2886468160544*r^2 + 
           826929318000*r^3 + 134152097144*r^4 - 189168902936*r^5 - 
           192236466552*r^6 - 70217298378*r^7 - 3490341435*r^8 + 
           4013849700*r^9)*\[Lambda]ev*\[Omega])/(4677153575760666*r^14)) + 
      c^6*(-((2091770429880972911616000 + 1072443977251792476226560*r - 
            2024727377220595035909760*r^2 - 555591348164980419745280*r^3 + 
            61343785457259307631232*r^4 + 315822413729318742812304*r^5 + 
            194770352994222402066560*r^6 + 77158199606274646901250*r^7 + 
            43760360354646101242725*r^8 + 19917884395967745379500*r^9)*
           \[Alpha]1^2*\[Omega])/(9555889235215630672159294500*r^14) - 
        ((-9080349213753525697516800 - 2469423144316287691351680*r - 
           6348302025612175504874880*r^2 - 2527517904721502154531720*r^3 - 
           575708554825955408721252*r^4 + 623766864791464745469796*r^5 + 
           578107409271060901139875*r^6 + 377611302698045007801000*r^7 + 
           174605155107565570100625*r^8 + 74796223029084995790000*r^9)*
          \[Alpha]2^2*\[Omega])/(19111778470431261344318589000*r^14) - 
        ((103773185180421120 + 20543087029058048*r + 22748736730315936*r^2 + 
           5756674795734000*r^3 - 189438282181640*r^4 - 1634386632420760*
            r^5 - 1195333254283080*r^6 - 396304122881370*r^7 - 
           21194775184275*r^8 + 24373730650500*r^9)*\[Lambda]ev*\[Omega])/
         (540751449238357279923*r^14)) + 
      c^8*(-((-27625126369422423389184000 + 22626474401188730487905280*r - 
            30191858969073486829047680*r^2 - 12734052266477294143690240*r^3 - 
            1934718849508531145207424*r^4 + 3702934885654520294321712*r^5 + 
            2269954441455473273749840*r^6 + 941633766125538637493550*r^7 + 
            586001283125500743209775*r^8 + 266723256357811616170500*r^9)*
           \[Alpha]1^2*\[Omega])/(7625599609702073276383117011000*r^14) - 
        ((-463270296189583356726470400 - 87545788523180489905415040*r - 
           80405108724021598734215040*r^2 - 31162116869341628294895960*r^3 - 
           13997442696777346227366156*r^4 + 3616585596093354038324588*r^5 + 
           5749764242381763679749125*r^6 + 4603637175547699050942000*r^7 + 
           2338162759724558870461875*r^8 + 1001606986614573615210000*r^9)*
          \[Alpha]2^2*\[Omega])/(15251199219404146552766234022000*r^14) - 
        ((2692119540229217280 + 348734404720712192*r + 237503466805117984*
            r^2 + 64370769502076400*r^3 + 4843592114171320*r^4 - 
           16184187655168600*r^5 - 14126244042745560*r^6 - 
           4958640379603290*r^7 - 253946254698675*r^8 + 292035067978500*r^9)*
          \[Lambda]ev*\[Omega])/(386096534756187097865022*r^14)) + 
      c^10*(((3036680186174252032771399680 + 797847767894771664660882432*r - 
           1766493391104455663707125376*r^2 - 397197849137110257206345216*
            r^3 + 109329298360048016196040320*r^4 + 
           294759887954932930205959056*r^5 + 182118436693420104212230688*
            r^6 + 71306068289918766786876498*r^7 + 39411780319128905154715365*
            r^8 + 17938592778346300570992300*r^9)*\[Alpha]1^2*\[Omega])/
         (18944277110382860640518577590427300*r^14) + 
        ((-1216637577396990008355513600 - 1126707681124353184937969280*r - 
           5824268224858978274082003840*r^2 - 2341809963952962511443557640*
            r^3 - 397045168035296810705847588*r^4 + 
           655165877431795769148680164*r^5 + 560129688362617989441930715*
            r^6 + 349064323597965208075117080*r^7 + 
           157254189863091099552164625*r^8 + 67363529158184604478926000*r^9)*
          \[Alpha]2^2*\[Omega])/(37888554220765721281037155180854600*r^14) + 
        ((397525096282598968320 + 106321241877306821120*r + 
           139451416344724892320*r^2 + 34720415287626069360*r^3 - 
           2118506025163860680*r^4 - 10115657797194154456*r^5 - 
           7067320628432811240*r^6 - 2303268030084368490*r^7 - 
           124810048356432075*r^8 + 143530019765086500*r^9)*\[Lambda]ev*
          \[Omega])/(7009389540231198668190541899*r^14)) + 
      c^12*(((-364444586349192598317228905472000 + 
           769950015548944077915006182906880*r - 
           1128464545311578461193517167715200*r^2 - 
           426818726697922678982963986193920*r^3 - 
           40930421936193091713436324681344*r^4 + 
           149318961893640088194320081540784*r^5 + 
           91749389788775096231267211915568*r^6 + 
           37460739373382311820951439535950*r^7 + 
           22611445393795670807498426721255*r^8 + 
           10291783516621404490158886520100*r^9)*\[Alpha]1^2*\[Omega])/
         (348755521956063240190355577486962948578500*r^14) + 
        ((-13607845318792203988586062490668800 - 
           2701846921099072475106702877687680*r - 
           3164455600616114143534708756387200*r^2 - 
           1239612591361747214754165081054360*r^3 - 
           463825465082752030968127749163692*r^4 + 
           197652663762698900561669036880716*r^5 + 
           246362139318657049082662617809525*r^6 + 
           183208683523257938375645739844800*r^7 + 
           90220347780357555586573672084875*r^8 + 
           38648006985727553565526594362000*r^9)*\[Alpha]2^2*\[Omega])/
         (697511043912126480380711154973925897157000*r^14) + 
        ((125518376766706794992378880 + 17836278938998298045076992*r + 
           14052464145464084244076000*r^2 + 3723444716978462560429200*r^3 + 
           147108925543275207090952*r^4 - 973742931085059254276968*r^5 - 
           800166993880485589979016*r^6 - 275861058533964948906774*r^7 - 
           14321279425373783467605*r^8 + 16469295109277105195100*r^9)*
          \[Lambda]ev*\[Omega])/(25807934432683112457198769932805191*r^14)) + 
      c^14*(-((288981072868553143237913175991296000 + 
            26055953259279201263920355489448960*r - 
            90910772197781120129829703037189760*r^2 - 
            10531852147149443542557817895994880*r^3 + 
            11965042452680070291503958485686912*r^4 + 
            17392913190048300108077043016673424*r^5 + 
            10776326274833048108951313643432000*r^6 + 
            4131197665626363577391919210001250*r^7 + 
            2174087552183969782781795766473125*r^8 + 
            989553654955568404565101787587500*r^9)*\[Alpha]1^2*\[Omega])/
         (2492148833977701903860249230792256070050531250*r^14) - 
        ((2026775060549709441681376137277497600 + 
           167755179684230191111000361499077760*r - 
           994966873669030081168910256800576640*r^2 - 
           405940655121598734304528607900017560*r^3 - 
           25251944405867495948615124363467436*r^4 + 
           139052763189835282280059736019946028*r^5 + 
           105592813598522112111507517605865625*r^6 + 
           60700012000178739526753454443575000*r^7 + 
           26024024335499297288258035538421875*r^8 + 
           11148002629780315685393776150250000*r^9)*\[Alpha]2^2*\[Omega])/
         (14952893003866211423161495384753536420303187500*r^14) - 
        (2*(-8000044848523108416885857280 + 33169490519476184768638668288*r + 
           64404653997590495372766074336*r^2 + 15538780059253566647627042000*
            r^3 - 1780839978085031947894389400*r^4 - 
           4770397045218041138272693320*r^5 - 3064964181182994561302271000*
            r^6 - 965164460438526240713872750*r^7 - 
           53702577465714618172895625*r^8 + 61757303250759300125287500*r^9)*
          \[Lambda]ev*\[Omega])/(14384697454416749805831164391297293333625*
          r^14))) + \[Chi]^9*
     (((-28128034996385651712000 - 9785970093666819064320*r - 
         6366688694837714799360*r^2 - 5297676831243757751168*r^3 + 
         3070682073295143608576*r^4 + 6306412455073799025136*r^5 + 
         7309300943935673752160*r^6 + 1960992103649146401808*r^7 + 
         3018010107063342998464*r^8 - 3671754157116213507768*r^9 + 
         5581874324700446176404*r^10 - 2936633511928857350610*r^11 - 
         2133355616622598803435*r^12 + 2133355616622598803435*r^13)*
        \[Alpha]1^2*\[Omega])/(557685792832244076000*r^16) + 
      ((54043722327162800232000 + 12580901653130202712320*r + 
         24692391491615865937920*r^2 + 6112098779017934723328*r^3 - 
         82244489731771558576*r^4 + 6103399264723884910376*r^5 + 
         15705721301244575047980*r^6 + 7536914817354513487780*r^7 + 
         4950417851805576436143*r^8 + 7027475100230656193694*r^9 - 
         9371293066457720447049*r^10 + 14717170669638184828080*r^11 - 
         8856235275531449305500*r^12 + 8856235275531449305500*r^13)*
        \[Alpha]2^2*\[Omega])/(1115371585664488152000*r^16) - 
      ((1992037372864000 + 374716803776000*r + 777810868450560*r^2 + 
         191058170867968*r^3 - 127317820717088*r^4 - 19142841486048*r^5 + 
         62822574698000*r^6 + 34358611109680*r^7 - 52767766872392*r^8 + 
         255767251520352*r^9 - 418792939933368*r^10 + 468755405838720*r^11 - 
         190267229417265*r^12 + 190267229417265*r^13)*\[Lambda]ev*\[Omega])/
       (75034163524320*r^16) + 
      c^2*(((-8087976000751365734400 - 3759447617596301621760*r + 
           2784522768114717504000*r^2 - 684440514175982083072*r^3 - 
           2406142180724485114784*r^4 - 67271123695327764152*r^5 + 
           442317310011244901212*r^6 + 529290091980561966140*r^7 + 
           360557610545283328307*r^8 + 143999437059249119010*r^9 + 
           62008976227726230703*r^10 + 27691300196660915815*r^11)*\[Alpha]1^2*
          \[Omega])/(6831650962194989931000*r^16) + 
        ((178249377401743289241600 + 34700997078042896240640*r + 
           76187779101970893477120*r^2 + 18291044638546872960768*r^3 - 
           26126761199165770240944*r^4 - 11361570095760059599080*r^5 - 
           350172492397393427100*r^6 + 5228554140660841654140*r^7 + 
           4509216423158621165238*r^8 + 2802004293309685029670*r^9 + 
           1119410090295617673553*r^10 + 479845259820757320490*r^11)*
          \[Alpha]2^2*\[Omega])/(54653207697559919448000*r^16) + 
        ((-528006952704000 - 77776058232320*r - 139222963272960*r^2 - 
           25216186020416*r^3 + 24556259539536*r^4 + 5601001247296*r^5 - 
           2540623320920*r^6 - 3548605989560*r^7 - 1937327697838*r^8 - 
           450739518242*r^9 + 84919397563*r^10 + 88795621915*r^11)*
          \[Lambda]ev*\[Omega])/(459584251586460*r^16)) + 
      c^4*(((-24637642891462534348800 - 58306360904843640196608*r + 
           85577923735811046618624*r^2 + 3876550090338681613312*r^3 - 
           22912379397123760114912*r^4 - 7918437352133661029288*r^5 + 
           50870630274723265748*r^6 + 3465318418115738472052*r^7 + 
           2505690575274186383017*r^8 + 1017593729920104980550*r^9 + 
           456611552222347698813*r^10 + 203908665084503107365*r^11)*
          \[Alpha]1^2*\[Omega])/(9038274222983971678713000*r^16) + 
        ((4798811151886260295987200 + 762138816541645870559232*r + 
           1297321841934729052425984*r^2 + 296118774574766207108352*r^3 - 
           196690339232434201099792*r^4 - 153527325021228277514296*r^5 - 
           49393143969016226107284*r^6 + 16209649151608129511092*r^7 + 
           25913288492720882732418*r^8 + 18964378453618723627410*r^9 + 
           8242928846722275596163*r^10 + 3533406004134667541790*r^11)*
          \[Alpha]2^2*\[Omega])/(72306193783871773429704000*r^16) + 
        ((-10465773203916800 - 1110729798330880*r - 1701746682504960*r^2 - 
           235124605465280*r^3 + 244086366296560*r^4 + 89313820505280*r^5 - 
           2535065155720*r^6 - 25181347169960*r^7 - 15411050291498*r^8 - 
           3789242558982*r^9 + 625315563873*r^10 + 653858670465*r^11)*
          \[Lambda]ev*\[Omega])/(608029964848886580*r^16)) + 
      c^6*(-((-616320190355579473552588800 - 166251332250959102797579776*r + 
            75639425253661825812684288*r^2 - 56949289937906937606812672*r^3 - 
            136229131208851268581070176*r^4 + 5456118489492887845061368*r^5 + 
            29866835924033786900846372*r^6 + 31480789847518797231591844*r^7 + 
            21275026956113222349939145*r^8 + 8475126276125860504142550*r^9 + 
            3625879486491325607695305*r^10 + 1619206176999444497027025*r^11)*
           \[Alpha]1^2*\[Omega])/(1366492160635835186118779113500*r^16) - 
        ((3633541357213513100926771200 + 1184384140489544818653333504*r + 
           3591325115122262335213363968*r^2 + 884527541206758479025692928*
            r^3 - 1548330958973018844387595216*r^4 - 
           590956076504364334742924152*r^5 + 34681577297490480053711292*r^6 + 
           333611830921272903066883924*r^7 + 273042909795700230870143130*
            r^8 + 165988035620240523957829650*r^9 + 
           65455782860666557895360055*r^10 + 28058213344542136996698150*r^11)*
          \[Alpha]2^2*\[Omega])/(10931937285086681488950232908000*r^16) - 
        ((-1148715422395340800 - 228590045746280960*r - 434987417875449600*
            r^2 - 84076757664074944*r^3 + 79982619286408304*r^4 + 
           15720871332372864*r^5 - 9986200379395400*r^6 - 12288524995733800*
            r^7 - 6577050837964090*r^8 - 1514814682097310*r^9 + 
           292090066309965*r^10 + 305422787225325*r^11)*\[Lambda]ev*\[Omega])/
         (5407514492383572799230*r^16)) + 
      c^8*(-((-907239252499586911030133145600 - 
            757908459877418635906063544832*r + 968927404685633282118452783616*
             r^2 - 14963405294062103093828537344*r^3 - 
            369525538389055497784610914592*r^4 - 
            77928811132685120864448667864*r^5 + 28634835540850308490936663084*
             r^6 + 66000148928971692019928079308*r^7 + 
            46328433836706605144042528735*r^8 + 18659091417195975746263382730*
             r^9 + 8205739907544710282380583955*r^10 + 
            3664430876604931031258935275*r^11)*\[Alpha]1^2*\[Omega])/
         (184287865767670004870350788804837000*r^16) - 
        ((52319079240088856403803128934400 + 9015831282636929001705582256128*
            r + 17062313357793461449835995627776*r^2 + 
           3967952870992790565702362278656*r^3 - 
           3530057965360611328899954617072*r^4 - 
           2173914917857941386943544886024*r^5 - 
           487493305298774561594098371756*r^6 + 
           484102577901782416072985380268*r^7 + 
           529102229911223338363181250270*r^8 + 
           355320771364484855282010136830*r^9 + 
           148133199572803175733513716205*r^10 + 
           63498635802291650045062627650*r^11)*\[Alpha]2^2*\[Omega])/
         (1474302926141360038962806310438696000*r^16) - 
        ((-6658010488448573900800 - 808690201110787842560*r - 
           1310827304172996422400*r^2 - 201609711760033706944*r^3 + 
           202224834124897715504*r^4 + 62584306826196665664*r^5 - 
           9832089952326535400*r^6 - 24265725940085461000*r^7 - 
           14052084252304556770*r^8 - 3368781094186012830*r^9 + 
           591447893937745845*r^10 + 618445079447920725*r^11)*\[Lambda]ev*
          \[Omega])/(652503143737956195391887180*r^16)) + 
      c^10*(((-71471687655145180675721457254400 - 
           11921256601361473829315861352960*r - 
           2978824342017093763642017891840*r^2 - 
           7505185282386692431543331142656*r^3 - 
           13311988310487367579703141364256*r^4 + 
           1780439805207266748578947321192*r^5 + 
           3617241447248740392185674453100*r^6 + 
           3330952013080924146392559395500*r^7 + 
           2228031288960183382770726780499*r^8 + 
           884812606977910576581124107378*r^9 + 
           375540144827826764675764010955*r^10 + 
           167704669855120906341146770275*r^11)*\[Alpha]1^2*\[Omega])/
         (311538637080246143233328008474576948500*r^16) + 
        ((-244271291342050075406759814758400 + 
           34886104835746194074515572541440*r + 
           252265159538072028779564456843520*r^2 + 
           65255163530804814735236474106624*r^3 - 
           160357743383832981723833233396336*r^4 - 
           50130413423149916096641852324648*r^5 + 
           11162554698128823935806414353780*r^6 + 
           38196332875885127593068768342940*r^7 + 
           29477393227895942545875974573934*r^8 + 
           17465848554974658496776485491878*r^9 + 
           6779396355255092725059127793205*r^10 + 
           2906049564602544859396740037650*r^11)*\[Alpha]2^2*\[Omega])/
         (2492309096641969145866624067796615588000*r^16) + 
        ((-38228092332557053696000 - 13651381399426678100480*r - 
           28565684112306654001920*r^2 - 6094175424933655431616*r^3 + 
           5677405716608238758576*r^4 + 861750439602666894336*r^5 - 
           880424869667800960040*r^6 - 947700367793705353480*r^7 - 
           495314936881126661650*r^8 - 112605948465778806870*r^9 + 
           22360467369295840785*r^10 + 23381131559414053425*r^11)*\[Lambda]ev*
          \[Omega])/(911220640230055826864770446870*r^16)) + 
      c^12*(((-30819317682432330763354756147739443200 - 
           18086501258401015301337514966234728960*r + 
           20382397502635669845627908546674475520*r^2 - 
           1487223524943552160738721366804003840*r^3 - 
           9998900523994951642331371917701916832*r^4 - 
           1403327097667530342911087446640374904*r^5 + 
           1171158548869576220128866416212413500*r^6 + 
           1931245713710361656249728378817705500*r^7 + 
           1338762842126416428084555835850708875*r^8 + 
           537269792592837757093154856553571250*r^9 + 
           234191330203985293402423411098222375*r^10 + 
           104582639847458359248059231307849375*r^11)*\[Alpha]1^2*\[Omega])/
         (6234004954964630418402605947579462705840687500*r^16) + 
        ((1080797244680616032490931077490347724800 + 
           198783602330191438536168670249404272640*r + 
           406108043969751400527371843146998693120*r^2 + 
           95494134699201591462823930429045620480*r^3 - 
           100621889897420589204539473933795504432*r^4 - 
           54505663975480205934107794514131858984*r^5 - 
           8786067878697660904322411811585733500*r^6 + 
           16277555523114954970997690846802065500*r^7 + 
           15908720829534336198651646158799131750*r^8 + 
           10325787845275328009196220003584993750*r^9 + 
           4227712728675488975194554159606353625*r^10 + 
           1812247299113661352450689314579696250*r^11)*\[Alpha]2^2*\[Omega])/
         (49872039639717043347220847580635701646725500000*r^16) + 
        ((-2847748381275584272887484160000 - 378951402206773091156121525760*
            r - 637094251721265798543128290560*r^2 - 
           104004163051680506686392939584*r^3 + 
           102717652972868148273209051344*r^4 + 28627670077561811873535395904*
            r^5 - 7129397836222895668580095000*r^6 - 
           13265824706318716961343035000*r^7 - 7492917920162975765444366750*
            r^8 - 1774635826692809478718163250*r^9 + 
           320717868367382259868969875*r^10 + 335357331754588833076261875*
            r^11)*\[Lambda]ev*\[Omega])/
         (419378934531100577429480011408084353750*r^16)) + 
      c^14*(-((-122108753092918714668584614939694284800 - 
            2453408598176738130385648037855973888*r - 
            34907580520781458561382036050331198976*r^2 - 
            15220501474242498522581819128551791616*r^3 - 
            16832123014809719683412388987964364832*r^4 + 
            6019375307312147578465246517884527336*r^5 + 
            6696932224757188222592659136146374636*r^6 + 
            4994101586477647520440276611418893292*r^7 + 
            3275936885105494032166414804468700875*r^8 + 
            1293246766237241489208435193919585250*r^9 + 
            540419187142025991259985768755694875*r^10 + 
            241334575307728084817722756332461875*r^11)*\[Alpha]1^2*\[Omega])/
         (1069131849776434116756046920009877854051677906250*r^16) - 
        ((-2056695455228945646433367302563979468800 - 
           194197908560223154570290226423787931648*r + 
           20960220090317978062368493657336260864*r^2 + 
           18529545842912707771757709305161261824*r^3 - 
           230043895597171010963017378707062275952*r^4 - 
           40239484233856446303484011270803552744*r^5 + 
           37704304259710636407491326675016431156*r^6 + 
           65338559348714747789636849042251548732*r^7 + 
           45822453519300816909995423591252268750*r^8 + 
           25912969472825647529998104531499657750*r^9 + 
           9755856778774658833204156543925201125*r^10 + 
           4181936246035595833593718032859371250*r^11)*\[Alpha]2^2*\[Omega])/
         (8553054798211472934048375360079022832413423250000*r^16) - 
        ((1909701380424717800995577395200 - 199813973797049644952867745280*
            r - 633062507720099282810189067520*r^2 - 
           178914690895739503667690915392*r^3 + 
           158655795123874504950982645072*r^4 + 6149773769592996338187604352*
            r^5 - 36706722786737593217966499800*r^6 - 
           31817873848031704748727675000*r^7 - 15859378018714279694797736750*
            r^8 - 3507581199389895629573848250*r^9 + 
           740087558211728135541892375*r^10 + 773869538513981851036624375*
            r^11)*\[Lambda]ev*\[Omega])/
         (71923487272083749029155821956486466668125*r^16))) + 
    \[Chi]^11*(((1554692483593591917740605440 + 425986264476382966928732160*
          r + 521186696278701270246598400*r^2 + 238325255264921381367605760*
          r^3 - 142279298616175602038606848*r^4 - 36198623407316386867920512*
          r^5 + 254603001747441364609772128*r^6 + 234012827785529123078259616*
          r^7 + 256774629295122360785905360*r^8 + 49035156594674883957432368*
          r^9 + 261760230687553658805927468*r^10 - 
         212268226052291468620472340*r^11 + 149785229093750226256966686*
          r^12 - 2215337885123624217957000*r^13 - 163326621672005774253596325*
          r^14 + 163326621672005774253596325*r^15)*\[Alpha]1^2*\[Omega])/
       (26070695443321746064848000*r^18) + 
      ((-21948844110583314559914639360 - 4578138880405311906799994880*r - 
         9575010773491907071020492800*r^2 - 2385050261375375332923824640*
          r^3 + 609832049611632042924694784*r^4 + 333667709358682000124996096*
          r^5 + 1714422499597367760953603840*r^6 + 
         2544918490203965178657094912*r^7 + 4782544544071896570602961600*
          r^8 + 2375623072907771910082857504*r^9 + 17413688118097644177008776*
          r^10 + 4361364510773624903789036940*r^11 - 
         4250424946547171257784456538*r^12 + 6236772091110683304696734220*
          r^13 - 3668343559761546286238262645*r^14 + 
         3668343559761546286238262645*r^15)*\[Alpha]2^2*\[Omega])/
       (417131127093147937037568000*r^18) + 
      ((3919270182532024320 + 649836636585973760*r + 1673312247491870720*
          r^2 + 351639588171961600*r^3 - 237423715420187648*r^4 - 
         46122490181113984*r^5 + 132247969391068224*r^6 + 
         2101909203156640*r^7 - 80387756191400320*r^8 - 
         88760523486349728*r^9 + 408665531148227496*r^10 - 
         718789127284951866*r^11 + 748079793095750115*r^12 - 
         814887321474175950*r^13 + 316598289373691325*r^14 - 
         316598289373691325*r^15)*\[Lambda]ev*\[Omega])/
       (134911426016727360*r^18) + 
      c^14*(-((27789229969684447140890137466935525352659599360 - 
            2483404594862409812957196007565402147283603456*r + 
            28785763171829220046582529980155210660274544640*r^2 + 
            3542422678962340185892135460051941650396534016*r^3 - 
            11478024819322192401576148127516306135411679104*r^4 - 
            2847054105942245169307766489883975328944109824*r^5 - 
            2684475310348504260162973166397762550054067600*r^6 + 
            2656828024663393696490748038507458576797922312*r^7 + 
            2311682057325223276829858758363935803468870668*r^8 + 
            1462227840595604476268071597128443711374641196*r^9 + 
            930218493721835330392906860010054535933763250*r^10 + 
            354096973304199387493914418618203957394203250*r^11 + 
            121919922914968961198678782551609261604526375*r^12 + 
            53607787974058524046339094933863339347091250*r^13)*\[Alpha]1^2*
           \[Omega])/
         (418880500253575807457226001952707053709642896659083875000*r^18) - 
        ((4339756004647053852717252871515909260019499192320 + 
           426940177956621132504569372084024369172073322496*r + 
           871553159447266265998542547950100452461386152960*r^2 + 
           76594174919254754732214578447428613617338283264*r^3 - 
           353310562150506039958640937057161238937305700736*r^4 - 
           144671662125741278479657171005640842542250119936*r^5 - 
           223178706277440544158370990386773694564362132800*r^6 + 
           12225581602727538756940378828193899495278825088*r^7 + 
           74472331188653953380853127498487671818505777312*r^8 + 
           86021706667736901405097892978083855688583608064*r^9 + 
           55379620113408731687072194621419540507897923000*r^10 + 
           30771952446169807976198277330499206730881959250*r^11 + 
           10598215030421387067438970360077242144237243625*r^12 + 
           4544192406835750953043905244221148870797896250*r^13)*\[Alpha]2^2*
          \[Omega])/
         (13404176008114425838631232062486625718708572693090684000000*r^18) + 
        ((29276535582361492300145870819334635520 + 
           4062826688533918278340251011162112*r - 
           287143767750451397039421789579682816*r^2 - 
           1203739946124645837822220598357891840*r^3 - 
           131685562583903185692038264570127232*r^4 + 
           125914003009200645401263360698385664*r^5 - 
           664627988447435208733187075082239488*r^6 + 
           94903458403011234148210691429363232*r^7 + 
           224427911414510707833606828870166160*r^8 + 
           147862992825089207759645434146747920*r^9 + 
           58953908549035615923951170731506000*r^10 + 
           6373327550140829854504975498707750*r^11 - 
           6897735319819750048054616517438125*r^12 - 
           4899715392055389725040225861106250*r^13)*\[Lambda]ev*\[Omega])/
         (510031888374374754495441030109895958921274830000*r^18)) + 
      c^2*(((10911409215980297482636738560 + 3270103453739314733216772096*r + 
           538919164513361476538867712*r^2 + 1149672895326734850005822720*
            r^3 - 514616945366952242097999744*r^4 - 
           888577594546231425039563008*r^5 - 1111032475857278398298232080*
            r^6 + 250694555533982718992012904*r^7 + 
           384738390631009989632148748*r^8 + 335993009152629341012280028*
            r^9 + 219592646029622798682313330*r^10 + 
           82900058281281176057841706*r^11 + 28376025217183121338019159*
            r^12 + 12476844694613281665052370*r^13)*\[Alpha]1^2*\[Omega])/
         (5429222326071753618004596000*r^18) + 
        ((-611109944419276542494431457280 - 108328083379383550986803275776*
            r - 266194806296620706192521946112*r^2 - 
           56156768541043255900361747200*r^3 + 42391747390510430526849732224*
            r^4 - 473794020091573908983999232*r^5 - 
           62356228147020234289498199616*r^6 - 15697161216111508785941752704*
            r^7 + 6712744019868667945578331680*r^8 + 
           15638723174401594897019096704*r^9 + 11649179110789012182540179640*
            r^10 + 6877880857503766137001140114*r^11 + 
           2466661803666897627683773881*r^12 + 1057629591990758341345520730*
            r^13)*\[Alpha]2^2*\[Omega])/(173735114434296115776147072000*
          r^18) + ((9178121713408327680 + 1235415502132568064*r + 
           3047384546834367488*r^2 + 486852454647847680*r^3 - 
           561859824332631168*r^4 - 73501764185586944*r^5 + 
           221157834102365696*r^6 + 18378797226848224*r^7 - 
           43216281027273360*r^8 - 35865313150908944*r^9 - 
           15093053637144912*r^10 - 1914089730859878*r^11 + 
           1605400550598845*r^12 + 1140375126540650*r^13)*\[Lambda]ev*
          \[Omega])/(6610659874819640640*r^18)) + 
      c^4*(((134770416792184626887576862720 + 57785205863580129956888875008*
            r - 47228225263043412391508418560*r^2 + 
           11996025383596232487180064512*r^3 + 16403773493629036503476967808*
            r^4 - 9447585397356966225022352128*r^5 - 
           13125148336730871626223035440*r^6 - 1713323301332740474285492552*
            r^7 + 1346993635770793257423977444*r^8 + 
           2432778928980711257504657620*r^9 + 1647103434282911853620337270*
            r^10 + 615183573788068346355091806*r^11 + 
           208950731144712075307231989*r^12 + 91874947296697801351749270*
            r^13)*\[Alpha]1^2*\[Omega])/(7182861137392930036620080508000*
          r^18) + ((-17728280960379048586358078607360 - 
           2588229884827425541010272892928*r - 
           6154995989654932298501481098240*r^2 - 
           1096101648445467780016433524992*r^3 + 
           1504366695521810261209146495872*r^4 + 
           288480317962519369004384046848*r^5 - 
           576910293335052302192980156096*r^6 - 
           302347163361487405611385858688*r^7 - 55525168149465374314125422496*
            r^8 + 72239147257143033056785971072*r^9 + 
           73702317221149027861964953000*r^10 + 47879289388392831986483552214*
            r^11 + 18163600554274427985671425851*r^12 + 
           7787999722841038695362470830*r^13)*\[Alpha]2^2*\[Omega])/
         (229851556396573761171842576256000*r^18) + 
        ((204269915410895093760 + 20700292067769982976*r + 
           50092234259413240832*r^2 + 5706176667328856320*r^3 - 
           9724205776718499200*r^4 - 894012029297985280*r^5 + 
           2289491879490943488*r^6 + 527378184915615136*r^7 - 
           231970402104418480*r^8 - 278574025434038064*r^9 - 
           124502350098266352*r^10 - 18290062172142738*r^11 + 
           11821585872591495*r^12 + 8397307749981150*r^13)*\[Lambda]ev*
          \[Omega])/(8745903014386384566720*r^18)) + 
      c^6*(-((36778102033335748010493609000960 + 
            7687258629410601960016254308352*r + 
            7790797247080645165074029109248*r^2 + 
            3795159322752663313787267642112*r^3 - 
            3480110542124229698149174369408*r^4 - 
            3001634077674946019937836568320*r^5 - 
            3496121659811443236692173261040*r^6 + 
            1136557890448443208701085578424*r^7 + 
            1437361657653282253876215780436*r^8 + 
            1159007197466808784822521505652*r^9 + 
            753037701171992021169224502750*r^10 + 
            284786028037472539103060004030*r^11 + 
            97602612891257174663809745745*r^12 + 
            42915546963048683819447440350*r^13)*\[Alpha]1^2*\[Omega])/
         (63880775525404023280680685997898000*r^18) - 
        ((-434789068131928600327136247828480 - 
           181677552994757099423909636462592*r - 
           514659500190509702361670452763648*r^2 - 
           133484106525319549586759082822912*r^3 + 
           51036415896940047240998332263808*r^4 - 
           30789077959413119070715221566720*r^5 - 
           209329008515341625014784371693760*r^6 - 
           41299360807575960561677884084864*r^7 + 
           30672495219924490527195156653664*r^8 + 
           56981803273103982240385576643328*r^9 + 
           40982094565081288214958973166600*r^10 + 
           23866513453546809757488228203070*r^11 + 
           8484367888535794417067688391455*r^12 + 
           3637839015835904556404996880150*r^13)*\[Alpha]2^2*\[Omega])/
         (2044184816812928744981781951932736000*r^18) - 
        ((16424692034574267924480 + 3296307208086949568512*r + 
           8087586244694028319744*r^2 + 1542138767873101610240*r^3 - 
           1467201153015781017472*r^4 - 208004449676534694656*r^5 + 
           713916174130219725312*r^6 + 33085207515288372512*r^7 - 
           155538436237323726320*r^8 - 122347678051703618160*r^9 - 
           50903753509152506160*r^10 - 6266455252904257290*r^11 + 
           5521960432309796475*r^12 + 3922451829481935750*r^13)*\[Lambda]ev*
          \[Omega])/(77781688458445311144124320*r^18)) + 
      c^8*(-((121394442472819926873017062263275520 + 
            42075549172055145869875471316742144*r - 
            20810552516560354423305529030959104*r^2 + 
            11092429493840709112403971644029184*r^3 + 
            6773773830238529070368306367243904*r^4 - 
            8733482336125157954866764787959040*r^5 - 
            11412860916841548256310535474773200*r^6 + 
            17128524536898370066399596474248*r^7 + 
            2186542640750829152640508452131612*r^8 + 
            2593153063212045736896477151865164*r^9 + 
            1725774538990701023837699500753290*r^10 + 
            647895325447051745586630044628210*r^11 + 
            220884797375722939035015427583595*r^12 + 
            97122316856032180203508983815850*r^13)*\[Alpha]1^2*\[Omega])/
         (8615089148907037387679158675048520076000*r^18) - 
        ((-10851355984815172361864286110166773760 - 
           1738395365968353116894605736949172224*r - 
           4252541276901987770201679286041629696*r^2 - 
           800279582169001898362414811825213184*r^3 + 
           975112681763879833360889096156986496*r^4 + 
           146372705287401289744683837709410560*r^5 - 
           554699215839372923597892741767206720*r^6 - 
           226044994512585879004671291817324928*r^7 - 
           5492560763088743634933511570726752*r^8 + 
           98246884370945507080397022662065536*r^9 + 
           84091386570042062922166606126351960*r^10 + 
           52029554889695399231341656577659690*r^11 + 
           19201001145412882847904171063349605*r^12 + 
           8232805558122421034493509194069650*r^13)*\[Alpha]2^2*\[Omega])/
         (275682852765025196405733077601552642432000*r^18) - 
        ((123740957617183999387975680 + 14237294025604539150671872*r + 
           34386435691359318859070464*r^2 + 4467593701183577500202240*r^3 - 
           6586635230287789902105472*r^4 - 661418091685557795136256*r^5 + 
           1867022037189795801825792*r^6 + 318760727888733289059872*r^7 - 
           259355313007653594308720*r^8 - 256959356839992603279600*r^9 - 
           111641991166792407887280*r^10 - 15378862867247948352570*r^11 + 
           11181317835819094638675*r^12 + 7942501786957217229750*r^13)*
          \[Lambda]ev*\[Omega])/(9385605219526761914516905197120*r^18)) + 
      c^10*(((82993665085088848093453904300550832128 + 
           11346259316024880602530382778022932480*r + 
           33767284521705621786297416308221747200*r^2 + 
           9006721401653440304026599799341830400*r^3 - 
           14008820214323568137507817862665699712*r^4 - 
           7168258207438891320909874207578576128*r^5 - 
           7887243073476454576654246026237726800*r^6 + 
           3805793368240394312491012891718089000*r^7 + 
           4081754706579785862870452732588033500*r^8 + 
           3011127205031103868504549956872035100*r^9 + 
           1942570887301156676731409975759135850*r^10 + 
           736252985769393312418650958728555450*r^11 + 
           252722818817579581756885214040664875*r^12 + 
           111121389871842202348696402507646250*r^13)*\[Alpha]1^2*\[Omega])/
         (364095205155683667596790443504238079711950000*r^18) + 
        ((2370389976485539261124184203114212724736 - 
           6283783432787095642319317626730629120*r - 
           263950417630082048463709235207677834240*r^2 - 
           174667465391921284952772309496798584576*r^3 - 
           159223654227980488435797519329980957568*r^4 - 
           154836967781498574492764485106709681920*r^5 - 
           515898345877371197691615444480525723200*r^6 - 
           62682787332675246407549793305550256000*r^7 + 
           104564808479921637946156683714477108000*r^8 + 
           157878892115638780309780219555545830400*r^9 + 
           109032985925092165533265843406793181400*r^10 + 
           62466108286358747015764883664218119050*r^11 + 
           21968606220256112588087255743034665125*r^12 + 
           9419470475763995773813080628156991250*r^13)*\[Alpha]2^2*\[Omega])/
         (11651046564981877363097294192135618550782400000*r^18) + 
        ((5274006095861078122127572992 + 4174217684333125115482808320*r + 
           10386522407304144922574064640*r^2 + 2582016305548691529964828928*
            r^3 - 1791292475559115358196576640*r^4 - 
           327068471806455672507930368*r^5 + 1249666215894809904917875200*
            r^6 - 6907526846259137679848800*r^7 - 313239733660975249655006000*
            r^8 - 231603437511425788763502000*r^9 - 
           95035211840107403981766000*r^10 - 11243800645984189779005250*
            r^11 + 10568111543562060982869375*r^12 + 
           7506918777553557280668750*r^13)*\[Lambda]ev*\[Omega])/
         (327674942226728075340571452694452000*r^18)) + 
      c^12*(((3135824425786594750458347612783356469821440 + 
           971196217477646798701982883494641964396544*r - 
           234675731735712207892017352488294553280512*r^2 + 
           294429297135698810641674193506824575714560*r^3 + 
           59243854869539721380984499809458058652800*r^4 - 
           232346784721728391631241998186897473417472*r^5 - 
           294088644387643919220908655539279532625040*r^6 + 
           23759659735093116694534019170520371564840*r^7 + 
           72113716403750474181572561115284972963500*r^8 + 
           74280454576101620893401137843269690485500*r^9 + 
           49057219824069243497306045445951134561250*r^10 + 
           18460002634571290278572662658894292764250*r^11 + 
           6304039014409433941770156456339339801375*r^12 + 
           2771865161859956043257350225825665341250*r^13)*\[Alpha]1^2*
          \[Omega])/(291427263634686542799485022837444722572640459250000*
          r^18) + ((-216582285931242896163970208985271517836062720 - 
           37275626725814350092788479631650447276222464*r - 
           92905399531638836148828194660639856144729088*r^2 - 
           18272358130213063015742249293988744947864320*r^3 + 
           19990131323782169408177028635147402219428480*r^4 + 
           2180988337485257226027089589272863023492352*r^5 - 
           15111057086561406255762419039537061659554880*r^6 - 
           5251434224243585089852728028548080952004480*r^7 + 
           523207568828385068183719317415795374708000*r^8 + 
           3083123967183727379572763344259544728208000*r^9 + 
           2478716297833344647975910659716126345355000*r^10 + 
           1502961796579722058496348768439921646133250*r^11 + 
           547995433703427707011810329961739655968625*r^12 + 
           234963782265962351321625027201660477146250*r^13)*\[Alpha]2^2*
          \[Omega])/(9325672436309969369583520730798231122324494696000000*
          r^18) + ((51058189730442795300764057938083840 + 
           6408810783098570768157112178204672*r + 
           15510809133093042878225341774029824*r^2 + 
           2192400425908269443490990613246720*r^3 - 
           2943303013168350917107740806959232*r^4 - 
           315733155724904526954578350433536*r^5 + 
           939804711083054023240290852490752*r^6 + 
           129289670251703701877046626774752*r^7 - 
           150276583755371124971564974090000*r^8 - 
           137750727153656457183980523834000*r^9 - 
           59057665227793826739243548802000*r^10 - 
           7874279728192856536259569881750*r^11 + 
           6063168807596682949355136073125*r^12 + 
           4306892067292009157055900056250*r^13)*\[Lambda]ev*\[Omega])/
         (6032346594295350705745640484093885344340000*r^18))) + 
    \[Chi]^13*(((-16075122126303219679018922803200 - 
         3656711093968199059296865320960*r - 6255766043997562322886766702592*
          r^2 - 2071450396449446603610703839232*r^3 + 
         1214089269634473786229130284032*r^4 + 239365234906234874854582394880*
          r^5 - 388328136288198359317608113152*r^6 + 
         754489340246262961182076725248*r^7 + 2508245571660216938970976992512*
          r^8 + 1741244003076820417092286030464*r^9 + 
         2234417604631467955668646250144*r^10 - 
         317764850379778941457900375040*r^11 + 
         2697447062395652399819463163544*r^12 - 
         1564702561543082708280890076864*r^13 + 
         267848411201674371009496150596*r^14 + 
         1202062715086198320932875354056*r^15 - 
         1993349411389171802050061652675*r^16 + 
         1993349411389171802050061652675*r^17)*\[Alpha]1^2*\[Omega])/
       (241101791459839507607714304000*r^20) + 
      ((54721981369983697399060829798400 + 10178287344251015884751806709760*
          r + 23808610728589270116638740963328*r^2 + 
         5473163240469863775174239469568*r^3 - 
         2561531149286716692397987411968*r^4 - 695014350150198236875989997312*
          r^5 + 1678759824337572080604928582784*r^6 + 
         2598319127293916672464049192448*r^7 + 
         6455663327656942066951992141312*r^8 + 
         5937960837295049736238513520320*r^9 + 
         9456043266527538148081065607584*r^10 + 
         7154559169766064927442714903904*r^11 - 
         3229648815150270650430723370512*r^12 + 
         13116377128378404523703538954762*r^13 - 
         11714995763117295573845398272795*r^14 + 
         16295390250866817195607186807122*r^15 - 
         9278363393348175273238557445980*r^16 + 
         9278363393348175273238557445980*r^17)*\[Alpha]2^2*\[Omega])/
       (964407165839358030430857216000*r^20) - 
      ((1138327390106948321280 + 168647711339504517120*r + 
         510248004889263083520*r^2 + 93590914120367964160*r^3 - 
         66621317055496519680*r^4 - 10744011443583777792*r^5 + 
         29224835484752149504*r^6 + 8045522066307689984*r^7 - 
         17397769640251772672*r^8 + 2959160180141289088*r^9 + 
         3343618246610310240*r^10 + 74740950369194192512*r^11 - 
         164511547736976191752*r^12 + 233421945383765170032*r^13 - 
         199161335987261355708*r^14 + 214396302098656093416*r^15 - 
         81607503401482225167*r^16 + 81607503401482225167*r^17)*\[Lambda]ev*
        \[Omega])/(36695907876549841920*r^20) + 
      c^8*(-((-53347676070194932554451070875769241600 - 
            12683920347217648629046837185365790720*r - 
            4782467784299443176159886183810170880*r^2 - 
            4532749355968100633856519443159567360*r^3 + 
            2643864986387058638058323114446617600*r^4 + 
            1730302351777391417473063817325761280*r^5 - 
            470074075031692165231764642790891136*r^6 - 
            1803243638953853105021130422399062784*r^7 - 
            1886033757956817875332591155443841344*r^8 + 
            348464152509614155234885602990439392*r^9 + 
            651816538887796524756594468566946976*r^10 + 
            596208072405444638461007882985380072*r^11 + 
            365216419014085545763064505824455240*r^12 + 
            125942565346420368782470268909485650*r^13 + 
            33416119391241437359023259206717255*r^14 + 
            14431143860639987077592872181630325*r^15)*\[Alpha]1^2*\[Omega])/
         (2343304248502714169448731159613197460672000*r^20) - 
        ((3199219285954264859350910946006466560000 + 
           476248500618928401556010885150477352960*r + 
           1343976643394827469543486078706427461632*r^2 + 
           230692503616652877831817913294967095296*r^3 - 
           234427496352604974903312795286096229376*r^4 - 
           30211200992843887309459692094161128704*r^5 + 
           121395081229827421456366883472622429568*r^6 - 
           12731143661857240098112097820227151360*r^7 - 
           112708551513300265416861601249935733248*r^8 - 
           33378356223144094236200676293904632000*r^9 + 
           9447212528941880418041325055269998112*r^10 + 
           25650590442712399058287149448282701344*r^11 + 
           18942812005686524048454964636827860040*r^12 + 
           11162181695352194980859908304792186190*r^13 + 
           3775455233331565757461378583363245575*r^14 + 
           1619010772424644057560905788941506550*r^15)*\[Alpha]2^2*\[Omega])/
         (74985735952086853422359397107622318741504000*r^20) + 
        ((297214758799078839054336000 + 32388390843190915314862080*r + 
           99415855238602282472193024*r^2 + 12000329712712961254197248*r^3 - 
           18277223733269798458866432*r^4 - 1972600835156442392964864*r^5 + 
           6547091891177611842991232*r^6 + 267695338423848327216256*r^7 - 
           2391263703850595872241056*r^8 - 159527964724645609953136*r^9 + 
           472753254803777470066440*r^10 + 353288629174426472193680*r^11 + 
           124879977611409312322030*r^12 + 1841187975888651179790*r^13 - 
           21293755664260351557285*r^14 - 13204014074554532904675*r^15)*
          \[Lambda]ev*\[Omega])/(18771210439053523829033810394240*r^20)) + 
      c^6*(-((-204494672282760544475423802064896000 - 
            37258672015435843038333143866429440*r - 
            79490927628024762384143722594697216*r^2 - 
            20506937282936973117910562446978048*r^3 + 
            25390250805288126092151929048122368*r^4 + 
            3754537821569071207824928506412800*r^5 - 
            21137227739793693122301420474673792*r^6 - 
            7756364679962620787638310124222208*r^7 - 
            9165234441091862511434769912278848*r^8 + 
            6643333079794985638499226901865184*r^9 + 
            6841216740970232366675358601923872*r^10 + 
            4831424017057547834717136939045544*r^11 + 
            2933935971129159220865831726115800*r^12 + 
            1027864177329997208932033190105130*r^13 + 
            280546744168853729182914688962495*r^14 + 
            121157408415175082810113955240925*r^15)*\[Alpha]1^2*\[Omega])/
         (330135847915287992314557785237136864000*r^20) - 
        ((1195245465267527358730340021895168000 + 
           753788081270233741916867136347013120*r + 
           1866590575748389253790482411197136896*r^2 + 
           575753551425906977105763079432060928*r^3 + 
           78688849592284824684266297849951232*r^4 - 
           9705040749984281756306470481355008*r^5 - 
           239686362562891787407978133967976064*r^6 - 
           253976803957244965596022903466365440*r^7 - 
           719458726025031615062689759391498496*r^8 - 
           41828780768829648053610058610991040*r^9 + 
           198682706711272051921131369956280864*r^10 + 
           260182595973982371201537396398846368*r^11 + 
           170301722531806089448884645499080600*r^12 + 
           96291232896390645297696540519566790*r^13 + 
           31697028044017916300753852228738175*r^14 + 
           13592487974444020558226880287590950*r^15)*\[Alpha]2^2*\[Omega])/
         (10564347133289215754065849127588379648000*r^20) + 
        ((515742252792993799372800 + 105551482082748976834560*r + 
           298615258778745049709568*r^2 + 57336319936320013367296*r^3 - 
           44101457991509799976704*r^4 - 9248372189442300780288*r^5 + 
           21806074161777526102144*r^6 + 3192738307927089091712*r^7 - 
           14889623348646140951072*r^8 + 1019133986399480540368*r^9 + 
           4303584943383855514440*r^10 + 2788199836421212964080*r^11 + 
           951777049883671958870*r^12 - 11999217907137797490*r^13 - 
           178772817776714125965*r^14 - 110854977360025974075*r^15)*
          \[Lambda]ev*\[Omega])/(2644577407587140578900226880*r^20)) + 
      c^2*(((-76179317806363258634002484428800 - 
           17565716527752999094426778480640*r - 
           16282724084347363993514537877504*r^2 - 
           7419758834492323271071852508160*r^3 + 
           6089537499421322866168617088000*r^4 + 
           2043727826545419884652480357632*r^5 - 
           4736535870999570985564153692544*r^6 - 
           2651071090379415133183737459968*r^7 - 
           3098618336978192982682953930432*r^8 + 
           1661447241780159820450389544992*r^9 + 
           1889832282109411494840738588768*r^10 + 
           1416106740215271312547340543768*r^11 + 
           862166864461711499951409977880*r^12 + 
           300878957039715256541086247006*r^13 + 
           81563405438781135622898154009*r^14 + 35224115160399778072939313835*
            r^15)*\[Alpha]1^2*\[Omega])/(28058220981138822697847752128000*
          r^20) + ((3391402341176735318806044672000000 + 
           546468164363322925179552434257920*r + 
           1482448437952217983025815503667200*r^2 + 
           286338484762756705431716001005568*r^3 - 
           192543959426802479295071027452928*r^4 - 
           29881894751237841810863498902272*r^5 + 
           25659429282100519010681007970944*r^6 - 
           56244633655871828370016007791104*r^7 - 
           221753824197935423152197913276416*r^8 - 
           27707457467891695174363627900224*r^9 + 
           49690164649626212440967005265888*r^10 + 
           72563615922918335995393420243168*r^11 + 
           48729582435767612982148926758040*r^12 + 
           27815727763623049660513906251618*r^13 + 
           9215282669623904996305492093785*r^14 + 
           3951746475853120144402313401290*r^15)*\[Alpha]2^2*\[Omega])/
         (897863071396442326331128068096000*r^20) + 
        ((-358105905002926080000 - 44273726421278914560*r - 
           134614792785502503936*r^2 - 19525810638483494912*r^3 + 
           22650379564559486208*r^4 + 3172692812481478912*r^5 - 
           8864195958292634496*r^6 - 942934577342950272*r^7 + 
           4682276954119151456*r^8 - 128043674725265904*r^9 - 
           1226204029813084664*r^10 - 822636793403624368*r^11 - 
           283421737151787234*r^12 + 1582088232843118*r^13 + 
           51974653496528763*r^14 + 32228887524999165*r^15)*\[Lambda]ev*
          \[Omega])/(224762435743867781760*r^20)) + 
      c^4*(((-1313125667916011041691099057356800 - 
           342981001995175405416287399546880*r - 
           8618880968595632779358385111040*r^2 - 
           108964420806323211152104976964608*r^3 + 
           39145556621801610050274352339968*r^4 + 
           47806916384382409579757103259392*r^5 + 
           18367371407750708414956734784384*r^6 - 
           43341970117712970393783396175616*r^7 - 
           44004451712977918902793818812480*r^8 + 
           548003656793987368426114982496*r^9 + 
           9611694806219042119146499820320*r^10 + 
           10980244582561635213189939451592*r^11 + 
           6766355208278563294629089210440*r^12 + 
           2308703225287010924796303941946*r^13 + 
           600603258231024725950431861339*r^14 + 
           259377575272034729446189492785*r^15)*\[Alpha]1^2*\[Omega])/
         (37121026358046662429252576065344000*r^20) + 
        ((102917383246434368588310416130048000 + 
           13886302636891762120085754837565440*r + 
           39547562623506417138774941124755456*r^2 + 
           6290815396857206339439073090748416*r^3 - 
           7565015417855125724660493640406016*r^4 - 
           959498422639738207185661419208960*r^5 + 
           4121497888007970301286525915035520*r^6 + 
           14501543602997462177190361668096*r^7 - 
           2363975762054184940621992611653632*r^8 - 
           961542434523361880787016658715584*r^9 - 
           12048579164566518453248991754848*r^10 + 
           392599424838525979563910767932576*r^11 + 
           323247406533050034221419712800200*r^12 + 
           196681727629858758383630923185798*r^13 + 
           67857990567230573154613169054235*r^14 + 
           29099224049463884699689762318590*r^15)*\[Alpha]2^2*\[Omega])/
         (1187872843457493197736082434091008000*r^20) + 
        ((-8677486291090717900800 - 837861264234803128320*r - 
           2639842777652848610304*r^2 - 280383391642575915008*r^3 + 
           502696885323207251712*r^4 + 46789526803503747840*r^5 - 
           168961108457636792960*r^6 - 3600139278110399104*r^7 + 
           50884554230505599008*r^8 + 6484272899530005808*r^9 - 
           7980733320511893864*r^10 - 6620748462786871568*r^11 - 
           2392267073513185414*r^12 - 75060066075598422*r^13 + 
           382722448474439073*r^14 + 237321808138630215*r^15)*\[Lambda]ev*
          \[Omega])/(297360702489137075268480*r^20)) + 
      c^10*(((-89707780708081768765699783863272983756800 - 
           11075076325255374731510832429690914672640*r - 
           63124379596578098294015620949029954060288*r^2 - 
           10372241732902677757757017202428452666368*r^3 + 
           18253728961643342278208777866452725695488*r^4 + 
           321927664722168278025548606749116943104*r^5 - 
           17922024032146659303216349293941923971200*r^6 - 
           3837592050071569444882287848928537793280*r^7 - 
           4914847241553770431015568738350430696000*r^8 + 
           5276805065281150601429807056275154908000*r^9 + 
           4937648913840780115449513055281582724000*r^10 + 
           3257352225474010544169508445308730645000*r^11 + 
           1972617736334324908327393749817973023000*r^12 + 
           694460843570436846694668111390518807250*r^13 + 
           191163357253021487915960520937270531875*r^14 + 
           82556142354588987204413148096304415625*r^15)*\[Alpha]1^2*\[Omega])/
         (495169479011729787931635003165763788408252000000*r^20) + 
        ((-4613345957734141224220070460132231099187200 - 
           166969680902370312548575049215742528225280*r - 
           700876714437113997532023130531729703993344*r^2 + 
           111189725153252343924060534266046285561856*r^3 + 
           486466910894142905809421398024081997067264*r^4 + 
           44996223487747234091495928142110516538112*r^5 - 
           418706828966769816749038033608540224371840*r^6 - 
           204916703748117139631615473158326871114240*r^7 - 
           445682057755065419788419027948833837280000*r^8 + 
           19053672710376262219054642355931225544000*r^9 + 
           159281795425430766422066268557818216836000*r^10 + 
           186278108027353976518804728771638950100000*r^11 + 
           118304858173935299317875794539391567943000*r^12 + 
           66130143586931198893042945965765065514750*r^13 + 
           21598219982159899381002350197371612571875*r^14 + 
           9261863445658597728294850181936947068750*r^15)*\[Alpha]2^2*
          \[Omega])/(15845423328375353213812320101304441229064064000000*
          r^20) + ((10441620115825751275004854272 - 
           6223571184709076048882583552*r - 15318203017933161933265423360*
            r^2 - 5015201900609616667592947712*r^3 + 
           1229217051546408152744909568*r^4 + 801036266335439142144414464*
            r^5 - 1343598362315570069051782784*r^6 - 
           386780676489206283381713536*r^7 + 1504532584537559478223165600*
            r^8 - 193194749043044193615664400*r^9 - 
           495676793602775360989545000*r^10 - 308007986148331621122230000*
            r^11 - 103943253848684240589712750*r^12 + 
           2261637055813708710842250*r^13 + 20125962641037363462977625*r^14 + 
           12479878992048478955319375*r^15)*\[Lambda]ev*\[Omega])/
         (655349884453456150681142905388904000*r^20)) + 
      c^12*(((-10553579103454691377628646552366748460612439244800 - 
           2389870138085069567619382369363772605484158832640*r - 
           1534573363773227000093644701819723850185336193024*r^2 - 
           922921358179036684741772422986895195347118238720*r^3 + 
           669716122879602558922639941180243690917236976640*r^4 + 
           314615835231274242995133411221704334668189643520*r^5 - 
           270183941511313772009097696119394107243660456576*r^6 - 
           365157192890402904052636953768343816453281653504*r^7 - 
           390773484024950045536239603099197627155963458368*r^8 + 
           117208242327036138524684321588817307972308541152*r^9 + 
           168374283383238571205363024193536107538473252000*r^10 + 
           141032539792817287709518020885147866416753193000*r^11 + 
           86156003196757561890908931959048648923395625000*r^12 + 
           29856723949043177313178291750966643993892083250*r^13 + 
           7992909960532951249792350701450113221653817375*r^14 + 
           3451832098009153884570211037482357972448848125*r^15)*\[Alpha]1^2*
          \[Omega])/
         (664346915854067752935075641580969787807713515400996000000*r^20) + 
        ((521898475510741296632012969419071900494038499328000 + 
           83627015950218921272036329589626413556330031185920*r + 
           233670858972641804569103148265195123387258070466560*r^2 + 
           42629865853621236047190768072638269650340511039488*r^3 - 
           36918971292896866023963158015323535263985205101568*r^4 - 
           4927076203130929774073752412946301122574460366080*r^5 + 
           17545471713529033827149046127677642547184909422976*r^6 - 
           4436162026009392104206043226776784665986834927104*r^7 - 
           24922905425788250921288065366971227462818618220544*r^8 - 
           5826067276388717131362983108979693377403493333184*r^9 + 
           3342305392310007122116769170168007621029032948000*r^10 + 
           6542402492217125129388479730476664593121764180000*r^11 + 
           4633325455098565504214557857912006843541877145000*r^12 + 
           2693339615790596952746580490148456101882289364750*r^13 + 
           903063380481925938326348174336240449790276529375*r^14 + 
           387256436859478495042711834247342074370821323750*r^15)*\[Alpha]2^2*
          \[Omega])/
         (21259101307330168093922420530591033209846832492831872000000*r^20) + 
        ((-34425320228462214211659489544871116800 - 
           4075651302883273088961266789850101760*r - 
           12335856696881929889535857955501106176*r^2 - 
           1623300604763807945624559151867451392*r^3 + 
           2202271849804167136496288773927027968*r^4 + 
           265673334383606693727596755522672896*r^5 - 
           827581927770599758026541151674576768*r^6 - 
           47176233249719709059288974193016704*r^7 + 
           343911948018818450636974192051140704*r^8 + 
           10942858976767953543880752714341264*r^9 - 
           76086112207403345229399993047283000*r^10 - 
           54308076958657235962597986262846000*r^11 - 
           18995078448968296890726848406319250*r^12 - 
           125142427755286326594653199005250*r^13 + 
           3337004376708501671068049165887875*r^14 + 
           2069238205398542193068495800483125*r^15)*\[Lambda]ev*\[Omega])/
         (3486696331502712707920980199806265729028520000*r^20)) + 
      c^14*(-((22754659278400998518394036854357364232109516390400 + 
            49283604030118172853637940611705391092367520829440*r - 
            236619794680323767123537002624298987054032514580480*r^2 - 
            10098952172971054726942027823677586457340544173056*r^3 + 
            58814660661167399516908830517189275649819434331136*r^4 - 
            11943804054994815312811021158146548549640111850240*r^5 - 
            74094017222076543721910918454883865097167273805696*r^6 - 
            2774600286398640924749895871506322308707805938944*r^7 - 
            6805589905883948171818144651935942383801768710592*r^8 + 
            20196719761452668990553775114880668712135814088352*r^9 + 
            16393584161215073080515380978220286947938514018144*r^10 + 
            9536752826629461357253164417625832622924979099768*r^11 + 
            5743358984007640046820480534437803265650987037000*r^12 + 
            2042189172839512586460182319145524113915137154750*r^13 + 
            571776841184749113859747441230634715686929886125*r^14 + 
            246928548306604274580473614899296481392029254375*r^15)*
           \[Alpha]1^2*\[Omega])/
         (3532000378138151208479329648465225876879708904629395234000000*
          r^20) - ((-44437958565446465636900538042396239564933123604480000 - 
           4384345295877263940539930993782713057958362887454720*r - 
           13370576476368343822928308484656761938997957336465408*r^2 - 
           1293335829469899433789955124234870641817385773907968*r^3 + 
           3913433972163738536716159818186650483508887756438528*r^4 + 
           426658774801796720431458562811743725073380267711744*r^5 - 
           2749418549998284177608396871891746801857656098089856*r^6 - 
           790952932736122433042062660260112441171053663651328*r^7 - 
           1065643590106278958513523014074740234836733820215040*r^8 + 
           339193461797187481889870859993877241138106323538112*r^9 + 
           617852757590966720214224802250564482252096886541408*r^10 + 
           610305921370521373604524207243303857756546922545376*r^11 + 
           367212679277112191192317635078586888583961490437000*r^12 + 
           200855128303221771762386758285088724361094956871250*r^13 + 
           64601093923388522216131783017359059563133100998125*r^14 + 
           27702584326523519528040464160009051869197099511250*r^15)*
          \[Alpha]2^2*\[Omega])/
         (113024012100420838671338548750887228060150684948140647488000000*
          r^20) - ((1565005870477369023272278627560394752000 + 
           52834070680068281335766794326527600640*r + 
           222278459693132411383139165181092584448*r^2 - 
           24045912701041817535128782727348783104*r^3 - 
           66389957539909920723118069730702100224*r^4 + 
           3597473254924377003806510290060364032*r^5 + 
           9253383612882457708776632243561143424*r^6 - 
           4956733029264733088366827115926951808*r^7 + 
           12926627132259573153446736269734511328*r^8 - 
           3858854043247720019066732411871060912*r^9 - 
           5743540507176062132686164068124234360*r^10 - 
           3288434138939117298758202630309672720*r^11 - 
           1083088842930285291680147181176428250*r^12 + 
           45047923523713306255578250255042750*r^13 + 
           223313367511098350862467439013540875*r^14 + 
           138474062262380792225253757254598125*r^15)*\[Lambda]ev*\[Omega])/
         (17341084204728741652844995023736462603323344220000*r^20))) - 
    (8*\[Lambda]ev*(39312 - 35336*r + 7800*r^2 + 2*r^3 + 
       r^4*(1 - 966*\[Omega]^2) + 12*r^8*(-4 + \[Omega]^2) + 
       8*r^7*(21 + 2*\[Omega]^2) + 14*r^5*(-8 + 3*\[Omega]^2) + 
       r^6*(-86 + 25*\[Omega]^2)))/(231*r^10) + 
    (\[Alpha]1^2*(322560 - 217280*r + 2400*r^2 - 9808*r^3 + 
       r^8*(6702 - 1098*\[Omega]^2) - 3*r^7*(7819 + 488*\[Omega]^2) + 
       14*r^5*(1117 + 1392*\[Omega]^2) + 8*r^4*(1697 + 4340*\[Omega]^2) + 
       r^6*(11719 + 11380*\[Omega]^2)))/(1155*r^10) + 
    \[Chi]^2*((\[Lambda]ev*(3228825600 - 2715675648*r + 556807552*r^2 + 
         328496*r^3 - 63*r^9*(42385 + 1292*\[Omega]^2) + 
         14*r^8*(111489 + 3064*\[Omega]^2) - 
         70*r^10*(-10899 + 3155*\[Omega]^2) + 
         6*r^7*(296695 + 20448*\[Omega]^2) - 
         168*r^4*(-1093 + 220038*\[Omega]^2) + 
         2*r^6*(-606529 + 251880*\[Omega]^2) + 
         4*r^5*(25375 + 335092*\[Omega]^2)))/(147147*r^12) + 
      (\[Alpha]2^2*(4649508864 - 3345560064*r + 138157488*r^2 + 
         75149648*r^3 + 490*r^10*(-43311 + 10127*\[Omega]^2) + 
         14*r^8*(-2458435 + 148394*\[Omega]^2) + 
         21*r^9*(3537065 + 156488*\[Omega]^2) + 
         r^7*(-49518910 + 558336*\[Omega]^2) + 
         196*r^4*(714313 + 1760616*\[Omega]^2) + 
         8*r^6*(-580027 + 9004650*\[Omega]^2) + 
         16*r^5*(-580027 + 10534194*\[Omega]^2)))/(2354352*r^12) - 
      (\[Alpha]1^2*(309967257600 - 206945424000*r + 1970539200*r^2 - 
         927690400*r^3 + 5096*r^4*(872393 + 2487600*\[Omega]^2) + 
         28*r^8*(-96877970 + 4549927*\[Omega]^2) + 
         21*r^9*(192852485 + 4580668*\[Omega]^2) + 
         70*r^10*(-16530213 + 5813516*\[Omega]^2) + 
         r^7*(-2699934790 + 260790816*\[Omega]^2) + 
         8*r^5*(-47922329 + 553503000*\[Omega]^2) + 
         2*r^6*(1779180767 + 569052000*\[Omega]^2)))/(110360250*r^12) + 
      c^2*(((-2 + r)*\[Alpha]2^2*(-774918144 + 405388368*r + 181647144*r^2 + 
           69537580*r^3 + 498792*r^8*\[Omega]^2 + 686735*r^9*\[Omega]^2 + 
           r^6*(1745772 - 13493400*\[Omega]^2) - 392*r^4*
            (21583 + 92664*\[Omega]^2) - 7*r^7*(-686735 + 
             359784*\[Omega]^2) - 30*r^5*(73829 + 954822*\[Omega]^2)))/
         (43261218*r^12) - (8*(-2 + r)*\[Lambda]ev*(538137600 - 93768360*r - 
           3273368*r^2 - 1656340*r^3 - 26894*r^8*\[Omega]^2 + 
           21301*r^9*\[Omega]^2 - 119*r^7*(-1253 + 1584*\[Omega]^2) - 
           112*r^4*(7145 + 54054*\[Omega]^2) - 
           r^6*(94129 + 744480*\[Omega]^2) - 
           r^5*(338471 + 2257200*\[Omega]^2)))/(21630609*r^12) - 
        (8*(-2 + r)*\[Alpha]1^2*(-25830604800 + 13489896000*r + 
           5343996000*r^2 + 1841222600*r^3 - 41490414*r^8*\[Omega]^2 + 
           16652020*r^9*\[Omega]^2 - 392*r^4*(1470929 + 3732300*\[Omega]^2) - 
           28*r^7*(-4163005 + 6616968*\[Omega]^2) - 
           75*r^5*(4067021 + 15970152*\[Omega]^2) - 
           27*r^6*(5378387 + 24077600*\[Omega]^2)))/(8111478375*r^12)) + 
      c^4*(((-2 + r)*\[Alpha]2^2*(-4649508864 + 2898491904*r + 
           1303670592*r^2 + 493674720*r^3 + 245*r^9*(-1111649 + 
             16818*\[Omega]^2) + 14*r^8*(38907715 + 213768*\[Omega]^2) - 
           56*r^7*(-686735 + 269838*\[Omega]^2) - 
           448*r^4*(129511 + 486486*\[Omega]^2) - 
           120*r^5*(127526 + 1432233*\[Omega]^2) - 
           48*r^6*(-290962 + 1686675*\[Omega]^2)))/(46635593004*r^12) - 
        (4*(-2 + r)*\[Lambda]ev*(3228825600 - 349648320*r - 24856384*r^2 - 
           12733280*r^3 - 42*r^8*(-466235 + 3842*\[Omega]^2) + 
           21*r^9*(-466235 + 6086*\[Omega]^2) - 
           56*r^7*(90811 + 20196*\[Omega]^2) - 448*r^4*
            (13894 + 81081*\[Omega]^2) - 8*r^6*(94129 + 558360*\[Omega]^2) - 
           8*r^5*(332927 + 1692900*\[Omega]^2)))/(11658898251*r^12) - 
        (2*(-2 + r)*\[Alpha]1^2*(-309967257600 + 193298649600*r + 
           76883721600*r^2 + 25995144000*r^3 + r^8*(29699282690 - 
             497884968*\[Omega]^2) - 47520*r^5*(100079 + 302465*\[Omega]^2) + 
           385*r^9*(-38570497 + 519024*\[Omega]^2) - 
           432*r^6*(5378387 + 18058200*\[Omega]^2) - 
           448*r^4*(19479871 + 39189150*\[Omega]^2) - 
           28*r^7*(520403345 + 79403616*\[Omega]^2)))/(4372086844125*r^12)) + 
      c^8*((4*(-2 + r)*\[Lambda]ev*(1027842816000 + 30304767360*r - 
           11381124224*r^2 - 5912128960*r^3 - 2464*r^7*(168956 + 
             146115*\[Omega]^2) - 70*r^8*(-44304435 + 733822*\[Omega]^2) + 
           35*r^9*(-44304435 + 1162426*\[Omega]^2) - 
           832*r^4*(3518924 + 13898115*\[Omega]^2) - 
           64*r^6*(5701528 + 22218075*\[Omega]^2) - 
           160*r^5*(7928102 + 26945325*\[Omega]^2)))/(4210949211397929*
          r^12) - ((-2 + r)*\[Alpha]2^2*(-1480093655040 + 1232661919104*r + 
           557160463872*r^2 + 207988223360*r^3 + 1225*r^9*
            (-35211843 + 1070746*\[Omega]^2) + 210*r^8*(410804835 + 
             4536632*\[Omega]^2) - 560*r^7*(-33277216 + 8589843*\[Omega]^2) - 
           1800*r^5*(3450356 + 30395167*\[Omega]^2) - 
           1664*r^4*(14000017 + 41694345*\[Omega]^2) - 
           48*r^6*(-140991872 + 536924875*\[Omega]^2)))/(16843796845591716*
          r^12) + (2*(-2 + r)*\[Alpha]1^2*(-98672910336000 + 
           82426139174400*r + 32956630742400*r^2 + 10868749515200*r^3 - 
           630*r^8*(-7466146205 + 251576796*\[Omega]^2) + 
           175*r^9*(-13439063169 + 363489808*\[Omega]^2) - 
           3456*r^6*(325776584 + 718565875*\[Omega]^2) - 
           140*r^7*(12138502979 + 5055363552*\[Omega]^2) - 
           832*r^4*(4783828319 + 6717422250*\[Omega]^2) - 
           240*r^5*(9343030333 + 19064368950*\[Omega]^2)))/
         (1579105954274223375*r^12)) + 
      c^6*((16*(-2 + r)*\[Lambda]ev*(729176448000 - 9181749360*r - 
           7322567056*r^2 - 3791506040*r^3 + r^7*(567435386 - 
             255412080*\[Omega]^2) - 70*r^8*(8926281 + 520591*\[Omega]^2) + 
           35*r^9*(8926281 + 824653*\[Omega]^2) - 
           224*r^4*(8357123 + 36621585*\[Omega]^2) - 
           10*r^5*(80876677 + 305850600*\[Omega]^2) - 
           2*r^6*(115872799 + 504385200*\[Omega]^2)))/(200521391018949*
          r^12) - ((-2 + r)*\[Alpha]2^2*(-1050014085120 + 807321737376*r + 
           364463387568*r^2 + 136538075240*r^3 + 210*r^8*(-82767321 + 
             3218396*\[Omega]^2) + 245*r^9*(35471709 + 3798065*\[Omega]^2) - 
           3300*r^5*(1247225 + 11761671*\[Omega]^2) - 
           70*r^7*(-169074157 + 48750732*\[Omega]^2) - 
           112*r^4*(138224731 + 439459020*\[Omega]^2) - 
           24*r^6*(-179087111 + 761814875*\[Omega]^2)))/
         (200521391018949*r^12) + (8*(-2 + r)*\[Alpha]1^2*
          (-70000939008000 + 53948531481600*r + 21542547633600*r^2 + 
           7148624940800*r^3 - 1890*r^8*(501416461 + 59491546*\[Omega]^2) + 
           35*r^9*(13538244447 + 1289342120*\[Omega]^2) - 
           140*r^7*(-7845927509 + 3586396656*\[Omega]^2) - 
           448*r^4*(5721377374 + 8850216375*\[Omega]^2) - 
           108*r^6*(6620794397 + 16312574000*\[Omega]^2) - 
           60*r^5*(23882423173 + 54098889900*\[Omega]^2)))/
         (75195521632105875*r^12)) + 
      c^10*((-16*(-2 + r)*\[Lambda]ev*(2103496467072000 + 263356405742640*r - 
           28223098201136*r^2 - 14741925360040*r^3 - 
           1190*r^8*(3526415046 + 88339897*\[Omega]^2) + 
           595*r^9*(3526415046 + 139936651*\[Omega]^2) - 
           238*r^7*(-11808055321 + 3095805240*\[Omega]^2) - 
           32*r^4*(229283394871 + 739510476705*\[Omega]^2) - 
           10*r^5*(319405743671 + 882304493400*\[Omega]^2) - 
           2*r^6*(462375458069 + 1455028462800*\[Omega]^2)))/
         (1273302611593294373091*r^12) + ((-2 + r)*\[Alpha]2^2*
          (-3029034912583680 + 2963378031346656*r + 1342355670411408*r^2 + 
           497927390206840*r^3 + 420*r^8*(-277933371331 + 
             4642144322*\[Omega]^2) + 245*r^9*(238228603998 + 
             10956492535*\[Omega]^2) - 70*r^7*(-674668614767 + 
             140633988948*\[Omega]^2) - 300*r^5*(48713814401 + 
             373225120059*\[Omega]^2) - 24*r^6*(-714624016141 + 
             2197650380125*\[Omega]^2) - 16*r^4*(3408577147727 + 
             8874125720460*\[Omega]^2)))/(1273302611593294373091*r^12) - 
        (16*(-2 + r)*\[Alpha]1^2*(-100967830419456000 + 99195608501068800*r + 
           39752876353504800*r^2 + 12965315177758400*r^3 + 
           4235*r^9*(375715211277 + 15369578540*\[Omega]^2) - 
           210*r^8*(15153846854839 + 772283796723*\[Omega]^2) - 
           140*r^7*(-20759488772957 + 5172940456392*\[Omega]^2) - 
           330*r^5*(8522118730573 + 14187465635100*\[Omega]^2) - 
           54*r^6*(26419426030207 + 47057803186000*\[Omega]^2) - 
           32*r^4*(153976342427408 + 178715031870375*\[Omega]^2)))/
         (477488479347485389909125*r^12)) + 
      c^12*((-8*(-2 + r)*\[Lambda]ev*(1098558501834393600 + 
           161189574101095680*r - 15318902536978944*r^2 - 8009451919361280*
            r^3 + r^8*(1983146452040250 - 54901631754284*\[Omega]^2) - 
           336*r^7*(-483104087761 + 1145229992346*\[Omega]^2) + 
           7*r^9*(-141653318002875 + 6212005109998*\[Omega]^2) - 
           48*r^6*(10497118526069 + 31662240964860*\[Omega]^2) - 
           192*r^4*(20780475416056 + 64368662216859*\[Omega]^2) - 
           48*r^5*(36215853166927 + 95997219946650*\[Omega]^2)))/
         (10669002582540213552129489*r^12) + 
        ((-2 + r)*\[Alpha]2^2*(-1581924242641526784 + 1599404900145300864*r + 
           724792492898969472*r^2 + 268534518595625920*r^3 + 
           245*r^9*(-112581830553675 + 5722067145358*\[Omega]^2) - 
           336*r^7*(-76583610693835 + 15301375058163*\[Omega]^2) + 
           42*r^8*(1313454689792875 + 24243763616936*\[Omega]^2) - 
           384*r^4*(76271560078972 + 193105986650577*\[Omega]^2) - 
           120*r^5*(65466209013856 + 487295361743223*\[Omega]^2) - 
           48*r^6*(-194685756817692 + 573865358686925*\[Omega]^2)))/
         (21338005165080427104258978*r^12) - (4*(-2 + r)*\[Alpha]1^2*
          (-105461616176101785600 + 107099895621454041600*r + 
           42938770445706153600*r^2 + 13975535921451976000*r^3 - 
           798*r^8*(-3769152358649125 + 212277871629396*\[Omega]^2) - 
           2640*r^5*(1158758129121187 + 1852363580935470*\[Omega]^2) + 
           35*r^9*(-42968336888600025 + 1942489710939184*\[Omega]^2) - 
           864*r^6*(1799367861702621 + 3072013108702100*\[Omega]^2) - 
           84*r^7*(4960395752431865 + 9005288427800032*\[Omega]^2) - 
           192*r^4*(27850522589123459 + 31111520071481850*\[Omega]^2)))/
         (4000875968452580082048558375*r^12)) + 
      c^14*((-2*(-2 + r)*\[Alpha]2^2*(-2776162263009921257472 + 
           3294358616565439293024*r + 1495540727343204090192*r^2 + 
           551210385993620335640*r^3 + r^7*(55212728742433158610 - 
             9022541799515963544*\[Omega]^2) + 245*r^9*(470679541306064181 + 
             10041812652688139*\[Omega]^2) + 42*r^8*(-5491261315237415445 + 
             42546046044710788*\[Omega]^2) - 784*r^4*(75241111509448147 + 
             165985466936977116*\[Omega]^2) - 60*r^5*(264879686311813601 + 
             1710336004399749243*\[Omega]^2) - 24*r^6*(-835465020316416329 + 
             2014184130808986425*\[Omega]^2)))/
         (5566050654318977030786610799767*r^12) + 
        (32*(-2 + r)*\[Lambda]ev*(1927890460423556428800 + 
           505594772944880503920*r - 32338719477757658224*r^2 - 
           16979311924166608520*r^3 + r^7*(4370838565456193894 - 
             675291301384624848*\[Omega]^2) - 14*r^8*(592220950877928645 + 
             6882027151556873*\[Omega]^2) + 7*r^9*(592220950877928645 + 
             10901618231227259*\[Omega]^2) - 224*r^4*(37902544960737725 + 
             96824855713236651*\[Omega]^2) - 2*r^6*(540561907722410161 + 
             1333558452314175120*\[Omega]^2) - 2*r^5*(1856134841959718999 + 
             4043235733080211800*\[Omega]^2)))/
         (5566050654318977030786610799767*r^12) + 
        (16*(-2 + r)*\[Alpha]1^2*(-185077484200661417164800 + 
           220811957685856830720000*r + 88694606481456750600000*r^2 + 
           28605225907869970889600*r^3 - 378*r^8*(33266859212617866745 + 
             786456997643245238*\[Omega]^2) - 3136*r^4*(3595241777331727168 + 
             3342762875814122475*\[Omega]^2) + 
           35*r^9*(179641039748136480423 + 3408928497605951672*\[Omega]^2) - 
           300*r^5*(21713863828433652743 + 28606720374411842388*\[Omega]^2) - 
           108*r^6*(30886880102725094483 + 43129280828819824400*\[Omega]^2) - 
           28*r^7*(-344173367600090526505 + 47410883328457031568*
              \[Omega]^2)))/(2087268995369616386544979049912625*r^12))) + 
    \[Chi]^4*((\[Lambda]ev*(-916389137664000 + 675282849905664*r - 
         124156090340352*r^2 - 2058*r^12*(-13554387 + 6832583*\[Omega]^2) + 
         147*r^11*(-664164963 + 15722348*\[Omega]^2) + 
         98*r^8*(-2510739219 + 119187752*\[Omega]^2) - 
         4704*r^3*(-1024478231 + 133696160*\[Omega]^2) + 
         14*r^9*(3464028981 + 152812304*\[Omega]^2) + 
         14*r^10*(7525633689 + 358411192*\[Omega]^2) + 
         16*r^5*(-707627109 + 5382057224*\[Omega]^2) + 
         32*r^6*(-112705173 + 5988190690*\[Omega]^2) + 
         4*r^7*(25540497801 + 6575954152*\[Omega]^2) + 
         272*r^4*(-4069951683 + 18871733800*\[Omega]^2)))/(7984784808*r^14) + 
      (\[Alpha]2^2*(-17290361088000000 + 11060949112012800*r - 
         364731222062592*r^2 + r^8*(67491347642334 - 6070501565072*
            \[Omega]^2) + 126*r^11*(277205214867 + 1567951174*\[Omega]^2) + 
         4704*r^3*(-34494759059 + 3292351920*\[Omega]^2) + 
         882*r^12*(-11314498566 + 5144217689*\[Omega]^2) + 
         28*r^9*(-831615644601 + 12018789088*\[Omega]^2) - 
         63*r^10*(521375037463 + 34655427580*\[Omega]^2) - 
         816*r^4*(214168481891 + 616233538800*\[Omega]^2) - 
         24*r^7*(-46159454607 + 653853150548*\[Omega]^2) - 
         64*r^5*(-91789858587 + 2856841989856*\[Omega]^2) - 
         8*r^6*(673758652917 + 7381051681256*\[Omega]^2)))/
       (1437261265440*r^14) + (\[Alpha]1^2*(81841042483200000 - 
         50472288208742400*r + 1846533732072960*r^2 + 
         r^9*(5169623537820 - 1085991852704*\[Omega]^2) - 
         23520*r^3*(4766530733 + 3945044480*\[Omega]^2) - 
         420*r^12*(-49598300409 + 41031936611*\[Omega]^2) + 
         5*r^10*(26185192568283 + 271473531836*\[Omega]^2) + 
         30*r^11*(-2430316720041 + 341961586598*\[Omega]^2) + 
         144*r^6*(508249502621 + 2533318659194*\[Omega]^2) + 
         240*r^4*(2711347851123 + 8334998312800*\[Omega]^2) + 
         6*r^8*(-69568216129375 + 8721285455928*\[Omega]^2) + 
         4*r^7*(68818659067395 + 29812213216232*\[Omega]^2) + 
         16*r^5*(-4684067978589 + 47820693530080*\[Omega]^2)))/
       (5988588606000*r^14) + 
      c^2*(-(\[Lambda]ev*(1832778275328000 - 1190247149984256*r + 
            164174874015040*r^2 - 13718071752*r^11*\[Omega]^2 + 
            2678675307*r^12*\[Omega]^2 + r^4*(119246857128 - 
              9692270564608*\[Omega]^2) + 74480*r^3*(3269527 + 
              4221984*\[Omega]^2) + 1376*r^5*(39597859 + 494970368*\[Omega]^
                2) + 7*r^9*(-9537711183 + 571807328*\[Omega]^2) + 
            21*r^10*(892891769 + 1121134236*\[Omega]^2) + 
            7*r^8*(9144712619 + 2462780296*\[Omega]^2) + 
            4*r^6*(5518743783 + 57100531912*\[Omega]^2) + 
            r^7*(58008000554 + 66009847936*\[Omega]^2)))/
         (537974876439*r^14) + (\[Alpha]2^2*(-34580722176000000 + 
           29964628024531200*r - 1404998011709600*r^2 - 3289780956000*r^11*
            \[Omega]^2 + 857406019470*r^12*\[Omega]^2 + 
           119168*r^3*(-6575325187 + 64980630*\[Omega]^2) + 
           210*r^10*(28580200649 + 46394640711*\[Omega]^2) - 
           13200*r^4*(52796944543 + 73893925296*\[Omega]^2) + 
           70*r^9*(-250229649747 + 128020560848*\[Omega]^2) + 
           35*r^8*(638642759445 + 339712199872*\[Omega]^2) - 
           8*r^6*(260451310791 + 5084999100269*\[Omega]^2) - 
           32*r^5*(-627958656640 + 8670585191969*\[Omega]^2) + 
           2*r^7*(9829668312905 + 10837917504144*\[Omega]^2)))/
         (96835477759020*r^14) + (\[Alpha]1^2*(163682084966400000 - 
           139503315837849600*r + 5843721455201280*r^2 + 21401208129400*r^11*
            \[Omega]^2 - 3290290346035*r^12*\[Omega]^2 - 
           968240*r^3*(-3057799189 + 47915520*\[Omega]^2) + 
           45*r^9*(2176361352781 + 92753679296*\[Omega]^2) + 
           5*r^8*(-18871319233037 + 2967157725752*\[Omega]^2) + 
           240*r^5*(-173245852841 + 4271336882688*\[Omega]^2) - 
           2*r^7*(42287427754149 + 4604882765248*\[Omega]^2) - 
           5*r^10*(4606406484449 + 7359415356756*\[Omega]^2) + 
           136*r^4*(21687988017071 + 28929630633600*\[Omega]^2) + 
           4*r^6*(46120191405211 + 38977174228360*\[Omega]^2)))/
         (403481157329250*r^14)) + 
      c^4*((\[Lambda]ev*(-612147943959552000 + 357518654351179776*r - 
           29768198127187968*r^2 + r^8*(72221274112680 - 9076414731664*
              \[Omega]^2) + r^10*(302021007610140 - 5082204450344*
              \[Omega]^2) - 361179*r^12*(-115965311 + 1419918*\[Omega]^2) + 
           206388*r^11*(-811757177 + 12725484*\[Omega]^2) + 
           56*r^9*(-5203450799001 + 9706241416*\[Omega]^2) + 
           37632*r^3*(-6809528439 + 20572496620*\[Omega]^2) - 
           16*r^7*(2454814391463 + 2723050191712*\[Omega]^2) - 
           64*r^5*(1241067454389 + 6499665087584*\[Omega]^2) - 
           16*r^6*(2208068517123 + 9205449834716*\[Omega]^2) + 
           64*r^4*(-2328731190891 + 43102448603176*\[Omega]^2)))/
         (18505259799748722*r^14) + (\[Alpha]1^2*(27334908189388800000 - 
           27902795068553932800*r + 2042523496498114560*r^2 + 
           r^10*(173461403656137870 - 3790322296327100*\[Omega]^2) + 
           24460800*r^3*(41693327399 + 2334783536*\[Omega]^2) - 
           12285*r^12*(-1273023043831 + 25638626073*\[Omega]^2) + 
           7020*r^11*(-8911161306817 + 291834656310*\[Omega]^2) - 
           24*r^8*(-4252615004019255 + 175840113316313*\[Omega]^2) - 
           96*r^6*(-24287511242491 + 203246616679219*\[Omega]^2) + 
           4*r^9*(-63580364226464085 + 356013210889264*\[Omega]^2) + 
           160*r^5*(-234568913273607 + 813532375368256*\[Omega]^2) - 
           16*r^7*(2269728231000597 + 1579059115494616*\[Omega]^2) + 
           192*r^4*(4088563893549837 + 3589612391421200*\[Omega]^2)))/
         (6939472424905770750*r^14) + (\[Alpha]2^2*(-5774980603392000000 + 
           5942798203703961600*r - 397380537474117120*r^2 + 
           51597*r^12*(-145202731597 + 1590734730*\[Omega]^2) - 
           29484*r^11*(-1016419121179 + 10681107000*\[Omega]^2) - 
           14112*r^3*(15994884286681 + 675480868920*\[Omega]^2) + 
           378*r^10*(-128716746420717 + 2866251272485*\[Omega]^2) + 
           140*r^9*(261929114195931 + 4217392571360*\[Omega]^2) + 
           35*r^8*(55681629722721 + 47073565039712*\[Omega]^2) - 
           576*r^4*(295362655093877 + 257324564286900*\[Omega]^2) + 
           8*r^6*(295766454525507 + 379080343530493*\[Omega]^2) + 
           6*r^7*(708878097624585 + 1014172411838384*\[Omega]^2) - 
           8*r^5*(-870527572624269 + 3885505076643068*\[Omega]^2)))/
         (1665473381977384980*r^14)) + 
      c^6*((2*\[Lambda]ev*(595652939481600000 - 328550720191948800*r + 
           30890430153045120*r^2 + r^4*(8239576571856 - 3381580517882368*
              \[Omega]^2) + 3087*r^12*(3700347651 + 320664815*\[Omega]^2) - 
           1764*r^11*(25902433557 + 2873838470*\[Omega]^2) + 
           742*r^8*(91118254605 + 6280084108*\[Omega]^2) + 
           98*r^9*(-1315795497471 + 22209854288*\[Omega]^2) + 
           4704*r^3*(5088005749 + 113374343680*\[Omega]^2) + 
           14*r^10*(6876074943675 + 600818590366*\[Omega]^2) + 
           128*r^5*(17906895867 + 1268028745048*\[Omega]^2) + 
           16*r^6*(73244181087 + 3251514180434*\[Omega]^2) + 
           4*r^7*(7492084729395 + 3696422909272*\[Omega]^2)))/
         (1360136595281531067*r^14) + (\[Alpha]2^2*(11238734707200000000 - 
           11228315027068339200*r + 494706132842349120*r^2 - 
           11466*r^12*(356406704829 + 27633917425*\[Omega]^2) - 
           23520*r^3*(-12866494315799 + 558382885632*\[Omega]^2) + 
           504*r^11*(32433010139439 + 2412149997500*\[Omega]^2) - 
           140*r^9*(-235589817217671 + 25312788208648*\[Omega]^2) - 
           126*r^10*(245927494035496 + 27511807308225*\[Omega]^2) + 
           10368*r^4*(27675963936516 + 31475194228225*\[Omega]^2) - 
           35*r^8*(434800640419461 + 117504596477296*\[Omega]^2) - 
           30*r^7*(371080706122189 + 183908490063752*\[Omega]^2) + 
           40*r^6*(79310063917665 + 493451479595399*\[Omega]^2) + 
           8*r^5*(-295090403282283 + 12494723593625260*\[Omega]^2)))/
         (122412293575337796030*r^14) - (\[Alpha]1^2*(53196677614080000000 - 
           52345558676939673600*r + 1839072940982753280*r^2 - 
           23520*r^3*(-43675312967197 + 3345397719040*\[Omega]^2) - 
           105*r^12*(81242016069942 + 11580112776305*\[Omega]^2) + 
           120*r^11*(284347056244797 + 65905993216675*\[Omega]^2) + 
           r^9*(211298848499675790 + 346561544525696*\[Omega]^2) - 
           10*r^10*(11168376023642817 + 1325962476414406*\[Omega]^2) + 
           6*r^8*(-21155225861373935 + 1505342781417388*\[Omega]^2) + 
           4*r^7*(-9644951844607617 + 2994200729589088*\[Omega]^2) + 
           24*r^6*(5139767221219057 + 3412387031844804*\[Omega]^2) + 
           64*r^5*(387363638848107 + 5634796975059200*\[Omega]^2) + 
           48*r^4*(24752507635632053 + 26265860969243200*\[Omega]^2)))/
         (510051223230574150125*r^14)) + 
      c^8*((\[Lambda]ev*(19028200964535899136000 - 9585906734703874498560*r + 
           304410651408502399488*r^2 + 222248565*r^12*(-3673238877 + 
             90401446*\[Omega]^2) - 126999180*r^11*(-25712672139 + 
             810189148*\[Omega]^2) - 224*r^9*(-22300941693316671 + 
             42712394055734*\[Omega]^2) - 18816*r^3*(-383283195738327 + 
             1149286517849080*\[Omega]^2) + 112*r^8*(-7333901786180655 + 
             2158816656574013*\[Omega]^2) + 28*r^10*(-203378050802451987 + 
             6899674397542018*\[Omega]^2) + 32*r^7*(47953298149683507 + 
             34929678381570004*\[Omega]^2) + 64*r^5*(36317789358386109 + 
             170122889262689056*\[Omega]^2) + 16*r^6*(66294168088817319 + 
             237966190851385924*\[Omega]^2) - 256*r^4*(-16730428047902205 + 
             340695540976961018*\[Omega]^2)))/(822553487089268165016786*
          r^14) + (\[Alpha]2^2*(179511329854112256000000 - 
           203307068640789111398400*r + 13163613913450003597440*r^2 - 
           31749795*r^12*(-4599343667079 + 101276777810*\[Omega]^2) + 
           18142740*r^11*(-32195405669553 + 680030479000*\[Omega]^2) - 
           22050*r^10*(-41613971973082201 + 1836292695359319*\[Omega]^2) + 
           14112*r^3*(551322262918264667 + 18867934943783640*\[Omega]^2) + 
           40*r^6*(-1272646655700597429 + 99627300981274517*\[Omega]^2) - 
           140*r^9*(4464228814084759797 + 190878768831195664*\[Omega]^2) - 
           35*r^8*(4053209522488153083 + 1544068750942607488*\[Omega]^2) + 
           2112*r^4*(2886016187589497249 + 2255273842947937200*\[Omega]^2) - 
           30*r^7*(6292616938258444479 + 5401716471571481312*\[Omega]^2) + 
           40*r^5*(-4445211612355561383 + 28156851831311317124*\[Omega]^2)))/
         (74029813838034134851510740*r^14) + 
        (\[Alpha]1^2*(-849686961309464678400000 + 954301691942238889267200*
            r - 65104805636736658759680*r^2 + r^5*(824780149436971221984 - 
             4450661807806631168000*\[Omega]^2) + 7559475*r^12*
            (-40323418232517 + 1632325859981*\[Omega]^2) - 
           4319700*r^11*(-282263927627619 + 18580139785070*\[Omega]^2) - 
           235200*r^3*(143098118016051421 + 6782523048050048*\[Omega]^2) + 
           84*r^8*(-18810461369469378045 + 701625310761970474*\[Omega]^2) - 
           56*r^9*(-79557253032003999615 + 875113031019624808*\[Omega]^2) + 
           70*r^10*(-46613568730403897607 + 2104414011654842974*\[Omega]^2) + 
           48*r^6*(-14804302998180943555 + 3629690174336438594*\[Omega]^2) + 
           8*r^7*(166007264607858249303 + 66331854141218757328*\[Omega]^2) - 
           96*r^4*(288590596662955667899 + 219006498063221064800*
              \[Omega]^2)))/(308457557658475561881294750*r^14)) + 
      c^10*((-2*\[Lambda]ev*(189890139290198905958400 - 
           89076027480764407050240*r + 5061599790722292580224*r^2 + 
           410571*r^12*(24851598077922 + 925039895785*\[Omega]^2) - 
           469224*r^11*(86980593272727 + 4145162042165*\[Omega]^2) + 
           14*r^8*(3243399035224180119 + 73671687797128340*\[Omega]^2) + 
           14*r^9*(-7066373319651803535 + 94925917363946384*\[Omega]^2) + 
           4704*r^3*(-7372409278831201 + 104367103294436320*\[Omega]^2) + 
           14*r^10*(5815910645204368527 + 216299251784072026*\[Omega]^2) + 
           16*r^6*(-346759488542188323 + 288879947386389134*\[Omega]^2) + 
           4*r^7*(2787703873505446413 + 289462535135570488*\[Omega]^2) + 
           64*r^5*(-202516282140979443 + 310710992207764496*\[Omega]^2) - 
           16*r^4*(1416293541796881825 + 78080986828338654208*\[Omega]^2)))/
         (1148695944720162992445941649*r^14) + 
        (\[Alpha]2^2*(-3582832816796205772800000 + 3920699461603327141939200*
            r - 133137734089839788793792*r^2 + 117306*r^12*
            (31117235786700294 + 1036322582614475*\[Omega]^2) - 
           134064*r^11*(108910325253451029 + 3479232640951250*\[Omega]^2) + 
           882*r^10*(29725055745378164318 + 1410453458233536825*\[Omega]^2) + 
           4704*r^3*(-19504049426572660013 + 2570105475851181840*
              \[Omega]^2) + 140*r^9*(-179981806002829664463 + 
             10760586888876187432*\[Omega]^2) + 
           35*r^8*(238131502250920223463 + 41883630807544561264*\[Omega]^2) + 
           6*r^7*(844823767201925519995 + 157392121022994873448*\[Omega]^2) - 
           576*r^4*(175747166620728432121 + 189488857529925652050*
              \[Omega]^2) - 40*r^5*(41491416966407502171 + 
             931868523513530378036*\[Omega]^2) - 
           8*r^6*(321162709800555777735 + 1251703103682544328497*
              \[Omega]^2)))/(103382635024814669320134748410*r^14) + 
        (\[Alpha]1^2*(16958741999502040657920000 - 18265661439404157067161600*
            r + 314348929440814504642560*r^2 + 
           r^9*(164899901064273438023730 - 748938258718709753344*
              \[Omega]^2) - 13965*r^12*(545622768678141924 + 
             33405805110771895*\[Omega]^2) + 15960*r^11*
            (1909679690373496734 + 190122739524010325*\[Omega]^2) - 
           23520*r^3*(-9642325041314759211 + 3079616233894120960*
              \[Omega]^2) - 70*r^10*(1345044252103197496683 + 
             68996999633698900366*\[Omega]^2) + 
           42*r^8*(-2182984495147120153735 + 122842557112160939292*
              \[Omega]^2) + 24*r^6*(2915351883278374945335 + 
             1853508299286592909132*\[Omega]^2) + 
           64*r^5*(466800489095689204869 + 2043450643638355943360*
              \[Omega]^2) + 4*r^7*(-2666621012921506641231 + 
             2988857072641264667296*\[Omega]^2) + 
           48*r^4*(8209327485972962862163 + 8198032694528132651200*
              \[Omega]^2)))/(430760979270061122167228118375*r^14)) + 
      c^12*((\[Lambda]ev*(-4429936086928400517460992000 + 
           1924158468385409534393536512*r + 51868535948243377882477056*r^2 + 
           r^10*(845362337657039897978556 - 49454324733262655850392*
              \[Omega]^2) - 10955763*r^12*(-11744342857418325 + 
             483105371441458*\[Omega]^2) + 6260436*r^11*(-82210400001928275 + 
             4329651201402004*\[Omega]^2) - 112*r^9*(5371464258317258716797 + 
             7266702941831920996*\[Omega]^2) + 18816*r^3*
            (-78600614278592558787 + 191946826442330696360*\[Omega]^2) - 
           112*r^8*(361080957564319029030 + 454880501775144953257*
              \[Omega]^2) - 128*r^7*(3280291568843177501235 + 
             1762067885546819179424*\[Omega]^2) - 
           64*r^5*(7694349670782931144023 + 34860030097103999878304*
              \[Omega]^2) + 512*r^4*(-1745739525201785519931 + 
             41171169376173133089083*\[Omega]^2) - 
           16*r^6*(14384115188269059178323 + 48249952782202157145476*
              \[Omega]^2)))/(256833480192147082992010755474963*r^14) + 
        (\[Alpha]1^2*(197814756082966312414924800000 - 
           240725105592229826390204928000*r + 15381703485321613200024821760*
            r^2 - 372645*r^12*(-128924925593874707325 + 8723150190535872263*
              \[Omega]^2) + 1064700*r^11*(-180494895831424590255 + 
             19858455211657685122*\[Omega]^2) + 611520*r^3*
            (13382908355682137127659 + 435682939647996076160*\[Omega]^2) - 
           420*r^8*(-299869952380533411602055 + 6970848679039038808298*
              \[Omega]^2) + 1120*r^9*(-505327056038207212166487 + 
             9131117952537404057662*\[Omega]^2) - 
           70*r^10*(-6889114390658115646798677 + 544086313641038180655014*
              \[Omega]^2) + 48*r^6*(6438405447469217983546961 + 
             685185787268850266756950*\[Omega]^2) + 
           480*r^4*(14829046515106283009208477 + 10089473872760346029537120*
              \[Omega]^2) - 8*r^7*(43237198956298100482259433 + 
             10663122563383990194859472*\[Omega]^2) + 
           32*r^5*(-3468702505699470448334499 + 34447029446755284582484160*
              \[Omega]^2)))/(96312555072055156122004033303111125*r^14) + 
        (\[Alpha]2^2*(-41791849876683023749632000000 + 
           51275606574299685734572416000*r - 3216517067220944343539760000*
            r^2 + 7825545*r^12*(-2941070306289881955 + 108244629985883326*
              \[Omega]^2) - 22358700*r^11*(-4117498428805834737 + 
             145363328435612680*\[Omega]^2) + 13230*r^10*
            (-10300303433306376469161 + 778662829916838966017*\[Omega]^2) - 
           14112*r^3*(139083395057447115648179 + 3151207447171328567880*
              \[Omega]^2) + 140*r^9*(529586167998839140829367 + 
             54876774689975859876704*\[Omega]^2) + 
           35*r^8*(1470715497230859023581647 + 375057118983814183645472*
              \[Omega]^2) - 1152*r^4*(1376664142366884408849679 + 
             983114783645098695886350*\[Omega]^2) - 
           8*r^6*(-835580307583630605959109 + 2096120559709166076512549*
              \[Omega]^2) + 6*r^7*(9321769857646370349774255 + 
             5625821884696789817913488*\[Omega]^2) - 
           8*r^5*(-4065347262622715293245399 + 35848492070751133422934436*
              \[Omega]^2)))/(23115013217293237469280967992746670*r^14)) + 
      c^14*((4*\[Lambda]ev*(726123724044798517431875481600 - 
           276951545901127358112676091904*r + 24979232114221004934411472256*
            r^2 + r^7*(20773407489936937431216964 - 
             49439699560293653590879712*\[Omega]^2) + 
           r^8*(504409211590344992205595258 - 2717081597954240186600840*
              \[Omega]^2) + 2863707*r^12*(49100479907682262059 + 
             847814873241743189*\[Omega]^2) - 1636404*r^11*
            (343703359353775834413 + 7598223703340496482*\[Omega]^2) + 
           42*r^9*(-29272759247843321951181441 + 368000427149090872427888*
              \[Omega]^2) - 1024*r^5*(288958894450502392194071 + 
             398664976737200862174411*\[Omega]^2) + 
           14*r^10*(77462075988044370401568405 + 1183532833282896008763122*
              \[Omega]^2) - 48*r^6*(2733713847526286110114951 + 
             3418659141848804098691078*\[Omega]^2) + 
           1568*r^3*(-545420117076403488049411 + 4557967681723327054073280*
              \[Omega]^2) - 80*r^4*(6639736315614279475710861 + 
             94822773792358532714955680*\[Omega]^2)))/
         (35023611193362521266371530691854279421*r^14) + 
        (\[Alpha]2^2*(13700447623486764479846707200000 - 
           15063052077466511604291040435200*r - 
           298101680126964585988813750592*r^2 - 10636626*r^12*
            (4729215171090841146261 + 73062104424675258955*\[Omega]^2) + 
           467544*r^11*(430358580569266544309751 + 6377552349703641948500*
              \[Omega]^2) - 140*r^9*(-2229426857443125922790863809 + 
             83197308797589144192339160*\[Omega]^2) - 
           1568*r^3*(17922588361794186096934081 + 112242817207463136826563360*
              \[Omega]^2) + 4224*r^4*(69013608666342320781456712 + 
             117287714736824711530315275*\[Omega]^2) - 
           42*r^10*(8315770804474393397829704012 + 
             161124233835968785773342045*\[Omega]^2) - 
           35*r^8*(2072671810287568438030881075 + 230040478961300702254357456*
              \[Omega]^2) + 24*r^6*(1417908038855581237612828033 + 
             3990300461483065518215319783*\[Omega]^2) + 
           r^7*(-30285932197203910283029369130 + 8728085417376412844571059376*
              \[Omega]^2) + 8*r^5*(5257677505022629989977799691 + 
             28166709739649140887066748404*\[Omega]^2)))/
         (1576062503701313456986718881133442573945*r^14) + 
        (2*\[Alpha]1^2*(-64848785417837351871274414080000 + 
           69483218318056023356587749273600*r + 
           5092875924707486774543998924800*r^2 + 
           r^8*(1088950400135554095149039159150 - 
             54425354865117720127459445432*\[Omega]^2) + 
           97405*r^12*(1078012758240100457743878 + 30616991282838793447883*
              \[Omega]^2) - 111320*r^11*(3773044653840351602103573 + 
             174250739934989442423505*\[Omega]^2) + 
           7840*r^3*(247467897044628968379757499 + 
             134494403151152645535267840*\[Omega]^2) + 
           10*r^10*(125131848826098825423343435343 + 
             2719233518435178050294991722*\[Omega]^2) + 
           2*r^9*(-1038039766744642526481876279405 + 
             8660370429013192532035938112*\[Omega]^2) - 
           64*r^5*(6822216946112241979227700707 + 
             11639511090271275174414367360*\[Omega]^2) - 
           4*r^7*(14665159568486948458019559117 + 
             42420388771118293804823322784*\[Omega]^2) - 
           8*r^6*(82898901513054356775699737545 + 
             57025697343910526968142443348*\[Omega]^2) - 
           16*r^4*(38546246425367854625545774477 + 
             86396950930313546044494600000*\[Omega]^2)))/
         (13133854197510945474889324009445354782875*r^14))) + 
    \[Chi]^6*((\[Lambda]ev*(1562268501262909440 - 1012288154886328320*r + 
         197237910995693568*r^2 + r^4*(6293370464705632 - 4856942354434304*
            \[Omega]^2) + r^9*(201747376822068 - 966990292832*\[Omega]^2) - 
         22638*r^14*(-509841189 + 269658970*\[Omega]^2) + 
         1617*r^13*(-24982218261 + 1236760744*\[Omega]^2) - 
         1617*r^12*(-31206181167 + 3827404492*\[Omega]^2) - 
         154*r^11*(22416573753 + 8359589480*\[Omega]^2) + 
         84*r^10*(-1550086474013 + 9423889716*\[Omega]^2) + 
         75264*r^3*(-494426628201 + 22798271600*\[Omega]^2) - 
         32*r^7*(-48631445863 + 180330081972*\[Omega]^2) - 
         352*r^5*(-3544938273709 + 455796319984*\[Omega]^2) - 
         192*r^6*(1399268068891 + 2987808788276*\[Omega]^2) + 
         4*r^8*(-14736860318257 + 8305654009112*\[Omega]^2)))/
       (4040301112848*r^16) + (\[Alpha]2^2*(3405421546535264256000 - 
         1944287005291158528000*r + 132906271580773891200*r^2 + 
         228690*r^14*(-2512732600147 + 1138127676440*\[Omega]^2) - 
         3104640*r^3*(11348907763213 + 1783401048000*\[Omega]^2) - 
         1815*r^13*(-1108115076664827 + 8585445375952*\[Omega]^2) + 
         5445*r^12*(-379517323976917 + 38130664758468*\[Omega]^2) + 
         330*r^11*(-1331609445191949 + 585490376546672*\[Omega]^2) + 
         30*r^10*(156082689334239789 + 3780110679419884*\[Omega]^2) + 
         8448*r^4*(2147206579475377 + 5787742131033775*\[Omega]^2) + 
         20*r^9*(-277057495512623925 + 6488678295718612*\[Omega]^2) + 
         96*r^6*(32015262070705529 + 107886678454537740*\[Omega]^2) + 
         128*r^5*(8914148865607293 + 120475399505821520*\[Omega]^2) + 
         16*r^7*(-13242687329580885 + 248340621274502896*\[Omega]^2) + 
         4*r^8*(-52803238551918525 + 394715127457650608*\[Omega]^2)))/
       (79997962034390400*r^16) + (\[Alpha]1^2*(-190046320583681802240000 + 
         106348562429006177280000*r - 8227937421306905702400*r^2 - 
         533610*r^14*(5799896274333 + 7694126044195*\[Omega]^2) + 
         12418560*r^3*(237117953966437 + 26744159769600*\[Omega]^2) - 
         203280*r^12*(-213708866533638 + 83008590611041*\[Omega]^2) + 
         12705*r^13*(852584752326951 + 700688256095500*\[Omega]^2) + 
         22*r^11*(-3522594776410706535 + 56159601967690112*\[Omega]^2) - 
         24640*r^4*(21255128121839591 + 102904956577455552*\[Omega]^2) + 
         8*r^8*(-23946584051697609071 + 335355628569905792*\[Omega]^2) - 
         1120*r^5*(127363812531756779 + 723695846039986896*\[Omega]^2) + 
         12*r^9*(40744494918753723405 + 1241438067018491752*\[Omega]^2) + 
         6*r^10*(-34562083155333062175 + 2088140955319972808*\[Omega]^2) - 
         16*r^7*(550306986754157941 + 8009426660051580592*\[Omega]^2) - 
         48*r^6*(2614312832185965757 + 9859983454209243984*\[Omega]^2)))/
       (4199893006805496000*r^16) + 
      c^2*((\[Lambda]ev*(14060416511366184960 - 8346840792300541440*r + 
           1289786399248236288*r^2 + 17340138479664*r^13*\[Omega]^2 - 
           3799766533563*r^14*\[Omega]^2 - 40131*r^12*(662788511 + 
             856132110*\[Omega]^2) + 1365*r^11*(63947875761 + 
             26814324560*\[Omega]^2) + 9408*r^3*(-13682062998311 + 
             729544691200*\[Omega]^2) + 7*r^10*(-13842467767947 + 
             1621171025632*\[Omega]^2) + 88*r^7*(1185162986721 + 
             3054513804728*\[Omega]^2) + 4*r^9*(2625203462973 + 
             13234332902500*\[Omega]^2) + 32*r^5*(1584760195851 + 
             30887158041436*\[Omega]^2) + 2*r^8*(66725106585459 + 
             57877306311368*\[Omega]^2) - 32*r^6*(-785447806563 + 
             62302454144600*\[Omega]^2) - 16*r^4*(-987770316009015 + 
             2513836004587616*\[Omega]^2)))/(965126928331566*r^16) + 
        (\[Alpha]2^2*(61297587837634756608000 - 45189387458977297536000*r + 
           2496377203550360390400*r^2 - 1142514583609421880*r^13*\[Omega]^2 + 
           312130555127421030*r^14*\[Omega]^2 + r^9*(709679460689523090 - 
             2003811992889270800*\[Omega]^2) - 2069760*r^3*(-50644847277841 + 
             21400812576000*\[Omega]^2) + 12870*r^12*(169767978701783 + 
             242130294550058*\[Omega]^2) - 1170*r^11*(5285226434636687 + 
             475967119788392*\[Omega]^2) + 45*r^10*(173409078200328113 + 
             16137754843349664*\[Omega]^2) + 192*r^7*(-40540533134891235 + 
             60278777108200648*\[Omega]^2) + 4*r^8*(-2968780105646723595 + 
             253213827564802048*\[Omega]^2) + 768*r^4*(695377216424905567 + 
             1137276546013925350*\[Omega]^2) + 8*r^6*(6965235111705017133 + 
             8861127204378811120*\[Omega]^2) + 16*r^5*(1359366053881774869 + 
             13543106702792114720*\[Omega]^2)))/(38219026361930013600*r^16) + 
        (\[Alpha]1^2*(-570138961751045406720000 + 415232971023721923072000*
            r - 23432286116773829836800*r^2 + 6104249493901879320*r^13*
            \[Omega]^2 - 822427781788527915*r^14*\[Omega]^2 + 
           r^7*(57767117620033791536 - 167582708683532692096*\[Omega]^2) + 
           3104640*r^3*(697281226719011 + 142635518771200*\[Omega]^2) - 
           15015*r^12*(383416215286027 + 1174416724794272*\[Omega]^2) - 
           16*r^8*(-9810319758178792503 + 274510620744731344*\[Omega]^2) + 
           13*r^11*(2086297515475097925 + 2412307200220836992*\[Omega]^2) - 
           1120*r^4*(4332964384991770577 + 6677217650615415552*\[Omega]^2) - 
           112*r^5*(1969098676597831931 + 16646431880501160720*\[Omega]^2) + 
           r^10*(-48394047880884821115 + 18461986833389864264*\[Omega]^2) - 
           24*r^6*(31244767152913889995 + 34623750100013979872*\[Omega]^2) + 
           r^9*(33050011484032931206 + 62486547789906513120*\[Omega]^2)))/
         (334416480666887619000*r^16)) + 
      c^4*((\[Lambda]ev*(158101572327806435328 - 86734578900219973632*r + 
           9438829711447836672*r^2 - 11918907*r^14*(-132181049 + 
             1565026*\[Omega]^2) + 6810804*r^13*(-925267343 + 
             12498424*\[Omega]^2) - 168*r^10*(-82211730134247 + 
             19565922548*\[Omega]^2) - 1279488*r^3*(417259414887 + 
             124988171360*\[Omega]^2) + 1456*r^11*(-11736826572933 + 
             163286349328*\[Omega]^2) - 588*r^12*(-21206517198867 + 
             315096843599*\[Omega]^2) + 160*r^9*(-22470369277356 + 
             1579358703847*\[Omega]^2) - 192*r^6*(-8319580790227 + 
             8128284099916*\[Omega]^2) + 128*r^7*(15875698154806 + 
             24529414925373*\[Omega]^2) + 32*r^8*(47295932697181 + 
             27025418363149*\[Omega]^2) + 256*r^5*(20547810084739 + 
             136516110570737*\[Omega]^2) - 1024*r^4*(-57940959358807 + 
             339313806924737*\[Omega]^2)))/(851241950788441212*r^16) + 
        (\[Alpha]2^2*(344628660509368742707200 - 303133691166526867046400*r + 
           20016765576001333440000*r^2 + r^9*(24555384441697668390 - 
             11493600630222528400*\[Omega]^2) + 405405*r^14*
            (-193480410211319 + 1889810523582*\[Omega]^2) - 
           231660*r^13*(-1354362871479233 + 12105473443626*\[Omega]^2) + 
           564480*r^3*(10858417013507959 + 914171377204800*\[Omega]^2) - 
           1680*r^11*(-344246621064370596 + 2091210362285221*\[Omega]^2) + 
           990*r^12*(-537437733310609677 + 8672968290918578*\[Omega]^2) + 
           15*r^10*(-24794936264608528491 + 121812497664827104*\[Omega]^2) - 
           32*r^8*(2260183735416961005 + 623163281960438408*\[Omega]^2) + 
           24*r^6*(6888306446531606341 + 2920522269144906960*\[Omega]^2) - 
           8*r^7*(9113563654294887555 + 5530137096084948736*\[Omega]^2) + 
           768*r^4*(5686675343874676907 + 6167570900341442350*\[Omega]^2) + 
           16*r^5*(-805423237122883281 + 54205671727471722400*\[Omega]^2)))/
         (16854590625611135997600*r^16) + 
        (\[Alpha]1^2*(-19232687643068598386688000 + 
           16786710441364826279116800*r - 1135076480292392263987200*r^2 - 
           2837835*r^14*(148864004374547 + 4268084029158*\[Omega]^2) + 
           1621620*r^13*(1042048030621829 + 55437739477812*\[Omega]^2) - 
           9031680*r^3*(31161404023738757 + 3427264074474240*\[Omega]^2) - 
           4620*r^12*(-1718846240510062755 + 58752167397650336*\[Omega]^2) + 
           32*r^7*(131233327041829201063 + 1615942006749399592*\[Omega]^2) + 
           36*r^10*(938032615388725892805 + 4136960362042973788*\[Omega]^2) - 
           2240*r^5*(455344029984130921 + 20147758478931651336*\[Omega]^2) + 
           16*r^8*(253910498491270201553 + 24393527689957132912*\[Omega]^2) - 
           7168*r^4*(33614611795077780551 + 34870049643908532240*
              \[Omega]^2) + 24*r^9*(-468201678504581838621 + 
             39158346809173805224*\[Omega]^2) + 
           8*r^11*(-3808303440172610574195 + 71812389404912288824*
              \[Omega]^2) - 96*r^6*(189715581643718198719 + 
             79193956818620763552*\[Omega]^2)))/(884866007844584639874000*
          r^16)) + c^6*(-(\[Lambda]ev*(205713579625995116003328 - 
            108883174062732885623808*r + 16726888806130602333696*r^2 - 
            69849549*r^14*(12653331327 + 1060305115*\[Omega]^2) + 
            39914028*r^13*(88573319289 + 8467682260*\[Omega]^2) - 
            604758*r^12*(13286305746777 + 1078844344519*\[Omega]^2) + 
            28798*r^11*(451374411958911 + 22667192989556*\[Omega]^2) + 
            319872*r^3*(-6099833072488573 + 1333426918630560*\[Omega]^2) + 
            120*r^9*(21507669494347267 + 9040171507005948*\[Omega]^2) - 
            704*r^5*(9505623373502585 + 10812215348731344*\[Omega]^2) + 
            14*r^10*(-826608539064326403 + 19333601280119300*\[Omega]^2) + 
            16*r^7*(136767038964569629 + 230544434481876668*\[Omega]^2) + 
            4*r^8*(1077925252400156545 + 511336394991771836*\[Omega]^2) - 
            64*r^6*(24370563344369088 + 721229807405197633*\[Omega]^2) - 
            32*r^4*(910859066252279837 + 23119772652756682752*\[Omega]^2)))/
         (64349422459364516310837*r^16) - 
        (\[Alpha]2^2*(896825937291773526451814400 - 
           706647680337075016700160000*r + 29489269233512642127974400*r^2 + 
           14255010*r^14*(6173783998561179 + 426782209908935*\[Omega]^2) - 
           8145720*r^13*(43216487989928253 + 2733819419352205*\[Omega]^2) + 
           8145720*r^12*(83771188598959778 + 7251973373985105*\[Omega]^2) - 
           123420*r^11*(7215957710114815893 + 54685861321030460*\[Omega]^2) - 
           2069760*r^3*(3899633230890749041 + 1329923001377599200*
              \[Omega]^2) - 90*r^9*(181245871751356078601 + 
             366761171262092224320*\[Omega]^2) + 120*r^8*
            (-2907170772770790135951 + 418812488728533749612*\[Omega]^2) + 
           16896*r^4*(495318498430128989623 + 783730001522901647775*
              \[Omega]^2) + 15*r^10*(47918769371726733889761 + 
             869615937145527906160*\[Omega]^2) + 816*r^5*
            (1287123185111259189617 + 4763164890501995809120*\[Omega]^2) + 
           40*r^7*(-4103027696418338640711 + 8622859128479130017248*
              \[Omega]^2) + 8*r^6*(196358013734534175837159 + 
             205064130880567509927280*\[Omega]^2)))/
         (2548237129390834845909145200*r^16) + 
        (\[Alpha]1^2*(25024577318441001728114688000 - 
           19469496824571210461626982400*r + 779492473297900578668390400*
            r^2 + 49892535*r^14*(-4750115048678727 + 963875643251515*
              \[Omega]^2) - 85530060*r^13*(-11083601780250363 + 
             4173229832913070*\[Omega]^2) + 4751670*r^12*
            (1079622461867877375 + 213066705526815748*\[Omega]^2) - 
           31046400*r^3*(14724226166943573053 + 2659164317526592512*
              \[Omega]^2) - 20570*r^11*(985512732577042332663 + 
             83321193850465697576*\[Omega]^2) - 456*r^9*
            (22884921531310872258379 + 8256454291458327503096*\[Omega]^2) - 
           120*r^10*(-206277816877869207845220 + 9783328431163207900811*
              \[Omega]^2) + 1792*r^5*(18488429791142818177759 + 
             55927578710887963814430*\[Omega]^2) + 4928*r^4*
            (46241895271468510175051 + 67511478790867089156480*\[Omega]^2) + 
           8*r^8*(-1828358577483551115251249 + 87000814362785079624200*
              \[Omega]^2) + 96*r^6*(670136559262831465425929 + 
             577500154957864597584756*\[Omega]^2) + 
           16*r^7*(-150717653457072969175909 + 770625154063620862411784*
              \[Omega]^2)))/(66891224646509414705115061500*r^16)) + 
      c^8*(-(\[Lambda]ev*(84307070406679702238232576 - 
            41515980788622592024141824*r + 3680031544777681220026368*r^2 - 
            46449950085*r^14*(-12560632929 + 298919966*\[Omega]^2) + 
            26542828620*r^13*(-87924430503 + 2387198984*\[Omega]^2) - 
            994308*r^12*(-4510711756362273 + 135450540622373*\[Omega]^2) + 
            336*r^10*(13893710361229781663 + 22791828917977680*\[Omega]^2) - 
            602112*r^3*(521046505883314641 + 111895781911416880*\[Omega]^2) + 
            1064*r^11*(-5538296009515551975 + 155872558850497564*\[Omega]^
                2) + 32*r^9*(-43964671294903752729 + 5856547277381517865*
               \[Omega]^2) - 192*r^6*(-3538363788357960905 + 
              22686772754174106112*\[Omega]^2) + 64*r^7*
             (21651991435012349719 + 25593353101755415794*\[Omega]^2) + 
            16*r^8*(82410123580886862733 + 33396134601392009458*\[Omega]^2) + 
            256*r^5*(7855923384422648948 + 55881344706912343303*\[Omega]^2) - 
            1408*r^4*(8357240103803073049 + 138428409599289398056*\[Omega]^
                2)))/(718911747716020376224670964*r^16) - 
        (\[Alpha]2^2*(183771940518601817262302822400 - 
           173500506638483042338396876800*r + 11027335055200170404170099200*
            r^2 + r^9*(13204430816765206364187030 - 6003261603850154137641200*
              \[Omega]^2) + 4739790825*r^14*(-6128554811758533 + 
             120317936668054*\[Omega]^2) - 2708451900*r^13*
            (-42899883682309731 + 770715142577522*\[Omega]^2) + 
           279417600*r^3*(9984695676907320177 + 778051397847975680*
              \[Omega]^2) + 131670*r^12*(-1455046472121958908731 + 
             46711104595386037390*\[Omega]^2) - 2280*r^11*
            (-87166493280282563005551 + 931868914486676767330*\[Omega]^2) - 
           560*r^8*(105248357043343698716613 + 12032947431082834401748*
              \[Omega]^2) + 15*r^10*(-7945871580087331122428427 + 
             115327693684697091069440*\[Omega]^2) - 
           40*r^7*(1227564063751063034290959 + 135121267171696754817856*
              \[Omega]^2) + 2304*r^4*(1128986790453818687710487 + 
             1110419815569618698004850*\[Omega]^2) + 
           24*r^6*(6681168785178594296909613 + 3812567364134334372596560*
              \[Omega]^2) + 16*r^5*(3735035229074654520413727 + 
             32774237034703563516425120*\[Omega]^2)))/
         (14234452604777203449248485087200*r^16) + 
        (\[Alpha]1^2*(10255758544083036524089245696000 - 
           9609513580783204948329703833600*r + 620335344941627474838099456000*
            r^2 + r^9*(3944076152378286507554897352 - 
             690185503914043839480144192*\[Omega]^2) + 33178535775*r^14*
            (4715315671032729 + 271734683189726*\[Omega]^2) - 
           56877489900*r^13*(11002403232409701 + 1176512026695788*
              \[Omega]^2) + 5881260*r^12*(-485373275724958153071 + 
             34431809636535140392*\[Omega]^2) + 173859840*r^3*
            (603034695482986658267 + 75007156469409116160*\[Omega]^2) - 
           3040*r^11*(-3577787498786785628516865 + 133872555756113273250412*
              \[Omega]^2) - 900*r^10*(13195034679877038061744671 + 
             145203722579088294669260*\[Omega]^2) - 
           16*r^8*(233656449199462793447092009 + 9291693326404852740560000*
              \[Omega]^2) + 2240*r^5*(2137848627768023949705395 + 
             12176067171797306319846168*\[Omega]^2) + 
           288*r^6*(55850437703417272169008923 + 26001167837469448630672784*
              \[Omega]^2) + 32*r^7*(-81807073356332185062003299 + 
             29881452772040477857489144*\[Omega]^2) + 
           1792*r^4*(80267415522641989247542699 + 74561514580353693934578240*
              \[Omega]^2)))/(747308761750803181085545467078000*r^16)) + 
      c^10*((\[Lambda]ev*(12531175330139638704776724480 - 
           5954371399482007692194694144*r + 1146103937953267387987533312*
            r^2 - 2289754467*r^14*(84979989488394 + 3058722027485*
              \[Omega]^2) + 2616862248*r^13*(297429963209379 + 
             12213600540070*\[Omega]^2) - 149058*r^12*(11303078688090276549 + 
             394285431338252269*\[Omega]^2) + 7098*r^11*
            (364267470522711111741 + 7239923724870627716*\[Omega]^2) + 
           94080*r^3*(-1495866220947560865297 + 860492548423730496352*
              \[Omega]^2) + 14*r^10*(-160692565749907773514023 + 
             2502107579263618872716*\[Omega]^2) - 
           704*r^5*(2038952813031420342105 + 4449000716429823779396*
              \[Omega]^2) + 16*r^7*(9035450113559402542569 + 
             13033678509411768925292*\[Omega]^2) + 
           8*r^9*(70533312327292721986989 + 13758608518267962894536*
              \[Omega]^2) + 4*r^8*(124882622023321548776733 + 
             43282418439610250376748*\[Omega]^2) - 
           64*r^6*(5799105792189647060823 + 78419449057086017501683*
              \[Omega]^2) - 32*r^4*(950928235573000662999525 + 
             2183797388480428760322592*\[Omega]^2)))/
         (13394943411381820654912125568989*r^16) + 
        (\[Alpha]2^2*(54630730169841927493259771904000 - 
           42197187916470472859298586060800*r + 
           352928617302303229511297433600*r^2 + 467296830*r^14*
            (41463238869106084338 + 1231162736008480465*\[Omega]^2) - 
           267026760*r^13*(290242672083742590366 + 7886403223791711995*
              \[Omega]^2) + 7027020*r^12*(20395247208934509389261 + 
             758111233118730555696*\[Omega]^2) + 30420*r^11*
            (-5802274423485334372629975 + 959668301774014069708*\[Omega]^2) - 
           564480*r^3*(3535332173371891615439681 + 925543651695387122455200*
              \[Omega]^2) + 45*r^10*(2977310763707655260454291723 + 
             18734928803417950296337520*\[Omega]^2) + 
           280*r^8*(-135585042035147382696869223 + 29092328578758585717591268*
              \[Omega]^2) - 10*r^9*(691179403918413590839991241 + 
             253581752752992696704068496*\[Omega]^2) + 
           120*r^7*(-91576911821202783211348329 + 367649100282613182586776928*
              \[Omega]^2) + 1536*r^4*(265951913117605598752490034 + 
             563501867828058747223144025*\[Omega]^2) + 
           16*r^5*(9457158178155715066145922291 + 
             20491581605024788312570768160*\[Omega]^2) + 
           8*r^6*(23282996635626885452570539887 + 
             22539697456933016759998487920*\[Omega]^2)))/
         (530439759090720097934520172531964400*r^16) - 
        (\[Alpha]1^2*(508129420381724417117008527360000 - 
           386215216830132683128165507276800*r + 
           150278426615752813617584486400*r^2 + 545179635*r^14*
            (-31901853865474171194 + 2780546486159017085*\[Omega]^2) - 
           1869187320*r^13*(-37218829509719866393 + 6019375854698556865*
              \[Omega]^2) + 390390*r^12*(917687870969453658868647 + 
             78552451021896440621908*\[Omega]^2) - 69290*r^11*
            (20231885877405313709520153 + 680516643192843150378280*
              \[Omega]^2) - 3951360*r^3*(6849534921160725397029727 + 
             1321866352064975354260480*\[Omega]^2) + 35840*r^5*
            (43500860024945704712990743 + 78403870311289557183137613*
              \[Omega]^2) - 120*r^10*(-13922039615296492430404853199 + 
             360808393887177523536117949*\[Omega]^2) + 
           8*r^8*(-72223594873504960519280104759 + 
             4851340077757553232337164808*\[Omega]^2) - 
           24*r^9*(28434902185721081917493218501 + 
             5143411836339520257409636928*\[Omega]^2) + 
           448*r^4*(8070881529969137832862674023 + 
             15645812239179389860174581120*\[Omega]^2) + 
           96*r^6*(25704975595553367838098849307 + 
             20391990432269019141033059300*\[Omega]^2) + 
           16*r^7*(260380310407302463058406901 + 
             28699630487381494387644379192*\[Omega]^2)))/
         (4641347892043800856927051509654688500*r^16)) + 
      c^12*((\[Lambda]ev*(2684765676076133420586374960873472 - 
           1193509718340980467807826162196480*r + 
           81799115091399537087413687169024*r^2 - 335388772719*r^14*
            (-40159756706276025 + 1597428443851418*\[Omega]^2) + 
           191650727268*r^13*(-281118296943932175 + 12757192532849432*
              \[Omega]^2) + 10130120*r^11*(-11718611234570102932251 + 
             591682697130567571504*\[Omega]^2) - 1636404*r^12*
            (-60046467280010017863147 + 3104937442040372427065*\[Omega]^2) + 
           672*r^10*(132635685877957982945280825 + 981113844212467594180807*
              \[Omega]^2) - 602112*r^3*(15302327283433583726240853 + 
             1437435287989312250508220*\[Omega]^2) + 
           2816*r^5*(11945001749316278182412992 + 126163935889909461406236131*
              \[Omega]^2) + 32*r^9*(-1009911463416621816195278133 + 
             232481211537628108503528835*\[Omega]^2) + 
           64*r^7*(820692718995757257802534921 + 806063111887409509706009130*
              \[Omega]^2) - 192*r^6*(-75239083073208199043909087 + 
             1154007561078542472043539228*\[Omega]^2) + 
           16*r^8*(3639335275114147773274604263 + 
             1178120347276829877958875274*\[Omega]^2) - 
           128*r^4*(17462212378597045792815353579 + 
             53242633103439078003371432840*\[Omega]^2)))/
         (32879308467238285270471232894393813334*r^16) + 
        (\[Alpha]2^2*(5852232745726576839589056715230412800 - 
           5864700603017148955911278449296076800*r + 
           354818305377612821344587449607129600*r^2 + 
           r^9*(385563281535482105398070249752230 - 
             194254791844222051668009616288400*\[Omega]^2) + 
           34223344155*r^14*(-19594655109541092428925 + 642979112138206807042*
              \[Omega]^2) - 19556196660*r^13*(-137162585766787647002475 + 
             4118702097203954320406*\[Omega]^2) + 19286190*r^12*
            (-218085422047505276968266381 + 11980390259480479884359618*
              \[Omega]^2) + 18627840*r^3*(3885422203961003294571899591 + 
             149925026131210243754068800*\[Omega]^2) - 333960*r^11*
            (-11900511019621125899141335191 + 201686162262145454129125898*
              \[Omega]^2) - 112*r^8*(22404886928943593028288389433015 + 
             1081296655806409289321070612128*\[Omega]^2) + 
           15*r^10*(-133616216187474298268842374414507 + 
             4397180388776023906911336797024*\[Omega]^2) + 
           8448*r^4*(10678876834279036849826164855757 + 
             9758992541101029238866579201850*\[Omega]^2) + 
           8*r^7*(-230427440949653935684645651483935 + 
             32311018477153910422835896897024*\[Omega]^2) + 
           24*r^6*(308742733234259931949912201434341 + 
             179801263980931037872010046716240*\[Omega]^2) + 
           16*r^5*(253589899139175259742401585393359 + 
             1143691845146307083373191031838880*\[Omega]^2)))/
         (651010307651318048355330411308997504013200*r^16) + 
        (\[Alpha]1^2*(-326595484678318447919828556121178112000 + 
           324895242350217365632866667059803750400*r - 
           19736073976669805565286234890440601600*r^2 + 
           r^7*(92216016590597952877345353827601376 - 
             53579865679911955153179362730377984*\[Omega]^2) - 
           239563409085*r^14*(15076145542376041631025 + 
             1452150279276500647898*\[Omega]^2) + 410680129860*r^13*
            (35177672932210763805725 + 6287280843518932342724*\[Omega]^2) - 
           12857460*r^12*(-4858828651788862254616978047 + 
             600375565181436538239184256*\[Omega]^2) - 173859840*r^3*
            (10630342317741548856750105623 + 963556728583561440178007040*
              \[Omega]^2) + 44528*r^11*(-5276219284135151967269476396575 + 
             334897408858924276687797930164*\[Omega]^2) + 
           108*r^10*(2283921944563659754545580204477585 + 
             53317890393855497020464963910996*\[Omega]^2) + 
           16*r^8*(10582220709773819611551683688593773 + 
             177252573117923058486339210013616*\[Omega]^2) - 
           19712*r^4*(253242100498183580665394427885551 + 
             216981749649755862243552868689600*\[Omega]^2) + 
           24*r^9*(-3162538906032898802990307682148271 + 
             1122937594742578446310608718829480*\[Omega]^2) - 
           448*r^5*(645189262007143254036430753392511 + 
             2123746992312572813489011179426600*\[Omega]^2) - 
           96*r^6*(7434829900029440921631492003291161 + 
             3401001850066061725966441066002528*\[Omega]^2)))/
         (34178041151694197538654846593722368960693000*r^16)) + 
      c^14*((2*\[Lambda]ev*(4508145058817311932815140342284288 - 
           2134294153705026268376338129185792*r - 
           4974521264113610117608968719592960*r^2 + 
           r^10*(21135029495066934245730721571250 - 
             266983680222500731923700188824*\[Omega]^2) + 11812791375*r^14*
            (167898991982202278343 + 2803371011164093369*\[Omega]^2) - 
           6750166500*r^13*(1175292943875415948401 + 22387947246140046556*
              \[Omega]^2) + 771750*r^12*(21587636792713361731120529 + 
             320764356200466789311207*\[Omega]^2) - 5250*r^11*
            (4699332610934774214956450589 + 25851622700525999898344156*
              \[Omega]^2) + 16*r^7*(39306935690445051678854515095 + 
             19123343478963807846841896836*\[Omega]^2) - 
           18816*r^3*(-25631558912499522992566694353 + 
             41069312753506960199775266080*\[Omega]^2) - 
           8*r^9*(724183575920982170481058055625 + 
             73848788228174975827773760348*\[Omega]^2) - 
           4*r^8*(581415672409484196398673052557 + 
             156405883741895950781068332668*\[Omega]^2) + 
           64*r^6*(60311753757681778190484802422 + 
             464053579846685272769035057013*\[Omega]^2) + 
           64*r^5*(219445974607545586910642766735 + 
             574669484495104896030515309624*\[Omega]^2) + 
           32*r^4*(8860363360206902833441517053689 + 
             10440921278067352477404299793344*\[Omega]^2)))/
         (302078646542751745922454452217243160006125*r^16) - 
        (\[Alpha]2^2*(-3930728759055840684218299568909844480 + 
           18740156354371890105828469164858562560*r - 
           5022600452563258792117246422092974080*r^2 + 482154750*r^14*
            (81920885756180919710673411 + 1128381687887318604076061*
              \[Omega]^2) - 275517000*r^13*(573446200293266437974713877 + 
             7228023331726948742191423*\[Omega]^2) + 99000*r^12*
            (2866046509794039193655088094501 + 45573709519900277507068171735*
              \[Omega]^2) - 5381376*r^3*(820198253720035073194691900909 + 
             185345668430587582423033413600*\[Omega]^2) + 
           4500*r^11*(-74661135868231056386249800002287 + 
             310579411086886769772705052188*\[Omega]^2) - 
           45*r^10*(-5420611318696797407927985671676775 + 
             2423056047828863884812353334832*\[Omega]^2) + 
           1536*r^4*(-422225737533636034439838923157989 + 
             67567938514349978189949009839425*\[Omega]^2) - 
           10*r^9*(1828073744833862140658979482351925 + 
             136612621896407966127006705396128*\[Omega]^2) + 
           40*r^8*(-763447303511351552880778267707117 + 
             351863479168114271147978311276132*\[Omega]^2) + 
           72*r^7*(107797365837130623134656848803385 + 
             873516240345129508316780016576352*\[Omega]^2) + 
           136*r^6*(1551388820277904752209470966312563 + 
             1593613335364710648830641368842288*\[Omega]^2) + 
           16*r^5*(12940441595050794492467544958299807 + 
             14700091791674580460264595149232288*\[Omega]^2)))/
         (1196231440309296913852919630780282913624255000*r^16) + 
        (\[Alpha]1^2*(-182801778395358980239436727039983616000 + 
           888734580350825767929154438778566041600*r - 
           262843239006242559077747379339722803200*r^2 + 2812569375*r^14*
            (-63030004341294521582084943 + 2548418373572064239669209*
              \[Omega]^2) - 4821547500*r^13*(-147070010129687217024864867 + 
             11033721681625268273753242*\[Omega]^2) + 288750*r^12*
            (12262026042635198146493023506505 + 
             455907693414575160223707828172*\[Omega]^2) - 
           105557760*r^3*(2366270770007685186442142325071 + 
             472328660104397032658757002240*\[Omega]^2) - 
           250*r^11*(55064538812545180723006815801373185 + 
             606087048185955544012783368417304*\[Omega]^2) + 
           448*r^4*(-69697353871137627368703063223578617 + 
             2254815212024749668717762117820800*\[Omega]^2) - 
           40*r^10*(-403871003519494034604147310610511375 + 
             6838061588465262806666121107265211*\[Omega]^2) + 
           896*r^5*(11465883232676606239980160998819239 + 
             11111575642460152602586894865941260*\[Omega]^2) - 
           40*r^9*(162494079939020836038451410477005275 + 
             15650989318353330270783902877260952*\[Omega]^2) + 
           8*r^8*(-376371032974337705564172765132870835 + 
             44153289964360066731260238780468792*\[Omega]^2) + 
           96*r^6*(132103259641572027521358009864269637 + 
             116231852906264567672776288185398092*\[Omega]^2) + 
           16*r^7*(72752846931843945934335619176183785 + 
             176028129375557997712481129295196632*\[Omega]^2)))/
         (52335125513531739981065233846637377471061156250*r^16))) + 
    \[Chi]^8*((\[Lambda]ev*(-1068294401127694540800 + 615017505377798082560*
          r - 141207899656959815680*r^2 - 126126*r^16*(-21119683585 + 
           11275287554*\[Omega]^2) + 21021*r^15*(-443513355285 + 
           24916761664*\[Omega]^2) + 5096*r^11*(13107703663527 + 
           38210029256*\[Omega]^2) - 21021*r^14*(-574628215987 + 
           111795801456*\[Omega]^2) + 4368*r^12*(-6853955820173 + 
           135723729700*\[Omega]^2) + 2002*r^13*(-1227841382355 + 
           169818949264*\[Omega]^2) - 6522880*r^3*(-6805295671273 + 
           201310343640*\[Omega]^2) + 3200*r^5*(-1441292601141575 + 
           9368550599768*\[Omega]^2) + 224*r^10*(-284268619850215 + 
           30887678613136*\[Omega]^2) + 256*r^7*(783990231173786 + 
           43945301808175*\[Omega]^2) + 64*r^9*(244271420225833 + 
           61947132957181*\[Omega]^2) + 2560*r^4*(-907620543688313 + 
           785941242501970*\[Omega]^2) + 448*r^6*(1595709264874959 + 
           803048441715280*\[Omega]^2) - 32*r^8*(1382074098351765 + 
           1710310557636806*\[Omega]^2)))/(1050478289340480*r^18) + 
      (\[Alpha]2^2*(-6251314200946583408640000 + 3210773395892160489431040*
          r - 405650007095941255697280*r^2 + 8324316*r^16*
          (-52078994417625 + 23461640774587*\[Omega]^2) - 
         42042*r^15*(-36090743131414125 + 370162036583096*\[Omega]^2) + 
         1552320*r^3*(117410712696134189 + 7664565776868000*\[Omega]^2) + 
         3003*r^14*(-523295354575070847 + 75192889204104370*\[Omega]^2) + 
         429*r^13*(-536321789384101875 + 191378587921105868*\[Omega]^2) - 
         24192*r^5*(930386739502938641 + 548649509782616490*\[Omega]^2) + 
         26*r^12*(130638737579771952531 + 902218285414927400*\[Omega]^2) + 
         39*r^11*(-148815182562945534867 + 2034335518612798768*\[Omega]^2) + 
         72*r^8*(12671585759224122185 + 11069931095395120726*\[Omega]^2) - 
         3360*r^4*(-1384305379238454603 + 14743242273264725600*\[Omega]^2) + 
         16*r^9*(-2185941624386200681 + 45618453054041623850*\[Omega]^2) - 
         56*r^7*(-11498593213503203171 + 72991496160317308500*\[Omega]^2) - 
         56*r^6*(55937299492666190263 + 230813300009118574680*\[Omega]^2) + 
         r^10*(4319856959383826773913 + 383135925437714508508*\[Omega]^2)))/
       (54598609088471448000*r^18) + 
      (\[Alpha]1^2*(1849841642878865383587840000 - 
         938690799362764019662970880*r + 126523780304732267381084160*r^2 + 
         36072036*r^16*(-1655963008726005 + 257530026521156*\[Omega]^2) - 
         12430978560*r^3*(4690016836241411 + 291971280182400*\[Omega]^2) + 
         546546*r^15*(382527455015707155 + 52038609309563414*\[Omega]^2) - 
         351351*r^14*(73195825923196823 + 188414395304274840*\[Omega]^2) + 
         1048320*r^4*(-4368288163976765581 + 13450127487881158800*
            \[Omega]^2) + 2288*r^13*(-150785551055323023840 + 
           17875589630140199689*\[Omega]^2) + 1456*r^11*
          (1185893860919028221961 + 31939062153575721512*\[Omega]^2) + 
         16*r^9*(49143108238059437024423 + 109351860144501532456*
            \[Omega]^2) + 2176*r^7*(-219316766682321199073 + 
           538878423619860558424*\[Omega]^2) + 
         78*r^12*(-3344571879901602379029 + 546879302284126055864*
            \[Omega]^2) + 16*r^8*(-9173146242158134054273 + 
           2976684049411577793752*\[Omega]^2) + 
         896*r^5*(8098277925752172633839 + 4186014015416736373200*
            \[Omega]^2) + 4*r^10*(-550856519804642975630707 + 
           25874494575232906986224*\[Omega]^2) + 
         32*r^6*(52423205055017902777763 + 111361050233837818936280*
            \[Omega]^2)))/(15615202199302834128000*r^18) + 
      c^2*((\[Lambda]ev*(-854635520902155632640 + 460322917431552774144*r - 
           88269630457440144384*r^2 + 286772998824312*r^15*\[Omega]^2 - 
           66180429582267*r^16*\[Omega]^2 - 21021*r^14*(22038105089 + 
             27444762468*\[Omega]^2) - 188160*r^3*(-113394388797587 + 
             3024128717792*\[Omega]^2) + 273*r^13*(5373510999857 + 
             3091150622048*\[Omega]^2) + 140*r^10*(3232175151681 + 
             6500774043952*\[Omega]^2) - 480*r^7*(4599730823499 + 
             22263698245928*\[Omega]^2) - 21*r^12*(81160765594909 + 
             25297906708600*\[Omega]^2) + 14*r^11*(69037950900009 + 
             39185097598832*\[Omega]^2) + 16*r^9*(2922346410291 + 
             93999717294904*\[Omega]^2) - 64*r^5*(20300410686193155 + 
             134255231775152*\[Omega]^2) + 448*r^6*(343248340733733 + 
             394295740443988*\[Omega]^2) + 1024*r^4*(-1002773122744323 + 
             1430947743748300*\[Omega]^2) - 16*r^8*(122145925785513 + 
             1581308544868172*\[Omega]^2)))/(19302538566631320*r^18) + 
        (\[Alpha]2^2*(-6668068481009688969216000 + 4264477340673376566964224*
            r - 382169615706913230249984*r^2 - 44933863405039757148*r^15*
            \[Omega]^2 + 11979479245260414888*r^16*\[Omega]^2 + 
           1034880*r^3*(147474795757944503 + 6642623673285600*\[Omega]^2) + 
           546*r^14*(153583067246928396 + 184923597069256891*\[Omega]^2) - 
           78*r^13*(3091344572236693003 + 769990196156126348*\[Omega]^2) + 
           24*r^11*(-1805511766602156067 + 1475407513211569632*\[Omega]^2) - 
           280*r^7*(-2664025520198761551 + 7810027499902279408*\[Omega]^2) + 
           3*r^12*(89168650279528229137 + 38919232102756799240*\[Omega]^2) - 
           224*r^5*(81292544408257086639 + 52603210691157771352*\[Omega]^2) + 
           4*r^8*(279106526914116122963 + 52621565475581248680*\[Omega]^2) + 
           4*r^9*(1306670004974930519 + 77544057181805933592*\[Omega]^2) + 
           r^10*(-94517776253396959267 + 96368361520038338560*\[Omega]^2) - 
           448*r^4*(56122966201243699149 + 117729146325686651200*
              \[Omega]^2) - 56*r^6*(98362909863806419363 + 
             159011564405043712496*\[Omega]^2)))/(1337665922667550476000*
          r^18) + (\[Alpha]1^2*(1479873314303092306870272000 - 
           938602925216918399035293696*r + 87346969134568286435905536*r^2 - 
           1064472378403194528768*r^15*\[Omega]^2 + 561474905995531691163*
            r^16*\[Omega]^2 - 22949498880*r^3*(1677164042056067 + 
             68532147709480*\[Omega]^2) - 10647*r^14*(-369148524651894603 + 
             460985875759919042*\[Omega]^2) + 185472*r^5*
            (25753099420097485191 + 13521703947682858136*\[Omega]^2) + 
           56*r^11*(1005728840628643531491 + 562215071861329807910*
              \[Omega]^2) + 39*r^13*(-196307119650766735611 + 
             573308193081529382320*\[Omega]^2) + 10*r^10*
            (3083399601160411232343 + 773288073888615331208*\[Omega]^2) - 
           16*r^9*(1039462132845881179827 + 3774520521615354715412*
              \[Omega]^2) - 3*r^12*(5700908260547014086663 + 
             4024480677482760644488*\[Omega]^2) + 2688*r^4*
            (1534119772336409901377 + 4166083394997237542400*\[Omega]^2) + 
           80*r^7*(-1908585151191669659751 + 5112621453711511964776*
              \[Omega]^2) - 8*r^8*(37273536321602132552847 + 
             17514971625569845259240*\[Omega]^2) + 
           48*r^6*(24250501616393900943025 + 38665658706683510453776*
              \[Omega]^2)))/(286929340412189577102000*r^18)) + 
      c^4*((\[Lambda]ev*(-2124623904962758902743040 + 
           1076881738293593977192448*r - 159991832314351225323520*r^2 - 
           459918459*r^16*(-11372137315 + 132096534*\[Omega]^2) + 
           1839673836*r^15*(-11372137315 + 143100156*\[Omega]^2) - 
           54978*r^14*(-770429514227373 + 10527669098428*\[Omega]^2) - 
           31416*r^12*(-2121596164039023 + 21693872906710*\[Omega]^2) + 
           41888*r^13*(-1495568691483867 + 22359078174044*\[Omega]^2) + 
           20944*r^11*(-2084093948566287 + 24904645431436*\[Omega]^2) + 
           1705984*r^3*(17873981304669391 + 776027691162360*\[Omega]^2) + 
           112*r^10*(93483337520448799 + 5448137760485936*\[Omega]^2) - 
           64*r^9*(-19334099548276051 + 15342892573887860*\[Omega]^2) - 
           1024*r^5*(1087791709791576559 + 84708979835356934*\[Omega]^2) + 
           896*r^6*(72486027557045421 + 232759461333113348*\[Omega]^2) - 
           128*r^7*(105890666216574701 + 304427639547593620*\[Omega]^2) - 
           64*r^8*(141718740527026509 + 504588106965523810*\[Omega]^2) + 
           4096*r^4*(-213446428271040503 + 652942245059301790*\[Omega]^2)))/
         (3183644895948770132880*r^18) - 
        (\[Alpha]2^2*(24865227365685130166206464000 - 
           18806170469476303140794671104*r + 1518020832619560138020540928*
            r^2 + r^9*(381959026234563079801268 - 688578058370626875798304*
              \[Omega]^2) + r^10*(669985947952418786092481 - 
             26800392233254051075616*\[Omega]^2) - 1273620348*r^16*
            (-1336694190052375 + 12951852525462*\[Omega]^2) + 
           115783668*r^15*(-58814544362304500 + 534392552745347*\[Omega]^2) + 
           10555776*r^3*(-23160456955709231603 + 2272769181246564000*
              \[Omega]^2) + 1122*r^11*(-5471242897577949984429 + 
             16832326722025113104*\[Omega]^2) + 4488*r^13*
            (-2915107236560411071452 + 26054622254017535291*\[Omega]^2) - 
           3927*r^14*(-2948143295061246819537 + 39330130053214537066*
              \[Omega]^2) + 4480*r^7*(-647519122162883417909 + 
             571011790242543807753*\[Omega]^2) - 187*r^12*
            (-60709712336146166796153 + 1000802994996226589240*\[Omega]^2) + 
           4032*r^5*(10353896329109847009265 + 8399332684431098200844*
              \[Omega]^2) + 6720*r^4*(25692308725689614916831 + 
             28637366151759279243680*\[Omega]^2) - 
           36*r^8*(91649837630735433313957 + 29324790540139801513032*
              \[Omega]^2) + 56*r^6*(358637293354805094856919 + 
             299347842727601546597616*\[Omega]^2)))/
         (330939886933874655312876000*r^18) + 
        (\[Alpha]1^2*(167225684516249430676340736000 - 
           125734861722844551666024087552*r + 10408872709830786719642763264*
            r^2 + 376296921*r^16*(-14167683519100265 + 62261515373907*
              \[Omega]^2) - 136835244*r^15*(-155844518710102915 + 
             324605912525568*\[Omega]^2) + 591123456*r^3*
            (-3550211544012704969 + 281378733885194400*\[Omega]^2) - 
           13923*r^14*(872618203974094388811 + 14272981082399860042*
              \[Omega]^2) - 1326*r^12*(-60101708126805688456323 + 
             485019381928333593436*\[Omega]^2) + 476*r^11*
            (-139582373137763765038641 + 3129940186921310336788*\[Omega]^2) + 
           161280*r^4*(7047160036213872026711 + 7723530773893560000960*
              \[Omega]^2) + 68*r^13*(-593550457486874676111141 + 
             15208973086813959931360*\[Omega]^2) - 
           8*r^10*(-2767261247713301178658399 + 25863086551748652545510*
              \[Omega]^2) + 1792*r^5*(180646677464089058331823 + 
             124585304875413833504412*\[Omega]^2) + 
           128*r^7*(-181357498771243404683920 + 126486801115781272588679*
              \[Omega]^2) - 32*r^8*(964223634516139104653231 + 
             413943530031452761868174*\[Omega]^2) - 
           16*r^9*(52137094220357200352347 + 421327772006076512443316*
              \[Omega]^2) + 160*r^6*(956954410746684691118365 + 
             757688133564462868609192*\[Omega]^2)))/
         (2151109265070185259533694000*r^18)) + 
      c^6*((\[Lambda]ev*(198669427824436000519127040 - 
           98002166234466840143429632*r + 22618857821888340425971712*r^2 + 
           4107818715*r^16*(72574912683 + 5966360119*\[Omega]^2) - 
           16431274860*r^15*(72574912683 + 6463357046*\[Omega]^2) + 
           22980804*r^14*(120029455601692 + 9071535671375*\[Omega]^2) - 
           547162*r^13*(8517203593240251 + 540037091335160*\[Omega]^2) + 
           3990*r^12*(1272396365832970301 + 44983828004722468*\[Omega]^2) - 
           1596*r^11*(2034008200480890403 + 131737309082933280*\[Omega]^2) - 
           224*r^10*(-1234930419219124166 + 1497696814872143631*\[Omega]^2) + 
           175616*r^3*(-33874065850990036573 + 3352324945465073760*
              \[Omega]^2) - 32*r^9*(-5564460439867484309 + 
             21649817377151299788*\[Omega]^2) + 64*r^7*(5459777682972369491 + 
             27948707546636890240*\[Omega]^2) - 1344*r^6*
            (-1294630855761619855 + 48743535735677765088*\[Omega]^2) - 
           128*r^5*(-2816539617706279236961 + 52810593950491033392*
              \[Omega]^2) - 2560*r^4*(66773101146856148387 + 
             201170487019094990928*\[Omega]^2) + 
           32*r^8*(24163535072640238443 + 273628684313688435554*\[Omega]^2)))/
         (24452780534558516198118060*r^18) + 
        (\[Alpha]2^2*(4650197601491979922418761728000 - 
           2924224663472799423305355730944*r + 242733799752450367175565037056*
            r^2 + r^10*(106839237124145431339998641 - 
             127360298448997818889399664*\[Omega]^2) - 22750995960*r^16*
            (8530539285606975 + 584992005733367*\[Omega]^2) + 
           344712060*r^15*(2252062371400241400 + 144820381793989037*
              \[Omega]^2) - 1641486*r^14*(917855556835150531521 + 
             66594064294414502515*\[Omega]^2) + 468996*r^13*
            (4325575116712449522489 + 127619358306844327760*\[Omega]^2) - 
           20490624*r^3*(10777874583145558623451 + 1041305893529021848000*
              \[Omega]^2) - 114*r^11*(-7207175398264272668896197 + 
             401221781473909587302176*\[Omega]^2) + 
           5376*r^5*(4622343122499697249507545 + 2038871608774221614458913*
              \[Omega]^2) + 448*r^7*(-1911594808259310482730716 + 
             5848875141975246608721705*\[Omega]^2) - 
           19*r^12*(99331194940734480419501883 + 6517416724404502917117440*
              \[Omega]^2) - 12*r^8*(131768283382057004760767851 + 
             8134050008151339906951144*\[Omega]^2) + 
           1344*r^4*(9231150200777385429925719 + 28717900235524440969634400*
              \[Omega]^2) - 4*r^9*(25452541394106249730355587 + 
             77810913585110281376621608*\[Omega]^2) + 
           56*r^6*(120598920266307400504775783 + 175884649804252659457242576*
              \[Omega]^2)))/(5083733073134715517588744674000*r^18) + 
        (\[Alpha]1^2*(-344012830516211140747370299392000 + 
           214238490780706588863513882427392*r - 
           18371438823616012568526226219008*r^2 + 
           r^10*(9807139640693027074471519028 - 3088865669170979299050756240*
              \[Omega]^2) + 80662622040*r^15*(331523794346946201 + 
             4887122349690496*\[Omega]^2) - 36970368435*r^16*
            (180831160552879746 + 5624290222109599*\[Omega]^2) + 
           64017954*r^14*(-283581201917914708038 + 28243663058259964985*
              \[Omega]^2) + 382491648*r^3*(47404378450289739474469 + 
             4254300920110822526400*\[Omega]^2) - 78166*r^13*
            (574770501477068848392987 + 102969959918007274923100*
              \[Omega]^2) - 3724*r^11*(33688556750490853690845663 + 
             3111262698189321525759428*\[Omega]^2) + 
           228*r^12*(495647482582805823270627627 + 18459734266400700458799100*
              \[Omega]^2) - 7168*r^5*(300240729942423298757922767 + 
             107116983253488945458256678*\[Omega]^2) - 
           5376*r^4*(50730281480206469747161073 + 503199981251610904185038400*
              \[Omega]^2) + 16*r^9*(908421135625503510210288935 + 
             1044677709369626405775885132*\[Omega]^2) + 
           32*r^8*(4447331608742454817125174763 + 
             1202187538520066988628440048*\[Omega]^2) - 
           64*r^7*(-851092299062693300435027653 + 
             2512292390024956383463813660*\[Omega]^2) - 
           64*r^6*(6853140364796554149963120899 + 
             10365817287399565471575018176*\[Omega]^2)))/
         (363486914729132159507595244191000*r^18)) + 
      c^8*((\[Lambda]ev*(959166027358390165958734970880 - 
           446226978086780554034906988544*r + 65855565365257000356899692544*
            r^2 + 4859549539845*r^16*(-360216141705 + 8410145998*
              \[Omega]^2) - 19438198159380*r^15*(-360216141705 + 
             9110709932*\[Omega]^2) + 114228114*r^14*(-120681974689702741 + 
             3332806899981140*\[Omega]^2) + 283920*r^12*
            (-73848943663774364239 + 1500641399696686587*\[Omega]^2) - 
           179816*r^13*(-109718147547858375141 + 3344936080542930520*
              \[Omega]^2) - 37856*r^11*(-372654018315716399199 + 
             9567417523030600570*\[Omega]^2) - 2609152*r^3*
            (5401097967542405727983 + 125888462842969321740*\[Omega]^2) - 
           64*r^9*(7161550068134879978561 + 1756875598968801240548*
              \[Omega]^2) - 112*r^10*(37362013607877996260951 + 
             4556591702657590433944*\[Omega]^2) + 
           512*r^5*(1117996531897944393181123 + 26557682057246439656204*
              \[Omega]^2) + 128*r^7*(56465904697040360318251 + 
             128755398729209946559940*\[Omega]^2) - 10240*r^4*
            (70238120343374084918453 + 129709388187547691556044*\[Omega]^2) - 
           896*r^6*(-42104804009809630898445 + 135558202788334990667764*
              \[Omega]^2) + 64*r^8*(85432741383917722095483 + 
             293191960974437809363334*\[Omega]^2)))/
         (2429921707280148871639387858320*r^18) + 
        (\[Alpha]2^2*(11225460325471290344171618500608000 - 
           8967678949832811604497968050888704*r + 
           711338687202592781791379789557248*r^2 + 
           r^10*(397470312176040655189796931955 - 
             47102024574656230232454153664*\[Omega]^2) - 13457214110340*r^16*
            (-42340222461529125 + 824601277454414*\[Omega]^2) + 
           407794366980*r^15*(-5588909364921844500 + 102068977574361277*
              \[Omega]^2) + 13039488*r^3*(-14643549745551551444338549 + 
             456476155913218997556000*\[Omega]^2) + 77064*r^13*
            (-52858893243171046177092639 + 934359596861059686161455*
              \[Omega]^2) - 67431*r^14*(-55888835797328925245994909 + 
             1489912639439436207956390*\[Omega]^2) - 1014*r^11*
            (2016313506003041685787865385 + 7485802238459558057506256*
              \[Omega]^2) + 3584*r^7*(-488467776786763850440805168 + 
             534658487095795408251533235*\[Omega]^2) - 
           169*r^12*(-20574544525466625063005062329 + 
             728515137739888196214391240*\[Omega]^2) + 
           4032*r^5*(7345788341455916722227407249 + 
             4274721913880539135056782244*\[Omega]^2) - 
           36*r^8*(63572115840679360817458521511 + 
             13033631515021727217038398328*\[Omega]^2) + 
           1344*r^4*(62684006759554750889483326953 + 
             65418724954059726734865490400*\[Omega]^2) - 
           4*r^9*(-36912546081540106227156081175 + 
             93627203793166954343840611928*\[Omega]^2) + 
           56*r^6*(218549698302781339959928398229 + 
             178502846924023861528703686416*\[Omega]^2)))/
         (252590361471771475206914367872364000*r^18) - 
        (\[Alpha]1^2*(830438340765091363826725928435712000 - 
           659620771252950271245443621913526272*r + 
           53530188892023321358042922989092864*r^2 + 43735945858605*r^16*
            (-448765975364747355 + 3963983145472079*\[Omega]^2) - 
           47711940936660*r^15*(-1645475243004073635 + 6888858810264832*
              \[Omega]^2) + 84530654208*r^3*(-201967547832594927186967 + 
             5370083732973542637600*\[Omega]^2) - 2629809*r^14*
            (16377846225043179986736627 + 580434731921286679101710*
              \[Omega]^2) + 25688*r^13*(-5910223112234678002908533391 + 
             290068555475214900208690090*\[Omega]^2) + 3354624*r^4*
            (1768657965290615881688365663 + 1861700575874478098004207600*
              \[Omega]^2) + 4732*r^11*(-47144016398152229650898785821 + 
             2282443212296443090450040516*\[Omega]^2) - 
           1014*r^12*(-283178483112242642645219992857 + 
             4559806767444707056770361060*\[Omega]^2) + 
           16*r^10*(5885599676984269309045795436984 + 
             62509870637667286016019055865*\[Omega]^2) + 
           1792*r^5*(1411695320319734611742793722965 + 
             696893086844692879693822826292*\[Omega]^2) + 
           128*r^7*(-1170273753761746403593235605921 + 
             978988501382616203987009811965*\[Omega]^2) + 
           352*r^6*(2805166128338844447924894202237 + 
             2140242616650587577845627012392*\[Omega]^2) - 
           16*r^9*(748100882857922242318175911951 + 
             2175158371208655161549703053972*\[Omega]^2) - 
           32*r^8*(7188356412526453211059072580975 + 
             2297543131015137797742979934258*\[Omega]^2)))/
         (18060210845231660477294377302874026000*r^18)) + 
      c^10*((\[Lambda]ev*(-106209711699879322083863587553280 + 
           48540937848992049452756441284608*r - 
           19871096111742939506171714979840*r^2 + 14344766556120*r^15*
            (243707177087913 + 9322605487997*\[Omega]^2) - 
           1793095819515*r^16*(487414354175826 + 17211495881441*\[Omega]^2) - 
           37711674*r^14*(204593361497987607607 + 6650308949743969450*
              \[Omega]^2) + 1795794*r^13*(6953841983722561911753 + 
             185757917398475394200*\[Omega]^2) - 53130*r^12*
            (255078896575161849638721 + 3464427729668511118420*\[Omega]^2) + 
           7084*r^11*(1249380489203107773567237 + 37809727040075351164240*
              \[Omega]^2) + 224*r^10*(-5787082159834650711975246 + 
             1815418162605632897197639*\[Omega]^2) - 376320*r^3*
            (-14249307514590235144344199 + 3620880869814554873957248*
              \[Omega]^2) + 192*r^7*(4491801494064450649331171 + 
             4057049979202209056574520*\[Omega]^2) + 
           32*r^9*(-15252378745017895486457529 + 33725775829450335090975092*
              \[Omega]^2) + 128*r^5*(-2523941624737427571711419847 + 
             68464499937079593906332768*\[Omega]^2) + 
           448*r^6*(-143481466088739422248875039 + 
             185785608351601700925740056*\[Omega]^2) - 
           32*r^8*(14676532176910551311323575 + 315665750170931528372859166*
              \[Omega]^2) + 512*r^4*(1236898165580533970594743047 + 
             1294936962497015769119275040*\[Omega]^2)))/
         (67778413661592012513855355379084340*r^18) + 
        (\[Alpha]2^2*(-828673292464487110602408941125632000 + 
           350760993714494338750754716427378688*r - 
           19809027693987179892748880679249408*r^2 + 
           r^8*(714352424052485537934876770991636 - 
             26270863768308996073894110479136*\[Omega]^2) + 
           3310330743720*r^16*(57291247663320813450 + 1687559466162983713*
              \[Omega]^2) - 50156526420*r^15*(15124889383116694750800 + 
             417771531567177178843*\[Omega]^2) + 1795794*r^14*
            (782472775399122974540085558 + 24431170610087009691177613*
              \[Omega]^2) - 513084*r^13*(3487503154511866124499076947 + 
             39117295221849438269670356*\[Omega]^2) + 
           7590*r^11*(-102563952298948582493084415291 + 
             3034963548447659673825623744*\[Omega]^2) + 
           4346496*r^3*(24461440000504053237928789417 + 
             3787340205031612726681184000*\[Omega]^2) + 
           253*r^12*(6457563948567657275887853025801 + 
             185675277638263653379655547280*\[Omega]^2) - 
           11200*r^4*(-366109159707465271913563144551 + 
             713551327964947916367800574496*\[Omega]^2) + 
           68*r^9*(1383185800507405810877547776575 + 
             1708803063626460196719753887432*\[Omega]^2) - 
           1792*r^5*(6307108622085812031083016990720 + 
             1949933988571675562900955747503*\[Omega]^2) - 
           224*r^7*(-1342120594534404531041498126747 + 
             5146740871488631310426531026190*\[Omega]^2) + 
           r^10*(-16266707500577936547856624937485 + 
             66110332523555814952222279847056*\[Omega]^2) - 
           56*r^6*(45474783274775982100770754139875 + 
             71148283617665577788865153407312*\[Omega]^2)))/
         (4697044066748326467210176127770544762000*r^18) + 
        (\[Alpha]1^2*(16719186581492545126061444459003904000 - 
           6927617900240499514902325863170015232*r + 
           393758127840431470155639675610816512*r^2 - 6401796644880*r^15*
            (1113259734953749163011 + 7049078878588910272*\[Omega]^2) + 
           1467078397785*r^16*(1214465165404089996012 + 16224707537447967161*
              \[Omega]^2) - 19100718*r^14*(-238327598079185818555143099 + 
             10603649192592697381368971*\[Omega]^2) - 104315904*r^3*
            (22366319681670039779737160717 + 3282224610991297955126124800*
              \[Omega]^2) + 23322*r^13*(537293932061750674706364191541 + 
             37478960260761901456592434828*\[Omega]^2) + 
           86016*r^5*(3092363734207313023521769297991 + 
             749735403075860132544657636099*\[Omega]^2) - 
           276*r^12*(104828189947329328739490002902767 + 
             1495727044338689052614895178160*\[Omega]^2) + 
           644*r^11*(45769656089984459829812106835617 + 
             1987606809318196950243492999052*\[Omega]^2) + 
           5632*r^7*(-706733840397939533771914810677 + 
             3380773148713572309508435339717*\[Omega]^2) + 
           16128*r^4*(-10786363297701205504446962589833 + 
             9273626454250995059858258312000*\[Omega]^2) - 
           128*r^8*(132187595809689391811218017133467 + 
             18524015914540225549054452136477*\[Omega]^2) - 
           16*r^9*(147973083844605038884586604080751 + 
             70338785535968387118967287184060*\[Omega]^2) + 
           4*r^10*(-1230603982977926326986641940087489 + 
             81551643838865157755280327596932*\[Omega]^2) + 
           192*r^6*(195404381528064413064501657748421 + 
             365646360877156604553059852963432*\[Omega]^2)))/
         (91592359301592366110598434491525622859000*r^18)) + 
      c^14*(-(\[Lambda]ev*(3205369708086422079509193181225451520 - 
            1336483965103792924797429016269717504*r - 
            197753733439691529993373453853583360*r^2 - 7312680375*r^16*
             (4815038177602621248735 + 78873150582557316257*\[Omega]^2) + 
            29250721500*r^15*(4815038177602621248735 + 85443272512929391738*
               \[Omega]^2) - 916030500*r^14*(329587853945259243130433 + 
              4592751014290155553461*\[Omega]^2) + 5250*r^13*
             (90442055536992210426442196129 + 887109223437481047487966056*
               \[Omega]^2) + 53888*r^5*(-64517187636952137448435132611 + 
              1465867671443171192658308656*\[Omega]^2) - 
            210*r^12*(2448827357739297465054479457025 + 
              7997867196830685116006326308*\[Omega]^2) + 
            224*r^10*(-288594417833631025449942390915 + 
              30719453070360652039389476273*\[Omega]^2) + 
            140*r^11*(2439327741004868218861572752025 + 
              35425235052648353101194988288*\[Omega]^2) - 
            75264*r^3*(-684567523087539117624910601727 + 
              634822637415389666158863482080*\[Omega]^2) + 
            192*r^7*(429347072209177775896711304669 + 
              656789745655517582910978511120*\[Omega]^2) + 
            32*r^9*(-594928409410974441122657305815 + 
              870257009864722003562081089444*\[Omega]^2) + 
            448*r^6*(-5136648051225584148578258448879 + 
              3602036514910123334481773563952*\[Omega]^2) - 
            32*r^8*(-838947122127382063792730259855 + 
              4829640983344983500243107672742*\[Omega]^2) + 
            512*r^4*(26707576040804810879436161657337 + 
              24750723148736591531236112831440*\[Omega]^2)))/
         (3020786465427517459224544522172431600061250*r^18) - 
        (\[Alpha]2^2*(25009052628554732811742279729517887488000 - 
           30637488678300157746571423462170944299008*r + 
           2850788634405926421656026615993878053376*r^2 + 13500333000*r^16*
            (565965163680561799170163875 + 7733385454033484278168801*
              \[Omega]^2) - 204550500*r^15*(149414803211668314980923263000 + 
             1914473741584209488256822811*\[Omega]^2) - 
           1500*r^13*(44961263852824954861020511008361531 + 
             112861655912598084314225309864520*\[Omega]^2) + 
           5250*r^14*(10475104864339201075420177113568509 + 
             140750170883850927037188026277901*\[Omega]^2) + 
           206976*r^3*(10925724100153459574298009195290449 + 
             2788828302726436011230536635288000*\[Omega]^2) - 
           1792*r^5*(108913083220206568301647331956371126 + 
             12831941564939907199699190701729027*\[Omega]^2) + 
           15*r^12*(4053633283313233786864445845493662175 + 
             44517307096194111647533296282215968*\[Omega]^2) - 
           448*r^7*(-1251203527777508241068449177279426 + 
             52309412605609417216855169753471765*\[Omega]^2) + 
           2240*r^4*(231282377553287444967029758151739759 + 
             66663031737647747687491777457418080*\[Omega]^2) + 
           6*r^11*(-5138306526009520311702656754119548375 + 
             97300218979438839981854168505776928*\[Omega]^2) + 
           4*r^9*(933309296561163525587539701813214147 + 
             410221872625685841284686686954210984*\[Omega]^2) - 
           4*r^8*(-2669014201490383252226868657820716497 + 
             757744726279218181885437109819461000*\[Omega]^2) - 
           56*r^6*(321687424763249638708893553898779751 + 
             1218142590786665919378866775812296528*\[Omega]^2) + 
           r^10*(1536254101287396244899672354524672815 + 
             1718374991360945628590603333133738416*\[Omega]^2)))/
         (209340502054126959924260935386549509884244625000*r^18) + 
        (\[Alpha]1^2*(5550367352465403930501527577387734532096000 - 
           6796978496148438810370070237198197425733632*r + 
           651242685351148300732805246104382283669504*r^2 + 
           r^9*(643602852090264060752094849745684999632 - 
             91402246726159565804886659656665976256*\[Omega]^2) + 
           r^10*(2732692355688282309338597854444887825900 - 
             48712693162776692350195392380576651056*\[Omega]^2) + 
           143594451000*r^15*(21995200098093186211747545045 + 
             64606012596357632772937088*\[Omega]^2) - 65814123375*r^16*
            (11997381871687192479135024570 + 74351108676089475585592697*
              \[Omega]^2) + 49341422592*r^3*
            (10590125312215172866970010196863 + 
             2676504675473611850476230731200*\[Omega]^2) + 
           204750*r^14*(-9482908427959636758130667782582656 + 
             192386253946063538515550463283901*\[Omega]^2) + 
           3900*r^12*(3208471936483556123238858213060683745 + 
             13232192233173011527416059856077668*\[Omega]^2) - 
           2250*r^13*(2533696227001618003750666807784309091 + 
             70405876969682113712033246160584924*\[Omega]^2) - 
           43008*r^5*(1177363628122307641471366706957031899 + 
             77601519246408689799627491314346757*\[Omega]^2) + 
           26880*r^4*(5233053442436197954460642186349414277 + 
             1242960580974364792312110501084567360*\[Omega]^2) - 
           28*r^11*(429638901837252981370818785563143725625 + 
             8487345126613758585325692593885357276*\[Omega]^2) - 
           32*r^8*(-72902872943234616912388750992904807701 + 
             11343293546173242289520100680170779752*\[Omega]^2) - 
           192*r^6*(-10431523499161646388396043162988392063 + 
             62221059762591774542205977704991437200*\[Omega]^2) - 
           64*r^7*(13956950280797788896380625041771888457 + 
             65121891282723417757808493183258901420*\[Omega]^2)))/
         (44903537690610232903753970640414869870170472062500*r^18)) + 
      c^12*((\[Lambda]ev*(-21555580990737709057815876402215976960 + 
           9267138025092509323916343401007251456*r - 
           1364446532939468544920103133061472256*r^2 - 25952702650875*r^16*
            (-1151708890333598625 + 44943824308304554*\[Omega]^2) + 
           103810810603500*r^15*(-1151708890333598625 + 48687638312712836*
              \[Omega]^2) - 102275250*r^14*(-2189107864239497188704171 + 
             103993992777007435359076*\[Omega]^2) + 19481000*r^13*
            (-15424174326745827101014101 + 842459244898941515250032*
              \[Omega]^2) + 56000*r^11*(-3936619059261764549069733183 + 
             187633163802529169094830099*\[Omega]^2) - 
           42000*r^12*(-7544153778213316985963652564 + 
             269911656103023324202338835*\[Omega]^2) - 2007040*r^3*
            (-153272133551820394844404114861 + 2093214441921334358656513302*
              \[Omega]^2) - 512*r^5*(23742334224638780407809248598215 + 
             77346844955470516479525836116*\[Omega]^2) + 
           112*r^10*(769718958224389173648134900875 + 
             135671924786229025698023022896*\[Omega]^2) + 
           64*r^9*(103579251361971442875701335375 + 
             196334250476857093856577376372*\[Omega]^2) - 
           128*r^7*(1401047231862892673454492889673 + 
             2718537778164289634598861976780*\[Omega]^2) + 
           896*r^6*(-3447627039293396534361834119373 + 
             3687675298997422092336936931676*\[Omega]^2) + 
           8192*r^4*(5148878766519964805436044126966 + 
             4205239617486450849219545066825*\[Omega]^2) - 
           64*r^8*(2338387227355582004828452224369 + 
             7780799428571441851816324420126*\[Omega]^2)))/
         (82198271168095713176178082235984533335000*r^18) + 
        (\[Alpha]2^2*(-252272612146632315366372008455700545536000 + 
           211170503995098002540123994652741429469184*r - 
           16274408210615033975077773732624018507264*r^2 + 
           71869022725500*r^16*(-135373196761350326428125 + 
             4406669628223816705322*\[Omega]^2) - 2177849173500*r^15*
            (-17869261972498243088512500 + 545456665855894069605271*
              \[Omega]^2) - 8349000*r^13*(-7256155138194926243274908610879 + 
             227295118573810985470909431317*\[Omega]^2) + 
           7305375*r^14*(-8381396086929190601946208638099 + 
             382995695191778311542970726822*\[Omega]^2) + 
           21732480*r^3*(276984526144167706220412963391271 + 
             3503110098862766932607112645600*\[Omega]^2) + 
           750*r^11*(44798808578900181466359946859558793 + 
             618089533548891675892924099443440*\[Omega]^2) + 
           125*r^12*(-397628588670320062592070749065945017 + 
             27131374409439903511064916648364600*\[Omega]^2) - 
           4032*r^5*(223723701985284711128173681119908137 + 
             104846024593862533786524209268699124*\[Omega]^2) - 
           224*r^7*(-217813864561284505984181246926956901 + 
             255040931394333343878621086762987580*\[Omega]^2) + 
           36*r^8*(1931623687712134112878946510463079411 + 
             278594667376809276309195882249557304*\[Omega]^2) - 
           1344*r^4*(1498451818816527787270666579709573493 + 
             1488887245392752250006508832628306400*\[Omega]^2) + 
           r^10*(-10696598290479413674084265154116264375 + 
             1853915298950224253154958802923150688*\[Omega]^2) + 
           4*r^9*(-572864701743259891372814946940275875 + 
             2413852115147232065391719248331998648*\[Omega]^2) - 
           56*r^6*(6118745799380977642911427361196225785 + 
             4834261251452202324579564188655142416*\[Omega]^2)))/
         (8544510287923549384663711648430592240173250000*r^18) + 
        (\[Alpha]1^2*(18662651096468887674608069187375491579904000 - 
           15535210195166698233320352602484709358272512*r + 
           1220634614618846989121369658612273933975552*r^2 - 
           4841358712690500*r^15*(-276896394426087376719625 + 
             1937582359806124121344*\[Omega]^2) + 233574323857875*r^16*
            (-1434826771116998224819875 + 21183527859509766767117*
              \[Omega]^2) - 284909625*r^14*(2410161614586191320317065800197 + 
             153470879836116689785760857894*\[Omega]^2) - 
           1912458240*r^3*(275370416692367513195899049095031 + 
             3035902126305962358702834988320*\[Omega]^2) + 
           5566000*r^13*(-482819545302246325741663913394213 + 
             37278141521645979582562235898340*\[Omega]^2) - 
           30750*r^12*(-152840669008185861190354097282452401 + 
             4096870311829986524951475744429388*\[Omega]^2) + 
           3500*r^11*(-897087697081352946088160797158028965 + 
             86690034493837449278014852097446388*\[Omega]^2) + 
           258048*r^4*(534894369810942482934892155181662169 + 
             550106992008212329432774442219323800*\[Omega]^2) + 
           16*r^10*(118695868092816776892084084600316924000 + 
             3003598088650975156654800128215251841*\[Omega]^2) + 
           1792*r^5*(42938677734774626916757125226317284189 + 
             17024158369831087940824809637038647532*\[Omega]^2) - 
           64*r^8*(107524428695686830247366980070269534407 + 
             27190002905669005161280523248812561707*\[Omega]^2) - 
           16*r^9*(28964981691168895322143462884262022375 + 
             50422485333377262649517827983176438596*\[Omega]^2) + 
           64*r^7*(-63696909855101194055932814825949332803 + 
             57041206741229000467264030437203280182*\[Omega]^2) + 
           32*r^6*(837196980534310548794284537272991122979 + 
             618925227955674728662900621157551035688*\[Omega]^2)))/
         (610932485586533781003455382862787345172387375000*r^18))) + 
    \[Chi]^10*((\[Lambda]ev*(4298921012045366443376640 - 
         2222131417543573566750720*r + 623485832434026307665920*r^2 + 
         315315*r^17*(-49199423368095 + 2871211642612*\[Omega]^2) + 
         2184*r^13*(56873265648405283 + 7936862251644*\[Omega]^2) - 
         210210*r^18*(-21085467157755 + 11275950911567*\[Omega]^2) + 
         332666880*r^3*(-711025881530437 + 15755462818976*\[Omega]^2) - 
         2002*r^14*(24306438260492367 + 470821214834216*\[Omega]^2) + 
         2002*r^15*(-2602447738041375 + 660127965149552*\[Omega]^2) - 
         2002*r^16*(-10167440703664545 + 2304820120710568*\[Omega]^2) + 
         32*r^9*(7909226176635090853 + 86420619936390972*\[Omega]^2) + 
         56*r^12*(-2990215721880510123 + 155378031161480464*\[Omega]^2) + 
         16*r^11*(7575178226762110965 + 240047645179342724*\[Omega]^2) - 
         14336*r^4*(743653082105110870 + 365455670414649401*\[Omega]^2) + 
         512*r^5*(65269241965222795605 + 438899326592329324*\[Omega]^2) - 
         128*r^7*(39176964742423071151 + 650624589889645312*\[Omega]^2) + 
         128*r^8*(5773050473111205529 + 1548029319945944357*\[Omega]^2) - 
         640*r^6*(-498598909434808693 + 1842673889405730888*\[Omega]^2) - 
         16*r^10*(5027412852501736515 + 3710196395657767124*\[Omega]^2)))/
       (1888759964234183040*r^20) + 
      (\[Alpha]2^2*(116532793799901947984072933376000 - 
         54286815484115429909858131968000*r + 
         10716629945924328880533101102080*r^2 - 610499169280*r^3*
          (8326820137607687563 + 369350282372544000*\[Omega]^2) - 
         819819*r^17*(-16865714770653950916715 + 227153473069931188112*
            \[Omega]^2) + 6012006*r^18*(-657105770285218866885 + 
           298163575264378627663*\[Omega]^2) + 156156*r^16*
          (-92873945750881615792549 + 14508393493767562589817*\[Omega]^2) + 
         2002*r^15*(-825780363490018237996695 + 186829832095180495230224*
            \[Omega]^2) + 157696*r^5*(5115432710265110054017315 + 
           741432404328627368332911*\[Omega]^2) + 
         1092*r^14*(28233328452787394588398747 + 898511700522401073588292*
            \[Omega]^2) + 137984*r^4*(-6277016252922682092156925 + 
           3986455815994559201425872*\[Omega]^2) + 
         7168*r^7*(-15478960916266069058090807 + 6820259041447603841626328*
            \[Omega]^2) - 512*r^9*(-5035188959934986557418987 + 
           9902516509006556782591047*\[Omega]^2) + 
         104*r^13*(-556785836242573474431157263 + 10966154025859452792715124*
            \[Omega]^2) + 3584*r^6*(46173255434369840462530817 + 
           46305425956789497152290350*\[Omega]^2) - 
         256*r^8*(17342299934278734592243227 + 53317426771324403104840610*
            \[Omega]^2) + 44*r^12*(1441157086734501346210018291 + 
           57919999739147754051862520*\[Omega]^2) + 
         16*r^11*(-2245570606659890613328035811 + 284883869751365412002796912*
            \[Omega]^2) + 16*r^10*(255691901286829416682543725 + 
           585188579111247950622017152*\[Omega]^2)))/
       (449218136869543932194304000*r^20) + 
      (\[Alpha]1^2*(-193377800577945485191636058112000 + 
         89383446273017261936114159616000*r - 
         18272608299869749987609424936960*r^2 + 348856668160*r^3*
          (24797299726573671851 + 1089125679961388160*\[Omega]^2) + 
         6012006*r^18*(-760668802861501082850 + 231220670342110511959*
            \[Omega]^2) + 126126*r^17*(126904911944060430655475 + 
           8016022981211086307526*\[Omega]^2) - 
         182*r^14*(-48647090548742141596916391 + 52331552011369861248544*
            \[Omega]^2) + 24024*r^15*(-654897664387975547463925 + 
           109379887128255504161836*\[Omega]^2) - 372736*r^5*
          (3661411532127160059541265 + 498175449107525380319832*\[Omega]^2) - 
         3003*r^16*(3000643488816451549460389 + 716305658257683829601088*
            \[Omega]^2) - 551936*r^4*(-2973302272275189571046165 + 
           1615215892917491222188896*\[Omega]^2) + 
         16*r^11*(7106261805794926501213333847 + 26675707081575296377593368*
            \[Omega]^2) + 52*r^13*(959645057688781629389713797 + 
           37997274514078379397511520*\[Omega]^2) + 
         512*r^8*(69668228311050863880921465 + 46754998428866772275063657*
            \[Omega]^2) - 16*r^10*(2262668168445088611757424693 + 
           107872487163849366957169736*\[Omega]^2) + 
         32*r^9*(-482131482401776670149945713 + 451435476368094462052447192*
            \[Omega]^2) + 8*r^12*(-14854769477049359654416560941 + 
           523939476911704276970467120*\[Omega]^2) - 
         128*r^7*(-1600415796673829707979289099 + 626513895443617749429560288*
            \[Omega]^2) - 256*r^6*(1301764642114089474258412741 + 
           1041083026041108110279913616*\[Omega]^2)))/
       (729979472413008889815744000*r^20) + 
      c^2*((\[Lambda]ev*(64483815180680496650649600 - 
           31594906016954618842183680*r + 7748787439222145888044032*r^2 + 
           7800108311299143840*r^17*\[Omega]^2 - 1850320576558428975*r^18*
            \[Omega]^2 - 561561*r^16*(23064714315825 + 28126128571222*
              \[Omega]^2) + 255255*r^15*(157695728293103 + 97323188928192*
              \[Omega]^2) + 195761664*r^3*(-13030993395674831 + 
             240965901937280*\[Omega]^2) + 476*r^13*(70839434231921355 + 
             54538530778989332*\[Omega]^2) - 357*r^14*(133445886240299633 + 
             63256480030051328*\[Omega]^2) + 238*r^12*(-32950677780205395 + 
             83714014782596504*\[Omega]^2) - 344064*r^4*(357480608498291614 + 
             206812606614311289*\[Omega]^2) + 136*r^11*(53744448065479773 + 
             316315703501997952*\[Omega]^2) - 144*r^9*(40578793339661857 + 
             859058222590966928*\[Omega]^2) + 64*r^7*
            (-386947364266178267097 + 2400291858317707352*\[Omega]^2) + 
           128*r^5*(2319058242556137150957 + 11707472210932772912*
              \[Omega]^2) - 24*r^10*(-92275253920569475 + 
             18736723844669948232*\[Omega]^2) + 
           96*r^8*(31142098111310165147 + 22965900572694853276*\[Omega]^2) - 
           128*r^6*(36658716201503415747 + 97915991830919601488*\[Omega]^2)))/
         (590001393827652927120*r^20) + 
        (\[Alpha]2^2*(1747991906998529219761094000640000 - 
           986261211519224010698610906624000*r + 
           140799272192234491930555293600768*r^2 - 
           5436704847200421464837285118*r^17*\[Omega]^2 + 
           1417915207393311603668975283*r^18*\[Omega]^2 - 
           69161444352*r^3*(1063270494918842039671 + 29342827988485440000*
              \[Omega]^2) - 454818*r^15*(63660350770977965587583 + 
             19124576959478701036636*\[Omega]^2) + 60333*r^16*
            (164510408097611277836057 + 181647524280011773198368*
              \[Omega]^2) + 6426*r^14*(4644168975184255347374089 + 
             2268411747366396565741398*\[Omega]^2) + 575232*r^6*
            (2409280024407119847580492 + 3292131751479017931205865*
              \[Omega]^2) - 204*r^13*(28359317272824754448005865 + 
             3574050460082768025800002*\[Omega]^2) + 2069760*r^4*
            (-2091777356016463081492707 + 3996046740449536541104544*
              \[Omega]^2) + 118272*r^5*(96960821412297670502039841 + 
             13555878244271721368395879*\[Omega]^2) + 
           340*r^12*(-3446932981793240450186319 + 23328710674248172592332568*
              \[Omega]^2) + 544*r^11*(-4140538892431792916329467 + 
             31720293951653163348899912*\[Omega]^2) - 
           1536*r^9*(-19196605053887925112685257 + 55332785070810926921583912*
              \[Omega]^2) + 2688*r^7*(-405609743217002867170603633 + 
             161676297538500007703242792*\[Omega]^2) + 
           16*r^10*(3156672789860597051998859577 + 
             1413189039172838411364935128*\[Omega]^2) - 
           64*r^8*(3150524752833841946892389193 + 
             3641630877219748624491367120*\[Omega]^2)))/
         (140324515504623785819195712000*r^20) + 
        (\[Alpha]1^2*(-725166752167295569468635217920000 + 
           406800969746939646138112140288000*r - 
           59623738323542760366379897380864*r^2 - 
           1135149638412125081277457926*r^17*\[Omega]^2 + 
           314575087289264205185377596*r^18*\[Omega]^2 + 823350528*r^3*
            (38479848843420299261117 + 1038299814896523379200*\[Omega]^2) + 
           9282*r^16*(237236114094467726384146 + 74718306083750772789249*
              \[Omega]^2) + 4641*r^15*(-1330542845392649692042393 + 
             516003631977890128602704*\[Omega]^2) - 
           357*r^14*(-2932748322111922402373649 + 8238987575316280274854252*
              \[Omega]^2) - 136*r^11*(13536248370188912238274131 + 
             21147212424524814810706220*\[Omega]^2) + 
           68*r^12*(-23348864789985347336760225 + 28069906273532037376040536*
              \[Omega]^2) - 17472*r^5*(282619415529493898600219279 + 
             36871188898129413616326912*\[Omega]^2) + 
           136*r^13*(81282725796977693585701650 + 52090691030224365027022411*
              \[Omega]^2) - 18816*r^4*(-128178010278128764012224397 + 
             177656842486446630780707520*\[Omega]^2) - 
           240*r^7*(-2322109499004027639251235177 + 
             724293579283939730468988544*\[Omega]^2) - 
           416*r^6*(1748747101356984131357473071 + 
             1812540478635431279011278880*\[Omega]^2) + 
           4*r^9*(-2455746492917986321561594737 + 
             6207771790022991561852272000*\[Omega]^2) + 
           8*r^8*(7735243114090362578738524557 + 9397901808175052918558811008*
              \[Omega]^2) - 2*r^10*(10995006515394108616874723727 + 
             9593216964157096197159482984*\[Omega]^2)))/
         (57006834423753412989048258000*r^20)) + 
      c^4*((\[Lambda]ev*(200974557313120881227857920000 - 
           93780910150623948205351157760*r + 19096473194805868529539063808*
            r^2 - 1966151412225*r^18*(-84101578407 + 965555806*\[Omega]^2) + 
           524307043260*r^17*(-1261523676105 + 15263787184*\[Omega]^2) + 
           3581424*r^13*(-598719150236393473 + 8198278590064366*\[Omega]^2) - 
           646646*r^16*(-2086428213471789495 + 27329725571799554*
              \[Omega]^2) - 397936*r^14*(-6107092943585493951 + 
             72616038001018646*\[Omega]^2) + 198968*r^15*
            (-10313839042008887385 + 151680201509121916*\[Omega]^2) + 
           2432*r^11*(-72192742821056674047 + 649480323107408476*
              \[Omega]^2) + 4256*r^12*(278939369331372647436 + 
             2957062252353835669*\[Omega]^2) - 602112*r^3*
            (9182900058440055324971 + 111213715618818650240*\[Omega]^2) - 
           1408*r^10*(61962250318295225997 + 423636397167111859877*
              \[Omega]^2) - 57344*r^4*(5385976011910156738999 + 
             2786808922530240433184*\[Omega]^2) + 1024*r^7*
            (-22217554060134928612271 + 3309612621034980286261*\[Omega]^2) - 
           128*r^9*(970688073942441927611 + 3369457579257108800988*
              \[Omega]^2) - 1024*r^5*(-489086726261101766726313 + 
             5303980781482141367788*\[Omega]^2) + 
           256*r^8*(7175075815305733683887 + 16074203245805591898373*
              \[Omega]^2) - 512*r^6*(5733818454237483778861 + 
             42158961452756697436200*\[Omega]^2)))/
         (108759676935401885279446560*r^20) + 
        (\[Alpha]2^2*(495264373649583278932309966848000000 - 
           326725842109528868856036896636928000*r + 
           37688264595452695071077364816281600*r^2 + 794404611*r^18*
            (-16865714770653950916715 + 166480426477596165798*\[Omega]^2) + 
           1381219840000*r^3*(-12156588465192338841659 + 
             189610735432317907968*\[Omega]^2) - 288874404*r^17*
            (-185522862477193460083865 + 1755421323085583280597*\[Omega]^2) + 
           2821728*r^16*(-32584948826275851260223969 + 
             400226191283400288026410*\[Omega]^2) - 36176*r^15*
            (-2940091321951668023269326378 + 29487771699740375357126017*
              \[Omega]^2) + 54264*r^14*(-1861780615545177022596049422 + 
             29694584436837397979720723*\[Omega]^2) - 
           5168*r^13*(-14644221544948193055345126240 + 
             75261481384849192036505939*\[Omega]^2) + 
           1520*r^12*(-22483002415719141077000685025 + 
             225007680451343030661009388*\[Omega]^2) + 
           608*r^11*(-2815996460088427573900576081 + 
             3310978837511843533524688848*\[Omega]^2) + 
           401408*r^4*(2287765170556660501925229649 + 
             5751058835929432297315346550*\[Omega]^2) + 
           1792*r^7*(-99944547252349661168715899323 + 
             31932426615886839608620491016*\[Omega]^2) + 
           7168*r^5*(360483769306852712716389481595 + 
             56884918073941702831870732533*\[Omega]^2) + 
           32*r^10*(286724595540449218437822978147 + 
             91332324030910257380456728264*\[Omega]^2) - 
           512*r^8*(132002282344283888293130511081 + 
             95021365974060145108409530556*\[Omega]^2) + 
           3584*r^6*(77971902257244378057443793745 + 
             101669009419447049177446641819*\[Omega]^2) - 
           64*r^9*(-92999282139253823544745521239 + 
             226079564387143386779582635488*\[Omega]^2)))/
         (2351558230826485402758081741696000*r^20) - 
        (\[Alpha]1^2*(4520206088509475716354492858368000000 - 
           2969040054115819303652797291118592000*r + 
           349581702585540543645738089034956800*r^2 + 
           r^9*(53938941441027152536899366197088 - 
             99226206845390476544466140432896*\[Omega]^2) - 
           8738450721*r^18*(-9761916303389263896575 + 73869854019580749552*
              \[Omega]^2) + 244432188*r^17*(-1395954031384664737210225 + 
             9529543048649880214554*\[Omega]^2) + 15785369600*r^3*
            (-10191928807326813035313011 + 153757100043412981210368*
              \[Omega]^2) - 2686068*r^15*(-13098458065685787274138841 + 
             1738945822381039865940104*\[Omega]^2) + 696388*r^14*
            (-743969967559037509885615791 + 8882125742643932900173204*
              \[Omega]^2) - 74613*r^16*(-5129232046465563507337357491 + 
             23633010727303376599344520*\[Omega]^2) + 
           1216*r^12*(-441842601311318519322191114395 + 
             149920720449351716567809301*\[Omega]^2) - 
           28424*r^13*(-25592132889017590712775399945 + 
             610064930904129440859990908*\[Omega]^2) + 
           24016*r^11*(6366287880510412746089804837 + 
             1090406190719238217792452728*\[Omega]^2) + 
           1103872*r^4*(5858909399190079814483199463 + 
             18629196783217091410397151600*\[Omega]^2) + 
           78848*r^5*(316122371376088337650022207579 + 
             46901319915015862464497872608*\[Omega]^2) + 
           1024*r^6*(2737681657532117576780832292037 + 
             3198313068271732414548439011104*\[Omega]^2) + 
           128*r^7*(-14907210038730635354951934926907 + 
             3827713932729236590558950488608*\[Omega]^2) + 
           16*r^10*(7031937662810411674780497653767 + 
             4304725981379399137803467001700*\[Omega]^2) - 
           64*r^8*(9612320786963898229416540914487 + 
             7061721540027890354525316023912*\[Omega]^2)))/
         (21017051688011713287150355566408000*r^20)) + 
      c^6*((\[Lambda]ev*(-9405888712119840190282570137600 + 
           4291497499069899692000299192320*r - 
           1414740085033774245236950620160*r^2 + 801024649425*r^18*
            (8050814732961 + 654164058565*\[Omega]^2) - 1068032865900*r^17*
            (24152444198883 + 2068243163432*\[Omega]^2) + 
           7113106*r^16*(8431442859568176630 + 613981194247048613*
              \[Omega]^2) - 7113106*r^15*(14465228035837546695 + 
             941747306480014612*\[Omega]^2) + 190190*r^14*
            (641901962496218810001 + 31754201086944232268*\[Omega]^2) - 
           13832*r^13*(7486568562715006366833 + 527753270594249975524*
              \[Omega]^2) - 3120*r^11*(2926881460199565001595 + 
             4490089626583439606016*\[Omega]^2) - 364*r^12*
            (-140404698602392781690595 + 15976439462839762141052*
              \[Omega]^2) - 1956864*r^3*(-248108143125060692400223 + 
             17529885817730630639840*\[Omega]^2) + 
           32*r^9*(-161074225335964673547269 + 707505933422887018426128*
              \[Omega]^2) + 128*r^7*(41877908180948849029443605 + 
             1357377196195272193393104*\[Omega]^2) - 
           768*r^5*(81194729920939552581879761 + 1552204807109463368571456*
              \[Omega]^2) + 7168*r^4*(7755557924648216580949051 + 
             2661240241315758163895672*\[Omega]^2) - 
           128*r^8*(-289415669887482590329969 + 4293571993820688019979995*
              \[Omega]^2) + 16*r^10*(-409913937264335636885571 + 
             7561489587140732512708924*\[Omega]^2) + 
           256*r^6*(-14691426332059416502347239 + 13452312626826414081128600*
              \[Omega]^2)))/(571559292214770757614811534440*r^20) - 
        (\[Alpha]2^2*(19613051860492497355459395051847680000 - 
           9866067797460051176338019290401792000*r + 
           1694105363880776621042539992108996608*r^2 + 4107818715*r^18*
            (107633925172718850395763 + 7519365929238093488543*\[Omega]^2) - 
           746876130*r^17*(2367946353799814708706786 + 
             158573059518731023013929*\[Omega]^2) + 21339318*r^16*
            (162507942390846694319488657 + 10908346996783023567180256*
              \[Omega]^2) - 2209951744*r^3*(661335673733487019302725801 + 
             51368439244919568342120000*\[Omega]^2) - 1094324*r^15*
            (4363210198443332531738809821 + 159296776409659292425326778*
              \[Omega]^2) + 189924*r^14*(24420564746766378989478225117 + 
             1596158736628685188976470313*\[Omega]^2) - 
           152*r^13*(18412558350641071763176039930305 + 
             46668017602230168023105023871*\[Omega]^2) + 
           275968*r^4*(-586572588609408736511547794533 + 
             358703757800795382232335637008*\[Omega]^2) + 
           352*r^12*(3130963170096984397182151673158 + 
             553038924835691497849169236455*\[Omega]^2) + 
           39424*r^5*(5986901719653569590834208591873 + 
             579719294396336642731104142659*\[Omega]^2) - 
           384*r^8*(9943627465222017092863426053475 + 
             9798618660381145639758870942852*\[Omega]^2) + 
           896*r^7*(-29748710636515415379916339759907 + 
             10485930959686709018177003675192*\[Omega]^2) + 
           1792*r^6*(14543893536761797072766891987795 + 
             19360561054240468724922697205439*\[Omega]^2) + 
           16*r^11*(727488878631620225168071277947 + 
             22510592668971090912856792322440*\[Omega]^2) + 
           16*r^10*(83205769073242092839118079582563 + 
             26803687039996776626200955633896*\[Omega]^2) - 
           32*r^9*(-21560211669926780452873179885949 + 
             49433790418748986719344760553320*\[Omega]^2)))/
         (10456791562927673964714499984886688000*r^20) + 
        (\[Alpha]1^2*(16273225363135557442589153380270080000 - 
           8123631433383984321464194322460672000*r + 
           1434729254317676230107550860580364288*r^2 + 
           r^12*(1834791570894885687215679357117616 - 
             93320564695122595701089823938704*\[Omega]^2) - 
           4107818715*r^18*(62298774954356938685415 + 3336455073217730521432*
              \[Omega]^2) + 114904020*r^17*(8908724818473042232014345 + 
             430417694364019589690689*\[Omega]^2) - 6565944*r^15*
            (-66093887516051532343612924 + 16118649697641698947095173*
              \[Omega]^2) - 820743*r^16*(1633294275491720306682820603 + 
             34976987579743727481790804*\[Omega]^2) - 78926848*r^3*
            (15891491086245379729940595443 + 1211785971014860789748054400*
              \[Omega]^2) - 1140*r^13*(2754794651442760227827717643837 + 
             260020796810173802992419333940*\[Omega]^2) + 
           275968*r^4*(-591058039320971459408658909721 + 
             288571124143323973552450824288*\[Omega]^2) + 
           266*r^14*(5506101238753942780569421654233 + 
             477728938694935455417257092072*\[Omega]^2) - 
           256*r^9*(-1923306158957624972761627390833 + 
             3412529374131562359731676205843*\[Omega]^2) + 
           8*r^11*(-37788505434643126034055203755351 + 
             6521794100992343466267749384352*\[Omega]^2) + 
           1792*r^5*(112242560463772906327813770295325 + 
             9885283850071401498688441102128*\[Omega]^2) + 
           16*r^10*(69637815999598758576022879423217 + 
             44267427902524237910662400426298*\[Omega]^2) + 
           128*r^7*(-213579624082417761295790004011481 + 
             59318261901330900829116385441472*\[Omega]^2) - 
           32*r^8*(44314463568401350334203052055861 + 
             60833730263040574801020648511780*\[Omega]^2) + 
           128*r^6*(223167759206760162441654709097417 + 
             211985719645076923332285515620104*\[Omega]^2)))/
         (8496143144878735096330531237720434000*r^20)) + 
      c^8*((\[Lambda]ev*(-104600930488393621874666323260211200 + 
           45450571565423385071088251445411840*r - 
           9822655493126254131318659853565952*r^2 + 8382722956232625*r^18*
            (-7991834405247 + 184421158946*\[Omega]^2) - 2235392788328700*
            r^17*(-119877516078705 + 2915383352144*\[Omega]^2) - 
           1000855856*r^15*(-784787013194708700435 + 23545782590832006964*
              \[Omega]^2) + 11373362*r^16*(-46760887829590697295225 + 
             1237798701350333808458*\[Omega]^2) + 532267008*r^3*
            (5448454382351423442581449 + 3038537762875558636360*\[Omega]^2) - 
           1306032*r^13*(-644043212248021189955967 + 18231803999318551237118*
              \[Omega]^2) + 217672*r^14*(-4289505382659566054783721 + 
             102806275438944300053480*\[Omega]^2) - 79856*r^12*
            (6051962863084574646615951 + 165681401616404970795946*
              \[Omega]^2) - 1472*r^11*(-46445645554984153869299181 + 
             12052644485443979112288760*\[Omega]^2) + 
           512*r^9*(131977468850368720915688261 + 457007996626619679813742491*
              \[Omega]^2) + 2048*r^5*(-135024558055511475984106900041 + 
             1741934684549726037097675238*\[Omega]^2) - 
           1280*r^8*(-568447200650077230928464347 + 
             1945983873973186882833934199*\[Omega]^2) - 
           512*r^7*(-28096157999306613687481434361 + 
             3188016136481206897853554538*\[Omega]^2) + 
           28672*r^4*(11724349754722606638752720255 + 
             3333183678645013038332956216*\[Omega]^2) + 
           64*r^10*(706007842352393886975448233 + 
             6763664118663181823681961242*\[Omega]^2) + 
           512*r^6*(-40686417167294786809390574777 + 
             26498406768493347146227231320*\[Omega]^2)))/
         (100486982282863276437775245492965280*r^20) - 
        (\[Alpha]2^2*(2835464673514037561827150994574362542080000 - 
           1951533842187612474479677345569981960192000*r + 
           225215645107645353292768731589467654922240*r^2 + 
           111769639416435*r^18*(-534226991241882938777505 + 
             10599253819073622555806*\[Omega]^2) - 40643505242340*r^17*
            (-5876496903660712326552555 + 111761824236448802198009*
              \[Omega]^2) + 44399939584*r^3*
            (-2739665898243190018243524303823 + 1567092345015268077288480000*
              \[Omega]^2) + 161294952*r^16*
            (-2470228867924780310879398437647 + 60859188747258830567438589224*
              \[Omega]^2) - 140616112*r^15*
            (-3135881097596792994653130839913 + 63444325563883008546330091291*
              \[Omega]^2) + 25467624*r^14*
            (-16412770682389343996299956052320 + 
             545523330833484124926307591973*\[Omega]^2) - 
           62192*r^13*(-5402888469262470145219610682287970 + 
             38051649443976870633332868159811*\[Omega]^2) + 
           11408*r^12*(-13935388735875812749257065127776273 + 
             421588825898122260673318601934500*\[Omega]^2) + 
           1103872*r^4*(3720128100009854462995327749593701 + 
             12145042685449432754350701684078312*\[Omega]^2) + 
           736*r^11*(-15760009615574792965226380256682613 + 
             22251394477732079288761847270715360*\[Omega]^2) + 
           78848*r^5*(246101881804901862644270070644627261 + 
             32754645826114121832325937219700027*\[Omega]^2) - 
           2048*r^8*(243476307651213154459634791278847023 + 
             154793498038128277462320078290552836*\[Omega]^2) + 
           1792*r^7*(-875473400762668508242871721194775887 + 
             245135091585482760905122021611056456*\[Omega]^2) - 
           320*r^9*(-155429622261474723909495398693066387 + 
             312360499826991326542604649801037296*\[Omega]^2) + 
           3584*r^6*(580588512241155528532673913940080425 + 
             684649298092990267040706088287640167*\[Omega]^2) + 
           32*r^10*(2623720337734298583318315725084283783 + 
             728162924089853715957378387533551208*\[Omega]^2)))/
         (23899582697398722796097013727457679078528000*r^20) + 
        (\[Alpha]1^2*(2352624974915293837846417545261723156480000 - 
           1612344621610416265439330032941525073920000*r + 
           189739705707312078430359266396816896737280*r^2 + 
           r^9*(41344795682546398940243736433249690848 - 
             60117475095139970342801599513792327168*\[Omega]^2) - 
           111769639416435*r^18*(-309211868363200190178525 + 
             4703047372579974388144*\[Omega]^2) + 3126423480180*r^17*
            (-44217297175937627195529075 + 606714240764042373659938*
              \[Omega]^2) + 33952894976*r^3*
            (-3115822798792734882264536752787 + 1726520250860214896804572800*
              \[Omega]^2) - 6203652*r^15*(-4570245187796536003277267535713 + 
             619410434305292598783413736416*\[Omega]^2) - 
           1550913*r^16*(-96733140174408185724455664572087 + 
             858248820186711178730298597464*\[Omega]^2) - 
           91264*r^12*(2337710704451680214189211430712506 + 
             16252129004536973373108990636991*\[Omega]^2) + 
           108836*r^14*(-1950485373921250169642872127648565 + 
             47247427547004059813306558783972*\[Omega]^2) - 
           155480*r^13*(-1728616992960868952623879578001173 + 
             86869988746045990394677216103372*\[Omega]^2) + 
           372736*r^5*(45356317012772361255537210111553453 + 
             5697080244493170047785448416715796*\[Omega]^2) + 
           1605632*r^4*(1265540454173032704073510624026905 + 
             6758772179852697040024103513816847*\[Omega]^2) + 
           368*r^11*(193817715137199865990332535774627789 + 
             36567769547271800759957441627240872*\[Omega]^2) + 
           128*r^7*(-12063312258585840954542610494550679203 + 
             2687929619706060237196838484487347232*\[Omega]^2) + 
           16*r^10*(5490536691016601826244506364939214959 + 
             2838719105730536549073740323832629708*\[Omega]^2) - 
           64*r^8*(5943489808520189260062955545731328321 + 
             3865157116641251126886537243042427280*\[Omega]^2) + 
           512*r^6*(3827690173302752041831899431929328989 + 
             3878003054553456596454575274161015656*\[Omega]^2)))/
         (19418410941636462271828823653559364251304000*r^20)) + 
      c^10*((\[Lambda]ev*(17379743440327755672148094377100574720 - 
           7639251308528529747218212678471004160*r + 
           9640727772366270331753271512077158400*r^2 - 642152440363809375*
            r^18*(283085912917962 + 9880125613885*\[Omega]^2) + 
           8965479097575000*r^17*(81104114050996113 + 2983188910762124*
              \[Omega]^2) + 3816062250*r^15*(697953032800768859326905 + 
             19341152369908481679284*\[Omega]^2) - 224474250*r^16*
            (7191562536411683306138955 + 225338911134649828243991*
              \[Omega]^2) + 1771000*r^13*(1547618304494550182676812667 + 
             48030055081542334767229528*\[Omega]^2) - 1328250*r^14*
            (2384643143729104572898349493 + 48819522170686409451158132*
              \[Omega]^2) + 3500*r^12*(-405465279384869800435078394193 + 
             20929275029619121215803724628*\[Omega]^2) + 
           2000*r^11*(118263418648595651277885024063 + 
             98865210415569509456849909600*\[Omega]^2) + 
           2257920*r^3*(-1517888106515697096862638833723 + 
             318825604866088169370392076192*\[Omega]^2) - 
           96*r^9*(-1930608114230687831286936021125 + 
             695886100918331322614644062272*\[Omega]^2) - 
           24320*r^6*(-3218507295711895694656620837597 + 
             1741295693270963803792696073816*\[Omega]^2) - 
           528*r^10*(-353102853625662876688410394125 + 
             2588399306353512633799222580468*\[Omega]^2) + 
           1920*r^8*(-4988819704621020265515265851950 + 
             3104527641113381914311898063643*\[Omega]^2) - 
           640*r^7*(74769992235980555223598626997875 + 
             8515527528719078305069553417992*\[Omega]^2) - 
           21504*r^4*(31125180817867931251273072216345 + 
             11031817667527328836481222497832*\[Omega]^2) + 
           256*r^5*(2057504560179057305865575522444025 + 
             130072702876126528917399635491984*\[Omega]^2)))/
         (15233198470442804812488991121449205415000*r^20) + 
        (\[Alpha]2^2*(42829141480598865237435544119618285600768000 + 
           26618950890700987414843489788035132138496000*r + 
           5103926834848748003724506244420312601344000*r^2 + 
           20376088858125*r^18*(722871281356136597870771586 + 
             21691539421160646156622777*\[Omega]^2) - 3704743428750*r^17*
            (15903168189835005153156974892 + 457444657442431118563012031*
              \[Omega]^2) + 795863250*r^16*
            (138483111418896015151266143840891 + 
             4001961103771458852627816832576*\[Omega]^2) + 
           6003000*r^13*(-15166468564390964103674466138455665 + 
             19516467208909112745890372123397*\[Omega]^2) - 
           40813500*r^15*(3517710678932303199188554932421383 + 
             51701446115331326529950531328718*\[Omega]^2) - 
           3013570560*r^3*(5382002235301764618222018117479263 + 
             934265852246639283385507806456000*\[Omega]^2) + 
           241500*r^14*(574938665107497546202126922797963035 + 
             16346308185678084977665129296923351*\[Omega]^2) + 
           4000*r^12*(9576304755913042049041171473170855013 + 
             793623015120568457708742299059860697*\[Omega]^2) + 
           2000*r^11*(681912002941896234840609319785740487 + 
             2445915485540473082329305855368303864*\[Omega]^2) + 
           75264*r^4*(-45555207144948354191756418075135198985 + 
             4775766871663678966017834524212560656*\[Omega]^2) + 
           10752*r^5*(252188930827035518859558214579723106225 + 
             10939168271709984584075251305930572299*\[Omega]^2) + 
           26880*r^6*(10549628272146729874363122037060646189 + 
             14330531447807342606946807213595857841*\[Omega]^2) + 
           2688*r^7*(-145035304290663015609719473999649724625 + 
             48831465530312885499419277731165767176*\[Omega]^2) - 
           96*r^9*(-101118400818432020184706454648220143375 + 
             193615301630726331879824812221043519624*\[Omega]^2) - 
           128*r^8*(219912849543440218243848097179030755625 + 
             253476849885287906307348206224909190788*\[Omega]^2) + 
           16*r^10*(1265533656786895739858740987004409532875 + 
             304797294541066407955722416812914382952*\[Omega]^2)))/
         (329366124048526148533711970431526139800964000000*r^20) + 
        (\[Alpha]1^2*(-195447680457642813130477068869221607276544000 - 
           123507199911297853636714097784164611749888000*r - 
           23954692271046802165298449433229284236800000*r^2 + 
           224136977439375*r^18*(209199818764892603156381565 + 
             4812430158919468583043124*\[Omega]^2) - 3134782901250*r^17*
            (59831148166759284502725127590 + 1241650223266661367575277671*
              \[Omega]^2) + 336711375*r^16*
            (690956912691440171472227561626597 + 
             6157013339930972806684734454142*\[Omega]^2) + 
           673422750*r^15*(-64096303020976390407932896967389 + 
             12699084116505757653930683948906*\[Omega]^2) + 
           20718297600*r^3*(3666069119088911489709349568907677 + 
             629697517214989149448684518724992*\[Omega]^2) + 
           1834250*r^13*(277865048827215682997036395464514755 + 
             11707769187641716957518536696663516*\[Omega]^2) - 
           664125*r^14*(413340668575250214156408652459094055 + 
             14577997656033917754584967431583632*\[Omega]^2) - 
           384384*r^5*(32385107320705900890866836654583063875 + 
             1027384868304981875306260870152740016*\[Omega]^2) - 
           413952*r^4*(-43499832212305519127658916761944390425 + 
             3741650300012394344564318003824302816*\[Omega]^2) + 
           500*r^11*(143745505511999113377063476581493500521 + 
             6157595197691181542416626517070540912*\[Omega]^2) + 
           1000*r^12*(-326791704634749538781048345422712279481 + 
             8267165546929468976731495212900113645*\[Omega]^2) + 
           32*r^9*(-1171255276627069598133167992378719324375 + 
             1689796486537133931491410291960420372756*\[Omega]^2) + 
           16*r^8*(-4628065221442412866355286490344482686875 + 
             2248019454583568239399609018569521308516*\[Omega]^2) - 
           192*r^7*(-11590524510712972627577536213749952144875 + 
             3092704578774299731857449600315611894048*\[Omega]^2) - 
           8*r^10*(10502519480622302061992074491709448575125 + 
             5193359438799321940701191827900795690262*\[Omega]^2) - 
           64*r^6*(29446523205339437472214333271077988709075 + 
             25299344221587753498296778855626807128808*\[Omega]^2)))/
         (1471854866841851226260025367865882437235557875000*r^20)) + 
      c^12*((\[Lambda]ev*(98609568362237371219630742560879411200000 - 
           40166542604911410502537271511019314216960*r + 
           9170266373044729229901217600036319657984*r^2 - 1946452698815625*
            r^18*(-25552066298391361575 + 985546763204113958*\[Omega]^2) + 
           519054053017500*r^17*(-383280994475870423625 + 
             15579810053389744112*\[Omega]^2) + 389620000*r^15*
            (-1345856814976691086967176461 + 72104343101122586836192001*
              \[Omega]^2) - 63313250*r^16*(-5937538264044081906362758425 + 
             270229292036950310834438894*\[Omega]^2) - 
           77000*r^14*(-8121781435378395170160090094779 + 
             343835955709908186784650877012*\[Omega]^2) + 
           42000*r^13*(-13824738933042846143175681856785 + 
             695261890980227875668584570954*\[Omega]^2) + 
           2408448*r^3*(-1114971458683748761616460209713751 + 
             21800789334691679256182447447680*\[Omega]^2) + 
           112*r^12*(3153714545194712412095430794382375 + 
             158903473344391850670818216338166*\[Omega]^2) - 
           4096*r^5*(-63745722920252507142926883796705686 + 
             453343862648777115333269282227903*\[Omega]^2) + 
           64*r^11*(-714129256646114639426799694096875 + 
             486719523161726988002274864627272*\[Omega]^2) - 
           256*r^9*(235385554858701951695846363710999 + 
             874074990074595287756587312400022*\[Omega]^2) - 
           114688*r^4*(4096739125269438058462612951654649 + 
             942593971125342551614663202889064*\[Omega]^2) + 
           512*r^7*(-26263653645082826104003308219592033 + 
             2466350272482434463967290020786402*\[Omega]^2) - 
           64*r^10*(556952054394202336296634788756399 + 
             7918201434274693894111485772906694*\[Omega]^2) + 
           256*r^8*(-12669135329362349755599941492523976 + 
             10538129856073582914773509888927033*\[Omega]^2) - 
           512*r^6*(-81507927392857106387779476343480661 + 
             30197261193691098183796383424538184*\[Omega]^2)))/
         (147792491560236092290768191860300190936330000*r^20) + 
        (\[Alpha]2^2*(2673054113917428604738909061450432251822080000000 - 
           1909474048099649578657160392372440070621728768000*r + 
           218308982071905115978486207853388617229946986496*r^2 + 
           25952702650875*r^18*(-1708068862092600017249850053625 + 
             56642417570022659743708403738*\[Omega]^2) - 9437346418500*r^17*
            (-18788757483018600189748350589875 + 
             597255243137643414599241794507*\[Omega]^2) + 
           759759000*r^16*(-370264384130106229038819919529721567 + 
             15661500915141610633607710181861464*\[Omega]^2) - 
           38962000*r^15*(-7317510054563981120860991537125494381 + 
             266576223470606392432565348688555031*\[Omega]^2) - 
           2209951744*r^3*(61815872798739748282570603304244637231 + 
             1022137881854498511486750143331840000*\[Omega]^2) + 
           71751680*r^4*(39136055145352616974532030562898827701 + 
             178791152046749701106671631486356841016*\[Omega]^2) + 
           21000*r^14*(-12759548491715888917763440869449442698568 + 
             789860710569839588193835790090108497579*\[Omega]^2) - 
           2000*r^13*(-121540547068081742650024448606376866720790 + 
             1140016646700237668828864015712516426859*\[Omega]^2) + 
           78848*r^5*(283619105215712911248122416744181399325191 + 
             32515972638808971408089648485011286852617*\[Omega]^2) + 
           176*r^12*(-695170762763870273021110968371017219728125 + 
             40316504346935993464297066821976784236388*\[Omega]^2) - 
           2048*r^8*(275445693130516170998087472175069195615098 + 
             158387558586240660869766516606748156438861*\[Omega]^2) + 
           1792*r^7*(-1114832177985530507778889338814195211610869 + 
             285978692114221339014314618961039891399992*\[Omega]^2) + 
           32*r^11*(-382048904305777515974834330595611836396625 + 
             606937971006453842043298142764449188596944*\[Omega]^2) + 
           3584*r^6*(660822713095927062275279104394749170298259 + 
             728935499187307595213382298365081130038285*\[Omega]^2) + 
           32*r^10*(3441949944963024051768078121700003750148453 + 
             823115849148198636190828852362781870499576*\[Omega]^2) - 
           64*r^9*(-977679868771664564106848713737639983397349 + 
             1694161997210840877155254554900072787659360*\[Omega]^2)))/
         (35150611490706807623814808908393332691838480008000000*r^20) + 
        (\[Alpha]1^2*(-2217870646192369136475796663604196322836480000000 + 
           1577756340992947961974956053964615764584169472000*r - 
           183712371852929775199224567178859208590417084416*r^2 + 
           25952702650875*r^18*(-988634368534787096564108743125 + 
             25133087449032857737244772112*\[Omega]^2) - 725949724500*r^17*
            (-141374714700474554808667550266875 + 
             3242281198058876952984995323174*\[Omega]^2) + 
           87664500*r^15*(-445730573568346069989703889853098781 + 
             55093013337864715843207217856957896*\[Omega]^2) + 
           7305375*r^16*(-14366177124018141494071883399209951257 + 
             215328361526033450123589265397143864*\[Omega]^2) + 
           2209951744*r^3*(53726702717493016349549762475379671511 + 
             861154355726749321533023698467993600*\[Omega]^2) - 
           3500*r^14*(-45884046611357965616876556487065738900873 + 
             1816249665205375726574378374747090456844*\[Omega]^2) - 
           4415488*r^4*(149279751289417713203270866003468716949 + 
             2351393276198941850243008648759014882060*\[Omega]^2) - 
           229376*r^5*(84512850939822039779100094456769508055241 + 
             9126622178882466442035750104280873898671*\[Omega]^2) + 
           1000*r^13*(-167022201646105875840282558006619859054085 + 
             16144662558241819641108474163297052417884*\[Omega]^2) + 
           64*r^12*(2351782893855639492801369996593159827138750 + 
             41125097199594322602211820981530972884193*\[Omega]^2) - 
           16*r^11*(3830580544731610269693253506365644237468625 + 
             764423887125069233681145558710649490910648*\[Omega]^2) + 
           32*r^9*(-1632347388192273237599763969593797282356633 + 
             2001362791613278122613433770474233514250000*\[Omega]^2) - 
           16*r^10*(6910397123365622579430908915127925960956601 + 
             3078881552663659607712127686681556478691892*\[Omega]^2) - 
           128*r^7*(-15484919871519460296253030672756277714558781 + 
             3160689844370729795910283475865751379614624*\[Omega]^2) + 
           64*r^8*(6212549540692211132930656438219971899326041 + 
             3706954840526685941906306058403443638844392*\[Omega]^2) - 
           512*r^6*(4450289239867125899730037481390312011353991 + 
             4103698890330164294623660114482055997114080*\[Omega]^2)))/
         (28559871836199281194349532238069582812118765006500000*r^20)) + 
      c^14*((\[Lambda]ev*(2728486452658478176240900601835753426360729600 - 
           1084793268760393915231646479700006812570767360*r + 
           33802805763348915945059828677715014439221248*r^2 + 
           59755384867303125*r^18*(106827494148933931221849 + 
             1729563059145075654439*\[Omega]^2) - 15934769297947500*r^17*
            (1602412412234008968327735 + 27341436188410677705496*
              \[Omega]^2) - 1591885044750*r^15*
            (55629231339867183947764214035 + 591599699353575238295720932*
              \[Omega]^2) + 6292035750*r^16*
            (8755191631889313076689343039920 + 117927442393314939080801647369*
              \[Omega]^2) + 22880130*r^14*
            (4612219144187221759654356948717125 + 
             32955672812798111448260618197148*\[Omega]^2) - 
           30506840*r^13*(3037609239511939430180217358154325 + 
             40706940348468577892407066640236*\[Omega]^2) - 
           3050684*r^12*(-16232965864993618787401459604832045 + 
             424330325462300508151505187096404*\[Omega]^2) - 
           1743248*r^11*(4541984506680347859147205941319275 + 
             2373223748050602354051806739487168*\[Omega]^2) - 
           99800064*r^3*(30509074306779453546884154831133753 + 
             208699175148068273331115758362564320*\[Omega]^2) + 
           1870848*r^4*(1951206623867898419258104371471614373 + 
             2054049404614418269248726155915232968*\[Omega]^2) - 
           96*r^9*(78630970470294109271351943334367366429 + 
             58273290017953695943362543565816362768*\[Omega]^2) - 
           384*r^8*(-796160045067530241585550310188967786761 + 
             204477047005606544654823553874211498479*\[Omega]^2) + 
           48*r^10*(-142000757985422076509281698899597646035 + 
             398252900320578108897187444471209984172*\[Omega]^2) + 
           128*r^7*(3965523553073602301552923901734920877215 + 
             1577826984056845671818934527333271412288*\[Omega]^2) + 
           256*r^6*(-4611591875058176538412390458663247189473 + 
             2806562462671341866368044240115179439400*\[Omega]^2) - 
           256*r^5*(15075558812071935290909103586044435496737 + 
             4599784045846275634866399653200013416352*\[Omega]^2)))/
         (591764498486368308903335455185006786338409121507500*r^20) - 
        (\[Alpha]2^2*(-5689408830415696275441934858362799268149426913280000 + 
           5367586395249836368492068381727929691039053044736000*r - 
           455663150368859818508398295889926758000828092364800*r^2 + 
           61287574222875*r^18*(7141055218014241064918647657267335 + 
             99403332918756252018843657047929*\[Omega]^2) - 
           11143195313250*r^17*(157103214796313303428210248459881370 + 
             2096279230938204749642693650418687*\[Omega]^2) - 
           616003500*r^15*(6478494706081920722026203072644068257137 + 
             28424437329644505958989092985074413338*\[Omega]^2) + 
           572003250*r^16*(5560269655310913975165064412190000454409 + 
             69130920978054337600539587817462197664*\[Omega]^2) - 
           461076295680*r^3*(97235622549851492036763598038933518621 + 
             149492080890117636685419451336738008000*\[Omega]^2) + 
           1005720*r^13*(-2655909773134692209677362868695432586725875 + 
             8375499941261966018839046582546331394183*\[Omega]^2) + 
           704004*r^14*(5469014711057334835994663119603079369124375 + 
             60301966659632697434779218534068429439847*\[Omega]^2) + 
           268192*r^12*(4369757695165628711109235346733487030449483 + 
             201474435359708801713923201358309124698183*\[Omega]^2) + 
           134096*r^11*(465852166812150655803960441072550080208857 + 
             446169927324103055346373308321358978818872*\[Omega]^2) - 
           24009216*r^4*(3549357293540847603691785771647406483923769 + 
             971894625070161360574914341393061085093360*\[Omega]^2) - 
           2720256*r^5*(-3201023396247687143281965001375295721010283 + 
             1551086722350052921577792136094921238081423*\[Omega]^2) + 
           102144*r^6*(5455221462422564302584386029520995970533845 + 
             22021707325392018255743637967512886261010657*\[Omega]^2) + 
           2688*r^7*(-1649622842420142487480563978768410217270595959 + 
             643621496139421685757626931789034724708198936*\[Omega]^2) + 
           128*r^8*(5578945358962385203351501897658751354553392693 + 
             1020785204703275030508209657653318725228385148*\[Omega]^2) - 
           96*r^9*(-896477384304389231838712900354457831266787777 + 
             1535403854417617445458773863542977242112786664*\[Omega]^2) + 
           16*r^10*(14319736065240608710886564660023788486938980581 + 
             1995006652882689692424881907697582407711672920*\[Omega]^2)))/
         (10826449852707805485048302819700736157418462559804014000000*r^20) - 
        (\[Alpha]1^2*(4720582637466357145936894968138814614189039943680000 - 
           4445487566040210868092233599862037466228341387264000*r + 
           383127441324837696108511151351023837520841839616000*r^2 + 
           61287574222875*r^18*(4133259948011871007444953443733675 + 
             44106744841601364850879843579496*\[Omega]^2) - 
           1714337740500*r^17*(591056172565697554064628342453915525 + 
             5689968245942958073537145419084967*\[Omega]^2) + 
           176001000*r^15*(-658015946485167506631635731663793880413 + 
             128791642962095204890195089794853938533*\[Omega]^2) + 
           22000125*r^16*(55228677081668763880379007156985855252061 + 
             191157307010826413304736501886735798436*\[Omega]^2) + 
           16467010560*r^3*(1982648925864984525307927014144595394453 + 
             3526531252716221392242827711381298360960*\[Omega]^2) + 
           2179060*r^13*(1165941915435080125133378661906092633806875 + 
             19917524557519474688883753116700669090796*\[Omega]^2) - 
           352002*r^14*(4269178280091826447837432352776178756551875 + 
             63203007072862883565682290256536500894344*\[Omega]^2) + 
           134096*r^12*(-12877728689142333672052288060931415600460941 + 
             189575502004677879245807807907728834908639*\[Omega]^2) + 
           67048*r^11*(6668383971902895076158500727388893339608541 + 
             649967001192110643347365680494184018299776*\[Omega]^2) + 
           2182656*r^4*(35174085144245469229157584633773361826718247 + 
             8753218777693508660950675472458364656232160*\[Omega]^2) + 
           5376*r^5*(-1003666300273146579606817574615144042945197829 + 
             759469534666516773515921421319440473523342288*\[Omega]^2) + 
           64*r^9*(-698652949195074475018277658017640158490079293 + 
             1008338312016768220400054552351623050277044308*\[Omega]^2) - 
           1152*r^7*(-4165742470633392730129413430447126162503829429 + 
             1282874941398191719003813837734269119693158272*\[Omega]^2) - 
           16*r^10*(6676592830623139238658770763274608335072926221 + 
             2040495500897939844321016791429052583746858726*\[Omega]^2) - 
           128*r^6*(16576016243931505985028021702291891701006223723 + 
             11525228932165095273083206434156323747822142616*\[Omega]^2) - 
           32*r^8*(42315832353141720118319133641972953770778090293 + 
             15055131340122749565261479665890205386459252724*\[Omega]^2)))/
         (8796490505325091956601746041006848127902500829840761375000*
          r^20))) + \[Chi]^12*
     ((\[Lambda]ev*(-2334522028693925917658972160 + 
         1093731523295620040955002880*r - 374946081749150566443909120*r^2 + 
         1072071*r^19*(-3729946679532073 + 220824161195788*\[Omega]^2) - 
         714714*r^20*(-1598548576942317 + 854857995360839*\[Omega]^2) - 
         2439557120*r^3*(-61634557537783867 + 1099944463156800*\[Omega]^2) + 
         68068*r^15*(494216384101568205 + 2239171484703544*\[Omega]^2) + 
         102102*r^17*(-14538029682163589 + 4479532773540624*\[Omega]^2) - 
         204204*r^18*(-25834015399954447 + 6293611007260352*\[Omega]^2) - 
         102102*r^16*(120615767810715317 + 6782573473462936*\[Omega]^2) + 
         13328*r^13*(4026558259156500067 + 57296265077445376*\[Omega]^2) + 
         13328*r^14*(-3958984699160108189 + 140867746884930192*\[Omega]^2) + 
         544*r^11*(105331422614939097577 + 2305890006342925136*\[Omega]^2) - 
         512*r^9*(1824699028351529598471 + 17660271809166524740*\[Omega]^2) - 
         14336*r^5*(1676972260949247925509 + 18241589861168145232*
            \[Omega]^2) + 16384*r^6*(-226820848198449559369 + 
           30792145994526904182*\[Omega]^2) - 272*r^12*
          (155641399915799396599 + 38731989871247219584*\[Omega]^2) + 
         43008*r^4*(437414065621779230985 + 45063034164974757872*
            \[Omega]^2) + 512*r^7*(9865627322983818059737 + 
           129695079061949364184*\[Omega]^2) + 128*r^10*
          (1033831256260038421311 + 212832302836882151720*\[Omega]^2) - 
         256*r^8*(-1097218457314798778701 + 339373732337891760480*
            \[Omega]^2)))/(513742710271697786880*r^22) + 
      (\[Alpha]1^2*(1785855877943218443632127922038374400 - 
         756249900184549415003495548059648000*r + 
         213637185050635321203687207881932800*r^2 - 2885996072960*r^3*
          (33717742529512935446077 + 1157368836115973606400*\[Omega]^2) + 
         1737469734*r^20*(-16061800222097224301175 + 5858203078890199132667*
            \[Omega]^2) + 30375345*r^19*(3215572404463864305095235 + 
           103280718368491848896428*\[Omega]^2) + 3171424256*r^4*
          (-8146898228486299119428647 + 1652027018905888318912896*
            \[Omega]^2) - 1157156*r^18*(63426403966845536302454769 + 
           3356625658936989138075986*\[Omega]^2) + 714714*r^17*
          (-91927097861947278849443525 + 17444569346750372279468528*
            \[Omega]^2) - 15470*r^16*(-7992028665771836779264943541 + 
           338864484480975443579335448*\[Omega]^2) + 
         1103872*r^5*(15254518361179723323885424969 + 
           661708706163528553464128064*\[Omega]^2) + 
         3536*r^13*(194998254044040247484751531233 + 
           1194454884778908360053924224*\[Omega]^2) - 
         272*r^12*(1884635020454413543782267504885 + 
           1986028475277474851376341152*\[Omega]^2) + 
         884*r^15*(64678440539887238157571754199 + 
           14037101862935930826307861400*\[Omega]^2) + 
         2720*r^11*(28005593644481519153801577955 + 
           17657254220081391224484049792*\[Omega]^2) - 
         3072*r^9*(-205686366855325422141665512573 + 
           23234040980540887740937639016*\[Omega]^2) + 
         28672*r^6*(196940147529372708014157047297 + 
           60617622757398881282663485438*\[Omega]^2) + 
         272*r^14*(-1621244213785757225196800879611 + 
           66016920856788110295193540220*\[Omega]^2) - 
         2048*r^8*(435591208043339015876031511254 + 
           92975964780222836030697665885*\[Omega]^2) + 
         2048*r^7*(-1686662318112824115921328367827 + 
           245444882529047935038724894014*\[Omega]^2) + 
         256*r^10*(411659127175264497556455234919 + 
           379943519460928321938998945340*\[Omega]^2)))/
       (3375425080437753106508000256000*r^22) + 
      (\[Alpha]2^2*(-1761335519410653028500578416931635200 + 
         749859914674681888557408149097676800*r - 
         207551427216790363155386487373824000*r^2 + 1220998338560*r^3*
          (77828847026957975667061 + 2674851154570093356000*\[Omega]^2) + 
         1737469734*r^20*(-18690553994259455374395 + 8587377250136587403512*
            \[Omega]^2) - 6075069*r^19*(-18709244548253714829769395 + 
           323140392957971119997516*\[Omega]^2) + 1123122*r^17*
          (-8585850581030302628305985 + 936708476366960678074632*
            \[Omega]^2) - 1585712128*r^4*(-15351522621753792027699299 + 
           3310313941432146304247616*\[Omega]^2) - 14350336*r^5*
          (1151093290464342880409663953 + 52886571485498766624051924*
            \[Omega]^2) + 289289*r^18*(-419553656593744448919694551 + 
           68889842609024358352582196*\[Omega]^2) + 
         12376*r^16*(20871181694229214706066931915 + 
           991642731279276094241262059*\[Omega]^2) - 
         5440*r^11*(-2391772018446485818246655461 + 
           2679334099242466163823663032*\[Omega]^2) + 
         14144*r^12*(18542932298291800864372991167 + 
           4008387307913146500438257304*\[Omega]^2) + 
         8192*r^9*(-68587871970427062802085786746 + 
           8468625775951816298408145927*\[Omega]^2) + 
         884*r^15*(-578857678852627039922986461147 + 
           9232630079219730652484698412*\[Omega]^2) - 
         157696*r^6*(33060544085399634784713032384 + 
           11080906409075887510016001735*\[Omega]^2) + 
         1904*r^13*(-282542356322649029400118417807 + 
           14395072623068482966254156384*\[Omega]^2) - 
         14336*r^7*(-231758033483395810792521514128 + 
           34827703654009153034526288767*\[Omega]^2) + 
         272*r^14*(2351949402658218040322869122899 + 
           55517476170277239592196199348*\[Omega]^2) + 
         512*r^8*(1405548787168084984265227548203 + 
           363661193832704640435922582938*\[Omega]^2) - 
         64*r^10*(1295665783586910261626179387 + 
           1118184375026496668742287553856*\[Omega]^2)))/
       (3375425080437753106508000256000*r^22) + 
      c^2*((\[Lambda]ev*(-42021396516490666517861498880 + 
           18827506147081631384001576960*r - 5840798562041481477363843072*
            r^2 + 2194492717582591994568*r^19*\[Omega]^2 - 
           529032181841407026783*r^20*\[Omega]^2 - 969969*r^18*
            (3817880028011049 + 4601200640915804*\[Omega]^2) + 
           969969*r^17*(11736405786606501 + 7395638273398240*\[Omega]^2) + 
           217056*r^13*(25058141978738589 + 49953921003317888*\[Omega]^2) + 
           9044*r^14*(-567640990584719415 + 158376918649200568*\[Omega]^2) - 
           29393*r^16*(462528823261137633 + 253707345955923304*\[Omega]^2) + 
           4522*r^15*(2292265398938798283 + 2089155772032667168*\[Omega]^2) - 
           128*r^9*(41245282979606708766057 + 48659745891868366496*
              \[Omega]^2) - 43008*r^5*(7288036646431540697677 + 
             51891641934385990608*\[Omega]^2) - 304*r^11*
            (7620584407394323449 + 68508132990952811264*\[Omega]^2) - 
           301056*r^3*(-7103963688858836739639 + 102501991280810264000*
              \[Omega]^2) + 768*r^7*(69002875649294231264599 + 
             398276376724560280896*\[Omega]^2) - 152*r^12*
            (-2874165214651931487 + 611936075326964144464*\[Omega]^2) + 
           21504*r^4*(13085804772300397274921 + 1463727761684162908352*
              \[Omega]^2) + 128*r^10*(4898025470814544173231 + 
             2729956281196683623668*\[Omega]^2) - 
           128*r^8*(-2623052659127554645509 + 9749503434960802597544*
              \[Omega]^2) + 512*r^6*(-80777631984817973953083 + 
             13508223578339003307944*\[Omega]^2)))/(179360423723606489844480*
          r^22) + (\[Alpha]1^2*(32145405802977931985378302596690739200 - 
           16154032503126047528607645329208115200*r + 
           3425626456172545228437412233973334016*r^2 - 
           38523980049972658168586426535768*r^19*\[Omega]^2 + 
           9968709972655671883907479599381*r^20*\[Omega]^2 - 
           77520*r^13*(-115504290518729207121619747 + 
             3203406976928619419175904*\[Omega]^2) + 440895*r^17*
            (-464089862628276589159334649 + 13553271098001833517590528*
              \[Omega]^2) + 1499043*r^18*(46550345659590620941061969 + 
             29086299538090319915340564*\[Omega]^2) - 904071168*r^3*
            (2003298398895657835765682441 + 42487652956504122187392000*
              \[Omega]^2) + 5218304*r^5*(59920345216516673859647752941 + 
             2755372157433471724627816040*\[Omega]^2) - 
           6783*r^16*(-15397973067325816501267461637 + 
             5719929796018649041734090392*\[Omega]^2) - 
           1292*r^14*(73625012233138166656464298011 + 
             6476091925363242976070471944*\[Omega]^2) + 
           1938*r^15*(98564801886595625302711496143 + 
             70318467662692324019702951392*\[Omega]^2) + 
           150528*r^4*(-2068803987524425332535822492619 + 
             629716918122876476414263712256*\[Omega]^2) - 
           1536*r^9*(-4969920424395097566830935044181 + 
             664501037017409897885969306248*\[Omega]^2) + 
           304*r^11*(-450180212416219308203702349723 + 
             882130094876462527851957762112*\[Omega]^2) - 
           152*r^12*(1610914417381044814352185175115 + 
             1748570828300620599000736024192*\[Omega]^2) + 
           3072*r^7*(-18341194963761087138326402658197 + 
             1902385630653265332987569808360*\[Omega]^2) - 
           1024*r^8*(6760815438904972222526532978684 + 
             3364003992263331052930732384825*\[Omega]^2) + 
           3584*r^6*(18689456646286792890065190757395 + 
             7196254887888335955920297472728*\[Omega]^2) + 
           128*r^10*(2362817562031487524600126577871 + 
             7345380112337461041831888635032*\[Omega]^2)))/
         (1178445281207830553309605589376000*r^22) + 
        (\[Alpha]2^2*(-63408078698783509026020823009538867200 + 
           31996542984607575896996002012323840000*r - 
           6671363961330715916921038880114958336*r^2 - 
           103424452590316339939195384209564*r^19*\[Omega]^2 + 
           26598279552980652758290223476302*r^20*\[Omega]^2 + 
           611152109568*r^3*(5758337737522403637453241 + 
             122911696750063798335000*\[Omega]^2) - 3879876*r^17*
            (141286355784816772261591713 + 47486988604856035240552912*
              \[Omega]^2) + 2998086*r^18*(62102273540807224778752699 + 
             66123807319331550918695928*\[Omega]^2) - 14350336*r^5*
            (42515063107397822115189877101 + 2038839694934083396628920790*
              \[Omega]^2) + 108528*r^13*(-1066808284057559587328457499 + 
             2210811493322137555722352308*\[Omega]^2) - 43051008*r^4*
            (-13388247974764292445766292965 + 4416426669713995148942339376*
              \[Omega]^2) - 8398*r^15*(14548959769853814270936290187 + 
             9388550107915569693112139504*\[Omega]^2) + 
           6783*r^16*(81014307720444293380882949161 + 
             39462319021463989351096658344*\[Omega]^2) + 
           1292*r^14*(25966806404201838834631199829 + 
             150743993249384451911158284076*\[Omega]^2) - 
           12800*r^10*(105411351542243870257814288112 + 
             203917046730075592838191411741*\[Omega]^2) + 
           4096*r^9*(-2897646449209571886618366593592 + 
             456973468729156858526889260567*\[Omega]^2) - 
           21504*r^7*(-4964037492114581880751544151037 + 
             543313141443086265717846697460*\[Omega]^2) + 
           456*r^12*(1321031652586972696438475764581 + 
             775539688895436286006083574784*\[Omega]^2) + 
           3328*r^8*(2765701759375812829975829384133 + 
             2109490504499218562321045176748*\[Omega]^2) - 
           304*r^11*(-1297374849180781293527281596675 + 
             2385519232119785390815991099168*\[Omega]^2) - 
           3584*r^6*(33766010511126120785897318958279 + 
             14537232673396823321384943318686*\[Omega]^2)))/
         (2356890562415661106619211178752000*r^22)) + 
      c^4*((\[Lambda]ev*(-7498484756164890047520618577920 + 
           3226354257070435800735704678400*r - 872276028235351351271504216064*
            r^2 - 148553662257*r^20*(-16877586785213 + 192305846826*
              \[Omega]^2) + 594214649028*r^19*(-16877586785213 + 
             199427272524*\[Omega]^2) + 69837768*r^17*(-452784772766564469 + 
             6515604280605320*\[Omega]^2) - 7759752*r^18*
            (-2644190259891296886 + 33834275201072077*\[Omega]^2) + 
           5173168*r^15*(-7669971106413948549 + 108845595893311304*
              \[Omega]^2) - 596904*r^16*(-66159762786723178755 + 
             813218326234822918*\[Omega]^2) - 23408*r^14*
            (-1258129440960811190975 + 1566118025063788164*\[Omega]^2) + 
           88309760*r^3*(3330346037491770044867 + 12063228420498520200*
              \[Omega]^2) + 8512*r^13*(-1492355008582379942693 + 
             17939645900871624352*\[Omega]^2) - 22528*r^7*
            (-214007830040440659093493 + 4854336772215019597280*\[Omega]^2) + 
           57344*r^5*(-664375209943822062873957 + 5355122465464444433608*
              \[Omega]^2) - 512*r^11*(2490225671318452245101 + 
             9471388639161418372792*\[Omega]^2) + 1024*r^9*
            (-252905662003873495049895 + 20534278574436734986712*
              \[Omega]^2) + 172032*r^4*(236222756133387164623867 + 
             23348926782180438492016*\[Omega]^2) - 
           64*r^12*(-19413915429568028173805 + 100828972319547476784244*
              \[Omega]^2) - 1024*r^8*(-18476245878803936230931 + 
             133465885696013724348750*\[Omega]^2) + 
           256*r^10*(70382149439593068960729 + 134883796306337961324956*
              \[Omega]^2) + 2048*r^6*(-2185282299718898853153373 + 
             355340739088363920723228*\[Omega]^2)))/
         (1740154830966430164471144960*r^22) + 
        (\[Alpha]1^2*(5736169079953617640946394885587258572800 - 
           3335883271936538141944397919845508710400*r + 
           559875585728807867870962596391673659392*r^2 + 148553662257*r^20*
            (-412252872367162090396825 + 3623675985800481669582*\[Omega]^2) - 
           4155347196*r^19*(-58952160748504178926745975 + 
             500630831691043017504732*\[Omega]^2) - 10147368*r^17*
            (-16536855387845615621582654325 + 33274524543653637004486784*
              \[Omega]^2) + 8839806976*r^3*(-34088595103372906834865020747 + 
             150008284598408328631968000*\[Omega]^2) + 1691228*r^18*
            (-196296603943530312128264054697 + 1579567277527145880125823782*
              \[Omega]^2) + 468041728*r^5*(110268375169368807404068035329 + 
             6380624420384005734882703608*\[Omega]^2) - 
           198968*r^16*(-472749738371993989226817856989 + 
             8327068424237697238672847698*\[Omega]^2) + 
           56848*r^15*(-5457315692111888907902089963809 + 
             156214310455627311799180065896*\[Omega]^2) - 
           448512*r^9*(-1377228762286646522821987675795 + 
             226197103420348834496499753156*\[Omega]^2) - 
           2432*r^13*(93526893068443490306835962157149 + 
             2680575911312388176711422688056*\[Omega]^2) - 
           608*r^14*(-594909492608752852870035180647317 + 
             3725274679528386764820402218198*\[Omega]^2) + 
           4415488*r^4*(-6096292506488610587274569316259 + 
             3796087365811139630197380096384*\[Omega]^2) + 
           16384*r^7*(-464179103408188421830923692585932 + 
             30523478400608716778696676777033*\[Omega]^2) + 
           28672*r^6*(236491323549592981812432833630749 + 
             124440001937744896299662752731410*\[Omega]^2) + 
           1024*r^10*(125990167997186387277500490130835 + 
             127743127399955707432133122879722*\[Omega]^2) + 
           128*r^11*(-83056807093975881106432578274573 + 
             159371061455927625668999745331568*\[Omega]^2) - 
           2048*r^8*(220067371152446576367391581046941 + 
             270886832748197197626037554108691*\[Omega]^2) - 
           64*r^12*(-284405354784996981078541945013067 + 
             390586407584795548454583463548160*\[Omega]^2)))/
         (11433276118278372028209793428125952000*r^22) + 
        (\[Alpha]2^2*(-5657409688347017527543857875184412262400 + 
           3300767573604263614453357144056161894400*r - 
           546096997036643155761075388565599420416*r^2 + 
           r^11*(20883563384288584575378751186274672 - 
             34299196726382221285873788060302848*\[Omega]^2) + 
           148553662257*r^20*(-479724219185992687942805 + 
             4834303894090887666522*\[Omega]^2) - 4155347196*r^19*
            (-68600563343596954375821115 + 672016100754855233607843*
              \[Omega]^2) - 28729372672*r^3*(-10153319711164469472822650293 + 
             45131426105483900149110000*\[Omega]^2) - 10147368*r^17*
            (-58057347416944409669357734239 + 626676891366747516310394896*
              \[Omega]^2) + 1691228*r^18*(-293109106152832086861157421007 + 
             3485539932615784552364459764*\[Omega]^2) - 
           35530*r^15*(-13845045951373015357288638322617 + 
             91328010590888671475907288688*\[Omega]^2) + 
           24871*r^16*(-23601393790308426054949073501589 + 
             348215748509497451276192198584*\[Omega]^2) - 
           7175168*r^5*(6963223973617399919588213164405 + 
             411769647132687178724999357124*\[Omega]^2) - 
           28700672*r^4*(-843048396476583227715611227247 + 
             585170567657279136581061113568*\[Omega]^2) - 
           78848*r^7*(-89240053013898786864233663019117 + 
             6418970588056579081863502610572*\[Omega]^2) + 
           1064*r^13*(84233981013935693788865295785287 + 
             6450173452511946409385494914216*\[Omega]^2) + 
           152*r^14*(-2009889513402134700827206361328683 + 
             28218243427991927307159205584258*\[Omega]^2) - 
           78848*r^6*(76492978931726872014395723014061 + 
             45415486989192654170098250343303*\[Omega]^2) + 
           256*r^9*(-2020994866358822302071459674220421 + 
             413686152316816557790386126030576*\[Omega]^2) + 
           8*r^12*(3692144066303473822107168542942579 + 
             1330006406297567607353202910659840*\[Omega]^2) - 
           64*r^10*(2393294533911503650916748735608903 + 
             2149915198127041322074901455106456*\[Omega]^2) + 
           256*r^8*(1556677850650441888896640632576365 + 
             2250804248801725492990170542093556*\[Omega]^2)))/
         (11433276118278372028209793428125952000*r^22)) + 
      c^6*((\[Lambda]ev*(5955949325705378497427452723200000 - 
           2512378675906332509416169243934720*r + 
           1131478612901084064163468401672192*r^2 + 12528025517007*r^20*
            (179516150351811 + 14476356802735*\[Omega]^2) - 
           50112102068028*r^19*(179516150351811 + 15012441903890*
              \[Omega]^2) + 1472412942*r^18*(14228845380656589137 + 
             1014912547793390670*\[Omega]^2) - 490804314*r^17*
            (73737309585917333811 + 4783498087213718560*\[Omega]^2) - 
           5249244*r^15*(8186342186290386034147 + 608934158388150845464*
              \[Omega]^2) + 874874*r^16*(51269146329457384435107 + 
             2785486573563229105852*\[Omega]^2) - 267904*r^13*
            (54595327240100949586669 + 15532746480906628530646*\[Omega]^2) - 
           33488*r^14*(-897961998534460675337599 + 17026724381349644112790*
              \[Omega]^2) + 143503360*r^3*(-2944985148511855456366093 + 
             177277259366856909417600*\[Omega]^2) + 
           736*r^11*(-106437058782390431184089 + 4899654096993826860905008*
              \[Omega]^2) + 28672*r^5*(2430381398520905265884174727 + 
             75692165907239251494434704*\[Omega]^2) + 
           368*r^12*(893216977563968219219057 + 82634933746684587586443000*
              \[Omega]^2) + 256*r^9*(5390784470179002493399600527 + 
             143686553302960630138502288*\[Omega]^2) - 
           43008*r^4*(1920808070470784354757686789 + 
             235113608703862302327502016*\[Omega]^2) - 
           4096*r^6*(-3736672167460781670271781267 + 
             557319346546272500159505901*\[Omega]^2) - 
           512*r^7*(26401393568671716167562734927 + 
             776610570233245563801636440*\[Omega]^2) - 
           128*r^10*(-98117835280922097251649675 + 
             827924072751888394444733516*\[Omega]^2) + 
           256*r^8*(-4519037215513252424884947419 + 
             1513224810401435010761126380*\[Omega]^2)))/
         (210333819535035638802250644673920*r^22) - 
        (\[Alpha]1^2*(4556164808602636054316466361100402688000000 - 
           1794860631383984071799636242176568668979200*r + 
           585787918437415502472824260603947703074816*r^2 + 
           20880042528345*r^20*(2630922876379525340532465 + 
             163669365358655088742787*\[Omega]^2) - 584057133660*r^19*
            (376221971322272123696142495 + 22611825898045442957297062*
              \[Omega]^2) + 2781224446*r^18*(124319509156369802399652404877 + 
             5201207167711359931471832926*\[Omega]^2) + 490804314*r^17*
            (-593287755993582889088948412825 + 6446946576581852659535967424*
              \[Omega]^2) - 590824*r^14*(677460801339844842237413687218951 + 
             1633906635957626861210152976772*\[Omega]^2) - 
           2611761152*r^3*(160247571122266534368233834376839 + 
             12124599781189163766838509312000*\[Omega]^2) + 
           57401344*r^5*(1312672584117339131402635080098789 + 
             18835824929407393677840888998416*\[Omega]^2) - 
           79534*r^16*(151099316370509592029122596799689 + 
             173819972500385890861307641245140*\[Omega]^2) + 
           9568*r^13*(22692880774805217444656727501634595 + 
             801177636831436931471201153128096*\[Omega]^2) + 
           14350336*r^4*(-7118534661790244731216746970808917 + 
             1014109279015223619450536068631808*\[Omega]^2) + 
           22724*r^15*(17890995632506833192263276577989781 + 
             1948490468313399657640400765755792*\[Omega]^2) + 
           38912*r^7*(-448428123235761564106380071586178859 + 
             52371640597441160388073293246257940*\[Omega]^2) - 
           1104*r^12*(127728130666092877927173469916812471 + 
             71450587363715096450198129596019808*\[Omega]^2) - 
           3072*r^9*(-988178469331034869440398043793358309 + 
             101923138925016663337654928617884944*\[Omega]^2) + 
           736*r^11*(-103354209810174967482139735264469093 + 
             110969562623653757316227853196256096*\[Omega]^2) - 
           3072*r^8*(681139343275498985220355268054618911 + 
             208901712658236823097014885186935381*\[Omega]^2) + 
           256*r^10*(-212462120406888020886573302664125863 + 
             860346050955645808825508702052649508*\[Omega]^2) + 
           7168*r^6*(2835459344846204985887616095753992333 + 
             863859077607462316863679838231269620*\[Omega]^2)))/
         (1381948659373395535828738889002654912704000*r^22) + 
        (\[Alpha]2^2*(691324191368681313686477028645666816000000 - 
           274092261898618525167627581325730951987200*r + 
           87717804078988072530428471374043645263872*r^2 - 
           3212314235130*r^20*(3061512744259698790325901 + 
             218349392549771759604577*\[Omega]^2) + 44927471820*r^19*
            (875592644858273854033207686 + 60705454434855256102575151*
              \[Omega]^2) - 427880684*r^18*(182888896200735616990014603687 + 
             11914897448083683295889317907*\[Omega]^2) + 151016712*r^17*
            (730306729430219677065816094833 + 29874748637430144748143942926*
              \[Omega]^2) - 28729372672*r^3*
            (2182106415543723731633345057633 + 165809169245743448022880920000*
              \[Omega]^2) + 7175168*r^5*(1592388644330327629237720927323467 + 
             28114950440706424093699179281476*\[Omega]^2) + 
           28700672*r^4*(-508850046885580982812678682896585 + 
             78481967711152834775803322339928*\[Omega]^2) - 
           21413*r^16*(5145026993042497773013025844329589 + 
             314352952948809270398009097197800*\[Omega]^2) - 
           6992*r^14*(6323003973127732901155102543756016 + 
             771003391994481993323878704935617*\[Omega]^2) + 
           874*r^15*(86205282857259107634740882296933563 + 
             2267735160564950653242026466110392*\[Omega]^2) - 
           1288*r^13*(-13506338354211063784744677133923035 + 
             4878274827820596550865852841200808*\[Omega]^2) + 
           78848*r^6*(35834968179995785115366263524937324 + 
             12313955788930355139045481749871523*\[Omega]^2) + 
           7168*r^7*(-358862120452117673479950041711353809 + 
             43266128292464406509277072822716650*\[Omega]^2) + 
           368*r^11*(-34858807456194465497983068387899477 + 
             45071712359789189443777711835825792*\[Omega]^2) - 
           184*r^12*(108569988348527094614628641410678625 + 
             48361274489453925545990097692597856*\[Omega]^2) - 
           1280*r^8*(144321760249682700702983967700952897 + 
             79910040929390169688356723643912276*\[Omega]^2) - 
           256*r^9*(-1408135622243326096263687336229470257 + 
             161151274009737113784343095459814520*\[Omega]^2) + 
           64*r^10*(386236708535360973717812873923149253 + 
             874844626683154741588171459625889192*\[Omega]^2)))/
         (212607486057445467050575213692716140416000*r^22)) + 
      c^8*((\[Lambda]ev*(3751885813404063844731096566952099840 - 
           1518451180292500751726790310279249920*r + 
           444925953061161197844822443983503360*r^2 + 5700251610238185*r^20*
            (-178201013719197 + 4081157415974*\[Omega]^2) - 
           22801006440952740*r^19*(-178201013719197 + 4232289894676*
              \[Omega]^2) + 409441032*r^18*(-19759576620438537989183 + 
             510905147535437614915*\[Omega]^2) - 272960688*r^17*
            (-44428879497841494817623 + 1303958477595942609820*\[Omega]^2) - 
           6094816*r^15*(-2561018025699566946167193 + 74392935897859924437704*
              \[Omega]^2) + 1306032*r^16*(-11664050751989469606204894 + 
             289999055944441304470211*\[Omega]^2) - 2576*r^14*
            (4577085842917270674691730849 + 2862851202298969313923020*
              \[Omega]^2) - 10304*r^13*(-478014006375167788895495581 + 
             28764651928835342779001264*\[Omega]^2) + 10436608*r^3*
            (-14147756590027857009663755053 + 67844139157266504233269200*
              \[Omega]^2) - 57344*r^5*(-343816350491018039549802630687 + 
             1893155715450823002088186408*\[Omega]^2) - 
           688128*r^4*(40237988911091621979804209189 + 
             3487839435807297956955762508*\[Omega]^2) - 
           2048*r^9*(-79882900107559048263247374849 + 
             5110143807177727411998340372*\[Omega]^2) + 
           640*r^12*(-704026258491194260171712981 + 
             7323562745621125123488851950*\[Omega]^2) + 
           4096*r^7*(-648067881604084297218877751401 + 
             10731709414701892037515325660*\[Omega]^2) + 
           128*r^11*(6087815260889529951507143693 + 
             19544500726490281790346171664*\[Omega]^2) + 
           2048*r^8*(-114676547884494332643756298981 + 
             38749315561113594108640705545*\[Omega]^2) - 
           256*r^10*(-38990181531842185202125705641 + 
             80780370890173543342095860708*\[Omega]^2) - 
           2048*r^6*(-1793952275521490898367510286281 + 
             216000741003821614769372134548*\[Omega]^2)))/
         (1607791716525812423004403927887444480*r^22) + 
        (\[Alpha]1^2*(-2870106707447944997354164748410823466654105600 + 
           1724113763998274199599866649969672793882624000*r - 
           292716539798896876159223834604207592817295360*r^2 - 
           1900083870079395*r^20*(-13058243580565043356855275 + 
             230707371095963999630054*\[Omega]^2) + 53149199163060*r^19*
            (-1867328832020801200030304325 + 31873496284329738781134604*
              \[Omega]^2) + 297775296*r^17*
            (-187028097527696810347160802774555 + 
             471445032631554417127084197656*\[Omega]^2) + 
           83576356864*r^3*(2126231878281372480384338939644033 + 
             10545666736426468703184658701600*\[Omega]^2) - 
           35154028*r^18*(-3706788393683821449716149614696519 + 
             59604068539927696015432215756418*\[Omega]^2) + 
           435344*r^16*(-100937393008062900011234041156834788 + 
             3450035570732988785898226064824585*\[Omega]^2) - 
           497536*r^15*(-226248294441636975552653277134689104 + 
             13752661435799586516710121964321037*\[Omega]^2) + 
           76544*r^13*(1236407982169618897214789357334561371 + 
             35118207211119740544228035292718252*\[Omega]^2) - 
           83492864*r^4*(-204564490782180489684448255173914915 + 
             102164326644271972522507024777327224*\[Omega]^2) + 
           1472*r^14*(-94990815288810053531597950435885405048 + 
             839671270504939653208430394697006841*\[Omega]^2) - 
           802816*r^5*(38765143130808241446579507214092443177 + 
             1952684352873646944585365120809009704*\[Omega]^2) + 
           6144*r^9*(-84630684852061499098012950155859813897 + 
             9956304735325661037516415138159357348*\[Omega]^2) - 
           512*r^11*(-22115364967492047256932476873050917553 + 
             26981584357446260267781045943074685652*\[Omega]^2) - 
           57344*r^6*(76020569537343972501884019409759369511 + 
             35093540487589715320057342683875714551*\[Omega]^2) - 
           2048*r^10*(33043245923694154805395739419237440874 + 
             35950605516738992476769496265298849403*\[Omega]^2) - 
           8192*r^7*(-616417631156133324857382309219253746677 + 
             40312387046144446342215792304877961702*\[Omega]^2) + 
           256*r^12*(12296700933189461334798734647559222283 + 
             63704454425941748191759590677847856648*\[Omega]^2) + 
           2048*r^8*(157306093338358916246225980361945272563 + 
             143979187255734932054916214295385874573*\[Omega]^2)))/
         (10563615552250235475874880067536294152709376000*r^22) + 
        (\[Alpha]2^2*(2830699246654189912051772826547579828096204800 - 
           1705873323627594456925124530725793921931673600*r + 
           285632942689065832697374850792639763848724480*r^2 - 
           1900083870079395*r^20*(-15195420397332937219383135 + 
             307784014590453181435234*\[Omega]^2) + 53149199163060*r^19*
            (-2172945116818610022371788305 + 42785025081392449873032671*
              \[Omega]^2) + 20062610568*r^17*
            (-11076110019734727763694828653493 + 
             242847269774886893233584580164*\[Omega]^2) - 
           35154028*r^18*(-5553932755671994685648622761444649 + 
             132807458172270940637335575377606*\[Omega]^2) - 
           2611761152*r^3*(65859440035563687463003945489900673 + 
             329967521150672742016049104878000*\[Omega]^2) + 
           373108736*r^4*(-41222078683630487191708795059263105 + 
             22905775536072579268550439539366448*\[Omega]^2) + 
           7175168*r^5*(4210091519328807105808768107973251223 + 
             217084771699619619753312589000716924*\[Omega]^2) - 
           27209*r^16*(-8169019690570631920971926736037944093 + 
             248201521902077523779652186714605240*\[Omega]^2) + 
           7774*r^15*(-25532723361337232980108908586315821381 + 
             301248317755813634314646813709328192*\[Omega]^2) - 
           1288*r^13*(25051237567583814006442551940165895777 + 
             4221525918924495245092961367515578488*\[Omega]^2) - 
           184*r^14*(-681438695962135200084152460338968390003 + 
             21416635572575662353133483454399981886*\[Omega]^2) + 
           7168*r^7*(-656505978652585095422357678092104925365 + 
             46363271939423976529081935777067465472*\[Omega]^2) - 
           104*r^12*(245643379664301511071015739219320016601 + 
             80050173490171733011789095155406783936*\[Omega]^2) - 
           256*r^9*(-1662354108124823205426717368341194690019 + 
             240126356697346105237597612940443464768*\[Omega]^2) + 
           7168*r^6*(542446258521193631120926210647123819955 + 
             282402260578746487710875947428611525883*\[Omega]^2) - 
           256*r^8*(1004243127725172395206199227063594817987 + 
             1197739622543737162371164568641729472876*\[Omega]^2) + 
           64*r^10*(1513179006543728724114883402087004108933 + 
             1329057258399737637877962703258692032456*\[Omega]^2) + 
           16*r^11*(-1087526149957323772822698370530191803889 + 
             1369102344483885222099090230140870668256*\[Omega]^2)))/
         (10563615552250235475874880067536294152709376000*r^22)) + 
      c^10*((\[Lambda]ev*(634747632013632904639906666235780136960 - 
           245500430469244457819927243840060129280*r - 
           215986185786756291537390461052866887680*r^2 + 18289577359053000*
            r^19*(602816767207452721 + 21653619363029855*\[Omega]^2) - 
           2286197169881625*r^20*(1205633534414905442 + 41760763768698665*
              \[Omega]^2) + 2020268250*r^17*(20209004977935156661078031 + 
             559768761569371026240640*\[Omega]^2) - 673422750*r^18*
            (36425173749491597698633929 + 1118216768811247381746590*
              \[Omega]^2) - 5755750*r^16*(8835516651503689478782315137 + 
             201908835001792384815140612*\[Omega]^2) + 6198500*r^15*
            (8025439674991954489831860849 + 260370306544014619845715640*
              \[Omega]^2) + 154000*r^14*(-231341800204020254328327883863 + 
             2412123108323533370167824326*\[Omega]^2) + 
           168000*r^13*(98777439596764161531486241669 + 
             14734613222526583535889736196*\[Omega]^2) - 562974720*r^3*
            (-156692047536293141027221861459 + 39419071953421406861901707200*
              \[Omega]^2) + 422400*r^7*(11809541518647270424592881520387 + 
             953767122397222009418385848232*\[Omega]^2) - 
           258048*r^5*(76590024061380261742532195290625 + 
             8509136551531406213767193670496*\[Omega]^2) + 
           32*r^11*(30281828817689502698536810524375 + 
             17826558554467649626970553562448*\[Omega]^2) + 
           43008*r^4*(616915135820820457836670111049085 + 
             126205381488891048366716332936448*\[Omega]^2) - 
           256*r^9*(2079066351704584057605655716571875 + 
             176050505017545988718761721041552*\[Omega]^2) + 
           4096*r^6*(-1685376163599610883001976914698775 + 
             301813491845994146156595494352697*\[Omega]^2) + 
           128*r^10*(-842416531164664915856916587866875 + 
             396472193808466168856826861270028*\[Omega]^2) - 
           256*r^8*(-3441181254924934344563592118844655 + 
             784788797006973920316091342215916*\[Omega]^2) - 
           16*r^12*(32405019135637842453883436226375 + 
             940169616913795491456999833336648*\[Omega]^2)))/
         (243731175527084876999823857943187286640000*r^22) + 
        (\[Alpha]1^2*(-485567399111788349946941369916727437270869606400 + 
           873831888327543521623982970280747547361804288000*r + 
           26008569554300510315754079146633206663754547200*r^2 + 
           3810328616469375*r^20*(17669323010805514059244078230 + 
             472146258623876125724575093*\[Omega]^2) - 213165237285000*r^19*
            (1263356595272594255235951593445 + 32614805388356250729304735909*
              \[Omega]^2) + 3816062250*r^18*
            (105380548398870044355794395476881061 + 
             1881750743541367214754372504093466*\[Omega]^2) + 
           673422750*r^17*(-435805973737960219455109369348854015 + 
             4055642620188800146664097020717504*\[Omega]^2) - 
           165746380800*r^3*(539000940365152759875674667082917719 + 
             166662159891594488516613280747576320*\[Omega]^2) - 
           1328250*r^16*(34831970292557521010902220720119035663 + 
             5777511900124500093828951610154116988*\[Omega]^2) + 
           379500*r^15*(1148918285938199053988136523515056879331 + 
             55712429577385830734866138091816787632*\[Omega]^2) - 
           3311616*r^4*(15165620391096334939878407045907757472543 + 
             142588239107455882689967696982719723776*\[Omega]^2) - 
           4415488*r^5*(-3932993719287158322799773594128394903009 + 
             407529846061873655084857368652923502496*\[Omega]^2) + 
           12000*r^13*(22370633229620789407178656449526168303291 + 
             738099484884243713793601399181362289792*\[Omega]^2) + 
           1000*r^14*(-459296320091059039196529818038612824745083 + 
             977273180493691167698596478756492655484*\[Omega]^2) - 
           9216*r^9*(-186339183066046619318382204013434467832625 + 
             16634450585326259184666024362012033396264*\[Omega]^2) - 
           1024*r^8*(991457153769529119298686126825742038736065 + 
             59105124248958256511871732670539567757231*\[Omega]^2) + 
           6144*r^7*(-1128001189808630783609434423476599967551275 + 
             181103900801728104911728531318075602994084*\[Omega]^2) + 
           256*r^10*(-564936577727333570767379088993970476733875 + 
             220213613043555467639820736112785311896612*\[Omega]^2) + 
           7168*r^6*(1240880125444596016659795898607542577042937 + 
             259129737510136101594728232388966988747188*\[Omega]^2) + 
           32*r^11*(-1627061466616244070096160311273016081416375 + 
             1225338999581586875701959747960392540254496*\[Omega]^2) - 
           16*r^12*(6642664921811626300901689837660023908232375 + 
             2059152039663724293927714975478477111286048*\[Omega]^2)))/
         (1601378095123934134170907600238080091712286968000000*r^22) + 
        (\[Alpha]2^2*(957800814373033416556151285855414874068641382400 - 
           1721812992675150786806164139952312111425165721600*r - 
           49695637185182931519855617590133521296193536000*r^2 + 
           r^11*(97153791617741599714890829719121155676374000 - 
             94652596530327946269758087693265900162040832*\[Omega]^2) + 
           7620657232938750*r^20*(20561171923999321002303799422 + 
             629884820163256526694872903*\[Omega]^2) - 106582618642500*r^19*
            (5880495170263805806658886634692 + 175120451690340807040789938089*
              \[Omega]^2) - 18855837000*r^17*
            (84183272665641283921452677137286307 + 
             1413209274965907110874597284638186*\[Omega]^2) + 
           7632124500*r^18*(155803753648773671235719867065274151 + 
             4369682419532326047659120309553431*\[Omega]^2) + 
           2154702950400*r^3*(81582526712044870073767139262897163 + 
             25070951827308772336701377182183200*\[Omega]^2) + 
           86102016*r^4*(1091700068931344257754006287572752653901 + 
             9875469456558351512404801271696027496*\[Omega]^2) - 
           822250*r^15*(1426868613926611528516591744271294429319 + 
             14631925250601663045251906903470900424*\[Omega]^2) + 
           1992375*r^16*(797355037387415307805491076066720564139 + 
             21012457886126532842015145943930858072*\[Omega]^2) + 
           7175168*r^5*(-4947518656840471360912001446451567511303 + 
             439980556244970026584426045249517684876*\[Omega]^2) + 
           21000*r^13*(-11628061591226210756406421127038808391751 + 
             2037960202677418302422179219705994078920*\[Omega]^2) - 
           236544*r^7*(-57564014956520940959934527718289799645025 + 
             9196894654820426318826195142083994180886*\[Omega]^2) + 
           2000*r^14*(352405551450832985284051920204940312877886 + 
             19361771571617766650659017441652490535025*\[Omega]^2) - 
           78848*r^6*(204970257124816639783310940230064585413304 + 
             48834041454351090872895132015033711323855*\[Omega]^2) + 
           256*r^8*(3598278949006236800272210451013472794835785 + 
             498935273447214475080695433237195779473652*\[Omega]^2) + 
           256*r^9*(-10183443361920559125336641871345895498094625 + 
             934716335735954272378128046865273205481352*\[Omega]^2) + 
           24*r^12*(6330502667062326269450182485201649225936625 + 
             2372963424580172462646196990312864561174432*\[Omega]^2) - 
           64*r^10*(188356106960790642831043596808329793463625 + 
             4386364008284494304146285183907507729921768*\[Omega]^2)))/
         (3202756190247868268341815200476160183424573936000000*r^22)) + 
      c^12*((\[Lambda]ev*(-28796559406833690675353068469118833258334781440 + 
           11032022020518353183611535636656885746452398080*r - 
           3464201340242732362170945278024758137355370496*r^2 - 
           11092989646766152125*r^20*(-569757065287032850325 + 
             21809707218125473202*\[Omega]^2) + 44371958587064608500*r^19*
            (-569757065287032850325 + 22617359257897026748*\[Omega]^2) + 
           152820964296000*r^17*(-445800498291588204679739643 + 
             23313196669031422727527885*\[Omega]^2) - 82778022327000*r^18*
            (-579315329500118339194869411 + 25746229061790528811830103*
              \[Omega]^2) + 72277744000*r^15*
            (-1260363580777943594831103131907 + 64240256010626588095836668317*
              \[Omega]^2) - 3872022000*r^16*
            (-22273028310824767214641541764125 + 
             976660630000910675293510588273*\[Omega]^2) + 
           938672*r^14*(75415868447658246024763607520515125 + 
             268485622521510866336655015853164*\[Omega]^2) + 
           3754688*r^13*(-7428007047312534707280560800409375 + 
             1032653050845674995435218748428064*\[Omega]^2) - 
           1072768*r^11*(6266019752986963414045403751732707 + 
             17932408713892484969854101855395104*\[Omega]^2) - 
           1072768*r^12*(-2661148327915857981376713299126827 + 
             42966854680997586194589904628506274*\[Omega]^2) - 
           150126592*r^3*(-7449256206148953749121769475123749061 + 
             138573656525524207356221360911806000*\[Omega]^2) - 
           57344*r^5*(2649969746770605257523008941889246081883 + 
             5984325063567882016532399137367175928*\[Omega]^2) + 
           8192*r^9*(-156625687401243365459841719642113281204 + 
             8011376197415029425049905695672068619*\[Omega]^2) + 
           1376256*r^4*(190219823996363019238580841624977112427 + 
             16556944983542354363684437327878441694*\[Omega]^2) - 
           8192*r^7*(-2570776542056948836861155437030856277249 + 
             17400823013223612421612428466409383040*\[Omega]^2) - 
           2048*r^8*(-1782254454266903768574198774037259600156 + 
             356155057034421722840858271403139522103*\[Omega]^2) + 
           256*r^10*(-1259829955907565199325213080867860250887 + 
             731840640226104937929985208533456602076*\[Omega]^2) + 
           2048*r^6*(-18689551491480928763433970204522980483335 + 
             2052544045034579820433359698582219790108*\[Omega]^2)))/
         (19818381948261419031822851455698814403798107680000*r^22) + 
        (\[Alpha]1^2*
          (22028708339071082327273465189878417511168164683684249600 - 
           13632746947843035993681445848895053181684780943120793600*r + 
           2317365240143995994087407884323209127532070809882329088*r^2 + 
           3697663215588717375*r^20*(-41750753180280510441145051261875 + 
             1232900303470787173837940333042*\[Omega]^2) - 
           103431138897586500*r^19*(-5970357704780112993083742330448125 + 
             170331979663013906468716866422692*\[Omega]^2) - 
           4898107830000*r^17*(-43850300722773910467567296876015937147 + 
             19434227393988805987215277326209344*\[Omega]^2) + 
           1387797218500*r^18*(-551853136923131640517239061590162023709 + 
             15243577877635523471379370715017542122*\[Omega]^2) - 
           586670000*r^16*(-577295901589301058880388883236675620694877 + 
             28043010494528558728586466570498892167485*\[Omega]^2) + 
           1374484000*r^15*(-415328340467796796854619854982613377256097 + 
             49477768954530052592153049507670770680500*\[Omega]^2) - 
           214553600*r^13*(2772730603293294948733754200400730692987500 + 
             71766451808381882584714560375943276455929*\[Omega]^2) - 
           27323039744*r^3*(56625948982136355324276559836486196484340841 + 
             947752763997246054754387178917360441872000*\[Omega]^2) - 
           536384*r^14*(-1480883089497787634049653496238555667874671375 + 
             18032809511704872871862493258412564986352501*\[Omega]^2) + 
           2145536*r^11*(-66625701292544391467725464299332730261247215 + 
             61570157764619011672832581805281674439890712*\[Omega]^2) + 
           114802688*r^5*(2395354079884192067280163427024708832814005689 + 
             100007423139543602286522352239556977577267320*\[Omega]^2) - 
           1072768*r^12*(111058426550821798071585465993420036971394171 + 
             138995858360519580268646386581006633226481600*\[Omega]^2) + 
           150126592*r^4*(-1038366669986583181343492810588290180329364943 + 
             443559335915176610738037227283274238987658432*\[Omega]^2) - 
           6144*r^9*(-930892061674318155195789277666723163786344235885 + 
             91366740027739826561783957386306639716258553284*\[Omega]^2) + 
           57344*r^6*(702808969788143717709612927014486075517447047416 + 
             295897490136072669217291929119693019296618127929*\[Omega]^2) + 
           2048*r^10*(238347473211186589906018310833198693435294004507 + 
             297776725602103441970044679214988859891399799813*\[Omega]^2) + 
           8192*r^7*(-5841526933607817484254274122275543708516124035323 + 
             394840450096506224193926072097828614896569184338*\[Omega]^2) - 
           2048*r^8*(1542189128649696525036451450494878491260285540081 + 
             1144226401222344645513631800411331308153988889891*\[Omega]^2)))/
         (130211995507397279575274825749870078410311849018595216000000*
          r^22) + (\[Alpha]2^2*
          (-21726247298874808025162941881310791250475563558423756800 + 
           13487671784443047877611142495245326943456179375996928000*r - 
           2262362869327394462979099568837609256468516894764007424*r^2 + 
           3697663215588717375*r^20*(-48583888220914582060546470810375 + 
             1644797923834802518407408158182*\[Omega]^2) - 
           103431138897586500*r^19*(-6947496015590785234658145325883625 + 
             228643194867460375521998835667133*\[Omega]^2) - 
           168005098569000*r^17*(-7179385284284956713436101569033239737 + 
             284737359481806766307691765808507424*\[Omega]^2) + 
           1387797218500*r^18*(-832165733704447175396082077213477360739 + 
             34197263022232728667265313583947916324*\[Omega]^2) + 
           488399335424*r^3*(3065845341621499811589288123655206014690473 + 
             51843723103354377099983093937358338330000*\[Omega]^2) + 
           7333375*r^16*(-165111948375941220538219123774590850739416461 + 
             9197993812423940341047736127338013838302072*\[Omega]^2) - 
           2095250*r^15*(-575624388073990521201384913331959162547063973 + 
             10883463574003183298432821823670838893755248*\[Omega]^2) + 
           469336*r^13*(345486409274952903188972115077576440392797125 + 
             119357904972071571745525946618122457723513688*\[Omega]^2) - 
           487911424*r^4*(-287560703966947504454536235685865830259484045 + 
             136739249353821057679364843329742177355156768*\[Omega]^2) + 
           67048*r^14*(-11654534297178025390714415174684363177199450875 + 
             645286505770651789276771532296529216321528478*\[Omega]^2) + 
           67048*r^12*(4293555115402035196099186025336213535794600351 + 
             1249061636676253899921815649538260567918861312*\[Omega]^2) - 
           134096*r^11*(-1451110373951019245827827286699624830100025651 + 
             1497262399503938524588108021500745201033408096*\[Omega]^2) - 
           7175168*r^5*(37288399519037339228402216325258534139195554113 + 
             1605545041416648943317490316603389180000647300*\[Omega]^2) - 
           78848*r^6*(456696546304508086604625086565926209165163179507 + 
             216760703922129928018473498041097351592370028087*\[Omega]^2) - 
           7168*r^7*(-6254089836627011210684176830175071208063846216383 + 
             451235758282255797472562898087079821367993390036*\[Omega]^2) + 
           1280*r^8*(1820921626934130910244013316320746287407695269121 + 
             1904245771075933813373766678921763806821887651236*\[Omega]^2) + 
           256*r^9*(-18070717627040684511082659872716530747136399545425 + 
             2129293834423203988946968041658116932964188430768*\[Omega]^2) - 
           64*r^10*(13617848972197429686617822804875014587034371607619 + 
             11787472980847236719111815079526299668534604493976*\[Omega]^2)))/
         (130211995507397279575274825749870078410311849018595216000000*
          r^22)) + 
      c^14*
       (-(\[Lambda]ev*(3949441592375455582681241849715685978971329003520 - 
            1484499413506120588081470258409236146369357414400*r + 
            226062014043243712208190600206772394354912886784*r^2 - 
            1259643513002749875*r^20*(2382027302508059409611499 + 
              38274453677473223048341*\[Omega]^2) + 5038574052010999500*r^19*
             (2382027302508059409611499 + 39691824404855687508134*\[Omega]^
                2) - 195053108250*r^18*(133072160915659192094722589992257 + 
              1758659241627437511331721065718*\[Omega]^2) + 
            195053108250*r^17*(216093606981509770394652764930937 + 
              2332085695171188911469557195680*\[Omega]^2) + 
            18157671168*r^13*(949037625865718012543706480338176 + 
              84363651815977642733797793746103*\[Omega]^2) + 
            378284816*r^14*(-100584397023965095168328817416268471 + 
              710793755102101006081171126963730*\[Omega]^2) + 
            94571204*r^15*(553283237688707663246250431195973375 + 
              7703856399298807665284115616994296*\[Omega]^2) - 
            47285602*r^16*(1114601843524157253576256176030925125 + 
              9522416620890848402085868320926644*\[Omega]^2) - 
            39137280*r^3*(1640805542284063160769119185146059800281 + 
              485981845814974645941776803910931142400*\[Omega]^2) + 
            992*r^11*(1706774692046625866067751786100310000171 + 
              2777031586999156528495580159172239800432*\[Omega]^2) - 
            496*r^12*(1164389578172117236701014057526805140603 + 
              13391243429222677083005753070699801219016*\[Omega]^2) - 
            86016*r^5*(-34753094506900697256647731260602060427485 + 
              24802001125949186733271422180021631873712*\[Omega]^2) + 
            43008*r^4*(-235215316227449685282916300796124290924593 + 
              60184155001093124307548455759714769715136*\[Omega]^2) + 
            4096*r^6*(-261795118508703618221069356760470803871266 + 
              157684937802637199517595769273131405899131*\[Omega]^2) + 
            128*r^10*(-816946583886474107315467609164935832772101 + 
              170028618739929975239806658075425801823348*\[Omega]^2) - 
            256*r^9*(665230005427031307546256001022097516942893 + 
              196059897410350774360987721332619500588400*\[Omega]^2) + 
            1536*r^7*(746035098506219879854978459001473038510831 + 
              259054231636309768720943760710872343007896*\[Omega]^2) - 
            256*r^8*(-1535985459088411380910962975760900293344337 + 
              388737446658593090194216182228892561633364*\[Omega]^2)))/
         (293515191249238681216054385771763366023850924267720000*r^22) - 
        (\[Alpha]2^2*
          (458423060018805170793889863473026852754821594866096537600 - 
           360447333384626459040237602683389793060269215463446937600*r + 
           39690201325382832584478343721550685653089967807200477184*r^2 + 
           64597103230910250*r^20*(203118408274439892665131737049831545 + 
             2886501011453289145853679735063431*\[Omega]^2) - 
           903455989243500*r^19*(58091864766489809302227676796251821870 + 
             802504433746016473163158374292936553*\[Omega]^2) - 
           60016341000*r^17*(2073109924428276359889916641707523458549511 + 
             11260247365590252657933623261504211530074*\[Omega]^2) + 
           46376263500*r^18*(2084830527869571865538367701738299032455473 + 
             25128694010910088113604751746099115680729*\[Omega]^2) + 
           332817891*r^16*(374881024941431599236668154171114125147012125 + 
             3796320580472888097271797371184916396450216*\[Omega]^2) + 
           43648248*r^13*(-427435558896063332589624392884575827971204707 + 
             37662871247764888238502977170706786284207784*\[Omega]^2) + 
           23505850368*r^3*(-674712775185712782117038281954810990896372643 + 
             151514537944470104313340464481257489765360000*\[Omega]^2) + 
           4156976*r^14*(14246041927102504307357135662659315095608354482 + 
             391863876268978476562959707306343027956348465*\[Omega]^2) - 
           519622*r^15*(186793305238866381355514386468098470319433663875 + 
             621042693150734773048982239988349393926859928*\[Omega]^2) + 
           86102016*r^4*(40589131283822580925917972738943612910701400989 + 
             14598167763802232972847414847549507935379462824*\[Omega]^2) + 
           7175168*r^5*(361554536288086585514288529884482593706787935155 + 
             65231943690809769617717470749729226956169160836*\[Omega]^2) - 
           1984*r^10*(-7835100518426973258203817179740165434866381053587 + 
             1591318310838348267699458614043490162306990437224*\[Omega]^2) + 
           744*r^12*(7280124991239739075851281751925840518853606503933 + 
             2554233101009906833186994563866153313282457804384*\[Omega]^2) - 
           21504*r^7*(-3697835349041386572416903835103710212759727560077 + 
             4108135667786411891255529584882584457363649165322*\[Omega]^2) - 
           496*r^11*(-6751462074927342127698281142769893242313358623363 + 
             4536608800602069907562486490940832816550945419776*\[Omega]^2) + 
           7168*r^6*(-50705492369362313313455840948021285088543722070072 + 
             8939247644432072766505349242964579661455717840737*\[Omega]^2) + 
           256*r^9*(-359935495992031343889644657534401019218226193159903 + 
             24452802063810134061859704846838202752919442823912*\[Omega]^2) - 
           256*r^8*(-39143640703543722078532513530120116644855420610955 + 
             148194394507319556012145188259989253134218280000164*
              \[Omega]^2)))/
         (296688031763604701512263690471078973657895547988869199656000000*
          r^22) + (\[Alpha]1^2*
          (3021232353195264200654664273719188252444262941711977676800 - 
           2371229883083376009167738159879287382360956183757350502400*r + 
           263981522062522863505690972076007282605485349593850314752*r^2 - 
           419881171000916625*r^20*(174550593638714444871115878617150925 + 
             2163650574589929952818133476459061*\[Omega]^2) + 
           11744927860165500*r^19*(24960734890336165616569570642252582275 + 
             298920265192109759076246754577949386*\[Omega]^2) - 
           301445712750*r^18*(1405553290166623973660644043649643911315083 + 
             10451517037755035232735300502849995001394*\[Omega]^2) - 
           17732100750*r^17*(-15690941696723424832858816006349287180026825 + 
             144426103126518776386822742366645784240832*\[Omega]^2) - 
           324244128*r^13*(910510591992222953408111098156777401044833367 + 
             28343644132761047304354478646742827865472992*\[Omega]^2) + 
           141856806*r^16*(498151525591648458797440512560063102456431375 + 
             30233030995882812561874521182926563045168508*\[Omega]^2) - 
           27020344*r^14*(-17691891954063770477844604684470558106452166599 + 
             77696302880836403684000560644794974592350124*\[Omega]^2) - 
           40530516*r^15*(10693442013570557625375371658112480493716995875 + 
             205400545220656284830382274854746021791795376*\[Omega]^2) + 
           23505850368*r^3*(-4581670942321414850533533585945685321417210019 + 
             1007211067323604320626592159788432656359936000*\[Omega]^2) + 
           168290304*r^4*(140669263104699749415954431770458733836559205477 + 
             48731941079253730180756586965663306756683618048*\[Omega]^2) + 
           5218304*r^5*(3470427896937527673753332853515204661149959338183 + 
             623192932430418473961225584787418652133634137296*\[Omega]^2) + 
           27648*r^9*(-30032125654599094104485346842515716526958619380387 + 
             2452719194562004645011560791973317262574830879936*\[Omega]^2) + 
           496*r^12*(158086993800362623968589463814707068121535607606743 + 
             16185785047731942854722089645268532533516696879456*\[Omega]^2) - 
           992*r^11*(-32175568046181562196739479362932795260432165357655 + 
             16418624435262389489822765014280682268433518391968*\[Omega]^2) + 
           7168*r^6*(-352859058177266669853965045072215156644130744476327 + 
             63882225139567413526808825175036831505574734662580*\[Omega]^2) - 
           6144*r^7*(-41786128491230839070714422279857787026524385737177 + 
             97501994452709730939756382047432979367589124623756*\[Omega]^2) + 
           256*r^10*(768123016701130153131576778027422888051632174307573 + 
             115191320477795328662010560944159454768383013984996*
              \[Omega]^2) - 1024*r^8*
            (-424594320657672275696468012817365182791046272760611 + 
             233290350861478101318672722810784851486368231408207*
              \[Omega]^2)))/(192847220646343055982971398806201332877632106192\
7649797764000000*r^22))) + \[Chi]^14*
     ((\[Lambda]ev*(6016833221347820275661537280000 - 
         2575936478129764666024006778880*r + 1064082558250580034182877020160*
          r^2 + 51991841341440*r^3*(-8171619321382895 + 122532049483792*
            \[Omega]^2) - 882671790*r^22*(-1750000963799781 + 
           935654652626660*\[Omega]^2) + 88267179*r^21*(-61250033732992335 + 
           3651477327449888*\[Omega]^2) + 21985964*r^17*
          (2125326995180948433 + 20581913756709544*\[Omega]^2) - 
         46558512*r^18*(353075025199234807 + 29774391605939667*\[Omega]^2) + 
         5819814*r^19*(-363743951079889835 + 123266680581287032*\[Omega]^2) + 
         1323008*r^15*(71848588831997664687 + 602514391509000598*
            \[Omega]^2) - 2909907*r^20*(-2458292629134956523 + 
           623751426158403068*\[Omega]^2) + 352716*r^16*
          (-225495203106903149189 + 5249733656871040808*\[Omega]^2) + 
         51680*r^13*(1843209998764030137241 + 31144657886190850472*
            \[Omega]^2) - 165376*r^11*(5862923422959086661779 + 
           52521463191842660912*\[Omega]^2) - 7225344*r^6*
          (-2810326777940790559506 + 141120989108460281687*\[Omega]^2) - 
         10336*r^14*(8779052369798078635267 + 1019124047057384906380*
            \[Omega]^2) - 946176*r^4*(86527200269339089106665 + 
           3746620639191848982448*\[Omega]^2) + 86016*r^5*
          (834804287085878879624855 + 10508590125829807319928*\[Omega]^2) - 
         16384*r^7*(1077812076286268103310691 + 12473090246829842489684*
            \[Omega]^2) + 608*r^12*(208951351641270033546667 + 
           36891940085690051675360*\[Omega]^2) - 
         768*r^10*(-543763484271282692908323 + 76187259481515457046288*
            \[Omega]^2) + 512*r^9*(8941554962163100816614187 + 
           83082615770330538789776*\[Omega]^2) + 
         512*r^8*(-8068145728034141024565787 + 340716334539477348158208*
            \[Omega]^2)))/(722322250642007088353280*r^24) + 
      (\[Alpha]2^2*(346715533037664174403903436642215526400000 - 
         135810045169437619308929080548838971801600*r + 
         49134031296826049051447505533183562055680*r^2 - 
         303695586754560*r^3*(69678015978537940035616403 + 
           1973436106238291386486080*\[Omega]^2) + 627226573974*r^22*
          (-5970477122037781651325811 + 2780651409829924393057597*
            \[Omega]^2) - 2709123417*r^21*(-4838076627891282398124348847 + 
           102118353183778331397726962*\[Omega]^2) - 428726298*r^19*
          (1445008412528879014419011717 + 159402366116856151718826340*
            \[Omega]^2) + 1492434944*r^5*(2554712629535689726151892109511 + 
           28009094774891482173157800726*\[Omega]^2) + 
         7089065984*r^4*(-956028802908248340432163863875 + 
           96394048597591539288767670672*\[Omega]^2) + 
         24572548*r^20*(-580694437790198285651208129018 + 
           99896741787272436494036580635*\[Omega]^2) + 
         723520*r^15*(-115226931151288689194153326462113 + 
           3643977852547359547716725809678*\[Omega]^2) - 
         20672*r^13*(987751078167712222738939625389329 + 
           13693095551646344647565912221252*\[Omega]^2) + 
         117572*r^18*(259846900277896699267828760610486 + 
           14747943857447873308660843412773*\[Omega]^2) + 
         14350336*r^6*(112965527943522245126750402303991 + 
           16979966779425891687339521156488*\[Omega]^2) + 
         33592*r^17*(-1884000125460056706140818368835092 + 
           21217302342826396564680426754829*\[Omega]^2) + 
         170240*r^11*(-260463867850205791072251498940791 + 
           25271488299926196955995021395048*\[Omega]^2) + 
         113696*r^14*(520436232093910894303234677493691 + 
           44867256085042164302532072078292*\[Omega]^2) + 
         33592*r^16*(2526069349877704334487205819566477 + 
           48674104114838133271549124526704*\[Omega]^2) + 
         1261568*r^7*(-720765038346958374433801806299470 + 
           56101121302422694294632534739027*\[Omega]^2) + 
         91392*r^10*(610832238232575022047107924299071 + 
           136860467019218645283723617760106*\[Omega]^2) - 
         50176*r^8*(6918149922191455278893019004179899 + 
           570589769313387159025838692508224*\[Omega]^2) - 
         2432*r^12*(-350401947914179851109449467084227 + 
           1530429635996721527753870021674884*\[Omega]^2) - 
         1024*r^9*(-222247039625402085326692602528538330 + 
           10581962327122808255476001971877001*\[Omega]^2)))/
       (360684422395256545949018875355136000*r^24) + 
      (\[Alpha]1^2*(-5951023113322305302046700598468385177600000 + 
         2322188173592200401681063102340620563251200*r - 
         850937986949995975060658902298841128632320*r^2 + 
         206512998993100800*r^3*(1766257876355910639824869 + 
           50075923728102715542528*\[Omega]^2) + 1881679721922*r^22*
          (-32433036066767360145314165 + 12945821844365525344718777*
            \[Omega]^2) + 387017631*r^21*(551912974748180167592811145805 + 
           7760526371118970372555470876*\[Omega]^2) + 54964910*r^19*
          (-1868613172994226825341973284487 + 369370964274819368154498980272*
            \[Omega]^2) + 12286274*r^20*(-14982483153230677969229614602333 + 
           396629321263425614086842292216*\[Omega]^2) - 
         2181251072*r^4*(-54444026347579449747185676563725 + 
           5317488825367449016549812231936*\[Omega]^2) - 
         28700672*r^5*(2283066946132970495683092682471489 + 
           22505813327794419977813974904928*\[Omega]^2) + 
         36176*r^14*(-37546921653330155617395360416947319 + 
           183998758604309609129758152983232*\[Omega]^2) - 
         58786*r^18*(-6010117095691266961102013358667161 + 
           195176136576927734719814529415576*\[Omega]^2) + 
         16796*r^17*(-13067567687083780954394181128007981 + 
           1643366835991139947766434225083320*\[Omega]^2) + 
         5168*r^15*(227378081287214149682228314799211889 + 
           2066763059058528879388562360600864*\[Omega]^2) + 
         10336*r^16*(-41720014550018733017099013627935311 + 
           2314909859176028054713319237424504*\[Omega]^2) + 
         51072*r^12*(-823274870788047652507627397455339 + 
           2533132408305438418806467932326880*\[Omega]^2) - 
         19456*r^11*(-42910235858036952272084150080286671 + 
           2876953391636043918119830221075040*\[Omega]^2) + 
         10336*r^13*(72318644497777668622730093193788863 + 
           6395043384846617653083798931545088*\[Omega]^2) + 
         61440*r^8*(103445176565083303206682624498539771 + 
           7964468435320422908085577888026064*\[Omega]^2) + 
         11264*r^9*(-355480092261747011574601767574434853 + 
           16631008444759609796788961672426892*\[Omega]^2) - 
         14336*r^7*(-1098957688699364587057507523285317159 + 
           84352587748308547114077151134761600*\[Omega]^2) - 
         14336*r^6*(1997941948647006899403404745307960937 + 
           287993519466270470399000207311831456*\[Omega]^2) - 
         512*r^10*(2224870679233462478052031896855089087 + 
           411385547202302296575964280960272684*\[Omega]^2)))/
       (6131635180719361281133320881037312000*r^24) + 
      c^2*((\[Lambda]ev*(6016833221347820275661537280000 - 
           2479279576127628318270007541760*r + 950326528461685824323325394944*
            r^2 + 153792466747243158923088*r^21*\[Omega]^2 - 
           37451490910811492185671*r^22*\[Omega]^2 + 6550440*r^15*
            (85042779635216207 + 125293766239106648*\[Omega]^2) + 
           2909907*r^19*(275072045254721715 + 174451805656097936*
              \[Omega]^2) - 969969*r^20*(270277128831622913 + 
             323545046760857546*\[Omega]^2) + 117572*r^17*
            (6431525802432719373 + 6372244891576969028*\[Omega]^2) - 
           88179*r^18*(10896976248991511987 + 6431512352896989696*
              \[Omega]^2) - 4522*r^16*(106167972227444617581 + 
             30008928813926569928*\[Omega]^2) + 13246464*r^3*
            (-26829266291043788074167 + 320622261961269498880*\[Omega]^2) - 
           2432*r^13*(51286885846814034732 + 358625957824099293589*
              \[Omega]^2) - 1591296*r^4*(45151327033328002832835 + 
             2004378181641387371072*\[Omega]^2) - 401408*r^6*
            (-38296762979670133646541 + 2018776891691025748664*\[Omega]^2) + 
           172032*r^5*(334876439170759816356593 + 2806832736287168642122*
              \[Omega]^2) - 192*r^11*(1525510999522972874267961 + 
             5963836417191320820832*\[Omega]^2) + 2048*r^9*
            (1283283114148177947484743 + 7155722033778579168251*\[Omega]^2) - 
           304*r^14*(413621254888338106869 + 16643486408975942735720*
              \[Omega]^2) - 1024*r^7*(12356663973893233318445667 + 
             86293890151031278237432*\[Omega]^2) + 
           768*r^8*(-3192992398637060960384521 + 189275113256827691890856*
              \[Omega]^2) + 48*r^12*(727411200559717522485119 + 
             332277712483015749045520*\[Omega]^2) - 
           128*r^10*(-473978455728468085271331 + 347423798599695981176576*
              \[Omega]^2)))/(13272671355546880248491520*r^24) + 
        (\[Alpha]2^2*(1386862132150656697615613746568862105600000 - 
           632855548621681259526036947380138396876800*r + 
           179035846002707015410295595438444186304512*r^2 - 
           1288786995453012215273170541112673044*r^21*\[Omega]^2 + 
           328577583730053073636490811013196724*r^22*\[Omega]^2 - 
           752187211776*r^3*(118855775246649960856837360139 + 
             2124732874383227059450012800*\[Omega]^2) + 6701604*r^20*
            (343207847869013375820987882467 + 361124640726996577982762537253*
              \[Omega]^2) + 1033224192*r^4*
            (-20544617362313801731810868857237 + 
             2670444651558228501165650659504*\[Omega]^2) + 
           43051008*r^5*(375684248636907129228918496183681 + 
             6467729903148248383553160982960*\[Omega]^2) + 
           217056*r^15*(-8888423801456683162925559532465 + 
             8663605732315539026812594257824*\[Omega]^2) - 
           176358*r^19*(38619158587622417292731447232259 + 
             14154355617911938188547337675848*\[Omega]^2) + 
           15827*r^18*(429651677465974617202084273961067 + 
             208915079033661804667278142498408*\[Omega]^2) + 
           186368*r^7*(-19226165461872588345057739941194439 + 
             1042350870994401369766110106165288*\[Omega]^2) + 
           1292*r^16*(596072628665853811931277117740595 + 
             2113372973463990117061194706364056*\[Omega]^2) - 
           646*r^17*(2770093104863329051913015951463513 + 
             2386621938151437542736247238993600*\[Omega]^2) + 
           8960*r^10*(6858898661529544792130460682349817 + 
             4679806165065738936573559911040820*\[Omega]^2) - 
           25088*r^8*(32759788706948469007966780323373221 + 
             4760554625919951993678883234092776*\[Omega]^2) + 
           1792*r^11*(-54618151466710975177100257074148377 + 
             5081148740095229515391013927813496*\[Omega]^2) + 
           150528*r^6*(32275083105789047796771981393271355 + 
             5651357152035539056646088450664912*\[Omega]^2) + 
           456*r^14*(12841126640712304062211323893827461 + 
             7728464720676071724092997422031392*\[Omega]^2) - 
           304*r^13*(-12012352342580521014282470480115459 + 
             16472461294021421532748638389460736*\[Omega]^2) - 
           512*r^9*(-1531200141054565011785174454626690133 + 
             62100923281418428998602799006920096*\[Omega]^2) - 
           128*r^12*(69323609116358060046709099422148749 + 
             157171590325287436048357276362908992*\[Omega]^2)))/
         (26510305046051356127252887338602496000*r^24) - 
        (\[Alpha]1^2*(5951023113322305302046700598468385177600000 - 
           2707313204206018891178170757164553365094400*r + 
           774440160878684150717755336641689322258432*r^2 + 
           4861856255820201594704650089403087872*r^21*\[Omega]^2 - 
           1231710087496526359333310942080134297*r^22*\[Omega]^2 - 
           245907357696*r^3*(1570721523755934399676792752629 + 
             28035840497907107008410009600*\[Omega]^2) - 
           1675401*r^20*(5146213122993053314002544223479 + 
             3929650553650033382114550670044*\[Omega]^2) + 
           264537*r^19*(96918266661549764671102537291463 + 
             12555408283155428854680804770720*\[Omega]^2) - 
           31008*r^15*(88322508029252008851006594476431 + 
             146643809414108388403974753424664*\[Omega]^2) + 
           2261*r^18*(-7551691078387693770467228912939685 + 
             208024237416216869391532768845608*\[Omega]^2) + 
           11628*r^16*(911141066668963837572243238549899 + 
             269921760273987786309642325184536*\[Omega]^2) - 
           16150*r^17*(836756859780763938970971580520139 + 
             626603600945152738454797054447456*\[Omega]^2) + 
           9576*r^14*(1649218343313929128993630506849091 + 
             1901384203934405752580723302672992*\[Omega]^2) + 
           3612672*r^4*(-25876922686797638848604911036928093 + 
             3239950900219677438693430894162944*\[Omega]^2) + 
           301056*r^5*(231325358486886866653564182598610941 + 
             3814862591269725360673916229862240*\[Omega]^2) + 
           293888*r^6*(73505265926309706627617928899275917 + 
             12236756848740553598535214226172928*\[Omega]^2) - 
           4608*r^9*(-756992413330307847300013401458987335 + 
             29988970677923329014184255012777696*\[Omega]^2) + 
           1024*r^11*(-525594478672583646181521775600937313 + 
             48645789577640605247528995597290020*\[Omega]^2) + 
           14336*r^7*(-1087507032562635280085623707618029559 + 
             57787002205413039887123181551388112*\[Omega]^2) - 
           304*r^13*(-26180219605847995903453924814917929 + 
             61653211050779701543927517064703520*\[Omega]^2) - 
           448*r^12*(17920631798847615862223882073359667 + 
             129788696500331416363602737789577664*\[Omega]^2) + 
           256*r^10*(1692098938766246277017923316025501585 + 
             731955979394864347298048803330934948*\[Omega]^2) - 
           512*r^8*(7512081800569878902990759316316760523 + 
             990693433432855007479760471554130552*\[Omega]^2)))/
         (112668796445718263540824771189060608000*r^24)) + 
      c^4*(-(\[Lambda]ev*(-26341695843060757166846210211840000 + 
            10486684368424983007484506087096320*r - 
            3622798373729665452219769247760384*r^2 + 194753851218927*r^22*
             (-21069843045405 + 238838674666*\[Omega]^2) - 
            779015404875708*r^21*(-21069843045405 + 245194437112*\[Omega]^
                2) - 713897184*r^19*(-73147170231909170397 + 
              1033532520755974510*\[Omega]^2) + 89237148*r^20*
             (-376896457460904795414 + 4755311805737129519*\[Omega]^2) + 
            123559128*r^18*(-544233962943656144887 + 6762505672841274100*
               \[Omega]^2) - 18305056*r^17*(-3959028707480276934231 + 
              56009230923065671919*\[Omega]^2) + 3230304*r^16*
             (-19233426145623941648285 + 105627093409658346871*\[Omega]^2) - 
            615296*r^15*(-61958153502875645369130 + 852372835848923136733*
               \[Omega]^2) + 317915136*r^3*(4015516991562679351720433 + 
              1723344658041823556480*\[Omega]^2) + 30277632*r^4*
             (8866665073078484697211697 + 328829236716145180761986*\[Omega]^
                2) + 5888*r^13*(667441619819564793127694 + 
              1005351637141890493266451*\[Omega]^2) + 688128*r^5*
             (-281969055584973196677007232 + 1267757220319451129615481*
               \[Omega]^2) + 45056*r^9*(-124652292297999570554869027 + 
              1693566860038812257377105*\[Omega]^2) - 11776*r^11*
             (-28111979951165751140291561 + 1792193207106429280329184*
               \[Omega]^2) + 1204224*r^6*(-40362300084969888512525599 + 
              1811254741217571662541420*\[Omega]^2) - 11776*r^12*
             (1935273929610264322830212 + 3157637163547972726518049*\[Omega]^
                2) - 81920*r^7*(-447970440915692563758803683 + 
              3255111244108379327276837*\[Omega]^2) + 33792*r^10*
             (-2090996783181616519058549 + 3303880150075525388151316*\[Omega]^
                2) + 1472*r^14*(-9794394761632685866803757 + 
              5491156467179784188939168*\[Omega]^2) - 
            4096*r^8*(-1439678333938693329172806653 + 
              98502230628623610309256215*\[Omega]^2)))/
         (2961743522304864139929888721920*r^24) + 
        (\[Alpha]2^2*(3035841207277787511080578491239239149158400000 - 
           1585415384077053673218056157369485191072972800*r + 
           359647967192659525267295233635362245432836096*r^2 + 
           129835900812618*r^22*(-153242246132303062384029149 + 
             1571573641953218862822378*\[Omega]^2) - 5234026441644*r^21*
            (-15205383687658316108390810662 + 152910332628150804458671971*
              \[Omega]^2) + 8274059329536*r^3*
            (-23335990438939936464681289881227 + 
             12458660945247104121320529600*\[Omega]^2) + 43474508*r^20*
            (-3230258893080784714094359564718568 + 
             37994332642591999639653040943531*\[Omega]^2) - 
           41186376*r^19*(-4167072165193674496753842390953229 + 
             47325515946886786884712953009646*\[Omega]^2) + 
           5051318272*r^4*(-6366869514184638434147521908936671 + 
             1188807631963731026905288568141412*\[Omega]^2) + 
           572033*r^18*(-310060800544530977704043755861629249 + 
             4320140205638336270828071929682904*\[Omega]^2) - 
           163438*r^17*(-964741450005410784253697044618403841 + 
             7322034460500587547104535963536000*\[Omega]^2) + 
           24472*r^15*(2185458182185836581059922848909212519 + 
             46490491998055106066877648234377984*\[Omega]^2) + 
           14350336*r^5*(2429961007166277258937411185568035197 + 
             70860827273760115386787804465432272*\[Omega]^2) + 
           82432*r^11*(-1170533512371433937276547878976828117 + 
             133790390515483786752753550296886772*\[Omega]^2) + 
           1025024*r^7*(-6724601560701248973350583408511675745 + 
             197623657549951762508341988227254704*\[Omega]^2) + 
           3496*r^16*(-32069854047179189066966067802662068127 + 
             452903029441646631486265665948087652*\[Omega]^2) - 
           23552*r^12*(1108655143577588920053470479980212059 + 
             1040476829988794374427708052562820160*\[Omega]^2) - 
           100352*r^8*(8494908950135332188712164610566759557 + 
             2515035281359832089598119532925345058*\[Omega]^2) + 
           551936*r^6*(12943173036256258084778149719525954141 + 
             2788887178335805703267596354342704400*\[Omega]^2) + 
           184*r^14*(-58086947785066313896685936827879390459 + 
             12619045075195989274121869074808975456*\[Omega]^2) + 
           5376*r^10*(6596370857532213828351456990473267455 + 
             14438805105821830397210538944052186876*\[Omega]^2) - 
           368*r^13*(-14358036566592122197552878828582727161 + 
             15251243141483786987411242422497765888*\[Omega]^2) - 
           512*r^9*(-2320246290035662436593955737441402230727 + 
             66333936071443444288558973015872491456*\[Omega]^2)))/
         (2957834264903087957185986399029896286208000*r^24) - 
        (\[Alpha]1^2*(26053579190125052612360455220094590307532800000 - 
           13572574723266515129564866854111207354059980800*r + 
           3109185419852613883508976541308688448347963392*r^2 - 
           64917950406309*r^22*(-2497343777141086731189190705 + 
             23564883350384008568982786*\[Omega]^2) + 21639847477248*r^3*
            (-77237660346767663216952439386793 + 
             41097993457159281864601036800*\[Omega]^2) + 106816866156*r^21*
            (-6071042722229981843520922603855 + 56530636846337647020972347904*
              \[Omega]^2) + 32033848*r^19*
            (-23390261805128544866132046195067053 + 
             203599868416110829379891252396680*\[Omega]^2) - 
           43474508*r^20*(-22238677988555989486391598959523297 + 
             209912237924502290723972226722338*\[Omega]^2) - 
           2288132*r^18*(-102781433643976788862960102571880291 + 
             587393954866729151933210597606284*\[Omega]^2) - 
           653752*r^17*(-526325261663567503704224197530518157 + 
             23596739086606121177723993695231696*\[Omega]^2) + 
           13984*r^15*(50173894383870172897438194301678560061 + 
             233581848132282832570394002083633680*\[Omega]^2) - 
           741888*r^12*(195719725416750333388344093801043373 + 
             248384335557850581533374318787433744*\[Omega]^2) + 
           6992*r^16*(-102868914292342659735899762678830800511 + 
             1017387196136484052820070997773633348*\[Omega]^2) + 
           35323904*r^4*(-8055360394844358061094646847074440209 + 
             1443374587626280584009291781832754432*\[Omega]^2) + 
           4415488*r^5*(68244215998108566664059011915852945219 + 
             1971031239880707098482203640996346448*\[Omega]^2) + 
           47104*r^11*(-20422161702117623013127801509935526631 + 
             2174077238467142860262309052803589484*\[Omega]^2) + 
           5152*r^14*(-59551446492554929908827577700213754033 + 
             7661440592169923273981265641262870864*\[Omega]^2) - 
           1472*r^13*(-46154495317978451100980705336009612671 + 
             17640355939932548828369879935058044592*\[Omega]^2) + 
           28672*r^7*(-2105919258816524361122740219696850115647 + 
             59895570286921212707531169309120797584*\[Omega]^2) - 
           4096*r^9*(-2659517005266620645266590957490305948569 + 
             70803327414498935986228135849485906936*\[Omega]^2) - 
           6144*r^8*(1342821458254046205147308577618650424103 + 
             345285129965248246876758672622834214244*\[Omega]^2) + 
           28672*r^6*(2233230157564255924587139154211008133193 + 
             454962693422307320102028851689446179936*\[Omega]^2) + 
           1024*r^10*(357652549397452005771597064007079355357 + 
             614393425042359475160057267196902157674*\[Omega]^2)))/
         (25141591251676247636080884391754118432768000*r^24)) + 
      c^6*((\[Lambda]ev*(-3323596385307773007330746947338240000 + 
           1298973706453974917253042739953008640*r - 
           775402134088466122130465448463171584*r^2 + 1983604040192775*r^22*
            (403391722305663 + 32362640417243*\[Omega]^2) - 
           7934416160771100*r^21*(403391722305663 + 33223846228676*
              \[Omega]^2) + 2454021570*r^20*(3039746852030834407007 + 
             214142352667955738619*\[Omega]^2) - 2454021570*r^19*
            (5270608124882433674523 + 338923600479238518916*\[Omega]^2) + 
           13123110*r^18*(1253136876067887262924549 + 70917331457099626163204*
              \[Omega]^2) - 17497480*r^17*(961187039200922517688551 + 
             72328605991394697946348*\[Omega]^2) + 41860*r^16*
            (329900393355425675804164605 + 4857729172442320995641188*
              \[Omega]^2) + 14720*r^13*(-31422916796903512543263601 + 
             32823657028502066471363952*\[Omega]^2) - 344408064*r^3*
            (-849961487324352319245444003 + 48084013502436262906672000*
              \[Omega]^2) - 23920*r^15*(384258219197321335247958885 + 
             63382437924848430800214884*\[Omega]^2) - 6881280*r^5*
            (7721079444609792029086727409 + 315395475376268173053442508*
              \[Omega]^2) + 2007040*r^6*(-10007214679536409350744852981 + 
             660377962912975432297687325*\[Omega]^2) + 4730880*r^4*
            (16365964401294988788333905243 + 1066879720192969454522043520*
              \[Omega]^2) + 3680*r^14*(842928075348265528452387557 + 
             2248087963837587518148467410*\[Omega]^2) - 
           20480*r^9*(163400446976443793613524475175 + 
             3838614129781230660626831337*\[Omega]^2) + 
           640*r^11*(597330632743024807292159293163 + 
             16007849892178008752033277800*\[Omega]^2) + 
           1280*r^10*(-272200105706226544579243633941 + 
             55357984522042545327934666420*\[Omega]^2) - 
           160*r^12*(-18487449308357792641419440809 + 
             150691623484822084555891300360*\[Omega]^2) + 
           2048*r^7*(6738065995473899489343316894063 + 
             206428176375189531884686427060*\[Omega]^2) - 
           512*r^8*(-8153101779911259413888370552919 + 
             451150297323467416018701495660*\[Omega]^2)))/
         (77823513227963186356832738529350400*r^24) - 
        (\[Alpha]2^2*(766079065143776198599005568170947756477644800000 - 
           227975944240138822950383104245077557597726310400*r + 
           131195047166900004170770588942155977293369442304*r^2 + 
           1586883232154220*r^22*(4889820762948943172435839209 + 
             354913714141101926520720365*\[Omega]^2) - 863614362871260*r^21*
            (35939997807192383528923734292 + 2557944453224004198043216305*
              \[Omega]^2) + 62168546440*r^20*
            (1008150969676637274959073201207609 + 
             65079131273755340333563449274766*\[Omega]^2) - 
           9778433753088*r^3*(7754111807878603230307491821831599 + 
             637296260066025632030103142140000*\[Omega]^2) - 
           4908043140*r^19*(18407635557923240720284240212426359 + 
             813947689912074535329507966014612*\[Omega]^2) + 
           2984869888*r^4*(-8856140371817269243622607906878465803 + 
             566547682140526732465686968530618200*\[Omega]^2) - 
           186554368*r^5*(-76342165837511606304376978697580379063 + 
             1860605320384095390126448092622530960*\[Omega]^2) + 
           1789515*r^18*(51789812641490020267655892732313316867 + 
             3019282754134340164781761813053796136*\[Omega]^2) - 
           4867072*r^8*(261197125994393025519314860928080344239 + 
             17533814470242792962016639784338329760*\[Omega]^2) + 
           83720*r^15*(-317211406841040097182434825706150162465 + 
             39127999827223622213665774854560459936*\[Omega]^2) - 
           56810*r^17*(1204108661800461968039462713801934398911 + 
             45818737390545409028999816302105471720*\[Omega]^2) + 
           71760*r^16*(648161197981132504339362831906313241233 + 
             66886830811590783602920028277358010348*\[Omega]^2) + 
           7175168*r^6*(877299488917317481494494254773293848443 + 
             119449767328393308535540861790879925680*\[Omega]^2) + 
           53760*r^11*(-3621025809096648904328248385874512401977 + 
             257240249932508039338912739435041284152*\[Omega]^2) + 
           1025024*r^7*(-4052394948607142550322299202105417483051 + 
             349524583278420515130178388267875533840*\[Omega]^2) + 
           10120*r^14*(1966467060020823278840104169112476564305 + 
             579351146397501612898436721750170299232*\[Omega]^2) - 
           1840*r^13*(-4002174812946175812381535531085579495571 + 
             4019229905636329863604394658809757382432*\[Omega]^2) + 
           8960*r^10*(9391059704627194198891402886218314610017 + 
             4662744608666067178118468004380721333988*\[Omega]^2) - 
           1280*r^12*(7295299085167053813693098113781773850093 + 
             22100598741324947390279884023721099422368*\[Omega]^2) - 
           2560*r^9*(-479894889115830383399611955742268678455943 + 
             22111472981596750576498351760548278758084*\[Omega]^2)))/
         (155441585206319529870016550235018624580945920000*r^24) + 
        (\[Alpha]1^2*(3287244000406314969660462616683762009558220800000 - 
           972468882366651410121791620627391031286746316800*r + 
           567707011389177439078735654848714149148081782784*r^2 - 
           1983604040192775*r^22*(15937593923209480775407380681 + 
             1064347231325677720365722501*\[Omega]^2) + 3263848688100*r^21*
            (38744290827322247765015342435511 + 
             2553300430892917057113917713664*\[Omega]^2) - 
           15542136610*r^20*(14037051343918089681282228112299327 + 
             705104392467371120284883558338142*\[Omega]^2) - 
           19180773900288*r^3*(17044905983164793522279968095506479 + 
             1401520203044374039527229838080000*\[Omega]^2) + 
           818007190*r^19*(286352011283062202920600474897770147 + 
             5895630536053124524044588756077920*\[Omega]^2) + 
           2386020*r^18*(-44061574561051248604894670886353908107 + 
             566357174209934709456527778700821566*\[Omega]^2) - 
           287006720*r^5*(-211796804476391017428237392218666057105 + 
             5667064291643770825597066244819419104*\[Omega]^2) - 
           681720*r^17*(163404172344619451724279238919130526415 + 
             23741498179027932838333526096006526912*\[Omega]^2) + 
           114802688*r^4*(-1013779386866505436633764621302120398561 + 
             62299242751542737527715769018545587200*\[Omega]^2) + 
           47840*r^16*(3772834358964395703413321922073744703228 + 
             92988002195235843468797338913147873517*\[Omega]^2) + 
           206080*r^14*(493824389719861756300372617181420045363 + 
             132394629015108641825328760872902133534*\[Omega]^2) - 
           23920*r^15*(6329998243803509094561101153937802465499 + 
             429633576645839346305619090891331477840*\[Omega]^2) - 
           112640*r^9*(-47878705025777220777326466876248766642025 + 
             2226387354424319451730106752744940869008*\[Omega]^2) + 
           20480*r^11*(-52943787742579056004878317411856863738714 + 
             3987026909507427317775909112501920080923*\[Omega]^2) - 
           7360*r^13*(-1978157644757310516917193819763236074195 + 
             4110576429074645038608458693224695969344*\[Omega]^2) - 
           4480*r^12*(-8244851038453771617883910253229031011287 + 
             15581948158897680987841207137136848259400*\[Omega]^2) + 
           57344*r^6*(485939069515416444646045931614252524234953 + 
             62855768697003933728708626733204005404540*\[Omega]^2) + 
           2560*r^10*(275732113297532002221784281010788620618383 + 
             77917263757874173735667558977267741965870*\[Omega]^2) + 
           14336*r^7*(-1249102147299515065454195940749873261353039 + 
             107331889814511181702998201747821666015920*\[Omega]^2) - 
           2048*r^8*(2896732766520275045464443537684705029720361 + 
             178960260353543049719012113044652164482410*\[Omega]^2)))/
         (660626737126858001947570338498829154469020160000*r^24)) + 
      c^8*((\[Lambda]ev*(-2771523640751007522834246718539694080000 + 
           1045609192707473383074216820686024867840*r - 
           393256216843492806471788337532495724544*r^2 + 180507967657542525*
            r^22*(-2002182357964005 + 45618186861206*\[Omega]^2) - 
           722031870630170100*r^21*(-2002182357964005 + 46832137488392*
              \[Omega]^2) + 5800414620*r^20*(-497117598569798252374328 + 
             12673033723693888964091*\[Omega]^2) - 682401720*r^19*
            (-6387422052574305849281175 + 184008241169152067073004*
              \[Omega]^2) + 13060320*r^18*(-432729581259893474242395479 + 
             10891108598707914172918358*\[Omega]^2) - 4353440*r^17*
            (-1426330699211312612486332410 + 41123154005671336123250749*
              \[Omega]^2) + 502320*r^16*(-10723178143094982278347346167 + 
             98168517767080802446013486*\[Omega]^2) - 1836843008*r^3*
            (-73263580739960161889270615949 + 464927706114086211550923200*
              \[Omega]^2) + 1146880*r^5*(-18197954565419394978476419801464 + 
             11102082942164280077124626069*\[Omega]^2) - 
           7360*r^15*(-438851278789478339159132982315 + 
             18672497991931741576976019122*\[Omega]^2) - 
           20480*r^11*(-2217250414550463193922679928318 + 
             110576073356322556928626674929*\[Omega]^2) + 
           2007040*r^6*(-3260514039299703921260649295347 + 
             142097429586983437035774059144*\[Omega]^2) + 
           20480*r^9*(-32707231004567525711331477094231 + 
             313657025354663258638745403513*\[Omega]^2) + 
           1280*r^13*(337493862263089470599290795256 + 
             499416093574227414506280610987*\[Omega]^2) + 
           20480*r^10*(-3248964500603004378207181715133 + 
             688920121404952811870960908630*\[Omega]^2) - 
           8192*r^7*(-500887332494927140347726393407617 + 
             1541681819270246446675634382490*\[Omega]^2) + 
           573440*r^4*(59294915762746005953508878507163 + 
             2255591806940615363355313466992*\[Omega]^2) + 
           320*r^14*(-3823025995371063601944799704547 + 
             3988266151022174566755612901220*\[Omega]^2) - 
           640*r^12*(-4316931068621504905924388229025 + 
             7450186150979080622105387731996*\[Omega]^2) - 
           2048*r^8*(-474693619495602230361568472749501 + 
             24992492189353453925393489860270*\[Omega]^2)))/
         (594882935114550596511629453318354457600*r^24) - 
        (\[Alpha]2^2*(319413971130220867257754099102325258385673420800000 - 
           170874603786143838693878911371255860579987305267200*r + 
           39519664768778350129435466103958939050701009190912*r^2 + 
           361015935315085050*r^22*(-4853997900216716482527884343 + 
             100056855204354934266358066*\[Omega]^2) - 18711644528877300*r^21*
            (-374605361759582151397628153582 + 7571893137919912057823867601*
              \[Omega]^2) - 752187211776*r^3*
            (30663891284860029924405216177444536941 + 
             213618160794248077486823162813712000*\[Omega]^2) - 
           868511280*r^19*(-16226655576662547410404602525855693926 + 
             375410623728629685415343461857253817*\[Omega]^2) + 
           196448980*r^20*(-61202921338899296847504966330348374004 + 
             1449795683406832382742499010132146711*\[Omega]^2) + 
           11939479552*r^4*(-327316115232490280834557942802075673791 + 
             53939173513363759544788745475842418270*\[Omega]^2) + 
           186554368*r^5*(22663775703616597762291053078722201469389 + 
             546825797324299821046709780284521116880*\[Omega]^2) + 
           136045*r^18*(-107777301272334013809182495984229644180241 + 
             3075135764714064773692482243539768117944*\[Omega]^2) - 
           38870*r^17*(-355173044819124363872209156007510173202169 + 
             5159474414250060368939241609143187033040*\[Omega]^2) + 
           11960*r^16*(-829895255472035307721267301323969287773331 + 
             24670354269075907173833699678134553813396*\[Omega]^2) + 
           6440*r^15*(682586018792860532266220254732136082835653 + 
             31396525983619204361075550896937077454016*\[Omega]^2) + 
           17920*r^11*(-971961054354573492975731216192360727847959 + 
             77944476223921059024174393346714536167300*\[Omega]^2) - 
           200704*r^8*(595497976334459596658462066352949500184606 + 
             138406523765290768805674625410867823241995*\[Omega]^2) + 
           652288*r^6*(1385074251321948758689444137859072550180439 + 
             275063897681664966251966553116701945972400*\[Omega]^2) + 
           26880*r^10*(192265479997081550867870362808927453090931 + 
             335211979313577050707232558994650711021036*\[Omega]^2) - 
           2560*r^12*(1379718341094828234814344712417196560368773 + 
             1283224824733753367797757790726031592534112*\[Omega]^2) - 
           2560*r^9*(-67337466853060543728300981958961933273667131 + 
             1759470018350899190679732458759279672426616*\[Omega]^2) + 
           7168*r^7*(-124205455266123220622898387098963361388110139 + 
             4050985929073532606531734454285906140700560*\[Omega]^2) - 
           80*r^13*(-11437010051178523249434894758794925217571527 + 
             9619081018542120116053497689487833809389632*\[Omega]^2) + 
           40*r^14*(-6134105732390928166189115087828148586341181 + 
             10115899224709304415071908895987767096403872*\[Omega]^2)))/
         (594097738658553243163203254998241183148375306240000*r^24) + 
        (\[Alpha]1^2*(2741209642758516293764987344702117583638862233600000 - 
           1462878170454002376591925800273679971362976615628800*r + 
           341577440868538463964767314691401356299930859208704*r^2 - 
           180507967657542525*r^22*(-79104174966845591394421248435 + 
             1500297573307781878891904042*\[Omega]^2) + 297010230617100*r^21*
            (-192302249344401632679838054945485 + 
             3599117212550163527001906149888*\[Omega]^2) - 
           51148730400768*r^3*(3904090754147609706904562573296606579 + 
             27102794696659604011110777623296000*\[Omega]^2) - 
           196448980*r^20*(-420273235638977868490223844510350983179 + 
             7977042020925891214586118421967606606*\[Omega]^2) + 
           82715360*r^19*(-704718758886775059763030763930399051283 + 
             12640106108337552262359291547001981150*\[Omega]^2) - 
           544180*r^18*(-29331556517585118342942536381766042416661 + 
             235741489307949875007873258260100131564*\[Omega]^2) + 
           182640640*r^5*(199778508182986259130248033928200494534925 + 
             4751698152386254409782876092873191503152*\[Omega]^2) - 
           155480*r^17*(-160675153876102553458664483010187313990163 + 
             16400881715636938119382964146183380308912*\[Omega]^2) + 
           166985728*r^4*(-207231436914812604500186060983773781673021 + 
             32749881343164714978826049549626350039360*\[Omega]^2) - 
           3680*r^15*(-16927773144254095675302155120244568830873719 + 
             67321401666091703643219600666352367943440*\[Omega]^2) - 
           107520*r^12*(134550649915208633037129141340890118348611 + 
             209689072355378397480034888175306542797164*\[Omega]^2) + 
           1840*r^16*(-32248877061970130102649058300405962017346599 + 
             568435656644238864907352490855367817417388*\[Omega]^2) + 
           10240*r^11*(-17496313580139914661807423984636401296905019 + 
             1347122601867998055554483323511382631362292*\[Omega]^2) - 
           20480*r^9*(-76490005522553255995041439405891984406777893 + 
             1899406329028537200668842733299212490321192*\[Omega]^2) + 
           1120*r^14*(-21633227973890909096436370971882451957339541 + 
             4994741923859465927039335115825176080622224*\[Omega]^2) + 
           28672*r^7*(-271455555588771531750627148028955874551907247 + 
             8627347352034613683863922211666436059523280*\[Omega]^2) - 
           320*r^13*(-25321638595107281008699945349202886354440655 + 
             13133078753460547393511463101506652792153648*\[Omega]^2) + 
           5120*r^10*(12927849457663642132894929510986137812200525 + 
             14564135817133188637011961509156978745599162*\[Omega]^2) - 
           6144*r^8*(187042572797502917350485758352193048516419157 + 
             38061299651859684286470854666973759482728660*\[Omega]^2) + 
           28672*r^6*(282031732357350799888528956376100692867690831 + 
             53005562746689476460346390843463855062707520*\[Omega]^2)))/
         (5049830778597702566887227667485050056761190103040000*r^24)) + 
      c^10*((\[Lambda]ev*(-120062806862270271708374363501381167349760000 + 
           44258319774182878839883446477913613111132160*r + 
           3846487674750026378531156635438751113543680*r^2 + 
           285530785203749085000*r^21*(1354592851294914693 + 
             47921352476652782*\[Omega]^2) - 35691348150468635625*r^22*
            (2709185702589829386 + 93358335927482077*\[Omega]^2) - 
           331997415750*r^20*(2594582485523236243088926873 + 
             78679130957982759968049833*\[Omega]^2) + 331997415750*r^19*
            (4339613249342595924339352713 + 119287796926123922104598644*
              \[Omega]^2) + 56751695000*r^17*(33950587588011695487544954569 + 
             1110644485886858958547086104*\[Omega]^2) - 8512754250*r^18*
            (216584777928133104365672386863 + 5189815897849552528487432372*
              \[Omega]^2) + 4392630000*r^15*(236315726126111927819948641945 + 
             19378000464394801144692738548*\[Omega]^2) - 18980500*r^16*
            (84714072496115885472882380075109 + 
             407138023230163938836874675716*\[Omega]^2) - 
           4732800*r^11*(3064438640908245658907195393327665 + 
             241673411361030565061714728747272*\[Omega]^2) + 
           2251898880*r^3*(-1008962889600372292010252791610955 + 
             609562656549302600487692247436928*\[Omega]^2) + 
           63104*r^13*(1309168316591284941284292304861125 + 
             696749457838587765002178684659402*\[Omega]^2) + 
           48857088*r^5*(17139221774039559537641591693990975 + 
             4085712329302802505126302310792243*\[Omega]^2) + 
           47328*r^12*(-61384638315569077314641040178848875 + 
             24171697507174043507193108130675864*\[Omega]^2) - 
           15776*r^14*(22719976923403144043214152327894625 + 
             25580944742504458375113917958891634*\[Omega]^2) - 
           8515584*r^4*(140703333457866841614964859284928295 + 
             30932340757598862015473938623404096*\[Omega]^2) + 
           90112*r^9*(1347051168548830628757718021085149500 + 
             85501538865708564764654993036238043*\[Omega]^2) - 
           401408*r^6*(-1466600783217542087146221397595628240 + 
             176435444348216911786854148077569003*\[Omega]^2) - 
           2816*r^10*(-8484721641022238592303771605451711375 + 
             1338897226519462469358042514166413124*\[Omega]^2) + 
           4608*r^8*(-38769795979770557068364928839895898835 + 
             2662866032235319549807308404255434844*\[Omega]^2) - 
           2048*r^7*(179900189269870974185761457504326708755 + 
             18805605182700221807322764902501863476*\[Omega]^2)))/
         (8891800745579110482707573985483358591200480000*r^24) + 
        (\[Alpha]1^2*
          (6985270592008601642741480074428900563963260541337600000 - 
           6685191045098136292833788889965257609738383791436595200*r + 
           269620368292732976779394893453812167593919227043512320*r^2 + 
           2099491067674625625*r^22*(107037153225777833733461189292582 + 
             3070382548657725999160850604739*\[Omega]^2) - 
           6909061514355000*r^21*(130103659745932956903022075585133421 + 
             3682824953060377997828210954046848*\[Omega]^2) + 
           123685311750*r^20*(11912000343668157627194145992760223981371 + 
             256417901635315099973814363879148004546*\[Omega]^2) + 
           135249046732800*r^3*(-454389295930023613991772713665897243645 + 
             969115568523105061264573979686135007232*\[Omega]^2) - 
           6509753250*r^19*(220392028961973691157565072529615231759701 + 
             1525622204993799896301620482051697018752*\[Omega]^2) - 
           25679500*r^18*(-23286544204916070553001812598438226553257351 + 
             274401597661903332703971744269841726827834*\[Omega]^2) + 
           7337000*r^17*(89514374948775632506439765616764039112520323 + 
             5995824308024456490310632130528688303982736*\[Omega]^2) - 
           348000*r^16*(3384732817211112499466491090339173232798307128 + 
             26355079686295739368684824385670252399656633*\[Omega]^2) - 
           1481088*r^14*(408279097717251898058801082075837381397932875 + 
             45525722186890633604665458086476499865005616*\[Omega]^2) + 
           92725248*r^5*(76842087385842653459748558442605884368039091 + 
             185462272082260876891816140728682922419548272*\[Omega]^2) + 
           174000*r^15*(6101049568632810868744595451191914054273686067 + 
             227860998826489532626758827442737897356901840*\[Omega]^2) + 
           26492928*r^4*(8366957762480043001388784676473094656246423395 + 
             400965263016149611144453383797054304974137344*\[Omega]^2) - 
           59392*r^11*(-60721742635879411582292399277576277911233304375 + 
             4210023699105276709218679344664404815487598918*\[Omega]^2) + 
           25984*r^12*(-12038625494197876831312383457526631365928055875 + 
             4389757152382209791075377552020550385784593336*\[Omega]^2) + 
           49152*r^9*(-251343591448065420806956230792003882187879960375 + 
             18055496294838175221972585108474997675936339748*\[Omega]^2) + 
           1856*r^13*(-15096065576455385498801963491712414022778243125 + 
             48753271897945518587114496403211390184403612784*\[Omega]^2) - 
           57344*r^6*(951155814381823282057450158183181530987430304247 + 
             65634480737012632129902691015642504123908922196*\[Omega]^2) - 
           71680*r^7*(-287654796988233449657211890030831960738807778495 + 
             73218920401400135165683057428811362028217556976*\[Omega]^2) - 
           2048*r^8*(-7639635081568998683645560723187066551048343998125 + 
             131175793422858589478047941271561916217884734598*\[Omega]^2) - 
           512*r^10*(4429680262725114404674094592482310983369242634925 + 
             495646955105499913322368957613482579810221720758*\[Omega]^2)))/
         (4440032150639663746294551881463308480844421640659776000000*r^24) + 
        (\[Alpha]2^2*
          (-27674119290230369104293982230646745585724188472115200000 + 
           26497946769426345611365996687585709351628401878420684800*r - 
           1067412909279824652221851674608872984173867365750538240*r^2 + 
           28553078520374908500*r^22*(32840119830644810875022214688998 + 
             1023839628746771630974823022235*\[Omega]^2) - 
           1726574472437314500*r^21*(2172362756688368305773578337658616 + 
             66411421015764903472695293387055*\[Omega]^2) + 
           8410601199000*r^20*(858740921989689001459925793442764757371 + 
             23861769210185175290462511403403776991*\[Omega]^2) - 
           4647963820500*r^19*(2125077849785552358502660770496685683831 + 
             38955861204017038249890922337179208836*\[Omega]^2) - 
           703295043010560*r^3*(-318108569173265874767380279364713178419 + 
             734456920480534990904520640144314929760*\[Omega]^2) + 
           109137875*r^18*(93311516868443921841721341127526461080644667 + 
             2333224154264900609067986747765640059960392*\[Omega]^2) - 
           31182250*r^17*(258535502733565875113186331480652318650756903 + 
             4102152532259159926174127778977072799211928*\[Omega]^2) - 
           7576977408*r^4*(113234464092397156914335294843964548025485915 + 
             5536557084572581979236400591846679798427368*\[Omega]^2) + 
           31059000*r^15*(-94558972581864975964789929964114611238165083 + 
             5631193169333030151138886794042471552473504*\[Omega]^2) + 
           986000*r^16*(5651514145988863411307264058947098509464149431 + 
             257801416757896157040271462011151771536431968*\[Omega]^2) + 
           1766912*r^11*(-6086020865315467791820883421992666849952584625 + 
             381313202386852916512905707034602151989734016*\[Omega]^2) + 
           224808*r^14*(7102804659447204892881225836150821495800561125 + 
             1292653097360361371542061398142836931085176544*\[Omega]^2) - 
           43051008*r^5*(374161965165828283043038513575155986423041719 + 
             1523394746088248261046438630863629416766572784*\[Omega]^2) + 
           4967424*r^6*(42621478372051404494778307572255030794236335023 + 
             3130137775534913833145932400601231498194975984*\[Omega]^2) + 
           250880*r^8*(-229751295475657043425167553764927823614712101495 + 
             4729163452482241726959106804674160567112419624*\[Omega]^2) - 
           39440*r^13*(-9900705728157915509381630155928200012277523225 + 
             8046286916468805646484398376328538790400675488*\[Omega]^2) - 
           126208*r^12*(-1074496552640616325505431099147197378905520375 + 
             8679227455945267334403016275918002558157248096*\[Omega]^2) + 
           78848*r^7*(-1070372101811576146868476812954724383802293095115 + 
             261965288237317185899338119622951454260360475344*\[Omega]^2) + 
           1792*r^10*(2153825395048130712440827518259864560225483332265 + 
             341087462607506394041183997909859758695748272068*\[Omega]^2) - 
           512*r^9*(-96330161711076779365634782441476074164156839455775 + 
             6561899055207794930317249566874660939545305905388*\[Omega]^2)))/
         (17760128602558654985178207525853233923377686562639104000000*
          r^24)) + 
      c^12*((\[Lambda]ev*
          (128714217376488638344203258898618853425875517440000 - 
           46291845826931091989590089845725802269609065185280*r + 
           18686479305801571465928117235648525694391027761152*r^2 - 
           2177923633981754533875*r^22*(-6401521072380706516125 + 
             243783612798281607938*\[Omega]^2) + 8711694535927018135500*r^21*
            (-6401521072380706516125 + 250270965541049499416*\[Omega]^2) + 
           197393745549000*r^19*(-770907135042437555036684820465 + 
             39512882289698522007713123608*\[Omega]^2) - 98696872774500*r^20*
            (-1074028419065017451431601009532 + 47053458171296450065919286617*
              \[Omega]^2) - 1080294138000*r^18*
            (-184480373032706083349838006608423 + 
             8177919243760351652848078256198*\[Omega]^2) + 
           80021788000*r^17*(-2822183755783074298647411270482592 + 
             141923922407044244208452092085357*\[Omega]^2) - 
           436482480*r^16*(-457772986132211700108294274249243825 + 
             6452414017968848947299337589607918*\[Omega]^2) - 
           66511616*r^13*(305632018347642591723075749559097946 + 
             441184602275974692329253265401220183*\[Omega]^2) + 
           16627904*r^15*(-6922971881487379415880374989315220625 + 
             607024501264603562462533939504849378*\[Omega]^2) - 
           16627904*r^14*(-2687488293571436872091195712612599155 + 
             4680294510488674775961247123634997296*\[Omega]^2) + 
           14412152832*r^3*(-429006557178338276595344205425651020497 + 
             7289558304414053985052302975326013680*\[Omega]^2) + 
           2158592*r^11*(-1021647430925925131753602136042411789965 + 
             38956415931753201704469972066763938704*\[Omega]^2) + 
           91264*r^12*(-6052948398057137391376636012252746198109 + 
             2918013624597855690731416761788604546268*\[Omega]^2) + 
           688128*r^5*(1411447838716592063144877488468986162098746 + 
             10554528650390558687253036770341889264279*\[Omega]^2) - 
           1204224*r^6*(-299795180692960954604574791221128535081735 + 
             13952386624685445504754580204156780570204*\[Omega]^2) - 
           4096*r^9*(-8045796584372512576755413220028332127437341 + 
             16686488397400393122587977765051378570523*\[Omega]^2) - 
           3784704*r^4*(476488203749715825746550082969550581928875 + 
             20122093902477546093227605087719633618704*\[Omega]^2) - 
           30720*r^10*(-197829745616812132248626859625300227361411 + 
             26504362427941851180127576331069433292686*\[Omega]^2) - 
           8192*r^7*(23880604720163855644010683573150819676616151 + 
             99823697889833651961613970316634975414462*\[Omega]^2) + 
           2048*r^8*(-29435355380263188098216938068749521650027307 + 
             1451429573829932447839802493265915577284350*\[Omega]^2)))/
         (45463368189311695259001621239373080242312859017920000*r^24) + 
        (\[Alpha]2^2*
          (14834121819723023522116746125284212991456398535383475814400000 - 
           8125139684925306748211998916278229187066570238098665845555200*r + 
           1894149873110517197875991487097247119797523527786509216514048*
            r^2 + 82761098091306672287250*r^22*
            (-816818437613212041660682389440325 + 
             28142309627939772066800118536722*\[Omega]^2) - 
           526786958774690113500*r^21*
            (-513306487277777564520615767154546550 + 
             17341800263949441459134347793786367*\[Omega]^2) - 
           637733639466000*r^19*
            (-745916485244015056076745254232291546577887 + 
             31238382547086049115204502094647671494567*\[Omega]^2) + 
           48083091864500*r^20*
            (-9168818243477457868735006448191251904694724 + 
             373459025020110349884634471073418171130373*\[Omega]^2) - 
           242956469403648*r^3*
            (4866119669440193956065307576890321152119802147 + 
             81359497027684026282491389448882814259022400*\[Omega]^2) + 
           227334625*r^18*
            (-2197524025589079665762353972139588890170713116497 + 
             113897309856060110630759882434109027164081095448*\[Omega]^2) - 
           64952750*r^17*
            (-7992678215663414484648285539340534474116749527921 + 
             193055082500844627880800444013350334377486000448*\[Omega]^2) + 
           14549416*r^15*
            (10326034824103977308343406399368590453329807135125 + 
             906961236655460303213529958802957705404660470272*\[Omega]^2) + 
           22863368*r^14*(1405569269574208997975376202229110200442767217459 + 
             1118778871569471584640827502594067832860817977760*\[Omega]^2) + 
           2078488*r^16*
            (-182882372284609944464846840038209323126899148187375 + 
             9370512826578110871285385989013656102826396438972*\[Omega]^2) - 
           4156976*r^13*
            (-14784127768705033998988398167479760229349390379349 + 
             10452443808326176909683506347062084738887053086464*\[Omega]^2) + 
           1836843008*r^4*
            (-109960543343622436438391984246132742444280864053127 + 
             16586259071809192954440991155252782208734845226139*\[Omega]^2) + 
           14350336*r^5*
            (15243299727687682700550745999165141595840194539816797 + 
             258562881583854180761203363573059725496707320364880*
              \[Omega]^2) + 111104*r^11*
            (-10618504189233189283080106566075077419126191761302455 + 
             705617444045727022844692917699727613585425477684372*
              \[Omega]^2) + 91392*r^10*
            (3209990504955733058842758098220293723356377542095343 + 
             4899565413640512520601159054579863854574133728331612*
              \[Omega]^2) - 200704*r^8*
            (34163452903947537377968438840506956207415596247180001 + 
             6588882509651498967009348575008990728016541357796449*
              \[Omega]^2) - 15872*r^12*
            (12227650415365128525090429780972989372579657763367189 + 
             11399381752693652402905416260702424140293465693572864*
              \[Omega]^2) + 551936*r^6*
            (87220336482668060913165579500322146769477429013074525 + 
             16378893283173536116619921029251888236510029292542864*
              \[Omega]^2) + 78848*r^7*
            (-611797514815860814254266641516526418321501495045885305 + 
             22959477945902495689758100018060577306853616928124272*
              \[Omega]^2) - 512*r^9*
            (-19855793281144527723424852144274626604818499840142731335 + 
             539403469791328812262927250135173751633830439631209952*
              \[Omega]^2)))/(454033602894833426205434284410706979007348180105\
95928676608000000*r^24) + (\[Alpha]1^2*
          (-127306384345665685284731351472357489288172076431179566284800000 + 
           69562925524364035026989433880681651111898698005672113681203200*r - 
           16367857073269873231168920433026047873393023763234049497235456*
            r^2 + 2177923633981754533875*r^22*
            (-252917543174484507425085041842402875 + 
             8017590962268170222702600838914366*\[Omega]^2) - 
           3583584753569320500*r^21*
            (-614842547457171837550381736718881389125 + 
             19233684136317816124765244115144257024*\[Omega]^2) + 
           48083091864500*r^20*
            (-62660290614799494458131210259234780266951569 + 
             2047473869229186085123830601721837013954862*\[Omega]^2) - 
           10122756182000*r^19*
            (-171590438246877232462566999718227668899740051 + 
             6002210886890701861508642306187232437465380*\[Omega]^2) + 
           21604436817739776*r^3*
            (473855193191301065612458983237957838390232647 + 
             7893663152972008130484608607287303895628800*\[Omega]^2) + 
           909338500*r^18*
            (-313279489809370040133210920171325999215945135217 + 
             3746891455727780303825555618042788152007056236*\[Omega]^2) - 
           519622000*r^16*
            (-3908725492852173917719788316833818377370435579831 + 
             113845534927754011950307913336686007845849198572*\[Omega]^2) + 
           259811000*r^17*
            (-2547540472020202138167348186550811632088951232063 + 
             598999202042235939890169535987351625859509155280*\[Omega]^2) + 
           41569760*r^15*
            (-57127279492498148492684941080324083782730721500675 + 
             964385558125317203675991752719235129091782446544*\[Omega]^2) - 
           58197664*r^14*
            (-12859247677287434058882767929097754619376929349375 + 
             5470226543198143119953495879429645183946132389904*\[Omega]^2) + 
           16627904*r^13*
            (-27145182816803187430662302654882476506863383544965 + 
             15784906529518047300143862028306691671595825422064*\[Omega]^2) + 
           5332992*r^12*(96804832017244415718213321394936471068860559762393 + 
             218409054368232878837184896364258725887352279835205*
              \[Omega]^2) - 825344*r^11*
            (-14939789199975305639650445043925950778503024925987103 + 
             979329153444947764088675653821036879335984578368476*
              \[Omega]^2) - 30908416*r^5*
            (61003843159548496040241704358935729595959628856176203 + 
             1004674874800888903528271164688015996296875078024240*
              \[Omega]^2) - 70647808*r^4*
            (-25341536563595609285262313278624670916737187808550421 + 
             3661921942859882143732040318220890246376178154099328*
              \[Omega]^2) + 180224*r^9*
            (-509242432347625847515532812858964407284612384286978735 + 
             13376316183961471104982717402507265051941353735866874*
              \[Omega]^2) - 28672*r^7*
            (-14684159210783876651445571055200972673338824674496754847 + 
             540139724707904035215001003730260499897779706178834448*
              \[Omega]^2) + 6144*r^8*
            (10685981623441334730541227976212918388616437069784940841 + 
             1815157417645157100054774156624313784652652270895594500*
              \[Omega]^2) - 28672*r^6*
            (15009760717457977020670113511256834175897115919424894859 + 
             2669752059330094098654240336760253796593892844926727136*
              \[Omega]^2) - 1024*r^10*
            (4273656021016755562722561297666342094824348138592511923 + 
             3690425828565536153834369320561620192500219859542351354*
              \[Omega]^2)))/(385928562460608412274619141749100932156245953090\
065393751168000000*r^24)) + 
      c^14*((\[Lambda]ev*
          (249871925249652059287473023699570921700009710714880000 - 
           88502116499323918247304626757594022301603712600637440*r + 
           23068808160462144763749355654623493873592028977430528*r^2 + 
           2879964951895287130875*r^22*(26763332832581125376612835 + 
             427822551768159985904029*\[Omega]^2) - 11519859807581148523500*
            r^21*(26763332832581125376612835 + 439207385115952157649628*
              \[Omega]^2) - 633727548704250*r^19*
            (1720292860317679077058356558799969 + 
             18547937959983301560786527926860*\[Omega]^2) + 
           70414172078250*r^20*(9480469878348284124074627420668109 + 
             123873704285342329287426714993797*\[Omega]^2) + 
           34140204644*r^16*(36742089669631318154605133609766532035 + 
             13702923720776699808484167499316108*\[Omega]^2) + 
           256051534830*r^18*(5474990032546949825618097895701586775 + 
             50455011772946720672792877660863404*\[Omega]^2) - 
           341402046440*r^17*(4356526948084891445710894168232207325 + 
             61245089892996509697155734364446252*\[Omega]^2) - 
           58526065104*r^15*(13562556833251382009397078588901488665 + 
             614866700474051291628859086286004996*\[Omega]^2) - 
           1432448*r^13*(56188110921746929864497226187856502068339 + 
             46643966685503351511711780121174784409628*\[Omega]^2) + 
           358112*r^14*(773403622840201808586272066092650522363051 + 
             364282063922326723080227354844122905155926*\[Omega]^2) - 
           1033224192*r^3*(6935399611871443152347028188780427219758113 + 
             801133572175262125430921957508921557662080*\[Omega]^2) + 
           415872*r^11*(8113301359894049908366087907047448267768953 + 
             2173606078155709077807300765428519752963128*\[Omega]^2) - 
           34656*r^12*(-59649838048044993961428013600442094064330721 + 
             10561760962905580432682881072674928497702824*\[Omega]^2) + 
           2007040*r^6*(82031717880567520531271741138253512674402515 + 
             13044573713358506542080102522590149073894099*\[Omega]^2) - 
           1376256*r^5*(-620959483101594880451408594060856108816634647 + 
             96506107800525049713530357886947416256764741*\[Omega]^2) + 
           86016*r^4*(-21702534832688593002215152538365334957496818373 + 
             999387461793209884790266731759259884963566336*\[Omega]^2) - 
           4096*r^9*(4861617983811153220190648384041809126852273783 + 
             1343843725716283601591011407222981408051776417*\[Omega]^2) - 
           1536*r^8*(-13900313645264586718837009767337696117703009195 + 
             2956181376662548943587546172395987863986525676*\[Omega]^2) + 
           256*r^10*(-29028435510089781975108416215249346099892681639 + 
             5723445798962203966310817164458890362890950716*\[Omega]^2) + 
           2048*r^7*(-30413434847187647660280208400653839227512069623 + 
             12592339012321920323263734160682342952902126140*\[Omega]^2)))/
         (7840964819032162130005676861506886559961153590887872080000*r^24) + 
        (\[Alpha]2^2*
          (
           57594734350754468071710389329799834588206323534424113256857600000 \
- 39012174045002467355306695911488452447529217572968946318258995200*r + 
           5993851519048261801619946752268622364945444401100911733481406464*
            r^2 - 11519859807581148523500*r^22*
            (64883780868118797599685656186710371681 + 
             938366516969735538305081097881447519*\[Omega]^2) + 
           6269343696186696625500*r^21*
            (476893337234759779183177113196955143028 + 
             6763022479936032923109161154208511883*\[Omega]^2) - 
           486497916177000*r^20*
            (11490003190513560240794299871132101936148590571 + 
             137108841865786189505343581254113423627910072*\[Omega]^2) + 
           12802576741500*r^19*
            (576271850441903633131834998016737865493836730983 + 
             3567480179467971804704831086911675499415205412*\[Omega]^2) - 
           204841227864*r^15*
            (-10759692973125117329109327700239489320650896622129 + 
             333696657862469790636580622942179191061286008096*\[Omega]^2) - 
           59745358127*r^18*
            (127850311309502434555071346504391850986259476923125 + 
             1220403383391454614260024130309078491296789961048*\[Omega]^2) + 
           185790241308672*r^3*
            (-18438906290069844612412258623707241999709152674009 + 
             1676537395054753785567161640498131058432130975200*\[Omega]^2) - 
           19508688368*r^16*
            (227061919683289068105537654096897394071467742640659 + 
             4954187285357107072503370301895164180336105513156*\[Omega]^2) + 
           18885271781376*r^4*
            (-1571645382172878951009666362170053407063794926173 + 
             5731815299004384646240332932780751046655974753736*\[Omega]^2) + 
           2438586046*r^17*
            (2599928791625827446689085425927108582069831463102375 + 
             16556374772219709658898018559746234260044092725192*\[Omega]^2) - 
           29757952*r^11*
            (-123573890111265837437782438035621942616532455926028227 + 
             7601222539813220366001760853437618182607452672754424*
              \[Omega]^2) - 1342920*r^14*
            (690152470901920156927962966073483953835477909981678403 + 
             72136142881961095720147135807185136657055034787309088*
              \[Omega]^2) + 559663104*r^5*
            (1112147270818893503086581121914249542193184804881508177 + 
             102665357620305365555013385075730174885707363566885392*
              \[Omega]^2) + 179056*r^13*
            (-524997671343704217497151839765919646617443727986256933 + 
             389214913659013917064700594211680283702638093841934688*
              \[Omega]^2) + 92416*r^12*
            (-6926319562160737588029561668067491746915458908591041689 + 
             1478548656790015298739052967446242486385889942808691168*
              \[Omega]^2) + 1956864*r^6*
            (2955633218528728922013963654022854803898720952213080831 + 
             7754856136158440106616642287835210997541463537436050160*
              \[Omega]^2) - 50176*r^8*
            (-310040104766233483001496225503550055907425263570953228553 + 
             88235555396186730842643739969139789114914273655062683376*
              \[Omega]^2) - 93184*r^7*
            (880654552939485433101453847017397443676903611647186192541 + 
             95545164265923552390034453796023393396087041041242935184*
              \[Omega]^2) + 1792*r^10*
            (-724276609213257860734430606846132702448150844796521929327 + 
             492916164321971896841274786181085389145733213252081842020*
              \[Omega]^2) + 2560*r^9*
            (-1111660078736687719045214478074053782247579356060590056053 + 
             605091621082846806133195068791683059014973726183390377180*
              \[Omega]^2)))/(156612307831330815284884577610349417157389148178\
93911956030118784000000*r^24) - (\[Alpha]1^2*
          (
           247138909759895906320152794536124936659274054762075363318169600000 \
- 167139476625011318914204099329978177730792296702605148200475033600*r + 
           25884750431943270947860663790074461872794869988184682961818353664*
            r^2 + 2879964951895287130875*r^22*
            (1057391877749469907051103268227878776645 + 
             14070290390474860362132099922562713603*\[Omega]^2) - 
           4738732952522068500*r^21*
            (2570519654808961344041232045061973306023995 + 
             33753720082534885219878236092751681051392*\[Omega]^2) + 
           6401288370750*r^19*
            (-2745682816403906489298026714110763277947929768113 + 
             574372353166224841898573138514199678534891552*\[Omega]^2) + 
           121624479044250*r^20*
            (158996881187488419509400580081341147619191880033 + 
             1442540698363791562080892890818849739017291746*\[Omega]^2) + 
           117052130208*r^16*
            (-128612805891029380313882881392678608659063929714463 + 
             13688194990296522831356131871772928663305346467*\[Omega]^2) + 
           175578195312*r^15*
            (81544234035200654499573180196704439979699692133145 + 
             1970749589662595042315966794667979627920478436592*\[Omega]^2) - 
           34140204644*r^18*
            (-202301510547122858017142770024856037309596061937875 + 
             2477877440837697671882655263355073642480053742378*\[Omega]^2) + 
           48771720920*r^17*
            (159198974135103204739517508380705087747855127175575 + 
             4219003408560938043789576184411125919382739629344*\[Omega]^2) + 
           121478234701824*r^3*
            (-122471913119022975785258455237035292653806714435887 + 
             11060951605546166321907909196651446652669898803200*\[Omega]^2) - 
           15040704*r^14*
            (491439992612401029729944349790105732260745026636052571 + 
             14897947818402377925966196580531415865616537442396168*
              \[Omega]^2) + 30339219456*r^4*
            (-4904949175362606012833081757207327340889178183066017 + 
             15210133903106869424362565506732636973412138124717056*
              \[Omega]^2) - 45838336*r^11*
            (-489576455431381252137778931381076134017362837420743277 + 
             35470049124862188861952976404526781716199193898820187*
              \[Omega]^2) + 716224*r^13*
            (249171745135742220876666927430138202838015707551861053 + 
             772655111392441679647125185895949355715488363595722848*
              \[Omega]^2) - 323456*r^12*
            (13677258545386562276431088891430245830681788743560417029 + 
             1486866263016857151577643716839723158539019863784799080*
              \[Omega]^2) + 15654912*r^5*
            (173484223932273946551924537076052321457127696612942595947 + 
             16173139596541729187792181723608520744519951587965690304*
              \[Omega]^2) + 114688*r^6*
            (325212659637977260270964218275798397000568580684330681339 + 
             570798147317697585887969134632558318850612180782368258078*
              \[Omega]^2) + 6144*r^9*
            (-784899101659075582984589885311423355387428814120366516459 + 
             1149683045714596310675118992392008675461242647921896105744*
              \[Omega]^2) - 14336*r^7*
            (25761118736236608389366986819237428024943527392673331720371 + 
             2701627907794433501057824095760666146182674466234958567824*
              \[Omega]^2) + 512*r^10*
            (-32747859850488726458628314807559096319410455672300530808673 + 
             5274887218218558640311608999653691094884923395015792070462*
              \[Omega]^2) - 2048*r^8*
            (-33594536223227784706816535211235845794973786306140130204861 + 
             9008088078648280451958314861887784467152619352447693173778*
              \[Omega]^2)))/(665602308283155964960759454843985022918903879760\
49125813128004832000000*r^24)))), (-2701189182865920742195200*\[Alpha]1^2 - 
   773841126693907464192000*\[Lambda]ev - 4880860291670587677573120*
    \[Alpha]1^2*\[Chi]^2 + 4196193038641805160960000*\[Alpha]2^2*\[Chi]^2 - 
   2413603033378233016320000*\[Lambda]ev*\[Chi]^2 - 
   1619288263154597677424640*\[Alpha]1^2*\[Chi]^4 + 
   3232218696564230147174400*\[Alpha]2^2*\[Chi]^4 - 
   1626277292541945179136000*\[Lambda]ev*\[Chi]^4 + 
   343035070097188487715840*\[Alpha]1^2*\[Chi]^6 + 
   3343852314640916284377600*\[Alpha]2^2*\[Chi]^6 - 
   1329816763662354519552000*\[Lambda]ev*\[Chi]^6 + 
   1780763466692744931271680*\[Alpha]1^2*\[Chi]^8 + 
   3696256758183955460352000*\[Alpha]2^2*\[Chi]^8 - 
   1180422588187175389056000*\[Lambda]ev*\[Chi]^8 + 
   2916331745523103580115200*\[Alpha]1^2*\[Chi]^10 + 
   4093831530378845466299920*\[Alpha]2^2*\[Chi]^10 - 
   1092426920316627255360000*\[Lambda]ev*\[Chi]^10 + 
   3848713272266344413500600*\[Alpha]1^2*\[Chi]^12 + 
   4478612747576837116378840*\[Alpha]2^2*\[Chi]^12 - 
   1035249471721660227832800*\[Lambda]ev*\[Chi]^12 + 
   4633290866681051449330595*\[Alpha]1^2*\[Chi]^14 + 
   4833243384506775622501847*\[Alpha]2^2*\[Chi]^14 - 
   995495048261360620974000*\[Lambda]ev*\[Chi]^14)/5586165633321644507136000}


==> anc/Potentials/Vl2m-2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(2*c^4*(-2 + r))/(1029*r^3) + (40*c^6*(-2 + r))/(554631*r^3) + 
  (5554*c^8*(-2 + r))/(3179699523*r^3) + (4624*c^10*(-2 + r))/
   (200321069949*r^3) - (50171260*c^12*(-2 + r))/(181718654430326013*r^3) - 
  (32694830192*c^14*(-2 + r))/(1184260470922434626721*r^3) - 
  (8*\[Chi]*\[Omega])/r^3 - (4*\[Chi]^5*\[Omega])/r^5 - 
  (2*\[Chi]^7*\[Omega])/r^5 - ((6 + 5*r^2)*\[Chi]^9*\[Omega])/(4*r^7) - 
  ((12 + 7*r^2)*\[Chi]^11*\[Omega])/(8*r^7) - 
  ((16 + 42*r^2 + 21*r^4)*\[Chi]^13*\[Omega])/(32*r^9) - 
  (4 + 10*r - 6*r^2 + r^4*\[Omega]^2)/r^4 + 
  \[Chi]^2*((-4*c^2*(-2 + r)*\[Omega]^2)/(1029*r^3) + 
    (c^8*(349902 + 11560*r*\[Omega]^2 - 5780*r^2*\[Omega]^2))/
     (200321069949*r^4) + (8*c^6*(85995 + 5554*r*\[Omega]^2 - 
       2777*r^2*\[Omega]^2))/(9539098569*r^4) + 
    (c^4*(1078 + 120*r*\[Omega]^2 - 60*r^2*\[Omega]^2))/(554631*r^4) + 
    (8*c^10*(174775062 - 5017126*r*\[Omega]^2 + 2508563*r^2*\[Omega]^2))/
     (60572884810108671*r^4) + 
    (4*c^12*(-35032082295 - 8173707548*r*\[Omega]^2 + 
       4086853774*r^2*\[Omega]^2))/(507540201823900554309*r^4) + 
    (16*c^14*(-456883687383669 - 34565037948458*r*\[Omega]^2 + 
       17282518974229*r^2*\[Omega]^2))/(264785245912134390884668227*r^4) - 
    (2*(-21 + 6*r^2*\[Omega]^2 + 4*r^3*\[Omega]^2))/(7*r^5)) + 
  \[Chi]^4*((-4*c^2*\[Omega]^2)/(1029*r^4) - 
    (c^4*(1078 - 539*r + 60*r*\[Omega]^2))/(554631*r^5) - 
    (c^8*(349902 - 174951*r + 5780*r*\[Omega]^2))/(200321069949*r^5) - 
    (224 + 42*r + 14*r^4*\[Omega]^2 + r^2*(-63 + 4*\[Omega]^2))/(28*r^6) - 
    (4*c^6*(171990 + r*(-85995 + 5554*\[Omega]^2)))/(9539098569*r^5) + 
    (8*c^10*(-174775062 + r*(87387531 + 2508563*\[Omega]^2)))/
     (60572884810108671*r^5) + 
    (2*c^12*(70064164590 + r*(-35032082295 + 8173707548*\[Omega]^2)))/
     (507540201823900554309*r^5) + 
    (8*c^14*(913767374767338 + r*(-456883687383669 + 34565037948458*
          \[Omega]^2)))/(264785245912134390884668227*r^5)) + 
  \[Chi]^6*((-2*c^2*(-2 + r)*\[Omega]^2)/(1029*r^5) + 
    (420 - 280*r - 14*r^5*\[Omega]^2 + r^3*(63 - 32*\[Omega]^2) - 
      6*r^2*(7 + 8*\[Omega]^2))/(56*r^7) + 
    (c^4*(1078 + r^2*(539 - 60*\[Omega]^2) + 2*r*(-539 + 60*\[Omega]^2)))/
     (1109262*r^6) + (c^6*(343980 + 4*r*(-85995 + 5554*\[Omega]^2) - 
       2*r^2*(-85995 + 5554*\[Omega]^2)))/(9539098569*r^6) + 
    (c^8*(349902 + r^2*(174951 - 5780*\[Omega]^2) + 
       2*r*(-174951 + 5780*\[Omega]^2)))/(400642139898*r^6) + 
    (c^10*(699100248 - 8*r*(87387531 + 2508563*\[Omega]^2) + 
       4*r^2*(87387531 + 2508563*\[Omega]^2)))/(60572884810108671*r^6) + 
    (c^12*(-70064164590 + r*(70064164590 - 16347415096*\[Omega]^2) + 
       r^2*(-35032082295 + 8173707548*\[Omega]^2)))/
     (507540201823900554309*r^6) + 
    (4*c^14*(-913767374767338 + r*(913767374767338 - 69130075896916*
          \[Omega]^2) + r^2*(-456883687383669 + 34565037948458*\[Omega]^2)))/
     (264785245912134390884668227*r^6)) + 
  \[Chi]^10*((c^2*(12 - 14*r + 10*r^2 - 5*r^3)*\[Omega]^2)/(8232*r^7) + 
    (4704 - 6720*r - 98*r^7*\[Omega]^2 + r^5*(441 - 328*\[Omega]^2) + 
      r^2*(3444 - 288*\[Omega]^2) - 56*r^3*(25 + 4*\[Omega]^2) - 
      6*r^4*(49 + 40*\[Omega]^2))/(896*r^9) + 
    (c^4*(6468 + r^4*(3773 - 300*\[Omega]^2) + 24*r*(-539 + 30*\[Omega]^2) - 
       14*r^2*(-847 + 60*\[Omega]^2) + r^3*(-7546 + 600*\[Omega]^2)))/
     (17748192*r^8) + (c^6*(1031940 + r^2*(1891890 - 77756*\[Omega]^2) + 
       r^4*(601965 - 27770*\[Omega]^2) + 24*r*(-85995 + 2777*\[Omega]^2) + 
       10*r^3*(-120393 + 5554*\[Omega]^2)))/(76312788552*r^8) + 
    (c^8*(2099412 + r^2*(3848922 - 80920*\[Omega]^2) + 
       r^4*(1224657 - 28900*\[Omega]^2) + 24*r*(-174951 + 2890*\[Omega]^2) + 
       r^3*(-2449314 + 57800*\[Omega]^2)))/(6410274238368*r^8) + 
    (c^10*(1048650372 + 14*r^2*(137323263 + 2508563*\[Omega]^2) - 
       12*r*(174775062 + 2508563*\[Omega]^2) - 
       2*r^3*(611712717 + 12542815*\[Omega]^2) + 
       r^4*(611712717 + 12542815*\[Omega]^2)))/(242291539240434684*r^8) + 
    (c^12*(-420384987540 + r*(840769975080 - 98084490576*\[Omega]^2) + 
       r^3*(490449152130 - 81737075480*\[Omega]^2) + 
       14*r^2*(-55050415035 + 8173707548*\[Omega]^2) + 
       5*r^4*(-49044915213 + 8173707548*\[Omega]^2)))/
     (8120643229182408868944*r^8) + 
    (c^14*(-5482604248604028 + r^3*(6396371623371366 - 345650379484580*
          \[Omega]^2) - 24*r*(-456883687383669 + 17282518974229*\[Omega]^2) + 
       14*r^2*(-717960080174337 + 34565037948458*\[Omega]^2) + 
       r^4*(-3198185811685683 + 172825189742290*\[Omega]^2)))/
     (1059140983648537563538672908*r^8)) + 
  \[Chi]^8*(-(c^2*(2 - 2*r + r^2)*\[Omega]^2)/(1029*r^6) + 
    (-3024 + 2352*r - 70*r^6*\[Omega]^2 + r^4*(315 - 212*\[Omega]^2) - 
      32*r^2*(35 + \[Omega]^2) - 6*r^3*(35 + 32*\[Omega]^2))/(448*r^8) + 
    (c^4*(-6468 + r*(7546 - 480*\[Omega]^2) + 10*r^2*(-539 + 48*\[Omega]^2) - 
       5*r^3*(-539 + 48*\[Omega]^2)))/(8874096*r^7) + 
    (c^8*(-2099412 + r*(2449314 - 46240*\[Omega]^2) + 
       r^3*(874755 - 23120*\[Omega]^2) + 10*r^2*(-174951 + 4624*\[Omega]^2)))/
     (3205137119184*r^7) + (c^6*(-1031940 + r*(1203930 - 44432*\[Omega]^2) + 
       r^3*(429975 - 22216*\[Omega]^2) + r^2*(-859950 + 44432*\[Omega]^2)))/
     (38156394276*r^7) + 
    (c^10*(-1048650372 - 2*r^2*(436937655 + 10034252*\[Omega]^2) + 
       r^3*(436937655 + 10034252*\[Omega]^2) + 
       2*r*(611712717 + 10034252*\[Omega]^2)))/(121145769620217342*r^7) + 
    (c^12*(420384987540 + r^2*(350320822950 - 65389660384*\[Omega]^2) + 
       r^3*(-175160411475 + 32694830192*\[Omega]^2) + 
       r*(-490449152130 + 65389660384*\[Omega]^2)))/
     (4060321614591204434472*r^7) + 
    (c^14*(5482604248604028 + r^2*(4568836873836690 - 276520303587664*
          \[Omega]^2) + r^3*(-2284418436918345 + 138260151793832*
          \[Omega]^2) + r*(-6396371623371366 + 276520303587664*\[Omega]^2)))/
     (529570491824268781769336454*r^7)) + 
  \[Chi]^14*((c^2*(32 - 64*r + 84*r^2 - 70*r^3 + 42*r^4 - 21*r^5)*\[Omega]^2)/
     (65856*r^9) + (c^4*(17248 + r^4*(61446 - 4200*\[Omega]^2) + 
       r^2*(71148 - 3840*\[Omega]^2) + 1008*r^3*(-77 + 5*\[Omega]^2) + 
       96*r*(-539 + 20*\[Omega]^2) + 42*r^5*(-847 + 60*\[Omega]^2) - 
       21*r^6*(-847 + 60*\[Omega]^2)))/(141985536*r^10) - 
    (-20160 + 45696*r + 462*r^9*\[Omega]^2 + 768*r^2*(-63 + \[Omega]^2) + 
      252*r^4*(-67 + 8*\[Omega]^2) + 126*r^6*(11 + 8*\[Omega]^2) + 
      56*r^5*(105 + 38*\[Omega]^2) + 21*r^7*(-99 + 80*\[Omega]^2) + 
      8*r^3*(5061 + 88*\[Omega]^2))/(7168*r^11) + 
    (c^6*(2751840 + 168*r^3*(-73710 + 2777*\[Omega]^2) + 
       32*r*(-257985 + 5554*\[Omega]^2) - 
       70*r^4*(-140049 + 5554*\[Omega]^2) + 
       42*r^5*(-135135 + 5554*\[Omega]^2) - 
       21*r^6*(-135135 + 5554*\[Omega]^2) - 
       4*r^2*(-2837835 + 88864*\[Omega]^2)))/(610502308416*r^10) + 
    (c^8*(5598432 + r^4*(19944414 - 404600*\[Omega]^2) + 
       336*r^3*(-74979 + 1445*\[Omega]^2) + 
       32*r*(-524853 + 5780*\[Omega]^2) + 
       42*r^5*(-274923 + 5780*\[Omega]^2) - 
       21*r^6*(-274923 + 5780*\[Omega]^2) - 
       4*r^2*(-5773383 + 92480*\[Omega]^2)))/(51282193906944*r^10) + 
    (c^10*(2796400992 - 42*r^5*(137323263 + 2508563*\[Omega]^2) + 
       21*r^6*(137323263 + 2508563*\[Omega]^2) - 
       84*r^3*(149807196 + 2508563*\[Omega]^2) - 
       32*r*(262162593 + 2508563*\[Omega]^2) + 
       14*r^4*(711584181 + 12542815*\[Omega]^2) + 
       4*r^2*(2883788523 + 40137008*\[Omega]^2)))/(1938332313923477472*
      r^10) + (c^12*(-1121026633440 - 336*r^3*(-15013749555 + 
         2043426887*\[Omega]^2) - 32*r*(-105096246885 + 
         8173707548*\[Omega]^2) + 70*r^4*(-57052248309 + 
         8173707548*\[Omega]^2) - 42*r^5*(-55050415035 + 
         8173707548*\[Omega]^2) + 21*r^6*(-55050415035 + 
         8173707548*\[Omega]^2) + r^2*(-4624234862940 + 
         523117283072*\[Omega]^2)))/(64965145833459270951552*r^10) + 
    (c^14*(-14620277996277408 - 168*r^3*(-391614589186002 + 
         17282518974229*\[Omega]^2) - 32*r*(-1370651062151007 + 
         34565037948458*\[Omega]^2) - 42*r^5*(-717960080174337 + 
         34565037948458*\[Omega]^2) + 21*r^6*(-717960080174337 + 
         34565037948458*\[Omega]^2) + 14*r^4*(-3720338597267019 + 
         172825189742290*\[Omega]^2) + 4*r^2*(-15077161683661077 + 
         553040607175328*\[Omega]^2)))/(8473127869188300508309383264*r^10)) + 
  \[Chi]^12*(-(c^2*(12 - 24*r + 22*r^2 - 14*r^3 + 7*r^4)*\[Omega]^2)/
     (16464*r^8) - (c^4*(17248 + r^2*(45276 - 2880*\[Omega]^2) + 
       110*r^3*(-343 + 24*\[Omega]^2) - 42*r^4*(-539 + 40*\[Omega]^2) + 
       21*r^5*(-539 + 40*\[Omega]^2) + 32*r*(-1078 + 45*\[Omega]^2)))/
     (70992768*r^9) - (14336 - 23968*r + 294*r^8*\[Omega]^2 + 
      24*r^2*(987 + 4*\[Omega]^2) + 72*r^3*(-147 + 16*\[Omega]^2) + 
      42*r^5*(21 + 16*\[Omega]^2) + 16*r^4*(245 + 67*\[Omega]^2) + 
      7*r^6*(-189 + 148*\[Omega]^2))/(3584*r^10) + 
    (c^6*(-2751840 + r^3*(6019650 - 244376*\[Omega]^2) + 
       r^5*(1805895 - 77756*\[Omega]^2) - 48*r*(-114660 + 2777*\[Omega]^2) + 
       14*r^4*(-257985 + 11108*\[Omega]^2) + 
       12*r^2*(-601965 + 22216*\[Omega]^2)))/(305251154208*r^9) + 
    (c^8*(-5598432 + r^3*(12246570 - 254320*\[Omega]^2) + 
       r^5*(3673971 - 80920*\[Omega]^2) - 96*r*(-116634 + 1445*\[Omega]^2) + 
       14*r^4*(-524853 + 11560*\[Omega]^2) + 
       12*r^2*(-1224657 + 23120*\[Omega]^2)))/(25641096953472*r^9) + 
    (c^10*(-2796400992 + 24*r*(233033416 + 2508563*\[Omega]^2) - 
       14*r^4*(262162593 + 5017126*\[Omega]^2) + 
       7*r^5*(262162593 + 5017126*\[Omega]^2) + 
       22*r^3*(278051235 + 5017126*\[Omega]^2) - 
       12*r^2*(611712717 + 10034252*\[Omega]^2)))/(969166156961738736*r^9) + 
    (c^12*(1121026633440 + r^2*(2942694912780 - 392337962304*\[Omega]^2) + 
       r^4*(1471347456390 - 228863811344*\[Omega]^2) + 
       96*r*(-23354721530 + 2043426887*\[Omega]^2) + 
       7*r^5*(-105096246885 + 16347415096*\[Omega]^2) + 
       r^3*(-2452245760650 + 359643132112*\[Omega]^2)))/
     (32482572916729635475776*r^9) + 
    (c^14*(14620277996277408 + r^2*(38378229740228196 - 
         1659121821525984*\[Omega]^2) + r^4*(19189114870114098 - 
         967821062556824*\[Omega]^2) + 48*r*(-609178249844892 + 
         17282518974229*\[Omega]^2) + 7*r^5*(-1370651062151007 + 
         69130075896916*\[Omega]^2) + 2*r^3*(-15990929058428415 + 
         760430834866076*\[Omega]^2)))/(4236563934594150254154691632*r^9)) + 
  \[Mu]*(c^12*((-11208259484*(-2 + r)^2*\[Alpha]1^2)/(41977009173405309003*
        r^4) - (3210960640*(-2 + r)^2*\[Lambda]ev)/(41977009173405309003*
        r^4)) + c^14*((-36520125324464*(-2 + r)^2*\[Alpha]1^2)/
       (1367820843915411993862755*r^4) - (2092469132288*(-2 + r)^2*
        \[Lambda]ev)/(273564168783082398772551*r^4)) + 
    c^10*((5165008*(-2 + r)^2*\[Alpha]1^2)/(231370835791095*r^4) + 
      (295936*(-2 + r)^2*\[Lambda]ev)/(46274167158219*r^4)) + 
    c^8*((6203818*(-2 + r)^2*\[Alpha]1^2)/(3672552949065*r^4) + 
      (355456*(-2 + r)^2*\[Lambda]ev)/(734510589813*r^4)) + 
    c^6*((8936*(-2 + r)^2*\[Alpha]1^2)/(128119761*r^4) + 
      (2560*(-2 + r)^2*\[Lambda]ev)/(128119761*r^4)) + 
    c^4*((2234*(-2 + r)^2*\[Alpha]1^2)/(1188495*r^4) + 
      (128*(-2 + r)^2*\[Lambda]ev)/(237699*r^4)) + 
    \[Chi]*((-4*(-25536 - 13160*r - 6640*r^2 + 1560*r^3 - 3351*r^4 + 
         3351*r^5)*\[Alpha]1^2*\[Omega])/(1155*r^8) + 
      (4*(189 + 120*r + 70*r^2)*\[Alpha]2^2*\[Omega])/(7*r^8) - 
      (32*(63 + 35*r + 20*r^2 + 12*r^3 - 24*r^4 + 24*r^5)*\[Lambda]ev*
        \[Omega])/(231*r^8)) + \[Chi]^3*
     ((-2*(-2289331200 - 1489699200*r - 558261436*r^2 + 333118040*r^3 + 
         195302770*r^4 + 167497472*r^5 - 578557455*r^6 + 578557455*r^7)*
        \[Alpha]1^2*\[Omega])/(55180125*r^10) + 
      ((531273600 + 332358928*r + 118610824*r^2 - 138405510*r^3 - 
         102849795*r^4 - 34045446*r^5 - 159167925*r^6 + 159167925*r^7)*
        \[Alpha]2^2*\[Omega])/(8828820*r^10) - 
      (2*(-635232 - 292160*r - 163944*r^2 - 115254*r^3 - 91115*r^4 + 
         94510*r^5 - 762930*r^6 + 762930*r^7)*\[Lambda]ev*\[Omega])/
       (147147*r^10) + c^2*((8*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (8111478375*r^10) + ((-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (129783654*r^10) - (4*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 
           1487*r^4 + 410*r^5)*\[Lambda]ev*\[Omega])/(655473*r^10)) + 
      c^4*((8*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (291472456275*r^10) + (5*(-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (23317796502*r^10) - (20*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 
           1487*r^4 + 410*r^5)*\[Lambda]ev*\[Omega])/(117766649*r^10)) + 
      c^6*((44432*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (75195521632105875*r^10) + (2777*(-267490080 - 102829936*r - 
           21076744*r^2 + 21960678*r^3 + 12923427*r^4 + 5468646*r^5)*
          \[Alpha]2^2*\[Omega])/(601564173056847*r^10) - 
        (22216*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(6076405788453*r^10)) + 
      c^8*((2312*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (315821190854844675*r^10) + (1445*(-267490080 - 102829936*r - 
           21076744*r^2 + 21960678*r^3 + 12923427*r^4 + 5468646*r^5)*
          \[Alpha]2^2*\[Omega])/(25265695268387574*r^10) - 
        (5780*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(127604521557513*r^10)) + 
      c^14*((-553040607175328*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (2087268995369616386544979049912625*r^10) - 
        (34565037948458*(-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (16698151962956931092359832399301*r^10) + 
        (276520303587664*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 
           410*r^5)*\[Lambda]ev*\[Omega])/(168668201646029606993533660599*
          r^10)) + c^12*((-32694830192*(-1348776000 - 274463200*r - 
           33249736*r^2 + 79055862*r^3 + 42718643*r^4 + 22336130*r^5)*
          \[Alpha]1^2*\[Omega])/(4000875968452580082048558375*r^10) - 
        (2043426887*(-267490080 - 102829936*r - 21076744*r^2 + 21960678*r^3 + 
           12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (32007007747620640656388467*r^10) + 
        (16347415096*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 
           410*r^5)*\[Lambda]ev*\[Omega])/(323303108561824653094833*r^10)) + 
      c^10*((-40137008*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (477488479347485389909125*r^10) - 
        (2508563*(-267490080 - 102829936*r - 21076744*r^2 + 21960678*r^3 + 
           12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (3819907834779883119273*r^10) + 
        (20068504*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(38584927624039223427*r^10))) + 
    \[Chi]^5*(-((86732202036480 + 42236075333760*r - 78772250156400*r^2 - 
          38348233965272*r^3 - 12977214864248*r^4 + 11680018753038*r^5 - 
          20626444922325*r^6 + 43036091185305*r^7 - 15623464628835*r^8 + 
          15623464628835*r^9)*\[Alpha]1^2*\[Omega])/(2245720727250*r^12) + 
      ((-22808334348800 - 9407288995328*r + 70515187276800*r^2 + 
         43874077373056*r^3 + 21647863397608*r^4 - 4892023790538*r^5 - 
         3685427950125*r^6 + 16964956514238*r^7 - 19958775470424*r^8 + 
         19958775470424*r^9)*\[Alpha]2^2*\[Omega])/(1437261265440*r^12) - 
      ((2187977792 + 825218720*r + 1544809296*r^2 + 745287072*r^3 + 
         319518756*r^4 + 105577884*r^5 - 921319350*r^6 + 2503088490*r^7 - 
         1992494889*r^8 + 1992494889*r^9)*\[Lambda]ev*\[Omega])/
       (285170886*r^12) + c^2*(((-237591517363200 - 167848710835680*r + 
           51288400354080*r^2 + 119628089348712*r^3 + 70638133332960*r^4 + 
           20665333834206*r^5 + 16343070945025*r^6 + 7694433189025*r^7)*
          \[Alpha]1^2*\[Omega])/(605221735993875*r^12) + 
        ((55952462325760 + 18949086419200*r + 10583800022208*r^2 + 
           12412473130624*r^3 + 10946969629120*r^4 + 6891971597970*r^5 + 
           4009755735029*r^6 + 1713842395298*r^7)*\[Alpha]2^2*\[Omega])/
         (77468382207216*r^12) - (2*(1174036864 + 307578928*r + 
           100377000*r^2 + 56033632*r^3 + 36113062*r^4 + 17635830*r^5 + 
           5374831*r^6 + 679525*r^7)*\[Lambda]ev*\[Omega])/
         (6986686707*r^12)) + 
      c^4*(((-3270912200844288 - 15542537248781088*r + 3858935541398496*r^2 + 
           10548205713806936*r^3 + 6402677574405920*r^4 + 1873750589156658*
            r^5 + 1564477609555575*r^6 + 736567104367575*r^7)*\[Alpha]1^2*
          \[Omega])/(2081841727471731225*r^12) + 
        ((18703129727744000 + 5262036904436480*r + 1639703858769984*r^2 + 
           1624386802333568*r^3 + 1780145466553664*r^4 + 1216596895533798*
            r^5 + 738159578493975*r^6 + 315502804588950*r^7)*\[Alpha]2^2*
          \[Omega])/(512453348300733840*r^12) - 
        (2*(51585224320 + 11824204240*r + 2937174360*r^2 + 1593751200*r^3 + 
           1193625498*r^4 + 636996426*r^5 + 197891505*r^6 + 25018875*r^7)*
          \[Lambda]ev*\[Omega])/(9243386513361*r^12)) + 
      c^6*((2*(124323633494860800 - 118916852648909280*r + 
           22425795222907680*r^2 + 76485323805378152*r^3 + 
           47884405400368160*r^4 + 14018587085740926*r^5 + 
           12377647640273025*r^6 + 5827483899797025*r^7)*\[Alpha]1^2*
          \[Omega])/(1530153669691722450375*r^12) + 
        ((110649029668136960 + 28762518163769600*r + 5507780511108288*r^2 + 
           4033082921135744*r^3 + 6380713215847040*r^4 + 4795990247561010*
            r^5 + 3036843184411509*r^6 + 1298001908657058*r^7)*\[Alpha]2^2*
          \[Omega])/(97929834860270236824*r^12) - 
        (4*(1228770268544 + 253249706288*r + 45206841000*r^2 + 
           23372309472*r^3 + 21826053702*r^4 + 12856123830*r^5 + 
           4070701551*r^6 + 514647525*r^7)*\[Lambda]ev*\[Omega])/
         (17664111627032871*r^12)) + 
      c^8*(((100360110406612632576 - 23467725265223545824*r + 
           821369350813087008*r^2 + 12951734500606941928*r^3 + 
           8889857611030632160*r^4 + 2605267080359078334*r^5 + 
           2649685749245958225*r^6 + 1247490758503434225*r^7)*\[Alpha]1^2*
          \[Omega])/(13219609613934666937769775*r^12) + 
        ((1005853200864768256000 + 241251997415509131520*r + 
           14279465553888244416*r^2 - 10940428747762064768*r^3 + 
           22573947881780268736*r^4 + 23099396108132188002*r^5 + 
           16252442189112918525*r^6 + 6946588842681736050*r^7)*\[Alpha]2^2*
          \[Omega])/(42302750764590934200863280*r^12) - 
        (2*(1726762212855680 + 295667722315760*r + 11043480701640*r^2 + 
           1911713752800*r^3 + 16666385110302*r^4 + 13153890960174*r^5 + 
           4357079875995*r^6 + 550853543625*r^7)*\[Lambda]ev*\[Omega])/
         (763036629952938928587*r^12)) + 
      c^10*((-2*(-18158706699598322457600 - 2588276089088102592480*r + 
           1479882561046477397280*r^2 + 2254230050986393636072*r^3 + 
           1196296797758627673760*r^4 + 349488589877841737886*r^5 + 
           212442228682426427025*r^6 + 100019301184156991025*r^7)*\[Alpha]1^2*
          \[Omega])/(184611848258597623785954907875*r^12) - 
        ((-2654210223692929341440 - 467464718155605067520*r + 
           261798916056496711872*r^2 + 427208475989034366592*r^3 + 
           236906788998220493824*r^4 + 110575848647390263698*r^5 + 
           52122483448008958149*r^6 + 22278095670775308738*r^7)*\[Alpha]2^2*
          \[Omega])/(11815158288550247922301114104*r^12) + 
        (4*(-1558985106713216 + 2992707869662768*r + 2831055528661800*r^2 + 
           1672688232621792*r^3 + 743066323340262*r^4 + 254041934261910*r^5 + 
           69866984012511*r^6 + 8833089321525*r^7)*\[Lambda]ev*\[Omega])/
         (2131161307458558427543491*r^12)) + 
      c^12*((-2*(-54285739590353288504847360 - 47079254893167086602477920*r + 
           13798391872659832279090080*r^2 + 33204953330923640211883784*r^3 + 
           19721788019066504866711520*r^4 + 5770068521369656054397142*r^5 + 
           4617738105464394553853925*r^6 + 2174063702986410279761925*r^7)*
          \[Alpha]1^2*\[Omega])/(41276809316595066909430299987047625*r^12) - 
        ((7189143515698241349683200 + 2293265860406417134040320*r + 
           1109449938704244669422016*r^2 + 1261742278779238373848192*r^3 + 
           1158625132544483397107776*r^4 + 742091640856362120423882*r^5 + 
           435752815215228472723905*r^6 + 186248663992723919339610*r^7)*
          \[Alpha]2^2*\[Omega])/(1016044537023878570078284307373480*r^12) + 
        (4*(26620136348041690496 + 6751042971156950192*r + 
           2081582040866523240*r^2 + 1155953071986669408*r^3 + 
           766962167338496310*r^4 + 381682474177904454*r^5 + 
           116819970807480759*r^6 + 14769225425497725*r^7)*\[Lambda]ev*
          \[Omega])/(36653843326979746395320501709*r^12)) + 
      c^14*((-4*(342587373832725747672032486400 - 
           696658847594219685934921851360*r + 149714561614443351146361795360*
            r^2 + 458977863210212055890684375144*r^3 + 
           283373025689147062616051359520*r^4 + 82946338881659971513097873022*
            r^5 + 71459706727255004872642463425*r^6 + 
           33643734459071264813941091425*r^7)*\[Alpha]1^2*\[Omega])/
         (39401562592532836424667972028336064348625*r^12) - 
        ((554626646082029035014216837120 + 148284927314795498513424042240*r + 
           34890427801036552877544447168*r^2 + 29902618350029978924336418432*
            r^3 + 39192915909722736804664570752*r^4 + 
           28211106101074084188622484274*r^5 + 17532565931883547479902613173*
            r^6 + 7493736970040668113072136226*r^7)*\[Alpha]2^2*\[Omega])/
         (1260850002961050765589375104906754059156*r^12) + 
        (8*(6675310732835714663261568 + 1437051963684466458079536*r + 
           298987773477323305823400*r^2 + 158443310418739991394784*r^3 + 
           132820114142729121356614*r^4 + 74839354629900957213750*r^5 + 
           23501326541415880265647*r^6 + 2971207637608629189925*r^7)*
          \[Lambda]ev*\[Omega])/(454852093420292483978851047946159473*
          r^12))) + \[Chi]^7*(((4172698140716851200 + 1577034266534092800*r + 
         6744089791516076160*r^2 + 4139953796480246720*r^3 + 
         4676276941471003296*r^4 + 454930025621036528*r^5 + 
         112429502513225920*r^6 - 886866827548091082*r^7 + 
         3541797920011126875*r^8 - 2998979093594747340*r^9 - 
         221063046496202295*r^10 + 221063046496202295*r^11)*\[Alpha]1^2*
        \[Omega])/(149996178814482000*r^14) + 
      ((365049782503660800 + 71125644220901760*r + 1874804681394605184*r^2 + 
         1148835893913849288*r^3 + 1997791348762719540*r^4 + 
         471547088840682940*r^5 + 178420265504557285*r^6 - 
         135363998885958480*r^7 - 904166641337316225*r^8 + 
         1317575141371315200*r^9 - 861955227491426145*r^10 + 
         861955227491426145*r^11)*\[Alpha]2^2*\[Omega])/
       (59998471525792800*r^14) - ((-973799124480 - 308827151360*r - 
         706122958304*r^2 - 298079605200*r^3 + 151752394072*r^4 + 
         46223308328*r^5 - 19700734152*r^6 + 196163111166*r^7 - 
         1480520821395*r^8 + 1803680994192*r^9 - 824413202613*r^10 + 
         824413202613*r^11)*\[Lambda]ev*\[Omega])/(144296468316*r^14) + 
      c^2*(((41056488030433075200 + 15366631731112811520*r - 
           29755946149234318720*r^2 - 4586406752774494720*r^3 + 
           3362351919344523648*r^4 + 5846358015983426800*r^5 + 
           3570094162158075136*r^6 + 1384315459043623470*r^7 + 
           748379849649610035*r^8 + 340631183308115700*r^9)*\[Alpha]1^2*
          \[Omega])/(47773782952412517000*r^14) + 
        ((-8562957528623097600 - 3148977241426208640*r - 20258024622454942848*
            r^2 - 7361686476095247576*r^3 - 652020908474238540*r^4 + 
           2867801170626198860*r^5 + 2259010699505795105*r^6 + 
           1355630345963619960*r^7 + 597211625628550075*r^8 + 
           255829639844006800*r^9)*\[Alpha]2^2*\[Omega])/
         (19109513180965006800*r^14) + ((1333827855360 + 325416250880*r + 
           488980140512*r^2 + 112567036880*r^3 - 15271317016*r^4 - 
           40186545864*r^5 - 26934516312*r^6 - 8645548558*r^7 - 
           473996985*r^8 + 545090700*r^9)*\[Lambda]ev*\[Omega])/
         (3535263473742*r^14)) + 
      c^4*(((1353825255679135948800 + 618759033089490478080*r - 
           1166078310653711790720*r^2 - 243429398746123363840*r^3 + 
           88290780532018353792*r^4 + 208425162330673554704*r^5 + 
           127690597399985931520*r^6 + 49951383113280237330*r^7 + 
           27553985373462914925*r^8 + 12541420839980623500*r^9)*\[Alpha]1^2*
          \[Omega])/(63204714846041759991000*r^14) + 
        ((-3625515472678775020800 - 1021856403307614833280*r - 
           3820370501888551121280*r^2 - 1437645942200410347720*r^3 - 
           218685788820004898052*r^4 + 471022079735055918596*r^5 + 
           393759107239730985275*r^6 + 244531778753624485800*r^7 + 
           109941231081619445625*r^8 + 47095910971283070000*r^9)*\[Alpha]2^2*
          \[Omega])/(126409429692083519982000*r^14) + 
        ((65720760376320 + 14022914888192*r + 18190505452064*r^2 + 
           4352346819120*r^3 - 397173370600*r^4 - 1422811017272*r^5 - 
           988505659560*r^6 - 321724480050*r^7 - 17451707175*r^8 + 
           20069248500*r^9)*\[Lambda]ev*\[Omega])/(4677153575760666*r^14)) + 
      c^6*(((3569204811320930228428800 + 2210487206134974853524480*r - 
           3992581091811207217553280*r^2 - 1017368484110057175124480*r^3 + 
           178308939272559335874432*r^4 + 657453998335309972846640*r^5 + 
           403704010199861860312384*r^6 + 159359114729997826997430*r^7 + 
           89684517125352194207415*r^8 + 40820638352474117283300*r^9)*
          \[Alpha]1^2*\[Omega])/(9555889235215630672159294500*r^14) + 
        ((-3915829630033608609504000 - 969604646433405466485120*r - 
           2523924487106049892755072*r^2 - 971746940180217318996984*r^3 - 
           200741817300931358490204*r^4 + 271139229870197477721052*r^5 + 
           242298099865517945285245*r^6 + 155992934511380296053240*r^7 + 
           71568784610141636630175*r^8 + 30658171417235281669200*r^9)*
          \[Alpha]2^2*\[Omega])/(3822355694086252268863717800*r^14) + 
        ((207746402182824960 + 39646181688655360*r + 45307328554800352*r^2 + 
           11179201049248080*r^3 - 615799965895256*r^4 - 3404535711122824*
            r^5 - 2452702541467992*r^6 - 809054410347678*r^7 - 
           43437557702385*r^8 + 49952656838700*r^9)*\[Lambda]ev*\[Omega])/
         (540751449238357279923*r^14)) + 
      c^8*(((13316540970009444494745600 + 26561563245845920306344960*r - 
           43707388848887291034944640*r^2 - 15058422213173714153070080*r^3 - 
           678305815439840743245696*r^4 + 6031505447136302922772048*r^5 + 
           3721145810942628347978240*r^6 + 1502366119307567188185210*r^7 + 
           886672098551150339202225*r^8 + 403576026635641660069500*r^9)*
          \[Alpha]1^2*\[Omega])/(7625599609702073276383117011000*r^14) + 
        ((-381266855770925262016569600 - 83497061181413742443871360*r - 
           128032786617999678660927360*r^2 - 51375364445842066897025640*r^3 - 
           16355073146077031336931924*r^4 + 9408440041277930147700052*r^5 + 
           10386983931746561668425175*r^6 + 7349426504905744510614600*r^7 + 
           3537848364190562898238125*r^8 + 1515520519013674213590000*r^9)*
          \[Alpha]2^2*\[Omega])/(15251199219404146552766234022000*r^14) + 
        ((2764361049086407680 + 445254617654199808*r + 398052062184451936*
            r^2 + 104657632887332880*r^3 + 1894797498478600*r^4 - 
           27346785150477928*r^5 - 21540029307280440*r^6 - 
           7324731213670950*r^7 - 384243285905325*r^8 + 441875050501500*r^9)*
          \[Lambda]ev*\[Omega])/(386096534756187097865022*r^14)) + 
      c^10*(-((16224984364781209538291097600 + 775874789794114858797788160*
             r - 3591779734322919150736959360*r^2 + 
            997959420441844571605399040*r^3 + 1441731799131143850954463104*
             r^4 + 1155463007673472865146326320*r^5 + 
            701486727582521855059753408*r^6 + 260521849708935692991769110*
             r^7 + 126465661688676531944382855*r^8 + 
            57561875842898261250152100*r^9)*\[Alpha]1^2*\[Omega])/
         (94721385551914303202592887952136500*r^14) - 
        ((13185495911211458878272902400 + 2145683499553543899193104000*r - 
           3266127451418228319807018624*r^2 - 1064714657800097957638038648*
            r^3 + 341125667437475763766124388*r^4 + 
           772602226683445523350925596*r^5 + 497381154635097370234738765*
            r^6 + 255383950340056314163316280*r^7 + 
           100920359411929968562548975*r^8 + 43231608517514264690840400*r^9)*
          \[Alpha]2^2*\[Omega])/(37888554220765721281037155180854600*r^14) - 
        ((-286432638813508561920 + 5822715822076966400*r + 
           86219419601592028256*r^2 + 16756641852207607440*r^3 - 
           6341040130048376248*r^4 - 8257645132306844072*r^5 - 
           4634586209067719736*r^6 - 1371748691770698774*r^7 - 
           80098819302161205*r^8 + 92112656544827100*r^9)*\[Lambda]ev*
          \[Omega])/(7009389540231198668190541899*r^14)) + 
      c^12*(-((2760670968033177991457220731904000 + 
            920693192397495951499192026547200*r - 
            1852266905747377352179136265559680*r^2 - 
            316331301715260542703515753797120*r^3 + 
            186757813147227725793534203433600*r^4 + 
            350405354653941105732268724194448*r^5 + 
            214567714221208754453582042730112*r^6 + 
            83360487356963876765669783808450*r^7 + 
            45267610650812170998361310943045*r^8 + 
            20603921643182427539156733465900*r^9)*\[Alpha]1^2*\[Omega])/
         (348755521956063240190355577486962948578500*r^14) - 
        ((-2071243110452735282442935465145600 - 
           996264654769791794548126009349760*r - 
           6263895827138015216506672326675840*r^2 - 
           2338550094737653398914299819595400*r^3 - 
           254473493788221548624799009962724*r^4 + 
           843260360060545117094284907546852*r^5 + 
           675093261158023714758177994801475*r^6 + 
           408147375567001229252350067692200*r^7 + 
           180619129161142101503458650032625*r^8 + 
           77372450199040701027667730958000*r^9)*\[Alpha]2^2*\[Omega])/
         (697511043912126480380711154973925897157000*r^14) - 
        ((81756616774514755672488960 + 20708610273933600097124864*r + 
           30197109256303742558434592*r^2 + 7091223847709277323060400*r^3 - 
           826854895331670247070632*r^4 - 2408719424544927481313912*r^5 - 
           1628035498243567966560744*r^6 - 524199900236011800741666*r^7 - 
           28670882809959202507695*r^8 + 32971162423108300290900*r^9)*
          \[Lambda]ev*\[Omega])/(25807934432683112457198769932805191*r^14)) + 
      c^14*(-((482104122725414565364654540772352000 + 
            246677522937436094054395002063467520*r - 
            458700330097121954626926713467477120*r^2 - 
            108357995919282832319146538074498560*r^3 + 
            26131261159611568022365872179874944*r^4 + 
            77896832791909508339129096861643088*r^5 + 
            47813391877517460122567017302936000*r^6 + 
            18799291191766958539994326928976250*r^7 + 
            10488057386953551319842917921050625*r^8 + 
            4773724733494731770022298476637500*r^9)*\[Alpha]1^2*\[Omega])/
         (2492148833977701903860249230792256070050531250*r^14) - 
        ((-5434178294327753725751331689965228800 - 
           1446135338425242319146854948663786880*r - 
           4420042139687541088741823033368279680*r^2 - 
           1693734268404816638265253363598145720*r^3 - 
           312035022989906068390292911820364732*r^4 + 
           501915888855627813449390565487403836*r^5 + 
           435675788190118849900371976545653125*r^6 + 
           276057807248911512849795254764275000*r^7 + 
           125542994069401797635581102756984375*r^8 + 
           53779292933071028072281398633250000*r^9)*\[Alpha]2^2*\[Omega])/
         (14952893003866211423161495384753536420303187500*r^14) - 
        (2*(1112007639199726850210677232640 + 224932800637793755324157523456*
            r + 271572443993476180520148776032*r^2 + 
           66316701615181360404461434000*r^3 - 4540345085629389693320175800*
            r^4 - 20655118084979107984027740840*r^5 - 
           14648134377005652017483043000*r^6 - 4803954507906252531609905750*
            r^7 - 259067632176053648873743125*r^8 + 
           297924589056589899410737500*r^9)*\[Lambda]ev*\[Omega])/
         (14384697454416749805831164391297293333625*r^14))) + 
    \[Chi]^9*(((-6182390100454622208000 - 1950960538950596490240*r - 
         5822012287537270513920*r^2 - 2576321930906852661120*r^3 + 
         9285265189621155986400*r^4 + 5406488962108009562648*r^5 + 
         5502238986061229803404*r^6 + 307556952602305195868*r^7 + 
         1914548079876498429935*r^8 - 4109992778339689752654*r^9 + 
         5395847396017267484295*r^10 - 3019707412518840098055*r^11 - 
         2133355616622598803435*r^12 + 2133355616622598803435*r^13)*
        \[Alpha]1^2*\[Omega])/(278842896416122038000*r^16) + 
      ((-763660103907622521600 + 117981693267423777792*r - 
         3632841939990420148992*r^2 - 1365573326142952168704*r^3 + 
         14853344787436494294032*r^4 + 9311422429580562736184*r^5 + 
         11304736002760963820980*r^6 + 2225796015154571787980*r^7 + 
         1042027970584606438290*r^8 + 3892082728282872945822*r^9 - 
         8168680507343546961771*r^10 + 11485829379818093470170*r^11 - 
         7084988220425159444400*r^12 + 7084988220425159444400*r^13)*
        \[Alpha]2^2*\[Omega])/(446148634265795260800*r^16) - 
      ((44834016550400 + 12226842345984*r + 31399813761792*r^2 + 
         11141731983744*r^3 + 44208443840*r^4 + 22913589024*r^5 + 
         8588850574720*r^6 + 2565627462112*r^7 - 12811500029900*r^8 + 
         50640004912068*r^9 - 83656684709598*r^10 + 93857635914042*r^11 - 
         38053445883453*r^12 + 38053445883453*r^13)*\[Lambda]ev*\[Omega])/
       (7503416352432*r^16) + 
      c^2*(((-6928834447589831884800 - 2037780968559960476160*r - 
           1664599587707580894720*r^2 - 1018457193080461503488*r^3 - 
           1904220467800763631520*r^4 + 483597308330558613320*r^5 + 
           682372323931599523772*r^6 + 562072529533139619900*r^7 + 
           371452208320780620111*r^8 + 147119592082113562938*r^9 + 
           62008976227726230703*r^10 + 27691300196660915815*r^11)*\[Alpha]1^2*
          \[Omega])/(6831650962194989931000*r^16) + 
        ((20871906213223012147200 + 7516350534070397859840*r + 
           20372998282222335509760*r^2 + 6492608554119813388032*r^3 - 
           24234470348471893731760*r^4 - 5390972496623607220168*r^5 + 
           3324688841785437257060*r^6 + 6895062526492176678540*r^7 + 
           5041157565570326193942*r^8 + 2923741233099287507998*r^9 + 
           1119410090295617673553*r^10 + 479845259820757320490*r^11)*
          \[Alpha]2^2*\[Omega])/(54653207697559919448000*r^16) + 
        ((-177963346176000 - 39507618895360*r - 85591468273920*r^2 - 
           21229284727104*r^3 + 19606585964304*r^4 + 2013851734144*r^5 - 
           3699268795640*r^6 - 3608315455000*r^7 - 1853769470358*r^8 - 
           416436980882*r^9 + 84919397563*r^10 + 88795621915*r^11)*
          \[Lambda]ev*\[Omega])/(459584251586460*r^16)) + 
      c^4*(((-293220517074629901926400 - 90392781728537913816576*r - 
           14549114519883133972992*r^2 - 36004432768481724158976*r^3 - 
           76456056075229058909280*r^4 + 11701238374897897238456*r^5 + 
           22449461004804794694852*r^6 + 20326455829653865814084*r^7 + 
           13556735297181330149201*r^8 + 5382463281373961264262*r^9 + 
           2283057761111738494065*r^10 + 1019543325422515536825*r^11)*
          \[Alpha]1^2*\[Omega])/(9038274222983971678713000*r^16) + 
        ((1829522256245587801497600 + 507812689054436893231104*r + 
           1376463297087234058230528*r^2 + 368557634969651119474944*r^3 - 
           923835132786812940533840*r^4 - 269938571984075679806264*r^5 + 
           80336951391887462255132*r^6 + 235315277451755387700724*r^7 + 
           179773502597386111371306*r^8 + 106311986508235328976162*r^9 + 
           41214644233611377980815*r^10 + 17667030020673337708950*r^11)*
          \[Alpha]2^2*\[Omega])/(72306193783871773429704000*r^16) + 
        ((-1900113291704320 - 373493022368256*r - 753731653264128*r^2 - 
           165588421304256*r^3 + 155688306054704*r^4 + 22805559902592*r^5 - 
           24728395187816*r^6 - 26452469767112*r^7 - 13833728058914*r^8 - 
           3141716199894*r^9 + 625315563873*r^10 + 653858670465*r^11)*
          \[Lambda]ev*\[Omega])/(121605992969777316*r^16)) + 
      c^6*(((-1037295463921468320496435200 - 347941604621605048510579200*r + 
           106228844875065436892121600*r^2 - 107729493771827613657172992*
            r^3 - 267202899832602976277863200*r^4 + 
           18858474656091411885558440*r^5 + 64668860780699015212190988*r^6 + 
           65009343458933104044124940*r^7 + 43746273926510076711466259*r^8 + 
           17410628699884444876091922*r^9 + 7431046002942000894885507*r^10 + 
           3318476423267496212726235*r^11)*\[Alpha]1^2*\[Omega])/
         (1366492160635835186118779113500*r^16) + 
        ((10451826143415760814123212800 + 2519668460281009654410393600*r + 
           6459984718928060292207755520*r^2 + 1621356562972499803682335488*
            r^3 - 3083027806873520755713778160*r^4 - 
           1092999740753894050871493032*r^5 + 131572342659440914217850260*
            r^6 + 707616711996365748777415900*r^7 + 
           566629736856728396058629598*r^8 + 341795395222497535381201062*
            r^9 + 134148124726251683598092157*r^10 + 
           57503806979921412870723810*r^11)*\[Alpha]2^2*\[Omega])/
         (10931937285086681488950232908000*r^16) + 
        ((-2464227342142720000 - 436859346434219520*r - 834515019423939840*
            r^2 - 167180911342475328*r^3 + 159289286959563728*r^4 + 
           29211061746676608*r^5 - 21311264072675480*r^6 - 
           25205527922003000*r^7 - 13414236653403806*r^8 - 
           3077816009900874*r^9 + 598622962466991*r^10 + 625947660608655*
            r^11)*\[Lambda]ev*\[Omega])/(5407514492383572799230*r^16)) + 
      c^8*(((-1978610021145308712058465075200 - 
           797116224636370052189724630528*r + 772644320964347694636734682624*
            r^2 - 137055950853524553638373884928*r^3 - 
           514182751132016311091930738400*r^4 - 41975299726198571961948531752*
            r^5 + 75983888541389818709461973556*r^6 + 
           104236528700679047279217187252*r^7 + 71639920963784665610712179053*
            r^8 + 28674165099129780475651936686*r^9 + 
           12416014833928907181193658445*r^10 + 5544610069836780460910116725*
            r^11)*\[Alpha]1^2*\[Omega])/(184287865767670004870350788804837000*
          r^16) + ((36633483609615445144687532236800 + 
           7733924766925985898814352320512*r + 
           18344328235602163296961143869184*r^2 + 
           4328706171782851594199154738432*r^3 - 
           5409165449533448795457920504080*r^4 - 
           2629552490200891275504770068312*r^5 - 
           272627536431472745962159675604*r^6 + 
           959716633876566478775057419172*r^7 + 
           875813845566314166503573511618*r^8 + 
           554849812755589451722348567386*r^9 + 
           224138715583979674277410806195*r^10 + 
           96079087679907261062948164350*r^11)*\[Alpha]2^2*\[Omega])/
         (1474302926141360038962806310438696000*r^16) + 
        ((-1206922621860885923840 - 185309710876821683712*r - 
           326115992657812229376*r^2 - 55862342325213645888*r^3 + 
           54577249511356778704*r^4 + 13776475501569168000*r^5 - 
           4747771507010503192*r^6 - 7453365754437097144*r^7 - 
           4128010254555169918*r^8 - 968383881681219978*r^9 + 
           178982661097391151*r^10 + 187152490010941455*r^11)*\[Lambda]ev*
          \[Omega])/(130500628747591239078377436*r^16)) + 
      c^10*(-((-18918850539964638438772763443200 + 
            3316866341620663605785269547520*r - 
            36318974769517175823847367784960*r^2 - 
            6483281752029667362383173112832*r^3 - 
            4204090587974408026010650368480*r^4 + 
            5503386717671858950687404424600*r^5 + 
            4231118420086998795446287438548*r^6 + 
            2399905660880310208453078216660*r^7 + 
            1515585271623263458143834357829*r^8 + 
            592389640825395509274088148862*r^9 + 
            241008817778583594968674530357*r^10 + 
            107627119961464746280260835485*r^11)*\[Alpha]1^2*\[Omega])/
         (311538637080246143233328008474576948500*r^16) - 
        ((-979791665002700639638922608435200 - 
           157106124820699608467873865185280*r - 
           292496242433046241880571052611840*r^2 - 
           55230386775391992535678052266752*r^3 - 
           83443560541846537397477327409040*r^4 + 
           17709286544179092802243399962728*r^5 + 
           36967520988215283111089108756620*r^6 + 
           37762168298717153323880645449220*r^7 + 
           23102520269612363809023014721618*r^8 + 
           12166724475778001694294164437002*r^9 + 
           4350784658672262822304926594507*r^10 + 
           1865003195043050757991904099310*r^11)*\[Alpha]2^2*\[Omega])/
         (2492309096641969145866624067796615588000*r^16) - 
        ((72689580633743713024000 + 4587381949498485957120*r + 
           990668398443603075840*r^2 - 2399101438577874649152*r^3 + 
           1911529187984350143952*r^4 - 685884388075387763328*r^5 - 
           958155588282643636120*r^6 - 627196384023485145400*r^7 - 
           289294564558906490974*r^8 - 60533246829483254346*r^9 + 
           14350183009385862639*r^10 + 15005210369835180495*r^11)*\[Lambda]ev*
          \[Omega])/(911220640230055826864770446870*r^16)) + 
      c^12*(-((-59847033630352270146657311897833881600 - 
            15338338763030853561884026591856340480*r - 
            11013984658651443939754045319865162240*r^2 - 
            8195082271412300553181309389205201920*r^3 - 
            14905383087134238248680098261808514016*r^4 + 
            3359603790006993447317897785518797848*r^5 + 
            5026056685946405124482378431541908500*r^6 + 
            4230745373877720991976854945804388500*r^7 + 
            2803043189517268434200421691018421125*r^8 + 
            1110791420680756835819793737898498750*r^9 + 
            468845833109751959318434622164645125*r^10 + 
            209372118367447351757008518063238125*r^11)*\[Alpha]1^2*\[Omega])/
         (6234004954964630418402605947579462705840687500*r^16) - 
        ((50229395258599768298019982098752102400 + 
           50672292339167790217132100261527480320*r + 
           185312308368169502697922549875697186560*r^2 + 
           54502006158965449246469327210598186240*r^3 - 
           187520604783866434890382917786118492816*r^4 - 
           45559314044473536959955409722712471192*r^5 + 
           22759633159998064154575665621395975500*r^6 + 
           51212598009374433369460004820610458500*r^7 + 
           37848161255136583474562234064689483250*r^8 + 
           22044952221238770502033884132626426250*r^9 + 
           8463786830614413995285730695818138875*r^10 + 
           3628078776501963999286639371882828750*r^11)*\[Alpha]2^2*\[Omega])/
         (49872039639717043347220847580635701646725500000*r^16) - 
        ((-1266475865668824274279002880000 - 314708513046496768146216890880*
            r - 681798558024672015727955393280*r^2 - 
           163010774123408065525907692992*r^3 + 
           151450371299447276564181501872*r^4 + 17195132105607897125621857152*
            r^5 - 27430336690103430451636505000*r^6 - 
           27271662441812245505246165000*r^7 - 14058281546001141000022963250*
            r^8 - 3165915890142154828155831750*r^9 + 
           642070037592408972169247625*r^10 + 671377917615449110517075625*
            r^11)*\[Lambda]ev*\[Omega])/
         (419378934531100577429480011408084353750*r^16)) + 
      c^14*(-((-362113414528923404846351163885850214400 - 
            112411365541962668796141207263874525696*r + 
            13180333189102310422473438540771168768*r^2 - 
            40089974244041321668122368187563031552*r^3 - 
            91293770920588175800827260365610715552*r^4 + 
            9509509957902287138547695356929416136*r^5 + 
            23946121452789321673358190622815003132*r^6 + 
            22978521414060044953294139229702763004*r^7 + 
            15405117706419858240243542310135527375*r^8 + 
            6124679089126951196406723597225440250*r^9 + 
            2607046547901278619108046018124093375*r^10 + 
            1164226745487264132122916821668304375*r^11)*\[Alpha]1^2*\[Omega])/
         (1069131849776434116756046920009877854051677906250*r^16) - 
        ((2707842380913885894972647112094746009600 + 
           725360285473444568086474100830259779584*r + 
           1972529176867070413376722049128998229248*r^2 + 
           505326088761059584658645666910081009408*r^3 - 
           1074339094056947797786767831746168201392*r^4 - 
           353317167194852367105985573735237612744*r^5 + 
           65163224977320868722974729996053934372*r^6 + 
           256993101961162470262425209708907478284*r^7 + 
           201601025266558589491973534000533629750*r^8 + 
           120555592608111557464091203852353182750*r^9 + 
           47063415478324854688418372175884674625*r^10 + 
           20174158714511143722249468106961626250*r^11)*\[Alpha]2^2*\[Omega])/
         (8553054798211472934048375360079022832413423250000*r^16) - 
        ((-2533223241764993759208431339520 - 479829845491524020985485073920*
            r - 939665772785861090137473326336*r^2 - 
           195203879598173229938784952384*r^3 + 
           184895439054565484679561907664*r^4 + 31079829018886885763152535424*
            r^5 - 26651160484834870428636826520*r^6 - 
           30131903816332997121372723000*r^7 - 15912614971207482615460243550*
            r^8 - 3635072012557350801139805450*r^9 + 
           714054111951247655400372175*r^10 + 746647771548723719028883375*
            r^11)*\[Lambda]ev*\[Omega])/
         (14384697454416749805831164391297293333625*r^16))) + 
    \[Chi]^11*(((241671516256465535698698240 + 65727653511098100408606720*r + 
         192288828507669438928275200*r^2 + 67962592409885074019050240*r^3 + 
         100289295859149794647214720*r^4 + 78815739494092466688433280*r^5 + 
         403196631597275257626299792*r^6 + 159737893613010473373261480*r^7 + 
         176291516241524400944458348*r^8 - 10592731834719612230674372*r^9 + 
         223266974715535205020167030*r^10 - 226856982454780181853976770*
          r^11 + 144777695231894381314963305*r^12 - 4417134007702438629436830*
          r^13 - 163326621672005774253596325*r^14 + 
         163326621672005774253596325*r^15)*\[Alpha]1^2*\[Omega])/
       (13035347721660873032424000*r^18) + 
      ((-52975014377877017346945024 - 61698759862014434184689664*r + 
         253032776501280705083714560*r^2 + 46304867054440986136361216*r^3 + 
         664310218424146990998090880*r^4 + 487853422097928254227132672*r^5 + 
         2602911380892575103918670784*r^6 + 1221378712741210537507923584*
          r^7 + 1488619969874386816191516064*r^8 + 
         323479411001772026394597568*r^9 - 424916167330866760583961784*r^10 + 
         1497047126260562047818395034*r^11 - 1787228630512994301737915811*
          r^12 + 2457380733197540674537087074*r^13 - 
         1467337423904618514495305058*r^14 + 1467337423904618514495305058*
          r^15)*\[Alpha]2^2*\[Omega])/(83426225418629587407513600*r^18) + 
      ((288253148224577536 + 68842624218841088*r + 194315401618580480*r^2 + 
         58849263169881856*r^3 - 571239683922048*r^4 + 3284728948130048*r^5 - 
         6528048083023104*r^6 + 1916270182933856*r^7 - 35992043552572432*
          r^8 - 49939523997816336*r^9 + 335598287593901904*r^10 - 
         574005285214755966*r^11 + 597500594146240785*r^12 - 
         652594082255265150*r^13 + 253278631498953060*r^14 - 
         253278631498953060*r^15)*\[Lambda]ev*\[Omega])/
       (53964570406690944*r^18) + 
      c^12*(-((2779652169256077468468010644537602719825920 + 
            625455520047983804906217858446985418985472*r + 
            1273375798806212954966774607942098242822144*r^2 + 
            396805628543306538766399510751180324161280*r^3 - 
            787023853292190636622332605718317053942400*r^4 - 
            264873450079618195061003510666385458721536*r^5 - 
            331768702810325466080726071094135855689520*r^6 + 
            218011554287165477589691499588666081800920*r^7 + 
            215708806173979610710830785790903721722500*r^8 + 
            150639043527736840446971117175944688926500*r^9 + 
            96754410133531168885618936709632569123750*r^10 + 
            36727200105803225130372308878033411935750*r^11 + 
            12620545863473105268583977430058614006125*r^12 + 
            5549212389494396891215566539153366883750*r^13)*\[Alpha]1^2*
           \[Omega])/(291427263634686542799485022837444722572640459250000*
          r^18) + ((415212424179495037074666418025675990568960 + 
           6862864038085717355020885435798378716690432*r + 
           14763861214693333674357813533887963961682944*r^2 + 
           6628510253093325966427934854695555337058560*r^3 + 
           15663854175437707688775141290655204383864960*r^4 + 
           7023652703755142281885469456656795640148224*r^5 + 
           23149377130594737167210771899707412109909440*r^6 + 
           948848104074166666215810799130722620250240*r^7 - 
           6256233309770770013511681114699487591756000*r^8 - 
           8269745402445400514725380652800283473760000*r^9 - 
           5546936416419864607528911610855983042785000*r^10 - 
           3142821225650544545638312912661334348591750*r^11 - 
           1097074667244241334269531193883593542423875*r^12 - 
           470392264953405309427272537757893942378750*r^13)*\[Alpha]2^2*
          \[Omega])/(9325672436309969369583520730798231122324494696000000*
          r^18) + ((-16177665854517237110211340633784320 - 
           3938093538102556087539683474087936*r - 
           10319001338708308322793433770970112*r^2 - 
           2488122522040303400772347140552960*r^3 + 
           1563065800632573475428524184441216*r^4 + 
           454076977582897530461016770791168*r^5 - 
           1318222163511962959982386220222976*r^6 + 
           60674628186156780249835835677024*r^7 + 
           369554074349104346207694781150000*r^8 + 
           263372266549790466431066987886000*r^9 + 
           107236897966285166539351710918000*r^10 + 
           12312001539733255356505608173250*r^11 - 
           12138329067974837434816423689375*r^12 - 
           8622302105054363480227792068750*r^13)*\[Lambda]ev*\[Omega])/
         (6032346594295350705745640484093885344340000*r^18)) + 
      c^10*(-((-22792237816706136543266683354486849536 - 
            9394779770280727246459989287339765760*r + 
            35495997232467477442988296524998041600*r^2 + 
            2080884000263671314356484445378707200*r^3 - 
            23109893425538872063720257582321213056*r^4 + 
            242057580291397814697958612735227136*r^5 - 
            178402408414601409416210998639617200*r^6 + 
            5373468136469860284066164826706162200*r^7 + 
            3850249759217744154655971275027780900*r^8 + 
            1964525538985294262339000906575063300*r^9 + 
            1221265413311748859252215029855928150*r^10 + 
            468502871300696446333361310674371350*r^11 + 
            162188859507471871703993697163610325*r^12 + 
            71313906573700950191284866389889750*r^13)*\[Alpha]1^2*\[Omega])/
         (364095205155683667596790443504238079711950000*r^18) - 
        ((4798009579313313778147948921862323335168 + 
           758425243057439691360664706327664445440*r + 
           2075511127949662493660674471366802682880*r^2 + 
           335977181873586138230367731001804422912*r^3 - 
           1024523473545015158593354235062269459584*r^4 - 
           234253792133326928480386676597574498560*r^5 - 
           175023545523356298082092653771190001600*r^6 + 
           138508768921071187574683495251107964800*r^7 + 
           160860782584704542020618201005925036000*r^8 + 
           138352771292240381651587940428276460800*r^9 + 
           80168741918178229399390643488546370600*r^10 + 
           42424185879154766314692222830086500150*r^11 + 
           14098699929443181953316115253614371675*r^12 + 
           6045093912675983962102325106217152750*r^13)*\[Alpha]2^2*\[Omega])/
         (11651046564981877363097294192135618550782400000*r^18) + 
        ((37413303167182353655271931904 + 3302094917400143970559139840*r + 
           6981981110057280372476103680*r^2 - 73828486249317540445316864*
            r^3 - 1868517450751167448821866880*r^4 + 
           185598577470632780779337984*r^5 - 356010846169763488582080000*
            r^6 + 243622747199147525779402400*r^7 + 
           250880711426153338379426000*r^8 + 138747952849465045799710800*
            r^9 + 52653377648380654230368400*r^10 + 4598360166207568565908350*
            r^11 - 6782252455150479076394625*r^12 - 4817683660870687968611250*
            r^13)*\[Lambda]ev*\[Omega])/(327674942226728075340571452694452000*
          r^18)) + c^2*(((5704973614375425506037841920 + 
           1427146466335263998812680192*r + 2526172293797089827936313344*
            r^2 + 873246186604441187459810560*r^3 - 
           1804524580356789750780483456*r^4 - 533333287388859542709225728*
            r^5 - 707529615794948891491369104*r^6 + 
           505989662699417162996477704*r^7 + 491737265640077663836225228*
            r^8 + 338840547073538547092767276*r^9 + 
           217396352747345457837807058*r^10 + 82554400280513474455866802*
            r^11 + 28376025217183121338019159*r^12 + 
           12476844694613281665052370*r^13)*\[Alpha]1^2*\[Omega])/
         (5429222326071753618004596000*r^18) + 
        ((-65323939559218303034087976960 - 21042121983062913469348964352*r - 
           40431673002356497077145273344*r^2 - 14435427022673494620319496960*
            r^3 - 39061913134883717651123917184*r^4 - 
           14824522370018569848036205312*r^5 - 50300437121269072835583143232*
            r^6 - 796400349978285413945262464*r^7 + 
           14680536519626468039321748640*r^8 + 18818355684656013901128632576*
            r^9 + 12530380254174991184557435192*r^10 + 
           7079753388325853263631268978*r^11 + 2466661803666897627683773881*
            r^12 + 1057629591990758341345520730*r^13)*\[Alpha]2^2*\[Omega])/
         (173735114434296115776147072000*r^18) + 
        ((2528846637798440960 + 509858961558560768*r + 1337143717520106496*
            r^2 + 312729791095294720*r^3 - 192489419464254592*r^4 - 
           63705920639759616*r^5 + 170237141938511360*r^6 - 
           9776255664445472*r^7 - 49187262987732880*r^8 - 34739580402704144*
            r^9 - 14118129869727312*r^10 - 1607996667583878*r^11 + 
           1605400550598845*r^12 + 1140375126540650*r^13)*\[Lambda]ev*
          \[Omega])/(6610659874819640640*r^18)) + 
      c^4*(((275604588420617167047620444160 + 68530404183975217763157086208*
            r + 83198148250703684672129818624*r^2 + 
           35311632103211065593271556864*r^3 - 53552118098982996721674664064*
            r^4 - 24513958044453823837314717440*r^5 - 
           30767686762670078688636484976*r^6 + 15860398185935924792404100088*
            r^7 + 16941386627842793761267488692*r^8 + 
           12445430626688407597774270036*r^9 + 8028220874694997943777902062*
            r^10 + 3043293071483267126727520014*r^11 + 
           1044753655723560376536159945*r^12 + 459374736483489006758746350*
            r^13)*\[Alpha]1^2*\[Omega])/(7182861137392930036620080508000*
          r^18) + ((-5515878176450069128098908590080 - 
           1434739167921228931628764305408*r - 
           3413892127594652478354241485824*r^2 - 
           933592812840492509635631244544*r^3 - 
           582937128427721509648658431616*r^4 - 
           436092655443581350658035907840*r^5 - 
           2007912063797521270003800935104*r^6 - 
           201446991115241158957014740608*r^7 + 
           451016774374811940734110066528*r^8 + 
           657661732629527037878961612544*r^9 + 
           451683417100714080500222654408*r^10 + 
           258450108120325767961276846926*r^11 + 
           90818002771372139928357129255*r^12 + 38939998614205193476812354150*
            r^13)*\[Alpha]2^2*\[Omega])/(229851556396573761171842576256000*
          r^18) + ((28648549050200375296 + 5179721506315575296*r + 
           13175676252022860800*r^2 + 2711221094414979328*r^3 - 
           2175036460922631552*r^4 - 468738881499311872*r^5 + 
           1368930638057421312*r^6 - 10858761941006944*r^7 - 
           349544567560218544*r^8 - 258373849535780400*r^9 - 
           106098789134860272*r^10 - 12511966962301938*r^11 + 
           11821585872591495*r^12 + 8397307749981150*r^13)*\[Lambda]ev*
          \[Omega])/(1749180602877276913344*r^18)) + 
      c^6*(((64974742592934354421177650954240 + 
           16452560252128412483286233001984*r + 
           12709367740333229994144599318528*r^2 + 
           7378490697758383224714010743040*r^3 - 
           7685127045056722633058644031872*r^4 - 
           5487876004880192214000561177856*r^5 - 
           6736441613670638497355289832528*r^6 + 
           2516226095667489157834741252968*r^7 + 
           3025303810977322652493427532956*r^8 + 
           2377085936810874522656629755452*r^9 + 
           1541599951541094905633335743306*r^10 + 
           583384520180608802227425917514*r^11 + 
           200031332840606032502877980763*r^12 + 
           87953117281465826543620326090*r^13)*\[Alpha]1^2*\[Omega])/
         (63880775525404023280680685997898000*r^18) + 
        ((-1884211350736405187331189944709120 - 
           430186230347364077051110324783104*r - 
           1082366689923916516966317533590528*r^2 - 
           260971268938068706271228455120640*r^3 + 
           53384160368106152152468395377792*r^4 - 
           56926012679904747906505851975424*r^5 - 
           410624183014345658084281476828224*r^6 - 
           69648143795950746589820640341888*r^7 + 
           69900608574285305909667837439520*r^8 + 
           119387296594598963616422120582912*r^9 + 
           84676910403411238379638295705944*r^10 + 
           49070365449866078677466859587946*r^11 + 
           17388258026910628115274517094517*r^12 + 
           7455556418432698858403451170610*r^13)*\[Alpha]2^2*\[Omega])/
         (2044184816812928744981781951932736000*r^18) + 
        ((38983419111614006149120 + 6418698406660567064576*r + 
           15994745422049648694272*r^2 + 2963807049712800874240*r^3 - 
           2820819677137881596544*r^4 - 461401597574527328512*r^5 + 
           1416034117675110827520*r^6 + 47037600416301056096*r^7 - 
           322552246541941249360*r^8 - 249681197879779481808*r^9 - 
           103565225419653018384*r^10 - 12604372209586966446*r^11 + 
           11316962450571442665*r^12 + 8038855151639362050*r^13)*\[Lambda]ev*
          \[Omega])/(77781688458445311144124320*r^18)) + 
      c^8*(((154370347583239255898733159417200640 + 
           40912233315840357973664722670702592*r + 
           6757905261198239519884716590227456*r^2 + 
           14683649053689213757707066077355776*r^3 - 
           2771491020402780691814983570472576*r^4 - 
           12038754784839119622056051452209920*r^5 - 
           14443488796396876049889395532446384*r^6 + 
           2204416493160315331296043826794392*r^7 + 
           4216325960465767740214839894401828*r^8 + 
           3949466761618016903347687320352324*r^9 + 
           2592977970362613127813276962302358*r^10 + 
           977447521211059965605854281900726*r^11 + 
           334218358332900153827850568438005*r^12 + 
           146954709797870681040911499072150*r^13)*\[Alpha]1^2*\[Omega])/
         (8615089148907037387679158675048520076000*r^18) + 
        ((-6787333259557557211320773853247672320 - 
           1367172479631560978210616745184212992*r - 
           3552202178010034399115450322001120256*r^2 - 
           761744669577467529581215962195517696*r^3 + 
           728436313867700318524941855697449856*r^4 + 
           15333251396063735424922028409644800*r^5 - 
           782156389799383313016126232772479936*r^6 - 
           233906148028626751163194022530694272*r^7 + 
           54123836006163808618095339411677152*r^8 + 
           174509660957623735477775740202672896*r^9 + 
           134569085169303434019359799753048872*r^10 + 
           80404867161712920030627414874447734*r^11 + 
           29052823722640435303896887106324795*r^12 + 
           12456967572237589942244105534482350*r^13)*\[Alpha]2^2*\[Omega])/
         (275682852765025196405733077601552642432000*r^18) + 
        ((20266361307277524607680512 + 2950458343379438633082880*r + 
           7170703876052850620978176*r^2 + 1134875895616978493570816*r^3 - 
           1358274064733489090404992*r^4 - 150129346826888016412928*r^5 + 
           495168494187280932398592*r^6 + 53547086873190249063520*r^7 - 
           88091691597839859579728*r^8 - 76239338998443331822800*r^9 - 
           32333397949767842248464*r^10 - 4198209633678925813806*r^11 + 
           3383665816284521833065*r^12 + 2403542425581817570050*r^13)*
          \[Lambda]ev*\[Omega])/(1877121043905352382903381039424*r^18)) + 
      c^14*(-((177319529606427002931924922218013809118222663680 + 
            43293304075695741939579632468406493114283864064*r + 
            43874161482473666612879592514319460190220132352*r^2 + 
            20954286333113331864101046131825740670031384832*r^3 - 
            26107533190600776811279072812734747512172018048*r^4 - 
            15320676849694353412309192506829273282680243456*r^5 - 
            18789784669840999269209020662601125481398522960*r^6 + 
            8066561913297347261570113549407785622606649704*r^7 + 
            9175050220313501133563788920214741147676303516*r^8 + 
            6996939015107778010080613953936606699103361852*r^9 + 
            4527079524320862890402593063939286864550898250*r^10 + 
            1714437495840142073137585579621278066252034250*r^11 + 
            588156234490479614397007234531831070660582875*r^12 + 
            258610356374455597549760852975479336300386250*r^13)*\[Alpha]1^2*
           \[Omega])/
         (418880500253575807457226001952707053709642896659083875000*r^18) - 
        ((-3898257689962026431928399841755631689952343715840 - 
           1006269900974278233729570598207164680990250584064*r - 
           2527736245787625919329728108389374856104328983552*r^2 - 
           651335485085775210373593469734844167361735814912*r^3 - 
           60044245227119217012889549536163436950201891712*r^4 - 
           210475615176124656961574507081371033676564018944*r^5 - 
           1178736019786265397847217808335159289767459552320*r^6 - 
           166982644782806296397606944025727072327287816064*r^7 + 
           226037104892908705240939842994348829174664883744*r^8 + 
           359278519344252406533427594815718009258714752768*r^9 + 
           251271630464353102761705055678707139722950983000*r^10 + 
           144808215913350665776037517885321034964206598250*r^11 + 
           51127052048420611441702432027243585209296827125*r^12 + 
           21921725595813999786436858185525612230950451250*r^13)*\[Alpha]2^2*
          \[Omega])/
         (13404176008114425838631232062486625718708572693090684000000*r^18) - 
        ((19056083825726731523019269158804963328 + 
           3370285396672636606526718885172109312*r + 
           8462507877438759459360410945841185792*r^2 + 
           1654423721277861809351340631873581824*r^3 - 
           1460546414294343913821109722182369408*r^4 - 
           263774902886191905465807559972318464*r^5 + 
           806605765150027596310007782182833664*r^6 + 
           12928141234417175688559742261210336*r^7 - 
           192840311329733423918533607614144784*r^8 - 
           146253055980657744393751189420619408*r^9 - 
           60395312316297793977825845094939600*r^10 - 
           7252784735172260726810137667256150*r^11 + 
           6655099404953886635261981021679125*r^12 + 
           4727362167176245076135209980676250*r^13)*\[Lambda]ev*\[Omega])/
         (102006377674874950899088206021979191784254966000*r^18))) + 
    \[Chi]^13*(((-1925087424650203732515717120000 - 
         460255365648570791132794920960*r - 1396462547187422263358714032128*
          r^2 - 418462104020518071890725099520*r^3 - 
         129151363546295626864358947840*r^4 - 95346009188698054126089419264*
          r^5 + 1765397151172788683697962315520*r^6 + 
         1148381948032995568117910569472*r^7 + 
         3141971001123181611083144557184*r^8 + 
         1045443152922251945043329625664*r^9 + 
         1574357438258645899129256132576*r^10 - 
         756036052823237039258241740592*r^11 + 
         2431599211159156216342124787112*r^12 - 
         1658286354694913047391812302492*r^13 + 
         242091546326269801865423049330*r^14 + 
         1190939310298703654172999781266*r^15 - 
         1993349411389171802050061652675*r^16 + 
         1993349411389171802050061652675*r^17)*\[Alpha]1^2*\[Omega])/
       (120550895729919753803857152000*r^20) + 
      ((3849817442414760696145467801600 + 1697593557622393221048290672640*r - 
         1532273390078147992366002143232*r^2 + 272942718210277004988130672640*
          r^3 - 3003079348030762215177326228480*r^4 - 
         1482313212072801081544328079616*r^5 + 
         29548197181751296119910364848000*r^6 + 
         19815515295125004293126850208256*r^7 + 
         54083896976135462735060414272000*r^8 + 
         21953574673052652973363014099520*r^9 + 
         27000562683302147334635997982368*r^10 + 
         16060622389458251594384843196320*r^11 - 
         20885987501835987206666913117624*r^12 + 
         48011012600029351991399934248310*r^13 - 
         48315027684515062031640355000725*r^14 + 
         64557601033595723496470487217758*r^15 - 
         37113453573392701092954229783920*r^16 + 
         37113453573392701092954229783920*r^17)*\[Alpha]2^2*\[Omega])/
       (1928814331678716060861714432000*r^20) - 
      ((88445136851310919680 + 18772066876576133120*r + 57668476329893918720*
          r^2 + 15168056406559436800*r^3 - 1360985913341411840*r^4 + 
         485164450550802944*r^5 + 3294902019486471936*r^6 + 
         370206787770439936*r^7 + 5828509739413056320*r^8 + 
         84376351193879520*r^9 - 4296425876834275184*r^10 + 
         69973804195158630624*r^11 - 166122994277659254836*r^12 + 
         233456743073076502980*r^13 - 198849488066282183130*r^14 + 
         214589675423806088406*r^15 - 81607503401482225167*r^16 + 
         81607503401482225167*r^17)*\[Lambda]ev*\[Omega])/
       (18347953938274920960*r^20) + 
      c^14*(-((-1654019873309892830992297051039958803324745613312000 - 
            345430952085309108857098858941476517297868278804480*r - 
            625773344878105630559644017921532579130252073238528*r^2 - 
            184341002357733382547325840955098211301001805493248*r^3 + 
            187550292573322509293584780586694424313889806547968*r^4 + 
            33751961007646444804933153867553877616521140640000*r^5 - 
            224333476146853329347370764414996149418267805069696*r^6 - 
            55010967139767402370616561264111366121886005813504*r^7 - 
            75928985893271378538240115829807871292480129263296*r^8 + 
            71349353927851350843373977095838261279499844730912*r^9 + 
            69505030932139056488843352242183943481805667349728*r^10 + 
            47140033768184774309190580316090585865754695272216*r^11 + 
            28602981970164020726346197494765201286969091337000*r^12 + 
            10051644542577723204850403831731961733356812243750*r^13 + 
            2758319607162365113789392859523329230000888779625*r^14 + 
            1191212737736907225127794438636308569581602206875*r^15)*
           \[Alpha]1^2*\[Omega])/
         (3532000378138151208479329648465225876879708904629395234000000*
          r^20) - ((31326927734891674139671679445138043191938942435328000 + 
           7546467039357366126688614231383181677174220633047040*r + 
           18450256783268586426925060228738173822757498047070208*r^2 + 
           4813379522520879781876796220329315433637916864135168*r^3 - 
           251384712250858831264672896696304196829789043913728*r^4 - 
           188398776786227387866135224604620609211612770715392*r^5 - 
           4073420978965960598348080816895922636865199377491328*r^6 - 
           2248259033945006838019514071463814235726513886080512*r^7 - 
           6438505840007604810762148797275969848657383287708416*r^8 + 
           95935073002065744888423331289251226430733494989248*r^9 + 
           2187614486237738001814275567717721169268844497692896*r^10 + 
           2642846267219784609706050482636647586212642993308512*r^11 + 
           1695123221473446235948275356439016061147803087377000*r^12 + 
           951473618526530861521602070453725579088267177118250*r^13 + 
           311643374089445227233354909459103839859011177875625*r^14 + 
           133640567460878799222241470093132963112156064246250*r^15)*
          \[Alpha]2^2*\[Omega])/
         (113024012100420838671338548750887228060150684948140647488000000*
          r^20) + ((660922231912818146655284763262666506240 + 
           109121099467461993120187765578352777216*r + 
           321639433070239490597859061152808223744*r^2 + 
           59187100479321129272342236554095511552*r^3 - 
           46222288423056510552222741645310976256*r^4 - 
           9060381669886839572968594290304979200*r^5 + 
           20667563174827883058171635916936667008*r^6 + 
           4719224820303664548067731122453607296*r^7 - 
           16723329648523148608939979312857125344*r^8 + 
           1722322110230111697739077677374373680*r^9 + 
           5247640897014647590092588554679159864*r^10 + 
           3317541063701786333505639604869533328*r^11 + 
           1125289939473346636179833805186089450*r^12 - 
           20653294863255625398302624941711150*r^13 - 
           215458058382007551374699054787442275*r^14 - 
           133603075014481681667798522993335125*r^15)*\[Lambda]ev*\[Omega])/
         (3468216840945748330568999004747292520664668844000*r^20)) + 
      c^12*(-((-5772402446497497919479210399807130554240348979200 - 
            1198933359889038629203333418234903215930487992320*r - 
            3400325241755337530132742562421298189169552785408*r^2 - 
            819320088905171641906757498591655992844593742848*r^3 + 
            853811464335799466845966700536081564722993794048*r^4 + 
            79499966865179895777468733749887001155799297280*r^5 - 
            1542308895148410903675092575419728357432538761088*r^6 - 
            153737205502411794918512698299481894494165636352*r^7 - 
            312802743029159171983651581082638271726835675584*r^8 + 
            476923378659488934854801771174077091949203222176*r^9 + 
            426510631871952778577458959660569265551379356000*r^10 + 
            270170243076079290411372891381407440002455163000*r^11 + 
            163564916564706737323845200780633508078333685000*r^12 + 
            57783915986977760098117987521428364217369806750*r^13 + 
            16001627925992005827379338813209276751985750125*r^14 + 
            6910491068719094692462709340047307000522414375*r^15)*\[Alpha]1^2*
           \[Omega])/
         (664346915854067752935075641580969787807713515400996000000*r^20) - 
        ((-9829662371247134482590597116011138629037522944000 + 
           11364615686155208162138930843274263763107503964160*r + 
           12167453204982774214097158552206331679264236142592*r^2 + 
           10810846236158522943099704958545113486378853908480*r^3 + 
           14451275396641380845493409674824214348844709043200*r^4 + 
           1090617760102760334169300178678007240603166117120*r^5 - 
           43463837895121438878455126701406385343144869718912*r^6 - 
           13378146233381663016510692382025989189789419197952*r^7 - 
           32333388607286581896191566607827329649060138185472*r^8 + 
           5124561402362778004372156662182088866199295702208*r^9 + 
           14891268766612187048954492995454155990069395708000*r^10 + 
           16144147602570124771463990591507061684097987852000*r^11 + 
           10035453341145035420195370613755298983784128765000*r^12 + 
           5565866510285469136471891610973619115657888915250*r^13 + 
           1807912797643575707615746417862201237982519358125*r^14 + 
           775278771457298543005424761722892594549133351250*r^15)*\[Alpha]2^2*
          \[Omega])/
         (21259101307330168093922420530591033209846832492831872000000*r^20) + 
        ((7929963647957648114716608548071833600 + 
           1904454607818890365077633967275182080*r + 
           5582376174726331746993271421806578688*r^2 + 
           1331395103727193260901849790991865856*r^3 - 
           559528197553221807476987444249707264*r^4 - 
           183304239158550947681403250261730048*r^5 + 
           295685196813722404992404417766585984*r^6 + 
           172737905973865028847974675195380352*r^7 - 
           456514037460227113909993593579995552*r^8 + 
           80174790799364095974349652011041168*r^9 + 
           166295465288167370485341212147177000*r^10 + 
           100716432331869767373952438777374000*r^11 + 
           33757783392248170012733658143210750*r^12 - 
           962386741058970750789778051790250*r^13 - 
           6680608525200485187184295607809625*r^14 - 
           4142568853712835721841383221879375*r^15)*\[Lambda]ev*\[Omega])/
         (3486696331502712707920980199806265729028520000*r^20)) + 
      c^2*(((-29123005929670196428888984780800 - 
           6400306445641734726565945159680*r - 
           14940329567674483286000981245952*r^2 - 
           4141814971791248890133972759552*r^3 + 
           3335624257897993279109765307392*r^4 + 
           568014496178221470331950938368*r^5 - 
           7861927179939902961541882689920*r^6 - 
           545454341797272316353342030080*r^7 - 
           1460886621459985701191318966976*r^8 + 
           2474330417344120332007348150304*r^9 + 
           2190369649216199021141733764064*r^10 + 
           1373734841498790308277951214488*r^11 + 
           831693861142501121541652299112*r^12 + 
           294083538951336482506337448230*r^13 + 
           81563405438781135622898154009*r^14 + 35224115160399778072939313835*
            r^15)*\[Alpha]1^2*\[Omega])/(28058220981138822697847752128000*
          r^20) + ((347160855768072615147907252224000 + 
           97413698102464405430833676451840*r + 
           178059585916025678846841425133568*r^2 + 
           62218004933478839193375857950720*r^3 + 
           27463049846798246380596591242240*r^4 + 
           2612377584602998178815246309632*r^5 - 
           229744714542859833581501683895680*r^6 - 
           61388951638582793046063203769856*r^7 - 
           157604902723355385862799277575936*r^8 + 
           30937281157157534317296693776832*r^9 + 
           77979216311862943727555009622752*r^10 + 
           83015527789797909098470445861728*r^11 + 
           51325435073847787255893723158952*r^12 + 
           28409847296289003152178151796202*r^13 + 
           9215282669623904996305492093785*r^14 + 
           3951746475853120144402313401290*r^15)*\[Alpha]2^2*\[Omega])/
         (897863071396442326331128068096000*r^20) + 
        ((-83417610812446310400 - 15332047905092638720*r - 
           45837485747091039232*r^2 - 9842809109210384384*r^3 + 
           4989893003259033856*r^4 + 1220947567292905728*r^5 - 
           2050385387170102144*r^6 - 1447361530962837376*r^7 + 
           3465431367856631520*r^8 - 654674119874219440*r^9 - 
           1296909015954604024*r^10 - 780468146807078288*r^11 - 
           261150766594872154*r^12 + 7908378211411678*r^13 + 
           51974653496528763*r^14 + 32228887524999165*r^15)*\[Lambda]ev*
          \[Omega])/(224762435743867781760*r^20)) + 
      c^4*(((-1534629611542538271934394597376000 - 
           327778226816294737626784995594240*r - 
           629635389114985691904902015483904*r^2 - 
           183737089002457073664537822874624*r^3 + 
           174729138826719508900573632062464*r^4 + 
           30828965505921530666456843888384*r^5 - 
           260395823349224286666403442890368*r^6 - 
           45690675878449114177272155873024*r^7 - 
           72374914196281917998921660470592*r^8 + 
           82459391799414728763609932581856*r^9 + 
           77442569997350607481195571265568*r^10 + 
           51057134611824531470453925040488*r^11 + 
           30955593343495036910932163602328*r^12 + 
           10902133203785765720855613856026*r^13 + 
           3003016291155123629752159306695*r^14 + 
           1296887876360173647230947463925*r^15)*\[Alpha]1^2*\[Omega])/
         (37121026358046662429252576065344000*r^20) + 
        ((28052514971676004747984990175232000 + 
           6656774479312385534503339770347520*r + 
           15481992236623965963757549844004864*r^2 + 
           4193011817706763941736498777309184*r^3 + 
           164610528340476238717554963567616*r^4 - 
           113076351724287529943244836911360*r^5 - 
           5874220790753160829962153280160384*r^6 - 
           2382900476535816108919140219970048*r^7 - 
           6580212490972271458854445103558912*r^8 + 
           472869223688002646173327511262784*r^9 + 
           2555967939474642757530960291926304*r^10 + 
           2941113057929641506989941622634656*r^11 + 
           1861245585505586619867472808917848*r^12 + 
           1039484381732457248400618406944726*r^13 + 
           339289952836152865773065845271175*r^14 + 
           145496120247319423498448811592950*r^15)*\[Alpha]2^2*\[Omega])/
         (1187872843457493197736082434091008000*r^20) + 
        ((-989093683490806333440 - 164852679227371046912*r - 
           489041777051321854976*r^2 - 93325321196220897280*r^3 + 
           66088537007669394176*r^4 + 13603227169033026304*r^5 - 
           29011396246141037184*r^6 - 9194578572422428288*r^7 + 
           28213974677516991136*r^8 - 3686776746793677840*r^9 - 
           9402858256772569960*r^10 - 5841042323223795120*r^11 - 
           1971859675461880750*r^12 + 44360823212149626*r^13 + 
           382722448474439073*r^14 + 237321808138630215*r^15)*\[Lambda]ev*
          \[Omega])/(59472140497827415053696*r^20)) + 
      c^6*(((-390640973813924450179607042103705600 - 
           82576392409689566629158426157608960*r - 
           129831122457558008420596252763357184*r^2 - 
           41507815369946323266850360193475584*r^3 + 
           40761771814118137279413033317387264*r^4 + 
           8621006389581714725403742547051776*r^5 - 
           43788029336013571122877267126289280*r^6 - 
           13238345428370129889479913589976320*r^7 - 
           17254132645051237139463687775655872*r^8 + 
           14142318026661927643044434724719008*r^9 + 
           14218505639637384386431599917257568*r^10 + 
           9863216690577688250515772659225656*r^11 + 
           5989211692912721898114192094501384*r^12 + 
           2101260202154080193372017719020910*r^13 + 
           574965541370410926893693056272213*r^14 + 
           248305625954938158644787050704095*r^15)*\[Alpha]1^2*\[Omega])/
         (330135847915287992314557785237136864000*r^20) + 
        ((9594192665227376325564555763580928000 + 
           2032286020768284709824147060129300480*r + 
           5183520407718610275439316505496682496*r^2 + 
           1223684944531146042935258808190812160*r^3 - 
           304954527953764538537426104964899840*r^4 - 
           71853698940564786987762281352256256*r^5 - 
           613876997413782632424431382453086080*r^6 - 
           456987788309275466856275638987331072*r^7 - 
           1396015513430105425052092060846542592*r^8 - 
           31043389830671571217105777990363456*r^9 + 
           431139916066783827438126485593559904*r^10 + 
           541669191161709077791073453063082976*r^11 + 
           351045979877689513735577858307720264*r^12 + 
           197806444097578895743696551838666914*r^13 + 
           64961363009769559828187046228196245*r^14 + 
           27857076830281214088705569415970530*r^15)*\[Alpha]2^2*\[Omega])/
         (10564347133289215754065849127588379648000*r^20) + 
        ((-1397091682151875738828800 - 213930284383392060323840*r - 
           633343547450863793460224*r^2 - 109443180096804102105088*r^3 + 
           95937712156216865268992*r^4 + 17045199668818025764096*r^5 - 
           41377871689533296385408*r^6 - 7645542793924884840832*r^7 + 
           29510645152826750988640*r^8 - 2458417209751637303280*r^9 - 
           8859459183307528255768*r^10 - 5678519411866994667216*r^11 - 
           1933270978041415528978*r^12 + 29518819832856323046*r^13 + 
           366385324698107105391*r^14 + 227191344744496036905*r^15)*
          \[Lambda]ev*\[Omega])/(2644577407587140578900226880*r^20)) + 
      c^8*(((-54568000782357922208136425273937100800 - 
           11504240250530853698279771901737840640*r - 
           12721911743199971334709415778260090880*r^2 - 
           4972314786989570711533729522733396992*r^3 + 
           4857812449479224631101691548735183872*r^4 + 
           1367576742872538164707742689080506624*r^5 - 
           2577528413884598624983342886860192128*r^6 - 
           2046362064470575063258711903235965184*r^7 - 
           2196588017359324644362426379780354752*r^8 + 
           909196937643598415110049071292780576*r^9 + 
           1126684558698430243302508610641966048*r^10 + 
           884907875409063580485250742491676568*r^11 + 
           539261455041133693786086167037372008*r^12 + 
           187586738951442346662557705050258086*r^13 + 
           50561562848527619878312680160949145*r^14 + 
           21835605108507624426305445342885675*r^15)*\[Alpha]1^2*\[Omega])/
         (2343304248502714169448731159613197460672000*r^20) + 
        ((1840606733604414505504641120979845120000 + 
           348495056427182867711827752580532305920*r + 
           952790008669663431220277136382214701056*r^2 + 
           197785416977833238502875241454949089280*r^3 - 
           109273241729556918722887614087578178560*r^4 - 
           17730124980805959336972565014098978560*r^5 + 
           51114051873077857188949275205534397056*r^6 - 
           38643601233572537639872034948983234048*r^7 - 
           149525775573538568957905535613089169152*r^8 - 
           27034107147174875358449172322196741696*r^9 + 
           26214700293574351885813715419586245344*r^10 + 
           43315588321271360326756103161305547616*r^11 + 
           29798830347079315607021863828282498728*r^12 + 
           17149526959670687444190659806123239786*r^13 + 
           5712599803313206826734756076397790425*r^14 + 
           2449707399113728443115716089026677450*r^15)*\[Alpha]2^2*\[Omega])/
         (74985735952086853422359397107622318741504000*r^20) + 
        ((-44669884011003554829926400 - 6144599636619461003098112*r - 
           18203312355389122810483712*r^2 - 2741330256543858182662144*r^3 + 
           3092080231699043164939520*r^4 + 458613497507625582880000*r^5 - 
           1286224028273104419530112*r^6 - 91151524512779333736832*r^7 + 
           619659771219447633604960*r^8 + 160244183238242989584*r^9 - 
           150013901273771028708760*r^10 - 103359914833097896368720*r^11 - 
           35840505442950515957650*r^12 - 3146148044376851514*r^13 + 
           6443869515153132565503*r^14 + 3995769704236921475865*r^15)*
          \[Lambda]ev*\[Omega])/(3754242087810704765806762078848*r^20)) + 
      c^10*(-((86372057797514590624336400637710499840000 + 
            18402664925992483279717305235862163886080*r - 
            18450886640600277179198426311789652606976*r^2 + 
            2273950456495755247007771302969725352960*r^3 - 
            1387027130403806899966098993321542456320*r^4 - 
            3376777739270069398445568641966646088448*r^5 - 
            20065534027872978265324705596779809353600*r^6 + 
            4462427229726878325108194325799492463360*r^7 + 
            1960318769658657806645486436319305704000*r^8 + 
            5809101279481681135775435260777244644000*r^9 + 
            4065847428019946853671025576999837884000*r^10 + 
            1958709073954249471290643057725050763000*r^11 + 
            1173179905100326612004132377880374957000*r^12 + 
            424991755156282452773551941193687878750*r^13 + 
            122682103015267001579987354905083772125*r^14 + 
            52981707929952406275629824162357344375*r^15)*\[Alpha]1^2*
           \[Omega])/(495169479011729787931635003165763788408252000000*
          r^20) - ((-6684993630568844087251252317639628986777600 - 
           1025960931050588511092286613812534360637440*r - 
           3163714186548049250189317370661472775405568*r^2 - 
           503107252777007856818964185025372161392640*r^3 + 
           658678265943998270862769988942034685475840*r^4 + 
           83501571203097710169965201934802737024256*r^5 - 
           1011081532951127619531123640915176661889920*r^6 - 
           114502790017714198600712722793867040581120*r^7 - 
           76733661324277925552989686919096203616000*r^8 + 
           195227825601406560546324665594429979512000*r^9 + 
           189302368584592258605431069908700485692000*r^10 + 
           151517148141859352705089284130102554508000*r^11 + 
           83827392215452675927742356533993038997000*r^12 + 
           44248931278763322939752696459995211843250*r^13 + 
           13860998712690573218151499642009116388125*r^14 + 
           5943947112467153057510470294153463171250*r^15)*\[Alpha]2^2*
          \[Omega])/(15845423328375353213812320101304441229064064000000*
          r^20) - ((93514625669153551864216190976 + 
           9079920664377139811713583104*r + 27126117983298479268537666560*
            r^2 + 1763852938452416256516872192*r^3 - 
           6464988865162736664098640640*r^4 - 485944795173172128208814848*
            r^5 + 2403045211989354263279572608*r^6 - 
           560586563350969902733610368*r^7 + 348579612979742006773756000*
            r^8 - 385611945490189527760710000*r^9 - 
           352398430001373189557565400*r^10 - 176219093234204949762334800*
            r^11 - 55504392729616211476199650*r^12 + 
           4633716702241032860822550*r^13 + 12916154316860507797259175*r^14 + 
           8009159402311963895624625*r^15)*\[Lambda]ev*\[Omega])/
         (655349884453456150681142905388904000*r^20))) - 
    (8*\[Lambda]ev*(39312 - 35336*r + 7800*r^2 + 2*r^3 + 
       r^4*(1 - 966*\[Omega]^2) + 12*r^8*(-4 + \[Omega]^2) + 
       8*r^7*(21 + 2*\[Omega]^2) + 14*r^5*(-8 + 3*\[Omega]^2) + 
       r^6*(-86 + 25*\[Omega]^2)))/(231*r^10) + 
    (\[Alpha]1^2*(322560 - 217280*r + 2400*r^2 - 9808*r^3 + 
       r^8*(6702 - 1098*\[Omega]^2) - 3*r^7*(7819 + 488*\[Omega]^2) + 
       14*r^5*(1117 + 1392*\[Omega]^2) + 8*r^4*(1697 + 4340*\[Omega]^2) + 
       r^6*(11719 + 11380*\[Omega]^2)))/(1155*r^10) + 
    \[Chi]^2*((\[Lambda]ev*(1076275200 - 838403328*r + 158996320*r^2 + 
         59360*r^3 + r^5*(26320 - 1738928*\[Omega]^2) + 
         r^7*(2024778 - 612288*\[Omega]^2) + 
         r^8*(991221 - 226520*\[Omega]^2) - 42*r^10*
          (-18165 + 4244*\[Omega]^2) - 1176*r^4*(-35 + 10842*\[Omega]^2) - 
         7*r^9*(381465 + 31484*\[Omega]^2) - 
         8*r^6*(156331 + 129090*\[Omega]^2)))/(147147*r^12) + 
      (\[Alpha]2^2*(1549836288 - 1106493696*r + 332555328*r^2 + 
         180613440*r^3 + 490*r^10*(-43311 + 7324*\[Omega]^2) + 
         35*r^8*(-571333 + 260276*\[Omega]^2) + 
         7*r^9*(10611195 + 719372*\[Omega]^2) + 
         112*r^4*(1022771 + 1783782*\[Omega]^2) + 
         16*r^5*(-1128148 + 7913565*\[Omega]^2) + 
         2*r^7*(-24759455 + 8735592*\[Omega]^2) + 
         8*r^6*(-1128148 + 9419115*\[Omega]^2)))/(2354352*r^12) - 
      (\[Alpha]1^2*(103322419200 - 58543632000*r - 14243040000*r^2 - 
         8408366400*r^3 + 70*r^10*(-16530213 + 4861972*\[Omega]^2) + 
         70*r^8*(-24185861 + 7665358*\[Omega]^2) + 
         112*r^4*(-23502049 + 8681400*\[Omega]^2) + 
         7*r^9*(578557455 + 56481692*\[Omega]^2) + 
         8*r^5*(37261189 + 87272400*\[Omega]^2) + 
         2*r^7*(-1670155445 + 689485392*\[Omega]^2) + 
         r^6*(3899095606 + 728388000*\[Omega]^2)))/(110360250*r^12) + 
      c^2*(((-2 + r)*\[Alpha]2^2*(-774918144 + 405388368*r + 181647144*r^2 + 
           69537580*r^3 + 498792*r^8*\[Omega]^2 + 686735*r^9*\[Omega]^2 + 
           r^6*(1745772 - 13493400*\[Omega]^2) - 392*r^4*
            (21583 + 92664*\[Omega]^2) - 7*r^7*(-686735 + 
             359784*\[Omega]^2) - 30*r^5*(73829 + 954822*\[Omega]^2)))/
         (86522436*r^12) - (4*(-2 + r)*\[Lambda]ev*(538137600 - 93768360*r - 
           3273368*r^2 - 1656340*r^3 - 26894*r^8*\[Omega]^2 + 
           21301*r^9*\[Omega]^2 - 119*r^7*(-1253 + 1584*\[Omega]^2) - 
           112*r^4*(7145 + 54054*\[Omega]^2) - 
           r^6*(94129 + 744480*\[Omega]^2) - 
           r^5*(338471 + 2257200*\[Omega]^2)))/(21630609*r^12) - 
        (4*(-2 + r)*\[Alpha]1^2*(-25830604800 + 13489896000*r + 
           5343996000*r^2 + 1841222600*r^3 - 41490414*r^8*\[Omega]^2 + 
           16652020*r^9*\[Omega]^2 - 392*r^4*(1470929 + 3732300*\[Omega]^2) - 
           28*r^7*(-4163005 + 6616968*\[Omega]^2) - 
           75*r^5*(4067021 + 15970152*\[Omega]^2) - 
           27*r^6*(5378387 + 24077600*\[Omega]^2)))/(8111478375*r^12)) + 
      c^4*((5*(-2 + r)*\[Alpha]2^2*(-4649508864 + 2898491904*r + 
           1303670592*r^2 + 493674720*r^3 + 49*r^9*(-1111649 + 
             84090*\[Omega]^2) + 14*r^8*(7781543 + 213768*\[Omega]^2) - 
           56*r^7*(-686735 + 269838*\[Omega]^2) - 
           448*r^4*(129511 + 486486*\[Omega]^2) - 
           120*r^5*(127526 + 1432233*\[Omega]^2) - 
           48*r^6*(-290962 + 1686675*\[Omega]^2)))/(93271186008*r^12) - 
        (2*(-2 + r)*\[Lambda]ev*(16144128000 - 1748241600*r - 124281920*r^2 - 
           63666400*r^3 - 210*r^8*(-93247 + 3842*\[Omega]^2) + 
           105*r^9*(-93247 + 6086*\[Omega]^2) - 504*r^7*
            (623 + 11220*\[Omega]^2) - 2240*r^4*(13894 + 81081*\[Omega]^2) - 
           40*r^6*(94129 + 558360*\[Omega]^2) - 
           40*r^5*(332927 + 1692900*\[Omega]^2)))/(11658898251*r^12) - 
        ((-2 + r)*\[Alpha]1^2*(-309967257600 + 193298649600*r + 
           76883721600*r^2 + 25995144000*r^3 + r^8*(5939856538 - 
             497884968*\[Omega]^2) - 47520*r^5*(100079 + 302465*\[Omega]^2) + 
           77*r^9*(-38570497 + 2595120*\[Omega]^2) - 
           432*r^6*(5378387 + 18058200*\[Omega]^2) - 
           448*r^4*(19479871 + 39189150*\[Omega]^2) - 
           28*r^7*(50794205 + 79403616*\[Omega]^2)))/(874417368825*r^12)) + 
      c^8*((-2*(-2 + r)*\[Lambda]ev*(1555217664000 - 179569084800*r - 
           11699263360*r^2 - 5986779200*r^3 - 5440*r^6*
            (64862 + 395505*\[Omega]^2) - 70*r^8*(-90799569 + 
             1110338*\[Omega]^2) + 35*r^9*(-90799569 + 1758854*\[Omega]^2) - 
           224*r^7*(6602192 + 2431935*\[Omega]^2) - 
           4160*r^4*(702788 + 4205817*\[Omega]^2) - 
           160*r^5*(7810894 + 40770675*\[Omega]^2)))/(4210949211397929*
          r^12) + (5*(-2 + r)*\[Alpha]2^2*(-447902687232 + 274337788032*r + 
           123347252736*r^2 + 46756434560*r^3 + 42*r^8*(841922529 + 
             6864328*\[Omega]^2) + 49*r^9*(-360823941 + 8100670*\[Omega]^2) - 
           1664*r^4*(3313291 + 12617451*\[Omega]^2) - 
           112*r^7*(-32178440 + 12997197*\[Omega]^2) - 
           360*r^5*(4036396 + 45990593*\[Omega]^2) - 
           48*r^6*(-27267296 + 162483025*\[Omega]^2)))/(33687593691183432*
          r^12) - ((-2 + r)*\[Alpha]1^2*(-29860179148800 + 18291942412800*r + 
           7272833308800*r^2 + 2463336776000*r^3 - 3456*r^6*
            (63003962 + 217450825*\[Omega]^2) - 126*r^8*(-15301467167 + 
             380658084*\[Omega]^2) - 2640*r^5*(169190021 + 
             524474310*\[Omega]^2) - 832*r^4*(987693677 + 
             2032811550*\[Omega]^2) + 7*r^9*(-137713204503 + 
             2749962160*\[Omega]^2) - 28*r^7*(31864823425 + 
             7649215008*\[Omega]^2)))/(315821190854844675*r^12)) + 
      c^6*(((-2 + r)*\[Alpha]2^2*(-2151947685888 + 1459302191424*r + 
           657399238272*r^2 + 247805290880*r^3 + 
           r^6*(7346208576 - 37471171800*\[Omega]^2) - 
           14728*r^7*(-1373470 + 474867*\[Omega]^2) - 
           15180*r^5*(500108 + 5240199*\[Omega]^2) + 
           245*r^9*(-177358545 + 7783931*\[Omega]^2) + 
           42*r^8*(2069183025 + 32979652*\[Omega]^2) - 
           448*r^4*(64035271 + 225161937*\[Omega]^2)))/(401042782037898*
          r^12) - (8*(-2 + r)*\[Lambda]ev*(1494408115200 - 108020539200*r - 
           12822316864*r^2 - 6599650400*r^3 + r^8*(3124198350 - 
             74684638*\[Omega]^2) - 112*r^7*(3341317 + 4673691*\[Omega]^2) + 
           7*r^9*(-223157025 + 8450411*\[Omega]^2) - 
           224*r^4*(14466404 + 75053979*\[Omega]^2) - 
           16*r^6*(24755927 + 129213810*\[Omega]^2) - 
           16*r^5*(87034507 + 391765275*\[Omega]^2)))/(200521391018949*
          r^12) - (4*(-2 + r)*\[Alpha]1^2*(-143463179059200 + 
           97403819116800*r + 38807306932800*r^2 + 13016938608800*r^3 - 
           378*r^8*(-12535411525 + 609623702*\[Omega]^2) + 
           35*r^9*(-67691222235 + 2642437688*\[Omega]^2) - 
           864*r^6*(1414515781 + 4178968450*\[Omega]^2) - 
           224*r^4*(20070946127 + 36276089850*\[Omega]^2) - 
           28*r^7*(58619154545 + 36750640272*\[Omega]^2) - 
           120*r^5*(20649178907 + 55436390130*\[Omega]^2)))/
         (75195521632105875*r^12)) + 
      c^10*((8*(-2 + r)*\[Lambda]ev*(1349952072268800 + 552288403766400*r - 
           27500363101696*r^2 - 14491559820800*r^3 - 
           238*r^8*(26678899170 + 283467619*\[Omega]^2) + 
           119*r^9*(26678899170 + 449032777*\[Omega]^2) - 
           952*r^7*(-3689696105 + 496695474*\[Omega]^2) - 
           8*r^6*(116536045381 + 233446872780*\[Omega]^2) - 
           32*r^4*(227182336712 + 474592525407*\[Omega]^2) - 
           8*r^5*(398541541391 + 707791050450*\[Omega]^2)))/
         (1273302611593294373091*r^12) - ((-2 + r)*\[Alpha]2^2*
          (-1943930984067072 + 2740763028015936*r + 1246239600499008*r^2 + 
           457141279701920*r^3 + 245*r^9*(360461081442 + 7031502089*
              \[Omega]^2) + 84*r^8*(-2102689641745 + 14895847094*
              \[Omega]^2) - 56*r^7*(-850209617915 + 112817603799*
              \[Omega]^2) - 60*r^5*(216722465456 + 1197615570393*
              \[Omega]^2) - 24*r^6*(-720448763636 + 1410376832675*
              \[Omega]^2) - 64*r^4*(750970360408 + 1423777576221*
              \[Omega]^2)))/(2546605223186588746182*r^12) + 
        (8*(-2 + r)*\[Alpha]1^2*(-64797699468902400 + 91934121898953600*r + 
           36990550428885600*r^2 + 11830608062695600*r^3 + 
           r^7*(3819298380446780 - 464774270715552*\[Omega]^2) + 
           4235*r^9*(568490555283 + 9863669716*\[Omega]^2) - 
           42*r^8*(114645595315405 + 2478126605121*\[Omega]^2) - 
           660*r^5*(4228158997573 + 4552515046770*\[Omega]^2) - 
           216*r^6*(6658691280143 + 7550022061100*\[Omega]^2) - 
           16*r^4*(299303568378071 + 229386387280050*\[Omega]^2)))/
         (477488479347485389909125*r^12)) + 
      c^12*((4*(-2 + r)*\[Lambda]ev*(2199289681491302400 + 
           358561421795767680*r - 31546523428913280*r^2 - 16505472248863680*
            r^3 - 2016*r^7*(-615104293730 + 382120827869*\[Omega]^2) - 
           960*r^6*(1083774129613 + 3169355101737*\[Omega]^2) - 
           14*r^8*(-90908253555525 + 7850846099854*\[Omega]^2) + 
           7*r^9*(-90908253555525 + 12436296034282*\[Omega]^2) - 
           96*r^5*(37361356332944 + 96092149361175*\[Omega]^2) - 
           192*r^4*(42850226810548 + 128864629774881*\[Omega]^2)))/
         (10669002582540213552129489*r^12) - 
        ((-2 + r)*\[Alpha]2^2*(-3166977141347475456 + 3280476204897978240*r + 
           1487021009264870400*r^2 + 550474437889805440*r^3 + 
           245*r^9*(-72251167441845 + 11455451128522*\[Omega]^2) - 
           336*r^7*(-158137370395900 + 30633012463017*\[Omega]^2) + 
           42*r^8*(842930286821525 + 48535475420024*\[Omega]^2) - 
           240*r^6*(-80401259114736 + 229773136308715*\[Omega]^2) - 
           384*r^4*(155876838314935 + 386593889324643*\[Omega]^2) - 
           120*r^5*(133888122722284 + 975554473549557*\[Omega]^2)))/
         (42676010330160854208517956*r^12) + (2*(-2 + r)*\[Alpha]1^2*
          (-211131809423165030400 + 219702823418999692800*r + 
           88110577109380348800*r^2 + 28635564566187179200*r^3 - 
           17280*r^6*(185775585302517 + 307505095090195*\[Omega]^2) - 
           798*r^8*(-2418913041645275 + 424975576543164*\[Omega]^2) - 
           2640*r^5*(2389684859133691 + 3708390680258730*\[Omega]^2) + 
           35*r^9*(-27575608674756135 + 3888821187527056*\[Omega]^2) - 
           960*r^4*(11468337931291393 + 12456914211571830*\[Omega]^2) - 
           84*r^7*(-17958726421488025 + 18028387095491488*\[Omega]^2)))/
         (4000875968452580082048558375*r^12)) + 
      c^14*((16*(-2 + r)*\[Lambda]ev*(9300373282746055910400 + 
           1130004157538703941760*r - 123942765238768861952*r^2 - 
           64728292506867122560*r^3 + r^8*(16598584362648694770 - 
             464796065292914726*\[Omega]^2) + 7*r^9*(-1185613168760621055 + 
             52590705238578847*\[Omega]^2) - 56*r^7*(-19764551107357931 + 
             58172958867254814*\[Omega]^2) - 224*r^4*(143795431507001080 + 
             467094640316487183*\[Omega]^2) - 8*r^6*(507284465049052607 + 
             1608311215741750740*\[Omega]^2) - 8*r^5*(1752499137334529773 + 
             4876262728578712350*\[Omega]^2)))/
         (5566050654318977030786610799767*r^12) - 
        ((-2 + r)*\[Alpha]2^2*(-13392537527154320510976 + 
           13026950747742003855552*r + 5900544777605390894016*r^2 + 
           2189182285688651031520*r^3 - 14728*r^7*(-14072185505534135 + 
             2955310744593159*\[Omega]^2) + 245*r^9*(-942289970679718479 + 
             48442900684763887*\[Omega]^2) - 3136*r^4*(76517226502668764 + 
             200183417278494507*\[Omega]^2) + 42*r^8*(10993382991263382255 + 
             205247195337943604*\[Omega]^2) - 60*r^5*(1071492022970127808 + 
             8250864666005641119*\[Omega]^2) - 24*r^6*(-3136132382572904092 + 
             9716664230285899525*\[Omega]^2)))/
         (5566050654318977030786610799767*r^12) + 
        (8*(-2 + r)*\[Alpha]1^2*(-892835835143621367398400 + 
           872089680109705151136000*r + 349465500193640509896000*r^2 + 
           114019382463594498704800*r^3 - 378*r^8*(-66599512069466148955 + 
             3793962260336595454*\[Omega]^2) + 
           35*r^9*(-359637365175117204357 + 16445077234813759576*
              \[Omega]^2) - 1568*r^4*(27601100631495446353 + 
             32251772783757448350*\[Omega]^2) - 432*r^6*
            (28985457957927725821 + 52015197356737021300*\[Omega]^2) - 
           600*r^5*(41152666866467950325 + 69001113740330303202*\[Omega]^2) - 
           28*r^7*(138613182330686997535 + 228715750023732235344*
              \[Omega]^2)))/(2087268995369616386544979049912625*r^12))) + 
    \[Chi]^4*((\[Lambda]ev*(-183277827532800 + 123372715834368*r - 
         24834046556928*r^2 - 188160*r^3*(-25974243 + 1671202*\[Omega]^2) - 
         2058*r^12*(-13554387 + 6122624*\[Omega]^2) - 
         147*r^11*(664164963 + 35179588*\[Omega]^2) + 
         112*r^8*(-2251529259 + 131822078*\[Omega]^2) + 
         1312*r^6*(261975 + 160531816*\[Omega]^2) + 
         14*r^9*(6421145661 + 310999648*\[Omega]^2) + 
         128*r^5*(2625840 + 1303298597*\[Omega]^2) + 
         16*r^7*(6449858289 + 1905274334*\[Omega]^2) + 
         7*r^10*(9902507265 + 2538504184*\[Omega]^2) + 
         128*r^4*(-8418877215 + 8901309803*\[Omega]^2)))/(7984784808*r^14) - 
      (\[Alpha]2^2*(3458072217600000 - 2016666350899200*r + 
         127033297095936*r^2 - 18816*r^3*(-2608908271 + 
           411543990*\[Omega]^2) - 882*r^12*(-11314498566 + 
           4613972779*\[Omega]^2) - 378*r^11*(92401738289 + 
           5269809058*\[Omega]^2) + 112*r^9*(323579200644 + 
           42882084883*\[Omega]^2) + 63*r^10*(340606556143 + 
           116980623400*\[Omega]^2) + 144*r^7*(11823686483 + 
           133829223096*\[Omega]^2) + 192*r^4*(228409747909 + 
           434709306900*\[Omega]^2) + 64*r^5*(132320591571 + 
           654190443449*\[Omega]^2) + 14*r^8*(-4720437768591 + 
           810570922928*\[Omega]^2) + 16*r^6*(572383706538 + 
           1526574454253*\[Omega]^2)))/(1437261265440*r^14) + 
      (\[Alpha]1^2*(8184104248320000 - 4477075047244800*r + 
         200981327957760*r^2 + r^9*(33979653507030 - 1894612629680*
            \[Omega]^2) - 235200*r^3*(1550106533 + 98626112*\[Omega]^2) - 
         315*r^12*(-33065533606 + 24505888177*\[Omega]^2) - 
         15*r^11*(2430316720041 + 47151288482*\[Omega]^2) + 
         480*r^4*(6227313823 + 522999757880*\[Omega]^2) + 
         10*r^10*(4034336546982 + 1082873190265*\[Omega]^2) + 
         48*r^6*(214336171581 + 2312296513729*\[Omega]^2) + 
         6*r^8*(-36138472291895 + 2736234914056*\[Omega]^2) + 
         32*r^5*(-1242665975889 + 4368592594760*\[Omega]^2) + 
         4*r^7*(34689907938375 + 9393474587972*\[Omega]^2)))/
       (2994294303000*r^14) + 
      c^2*((\[Lambda]ev*(-1099666965196800 + 671307491452416*r - 
           91149090439232*r^2 + 13718071752*r^11*\[Omega]^2 - 
           2678675307*r^12*\[Omega]^2 - 21*r^8*(3560362337 + 
             18108248*\[Omega]^2) - 7*r^9*(-9537711183 + 
             811717696*\[Omega]^2) - 784*r^3*(-120952079 + 
             2005442400*\[Omega]^2) + 20*r^6*(959971999 + 
             3103320104*\[Omega]^2) - 7*r^10*(2678675307 + 
             3241429364*\[Omega]^2) + 32*r^5*(1312790983 + 
             3729655280*\[Omega]^2) + r^7*(-26945379594 + 21187783072*
              \[Omega]^2) + 8*r^4*(8577581831 + 823776823264*\[Omega]^2)))/
         (1075949752878*r^14) + (\[Alpha]2^2*(-10374216652800000 + 
           8630928709603200*r - 416927996335312*r^2 - 1644890478000*r^11*
            \[Omega]^2 + 428703009735*r^12*\[Omega]^2 + 
           r^5*(9058669624564 - 125164031506384*\[Omega]^2) + 
           r^7*(9626765516340 - 461039798568*\[Omega]^2) + 
           19600*r^3*(-10184703731 + 987705576*\[Omega]^2) + 
           105*r^8*(126570898665 + 41779216016*\[Omega]^2) + 
           105*r^10*(28580200649 + 43675265001*\[Omega]^2) + 
           105*r^9*(-83409883249 + 47675497224*\[Omega]^2) - 
           440*r^4*(420871430903 + 757367019720*\[Omega]^2) - 
           4*r^6*(217050655640 + 9618945312493*\[Omega]^2)))/
         (96835477759020*r^14) + (\[Alpha]1^2*(98209250979840000 - 
           79520861829427200*r - 382733184476160*r^2 + 21401208129400*r^11*
            \[Omega]^2 - 3290290346035*r^12*\[Omega]^2 - 
           3920*r^3*(-73201654871 + 59175667200*\[Omega]^2) + 
           r^9*(97936260875145 + 2274342490688*\[Omega]^2) - 
           5*r^10*(4606406484449 + 7296018395396*\[Omega]^2) + 
           120*r^4*(10965134851829 + 18043002485120*\[Omega]^2) + 
           r^8*(-109898971701045 + 46322164202776*\[Omega]^2) + 
           16*r^5*(8683630610579 + 52046093819200*\[Omega]^2) + 
           2*r^7*(-1672056830089 + 63330333578752*\[Omega]^2) + 
           4*r^6*(68574791770639 + 82513265213448*\[Omega]^2)))/
         (806962314658500*r^14)) + 
      c^6*(-(\[Lambda]ev*(1159415536972492800 - 624208357884174336*r + 
            49297532449933824*r^2 + 3087*r^12*(-18501738255 + 
              657185381*\[Omega]^2) + 1456*r^9*(236245976001 + 
              2296580642*\[Omega]^2) - 1764*r^11*(-129512167785 + 
              5889778178*\[Omega]^2) + 37632*r^3*(3802730023 + 
              13703856400*\[Omega]^2) + 56*r^8*(-631947290562 + 
              138017893813*\[Omega]^2) + 512*r^5*(78232489251 + 
              520048191590*\[Omega]^2) + 28*r^10*(-14173390173663 + 
              630188613541*\[Omega]^2) + 32*r^7*(2030190111495 + 
              711036775549*\[Omega]^2) + 32*r^6*(576817152387 + 
              2574919006955*\[Omega]^2) - 256*r^4*(-306655984761 + 
              24659432925422*\[Omega]^2)))/(1360136595281531067*r^14) + 
        (\[Alpha]2^2*(-10937882424268800000 + 11058304500430387200*r - 
           664214594914339392*r^2 + 28665*r^12*(-356406704829 + 
             11326847039*\[Omega]^2) + 37632*r^3*(-9625259609843 + 
             168733035900*\[Omega]^2) - 1260*r^11*(-32433010139439 + 
             988714471300*\[Omega]^2) + 980*r^9*(43879869579159 + 
             3605609228524*\[Omega]^2) + 315*r^10*(-203010425460934 + 
             11476069619607*\[Omega]^2) + 70*r^8*(191207918213847 + 
             57183739393844*\[Omega]^2) + 12*r^7*(1023857943909255 + 
             389925102791606*\[Omega]^2) - 96*r^4*(3090876629797943 + 
             3345111473017050*\[Omega]^2) - 4*r^6*(-391798472766960 + 
             5230901553785153*\[Omega]^2) - 16*r^5*(-715379395815147 + 
             6296570572668329*\[Omega]^2)))/(122412293575337796030*r^14) + 
        (\[Alpha]1^2*(103545286949744640000 - 103058673291792691200*r + 
           3428136651123609600*r^2 + r^10*(454661588941056420 - 
             27895541591060180*\[Omega]^2) - 94080*r^3*(-22720127020931 + 
             808734118400*\[Omega]^2) - 105*r^12*(-406210080349710 + 
             23732821534907*\[Omega]^2) + 600*r^11*(-284347056244797 + 
             27014161352429*\[Omega]^2) + 32*r^9*(-19228134079759185 + 
             93015451979444*\[Omega]^2) + 72*r^8*(2535146385935140 + 
             292209839267283*\[Omega]^2) + 64*r^7*(-1278164680720593 + 
             551575558511786*\[Omega]^2) + 96*r^6*(2329559762490198 + 
             1774702459109627*\[Omega]^2) + 128*r^5*(426010214986323 + 
             5586312049786400*\[Omega]^2) + 192*r^4*(12817287286416429 + 
             12637242983025200*\[Omega]^2)))/(1020102446461148300250*r^14)) + 
      c^4*(-(\[Lambda]ev*(1261684564735795200 - 714258894057246720*r + 
            74813814121600512*r^2 + r^4*(740933798976 - 7285690601341952*
               \[Omega]^2) + 361179*r^12*(-115965311 + 7099590*\[Omega]^2) - 
            206388*r^11*(-811757177 + 63627420*\[Omega]^2) + 
            18816*r^3*(1043031159 + 70324180160*\[Omega]^2) + 
            56*r^8*(152415475947 + 94226357086*\[Omega]^2) + 
            56*r^9*(3986092026189 + 94393783192*\[Omega]^2) + 
            512*r^5*(-7493203305 + 222246062348*\[Omega]^2) + 
            16*r^7*(3360247772301 + 290142313484*\[Omega]^2) + 
            32*r^6*(-50374629081 + 730448196818*\[Omega]^2) + 
            28*r^10*(-10102671806409 + 780007285822*\[Omega]^2)))/
         (37010519599497444*r^14) + (\[Alpha]2^2*(-11902684572979200000 + 
           11192138302855910400*r - 609564790226101248*r^2 + 
           51597*r^12*(-145202731597 + 7953673650*\[Omega]^2) - 
           29484*r^11*(-1016419121179 + 53405535000*\[Omega]^2) + 
           56448*r^3*(-5683535272241 + 288629518320*\[Omega]^2) + 
           378*r^10*(-120610362236637 + 11769640565675*\[Omega]^2) + 
           140*r^8*(112379912447715 + 33318516107836*\[Omega]^2) + 
           140*r^9*(198052309060515 + 33421674596872*\[Omega]^2) + 
           24*r^7*(527910763751385 + 116142812246938*\[Omega]^2) - 
           1152*r^4*(240457602666029 + 315215048815425*\[Omega]^2) - 
           32*r^5*(-341896835811006 + 3869549258388475*\[Omega]^2) - 
           8*r^6*(-20051033940000 + 3984221451321043*\[Omega]^2)))/
         (3330946763954769960*r^14) + (\[Alpha]1^2*(56339373645434880000 - 
           51940262191562035200*r + 905112098376622080*r^2 + 
           r^10*(161702504194017150 - 17409154525710460*\[Omega]^2) - 
           3057600*r^3*(-231232682171 + 31924513792*\[Omega]^2) - 
           12285*r^12*(-1273023043831 + 128193130365*\[Omega]^2) + 
           7020*r^11*(-8911161306817 + 1459173281550*\[Omega]^2) + 
           4*r^9*(-51080136020218305 + 261348882912608*\[Omega]^2) + 
           60*r^8*(678262073915649 + 294949770859646*\[Omega]^2) + 
           48*r^6*(3005232900379213 + 2806482349654850*\[Omega]^2) + 
           8*r^7*(-3149875324594125 + 5167021718093744*\[Omega]^2) + 
           64*r^5*(884360186868477 + 6672339701008640*\[Omega]^2) + 
           96*r^4*(11329966362316563 + 13434911565159200*\[Omega]^2)))/
         (13878944849811541500*r^14)) + 
      c^8*(-(\[Lambda]ev*(22914333113738934067200 - 12392364117047187087360*
             r + 773318384244209427456*r^2 + 44449713*r^12*(-37640532699 + 
              683927170*\[Omega]^2) - 25399836*r^11*(-263483728893 + 
              6129441460*\[Omega]^2) + 224*r^9*(50616117771039513 + 
              2349387270686*\[Omega]^2) - 75264*r^3*(-103194597383333 + 
              289663526604920*\[Omega]^2) + 112*r^8*(-22319190915692412 + 
              2064249057066367*\[Omega]^2) + 28*r^10*(-427847698683009297 + 
              10174466602763006*\[Omega]^2) + 64*r^7*(24218305392573222 + 
              15508436078251147*\[Omega]^2) + 256*r^5*(9649544707587435 + 
              39284749457162408*\[Omega]^2) + 64*r^6*(17461739868280281 + 
              53630734675102457*\[Omega]^2) - 1024*r^4*(-4475292096376122 + 
              105018870809641879*\[Omega]^2)))/(1645106974178536330033572*
          r^14) + (\[Alpha]2^2*(-216172953903197491200000 + 
           226664840539827238348800*r - 15891645773906030206848*r^2 + 
           r^6*(97636921925350429440 - 152420596860433742104*\[Omega]^2) + 
           6349959*r^12*(-47130543776673 + 766203894950*\[Omega]^2) - 
           3628548*r^11*(-329913806436711 + 5144733205000*\[Omega]^2) - 
           188160*r^3*(46324394485075615 + 1426629258419508*\[Omega]^2) + 
           882*r^10*(-2188207401238283579 + 66746273816439975*\[Omega]^2) + 
           140*r^9*(10180062339136070535 + 320131514234769464*\[Omega]^2) + 
           140*r^8*(1066571427765030705 + 495566660709918572*\[Omega]^2) - 
           10560*r^4*(618935920970654917 + 565270223874881130*\[Omega]^2) + 
           24*r^7*(9015113255826063505 + 6443969070145985258*\[Omega]^2) - 
           32*r^5*(-9677942839243964733 + 49877433722861892395*\[Omega]^2)))/
         (148059627676068269703021480*r^14) + 
        (\[Alpha]1^2*(1023218648475134791680000 - 1060503167588591636582400*
            r + 60748568684251114598400*r^2 - 1511895*r^12*
            (-413203440707379 + 12349271558495*\[Omega]^2) + 
           863940*r^11*(-2892424084951653 + 140567026122650*\[Omega]^2) + 
           94080*r^3*(351453454743624043 + 17094514856523520*\[Omega]^2) - 
           2450*r^10*(-2806942824639196815 + 90270809984994382*\[Omega]^2) + 
           168*r^8*(22644354947368500890 + 220803631949769869*\[Omega]^2) + 
           56*r^9*(-177457809617651654685 + 1161639235440117296*\[Omega]^2) - 
           160*r^7*(7848265109619816273 + 1612159245113243188*\[Omega]^2) + 
           96*r^6*(9904662836330557372 + 4601839480271655969*\[Omega]^2) + 
           128*r^5*(-4697852761086013347 + 46624872823059607520*\[Omega]^2) + 
           192*r^4*(151202673429196040057 + 128782294119336582800*
              \[Omega]^2)))/(616915115316951123762589500*r^14)) + 
      c^10*(-(\[Lambda]ev*(13162492697819847782400 - 35261163598592108556288*
             r + 5744641884021178457088*r^2 - 410571*r^12*(37602679814238 + 
              593658959639*\[Omega]^2) + 469224*r^11*(131609379349833 + 
              2660223193291*\[Omega]^2) - 94080*r^3*(-1623202597626401 + 
              10775372903740640*\[Omega]^2) - 56*r^9*(-2458489895644001751 + 
              36117356771902604*\[Omega]^2) + 56*r^8*(-1076770788374146383 + 
              38616098456394589*\[Omega]^2) - 28*r^10*(4279497219651903732 + 
              52112514458106227*\[Omega]^2) + 512*r^5*(98890811792586093 + 
              263817899283870590*\[Omega]^2) + 16*r^7*(135560469239774523 + 
              946514469903537914*\[Omega]^2) + 32*r^6*(698464044381328428 + 
              1580913213662130035*\[Omega]^2) + 64*r^4*(1444396382520537369 + 
              7427313960884176456*\[Omega]^2)))/(1148695944720162992445941649*
          r^14) - (\[Alpha]2^2*(124174459413394790400000 + 
           42009880169882533708800*r + 65580086969317916673216*r^2 + 
           r^7*(1685985159568383960300 - 1758141549660129699336*\[Omega]^2) + 
           58653*r^12*(47083147342180026 + 665076381082165*\[Omega]^2) - 
           67032*r^11*(164791015697630091 + 2232852484936750*\[Omega]^2) + 
           3087*r^10*(6250317135752324356 + 93066709740158805*\[Omega]^2) + 
           18816*r^3*(1635113036042337941 + 663375815512324200*\[Omega]^2) + 
           560*r^9*(-31226967702205649766 + 1209283295617160039*\[Omega]^2) + 
           70*r^8*(67558993510627737909 + 3412782341462531308*\[Omega]^2) - 
           96*r^4*(-55030437781688978497 + 70959796659910981350*\[Omega]^2) - 
           16*r^5*(196033751500261591077 + 614865420715028903983*
              \[Omega]^2) - 4*r^6*(558406815739225066320 + 
             1778639168018381166391*\[Omega]^2)))/
         (103382635024814669320134748410*r^14) + 
        (\[Alpha]1^2*(1175518215780137349120000 + 234086419572895211212800*
            r + 1413301065985912985333760*r^2 + 13965*r^12*
            (825575812293104796 + 21438702912521033*\[Omega]^2) - 
           15960*r^11*(2889515343025866786 + 122014270156163755*\[Omega]^2) + 
           752640*r^3*(784544817435952749 + 198721701290091200*\[Omega]^2) + 
           140*r^10*(987983633416400261844 + 18071283203900213729*
              \[Omega]^2) - 1280*r^5*(59347662791745697551 + 
             42132391693475368720*\[Omega]^2) + 
           56*r^9*(-4140819616338625035915 + 44461976602054914224*
              \[Omega]^2) - 168*r^8*(-760914963376693483035 + 
             54661315939693722889*\[Omega]^2) + 384*r^4*
            (395561990403865942503 + 174100844239476323800*\[Omega]^2) - 
           96*r^6*(955624751972894057677 + 717333121492101168429*
              \[Omega]^2) - 16*r^7*(1161714723189874355901 + 
             2069866299330058295128*\[Omega]^2)))/
         (861521958540122244334456236750*r^14)) + 
      c^12*((\[Lambda]ev*(4542978220070245870666752000 - 
           1684412175598473674007502848*r - 57757824951146075050896384*r^2 - 
           231636132*r^11*(-1425941143670505 + 234266632033228*\[Omega]^2) + 
           10955763*r^12*(-7537117473686955 + 967166206178422*\[Omega]^2) + 
           112*r^8*(5490810019866761597952 + 94231700127131738191*
              \[Omega]^2) + 224*r^9*(-474056582368727542275 + 
             161442480649448989118*\[Omega]^2) + 75264*r^3*
            (-14481752834342106759 + 180130419436923119320*\[Omega]^2) - 
           64*r^7*(-5501410227560000390868 + 906424410147666302621*
              \[Omega]^2) - 256*r^5*(1440413519330248655031 + 
             1047274627483906481752*\[Omega]^2) - 17408*r^4*
            (38483784907994948634 + 1775509207338463321379*\[Omega]^2) - 
           64*r^6*(2390554888786781904159 + 2655543031534176362023*
              \[Omega]^2) + 28*r^10*(-14438143250263426652595 + 
             3021791004958175524574*\[Omega]^2)))/
         (513666960384294165984021510949926*r^14) - 
        (\[Alpha]1^2*(202862549449677645797068800000 - 
           242524214476520236814589235200*r + 1351785126451124876522188800*
            r^2 - 372645*r^12*(-82739606743820007555 + 17463552621102474917*
              \[Omega]^2) + 1064700*r^11*(-115835449441348010577 + 
             39756185550817213798*\[Omega]^2) - 1223040*r^3*
            (-1992051080344931686579 + 817723867749217283840*\[Omega]^2) - 
           2450*r^10*(-91661901304242702561453 + 27753582325110421792750*
              \[Omega]^2) - 56*r^9*(38503264215738206169675 + 
             158507148018718190186512*\[Omega]^2) + 
           168*r^8*(-2275433176434393111189330 + 524227160184887840294173*
              \[Omega]^2) + 3264*r^4*(1688769564938660729713461 + 
             1399655350913673158726800*\[Omega]^2) + 
           96*r^6*(11454973561958020983963592 + 7265996516260242365599793*
              \[Omega]^2) + 32*r^7*(-4550634279204030196113375 + 
             7377454139251006512043516*\[Omega]^2) + 
           128*r^5*(4568064413699190854027613 + 13413791570718344957905760*
              \[Omega]^2)))/(192625110144110312244008066606222250*r^14) + 
        (\[Alpha]2^2*(42858285095002319534592000000 - 
           52060758219940617730917734400*r + 2420869883038037204967768960*
            r^2 - 7825545*r^12*(-1887478309003673757 + 216703341157779034*
              \[Omega]^2) + 4471740*r^11*(-13212348163025716299 + 
             1455070748448260600*\[Omega]^2) - 13230*r^10*
            (-4937896176075447093327 + 1303241781012591865673*\[Omega]^2) - 
           112896*r^3*(-13115265682459663392151 + 1478608241960873946780*
              \[Omega]^2) - 700*r^9*(-24278111878705392463119 + 
             30367949071613583979672*\[Omega]^2) - 
           24*r^7*(3556578301243953742110585 + 61596789681358206237338*
              \[Omega]^2) - 140*r^8*(916691778205471002476889 + 
             133388803238446857041804*\[Omega]^2) + 
           9792*r^4*(148345994376802616442517 + 139172806150214999792850*
              \[Omega]^2) + 32*r^5*(-157935696300741420442773 + 
             15776574529487874873614171*\[Omega]^2) + 
           8*r^6*(2605624411314287548563840 + 19579610147963635952881331*
              \[Omega]^2)))/(46230026434586474938561935985493340*r^14)) + 
      c^14*((2*\[Lambda]ev*(6290971908147322792477130649600 - 
           2547578460444871013323933765632*r - 68929046307159143994709875712*
            r^2 + 2863707*r^12*(-98298068456909001681 + 4089959962808215537*
              \[Omega]^2) - 1636404*r^11*(-688086479198363011767 + 
             36654736447707925306*\[Omega]^2) + 168*r^9*
            (8004151596221095747517085 + 152216601648460417029916*
              \[Omega]^2) + 56*r^8*(3389193846840968395374621 + 
             662608108489355399958997*\[Omega]^2) + 
           6272*r^3*(42900404454885425216663 + 1047430479505760057098560*
              \[Omega]^2) + 84*r^10*(-22112760473719124678352037 + 
             1182987149031845504172215*\[Omega]^2) + 
           256*r^5*(344401089105250563825313 + 4277469146844889109032284*
              \[Omega]^2) + 16*r^7*(33231545758945873814581575 + 
             5283891759945468841245754*\[Omega]^2) + 
           32*r^6*(1700563321546592472486188 + 9869229474500845045314027*
              \[Omega]^2) - 1088*r^4*(-145435074098190835225897 + 
             33330502130540072894692184*\[Omega]^2)))/
         (35023611193362521266371530691854279421*r^14) + 
        (\[Alpha]1^2*(-561835227016930714799844372480000 + 
           669730681205906701729772448460800*r - 
           20678844262920195649998919249920*r^2 + 
           r^7*(650334720999280544606255998736 - 
             281039442277853389069970980480*\[Omega]^2) + 
           r^9*(2518254185254184698613513547480 - 
             5831930720373818671402599552*\[Omega]^2) + 
           97405*r^12*(-2158157559888272219297202 + 147700013859928284824239*
              \[Omega]^2) - 111320*r^11*(-7553551459608952767540207 + 
             840606330835862327039165*\[Omega]^2) + 125440*r^3*
            (-111318721956866222053376113 + 7726773587509827958897920*
              \[Omega]^2) - 6400*r^5*(117300009359714314379056025 + 
             633790662516891724871766128*\[Omega]^2) - 
           40*r^8*(8580199065197655440768136303 + 
             3480262523997348619812530479*\[Omega]^2) + 
           20*r^10*(-105994735469201819191230738613 + 
             7884939568506752446579357041*\[Omega]^2) - 
           384*r^4*(45170587109394000896972937153 + 
             34053336914281242371148248600*\[Omega]^2) - 
           32*r^6*(62772716767515626402751202829 + 
             35326572137430444904073607345*\[Omega]^2)))/
         (13133854197510945474889324009445354782875*r^14) + 
        (\[Alpha]2^2*(59348791586295498042237081600000 - 
           71664483717715961168389489996800*r + 
           4149453319185018360594798241984*r^2 - 5318313*r^12*
            (-9467783563610467385199 + 352460296848590324015*\[Omega]^2) + 
           233772*r^11*(-861568304288552532053109 + 30766072398878365250500*
              \[Omega]^2) - 6272*r^3*(-390194538936730718049709501 + 
             12896816745773811959325360*\[Omega]^2) - 
           273*r^10*(-1096763818082157891844655246 + 
             74523785215590466411592445*\[Omega]^2) - 
           140*r^9*(1185341585309337754527162549 + 
             152081093287156218264153700*\[Omega]^2) + 
           5984*r^4*(351826339880224858904138093 + 
             295892504350202426739230250*\[Omega]^2) - 
           70*r^8*(1790928227639192280731509995 + 322836847308603555982811732*
              \[Omega]^2) - 12*r^7*(8417586869732219207349678455 + 
             1744293695772218666810081782*\[Omega]^2) + 
           4*r^6*(811470989376061288918127120 + 33561155688695274029528812641*
              \[Omega]^2) + 16*r^5*(-2589465365587052090543008597 + 
             36032044728585345590769941193*\[Omega]^2)))/
         (1576062503701313456986718881133442573945*r^14))) + 
    \[Chi]^6*(-(\[Lambda]ev*(-223181214466129920 + 131362327252316160*r - 
          32214988328979456*r^2 + r^8*(59315883944240 - 17950444815008*
             \[Omega]^2) + 22638*r^14*(-509841189 + 243836041*\[Omega]^2) + 
          3234*r^12*(-11522848995 + 287874952*\[Omega]^2) + 
          1617*r^13*(24982218261 + 413031224*\[Omega]^2) - 
          150528*r^3*(-76503109067 + 3419740740*\[Omega]^2) + 
          294*r^10*(507662369071 + 3710139044*\[Omega]^2) + 
          154*r^11*(-69238191141 + 44360355076*\[Omega]^2) + 
          1408*r^5*(-878062614821 + 68815590573*\[Omega]^2) + 
          64*r^7*(-6359993563 + 527223637804*\[Omega]^2) + 
          192*r^6*(1418479669915 + 1084781755243*\[Omega]^2) + 
          8*r^9*(-25870189624587 + 1087111759946*\[Omega]^2) + 
          256*r^4*(-3147126091802 + 3056475474127*\[Omega]^2)))/
       (4040301112848*r^16) + (\[Alpha]2^2*(486488792362180608000 - 
         249862874699902464000*r + 31903465803399590400*r^2 - 
         4139520*r^3*(4049751822203 + 401265235800*\[Omega]^2) - 
         54450*r^12*(28221120661363 + 498658535680*\[Omega]^2) + 
         76230*r^14*(-7538197800441 + 3099414608723*\[Omega]^2) + 
         1815*r^13*(1108115076664827 + 39836448398552*\[Omega]^2) + 
         330*r^11*(-3014799509864373 + 691692853258024*\[Omega]^2) + 
         30*r^10*(175730126533340181 + 1318022100583772*\[Omega]^2) + 
         2816*r^4*(2708743155759774 + 2407500193205525*\[Omega]^2) + 
         576*r^5*(5516791988706691 + 5208750761639520*\[Omega]^2) + 
         144*r^8*(-1987264675405955 + 8826510011107312*\[Omega]^2) + 
         20*r^9*(-278671833029610999 + 9636877754397728*\[Omega]^2) + 
         96*r^6*(21254024893032701 + 47834596571924880*\[Omega]^2) + 
         32*r^7*(-14155494923150955 + 77673144473082692*\[Omega]^2)))/
       (79997962034390400*r^16) - (\[Alpha]1^2*(27149474369097400320000 - 
         13535212305026700288000*r + 1722009033857381068800*r^2 - 
         695439360*r^3*(1672975027313 + 143272284480*\[Omega]^2) + 
         533610*r^14*(5799896274333 + 6982778706002*\[Omega]^2) - 
         12705*r^13*(852584752326951 + 478937298184252*\[Omega]^2) + 
         12705*r^12*(-2530694190053967 + 676657465701248*\[Omega]^2) + 
         98560*r^4*(-5214457537065581 + 3863794048652016*\[Omega]^2) - 
         280*r^10*(-892291702220824455 + 13337254319987186*\[Omega]^2) + 
         4480*r^5*(7196888161819939 + 37898072314563294*\[Omega]^2) - 
         112*r^8*(-1910925613697015201 + 54369501135427124*\[Omega]^2) + 
         192*r^9*(-2662512307389050655 + 66085004643440512*\[Omega]^2) + 
         192*r^6*(-183850086279487243 + 463372406842135410*\[Omega]^2) + 
         22*r^11*(2858535035826703695 + 596467881651552584*\[Omega]^2) + 
         64*r^7*(471768223350469661 + 600086606110518612*\[Omega]^2)))/
       (4199893006805496000*r^16) + 
      c^2*((\[Lambda]ev*(6025892790585507840 - 3295348181062479360*r + 
           604202007727390464*r^2 + 17340138479664*r^13*\[Omega]^2 - 
           3799766533563*r^14*\[Omega]^2 - 5733*r^12*(4639519577 + 
             5825841314*\[Omega]^2) + 819*r^11*(106579792935 + 
             40671543232*\[Omega]^2) + 49*r^10*(-2226096645357 + 
             317042919152*\[Omega]^2) + 9408*r^3*(-13850792548811 + 
             1294941826880*\[Omega]^2) + 8*r^7*(6279932194431 + 
             16920688390472*\[Omega]^2) - 32*r^5*(4483883770737 + 
             35082066656524*\[Omega]^2) + r^9*(55649833657236 + 
             49479860385680*\[Omega]^2) - 32*r^6*(898562906997 + 
             80344148361688*\[Omega]^2) + r^8*(97348365656766 + 
             89733048852176*\[Omega]^2) - 16*r^4*(-950873982471735 + 
             1305114659406496*\[Omega]^2)))/(1930253856663132*r^16) + 
        (\[Alpha]2^2*(13135197393778876416000 - 9090092501213435712000*r + 
           569732951120986396800*r^2 - 571257291804710940*r^13*\[Omega]^2 + 
           156065277563710515*r^14*\[Omega]^2 - 4095*r^11*(755032347805241 + 
             32220457462200*\[Omega]^2) - 188160*r^3*(1308119881659137 + 
             208925432773200*\[Omega]^2) + 6435*r^12*(169767978701783 + 
             230895911233492*\[Omega]^2) + 45*r^10*(97306996426302949 + 
             9828867752263432*\[Omega]^2) - 10*r^9*(13577774710725927 + 
             15712302565780832*\[Omega]^2) + 384*r^4*(267276137493739507 + 
             500115667903947150*\[Omega]^2) + 12*r^7*(-10529992779429185 + 
             972542232019904064*\[Omega]^2) + r^8*(-3182249328931092570 + 
             2782988566954732816*\[Omega]^2) + 16*r^5*(1071929654550332277 + 
             4191564508173365840*\[Omega]^2) + 8*r^6*(3569736598328493369 + 
             4863850719165905560*\[Omega]^2)))/(38219026361930013600*r^16) - 
        (\[Alpha]1^2*(244345269321876602880000 - 166204234972271688192000*r + 
           8215993916138695680000*r^2 - 6104249493901879320*r^13*\[Omega]^2 + 
           822427781788527915*r^14*\[Omega]^2 + r^10*(54552336153317207205 - 
             21485660006372256744*\[Omega]^2) - 1975680*r^3*
            (4107520562434287 + 397851214858240*\[Omega]^2) + 
           15015*r^12*(383416215286027 + 1178415304224360*\[Omega]^2) + 
           56*r^8*(-2596980918046448763 + 217165940368493872*\[Omega]^2) - 
           39*r^11*(695432505158365975 + 751956164500813984*\[Omega]^2) + 
           2016*r^4*(840542012511927313 + 1609910045991850240*\[Omega]^2) + 
           128*r^7*(-236667769102134762 + 1641920382629773633*\[Omega]^2) - 
           6*r^9*(12370564355838357851 + 9730818936662543632*\[Omega]^2) + 
           112*r^5*(2008415834526621197 + 10221306610657589040*\[Omega]^2) + 
           8*r^6*(74472713054679262603 + 104832563199344026752*\[Omega]^2)))/
         (668832961333775238000*r^16)) + 
      c^4*((\[Lambda]ev*(198809825846428532736 - 102558020037764788224*r + 
           15732087376389543936*r^2 - 11918907*r^14*(-132181049 + 
             7825130*\[Omega]^2) + 6810804*r^13*(-925267343 + 
             62492120*\[Omega]^2) + 31752*r^10*(340870972469 + 
             11348774414*\[Omega]^2) + 1456*r^11*(-10167196895163 + 
             569273036201*\[Omega]^2) - 588*r^12*(-20022174383211 + 
             1400020291063*\[Omega]^2) + 225792*r^3*(-12780928461387 + 
             1440850765120*\[Omega]^2) - 17536*r^4*(-11998925104901 + 
             37854356080672*\[Omega]^2) + 32*r^9*(-51942016004697 + 
             39283240383694*\[Omega]^2) + 64*r^7*(35786455378597 + 
             62414305876994*\[Omega]^2) - 256*r^5*(15365771219743 + 
             68493289905762*\[Omega]^2) + 16*r^8*(237431020150765 + 
             147618079351238*\[Omega]^2) - 384*r^6*(1941938415536 + 
             157205412432541*\[Omega]^2)))/(1702483901576882424*r^16) + 
        (\[Alpha]2^2*(86672843247246097121280 - 68154733920539278172160*r + 
           4009887238075318656000*r^2 + r^11*(99476774682945083424 - 
             787969108416305616*\[Omega]^2) + 81081*r^14*(-193480410211319 + 
             9449052617910*\[Omega]^2) - 13547520*r^3*(59947084818019 + 
             15497755107120*\[Omega]^2) - 46332*r^13*(-1354362871479233 + 
             60527367218130*\[Omega]^2) + 108*r^10*(-475671881270566893 + 
             18381347526787820*\[Omega]^2) + 198*r^12*(-508546310026088061 + 
             37244256216042676*\[Omega]^2) + 48*r^8*(-568642338015925759 + 
             218733845842544406*\[Omega]^2) - 8*r^9*(-160853098503547593 + 
             263821898895056048*\[Omega]^2) + 128*r^7*(-73629780999216963 + 
             395165582556898702*\[Omega]^2) + 96*r^6*(1723306745874697249 + 
             2009732806539568148*\[Omega]^2) + 192*r^5*(510320686242230353 + 
             2049108721892548136*\[Omega]^2) + 512*r^4*(1676923909212883296 + 
             2469262896677567155*\[Omega]^2)))/(6741836250244454399040*
          r^16) - (\[Alpha]1^2*(24184751767991964205056000 - 
           18764454610644357552537600*r + 874786314239135707852800*r^2 + 
           2837835*r^14*(148864004374547 + 21340420145790*\[Omega]^2) - 
           268692480*r^3*(1959212060993243 + 234359746283520*\[Omega]^2) - 
           1621620*r^13*(1042048030621829 + 277188697389060*\[Omega]^2) + 
           4620*r^12*(-1620970537553411499 + 280405598850016036*\[Omega]^2) + 
           896*r^8*(-16160755217689622000 + 942916212610732547*\[Omega]^2) - 
           280*r^10*(103884998630639928867 + 5481248270226719006*
              \[Omega]^2) - 144*r^9*(-31179315707271940285 + 
             30766921716810251928*\[Omega]^2) + 8960*r^4*
            (25078814618103178415 + 35687784334576004928*\[Omega]^2) - 
           40*r^11*(-708403202366757796899 + 54450969272324986804*
              \[Omega]^2) + 576*r^6*(103021226653676516605 + 
             110637376580480744076*\[Omega]^2) + 896*r^5*
            (28589988988153784447 + 112735414904967026280*\[Omega]^2) + 
           128*r^7*(-29907313768101665315 + 118905467433969988458*
              \[Omega]^2)))/(1769732015689169279748000*r^16)) + 
      c^6*((\[Lambda]ev*(412225746273592938086400 - 204197224827054949281792*
            r + 26234831171296815040512*r^2 - 69849549*r^14*
            (-63266656635 + 2173038601*\[Omega]^2) + 39914028*r^13*
            (-442866596445 + 17354061724*\[Omega]^2) - 604758*r^12*
            (-55981221773946 + 2251301031437*\[Omega]^2) + 
           115192*r^11*(-384168410661105 + 12371086931167*\[Omega]^2) + 
           2558976*r^3*(-1719028783656833 + 167187235661680*\[Omega]^2) + 
           6992*r^8*(1151305708597660 + 593516041246677*\[Omega]^2) + 
           392*r^10*(86566666413342390 + 1252732684056541*\[Omega]^2) - 
           2816*r^5*(1390984884572920 + 2491105992825481*\[Omega]^2) + 
           1216*r^7*(4671409874384792 + 6516729535916153*\[Omega]^2) + 
           96*r^9*(-72744017424095094 + 21701533416347207*\[Omega]^2) - 
           64*r^6*(6057853239719820 + 1442296065623022989*\[Omega]^2) - 
           256*r^4*(-803078088377805163 + 5016240987175551624*\[Omega]^2)))/
         (128698844918729032621674*r^16) + 
        (\[Alpha]2^2*(898566691488603881103360000 - 
           765307961771269755289651200*r + 46163186888304516200755200*r^2 + 
           7127505*r^14*(-30868919992805895 + 874667303997869*\[Omega]^2) - 
           662323200*r^3*(1948849345669528 + 2084348860224345*\[Omega]^2) - 
           4072860*r^13*(-216082439949641265 + 5602816625491567*\[Omega]^2) + 
           2036430*r^12*(-710247000889777253 + 30062521923535722*
              \[Omega]^2) - 246840*r^11*(-6043764061030038189 + 
             37296982149042325*\[Omega]^2) + 368*r^8*
            (-828150819664731210120 + 160034757865151964701*\[Omega]^2) + 
           90*r^10*(-9540053141483286352271 + 186731364846566272268*
              \[Omega]^2) - 60*r^9*(-646963015762392327207 + 
             440415524681895810616*\[Omega]^2) + 2816*r^4*
            (3681130527074455767396 + 4624538670074895047575*\[Omega]^2) + 
           544*r^5*(1487960608375305159711 + 6778030951869821197640*
              \[Omega]^2) + 16*r^7*(-9755155530528475290135 + 
             21736334579286307151624*\[Omega]^2) + 
           16*r^6*(91331954573039834190999 + 96316402692068200240580*
              \[Omega]^2)))/(2548237129390834845909145200*r^16) - 
        (\[Alpha]1^2*(50146300886069507774054400000 - 
           42234274438482683862956851200*r + 2096767057882968650959718400*
            r^2 + 49892535*r^14*(23750575243393635 + 1975411558161961*
              \[Omega]^2) - 85530060*r^13*(55418008901251815 + 
             8552811251660218*\[Omega]^2) + 66523380*r^12*
            (-323891765172671199 + 31933981958055490*\[Omega]^2) - 
           1390878720*r^3*(434959905437487197 + 59537561934514560*
              \[Omega]^2) - 32912*r^11*(-2492315999065456138575 + 
             112194525676572285187*\[Omega]^2) + 5152*r^8*
            (-5450591002902743547179 + 192934928030590167182*\[Omega]^2) + 
           19712*r^4*(28246289433514230807757 + 33561110341141843514400*
              \[Omega]^2) - 56*r^10*(1557016772296580585702415 + 
             40830162237557945348321*\[Omega]^2) - 
           144*r^9*(-143652711295786233456531 + 51202649258777231770372*
              \[Omega]^2) + 896*r^5*(56219104299402783846217 + 
             212246051100264838838700*\[Omega]^2) + 
           64*r^7*(-152827571385596888638319 + 368058090021198607885662*
              \[Omega]^2) + 192*r^6*(599976986008826856476431 + 
             543386900385115654754598*\[Omega]^2)))/
         (133782449293018829410230123000*r^16)) + 
      c^8*((\[Lambda]ev*(86189977645327010201370624 - 
           42351650348654688955490304*r + 4302216430418353820577792*r^2 - 
           9289990017*r^14*(-128711725623 + 2261462570*\[Omega]^2) + 
           5308565724*r^13*(-900982079361 + 18060222680*\[Omega]^2) + 
           2352*r^10*(4343635120848402568 + 9353822817021699*\[Omega]^2) - 
           11172*r^12*(-841870455234374643 + 17876638453202279*\[Omega]^2) - 
           301056*r^3*(2135236497167846537 + 60526401726148800*\[Omega]^2) + 
           1064*r^11*(-12009052129861705149 + 222685167235924418*
              \[Omega]^2) + 64*r^9*(-39169389499366898982 + 
             4528947198148639951*\[Omega]^2) + 128*r^7*
            (10112781635642542402 + 12434466577537094147*\[Omega]^2) + 
           512*r^5*(2322361065781253840 + 12810112238669825631*\[Omega]^2) + 
           32*r^8*(42581770126883288350 + 21158447607163818881*\[Omega]^2) - 
           384*r^6*(-1187980858914365922 + 27854666590865535163*\[Omega]^2) - 
           512*r^4*(-111872206719169136219 + 441874938930576083152*
              \[Omega]^2)))/(1437823495432040752449341928*r^16) + 
        (\[Alpha]2^2*(37575257611802148385198571520 - 
           33857100382535577870679756800*r + 2229607122333825295253606400*
            r^2 + 189591633*r^14*(-62800725875473971 + 910258735525330*
              \[Omega]^2) - 108338076*r^13*(-439605081128317797 + 
             5830803042013190*\[Omega]^2) + 2408448*r^3*
            (163680330056048855099 + 4882653572673591000*\[Omega]^2) + 
           26334*r^12*(-3048648320108397363049 + 68447291829863397708*
              \[Omega]^2) + 2268*r^10*(-23923832146486287209821 + 
             272251168532196714100*\[Omega]^2) - 288*r^8*
            (38775571244786446302183 + 338664789776235929621*\[Omega]^2) - 
           456*r^11*(-189529765498131582216693 + 1144487127405568414814*
              \[Omega]^2) - 56*r^9*(-63797275873825576961643 + 
             22129741145765925212176*\[Omega]^2) + 
           32*r^7*(-272931106157848576937289 + 165553861800200647627976*
              \[Omega]^2) + 2560*r^4*(190545425525188964111826 + 
             209980719919870621402285*\[Omega]^2) + 
           96*r^6*(390855900704137027402761 + 405537812498068776954812*
              \[Omega]^2) + 192*r^5*(68291845223693301881265 + 
             684490757563225793063608*\[Omega]^2)))/
         (5693781041910881379699394034880*r^16) - 
        (\[Alpha]1^2*(10484809819466256712475541504000 - 
           9360206999382194584140563251200*r + 538904012865832047248917401600*
            r^2 + 6635707155*r^14*(48318935861468223 + 2055793807377770*
              \[Omega]^2) - 11375497980*r^13*(112744183676759187 + 
             8900837060604260*\[Omega]^2) + 1643765760*r^3*
            (20243555762912527667 + 2145671300964787200*\[Omega]^2) + 
           87780*r^12*(-68227568713311174010767 + 3492335500919440942148*
              \[Omega]^2) - 2240*r^8*(1886893817174427228082447 + 
             20086610942531944458926*\[Omega]^2) - 3040*r^11*
            (-7547355617964794193378663 + 193953064973748378978305*
              \[Omega]^2) - 560*r^10*(45082809120422822213985597 + 
             385766966929718233263413*\[Omega]^2) + 51968*r^5*
            (128837162665588888441273 + 658185717456700481292660*
              \[Omega]^2) + 17920*r^4*(7491465397785266767916669 + 
             7682420331137560851143136*\[Omega]^2) - 
           96*r^9*(-80566566585488653355340445 + 10971204491127893647770084*
              \[Omega]^2) + 128*r^7*(-19316344089348927464152225 + 
             21599058142395431663287758*\[Omega]^2) + 
           384*r^6*(45734888695873542621217615 + 36729704909362215564207486*
              \[Omega]^2)))/(1494617523501606362171090934156000*r^16)) + 
      c^10*((\[Lambda]ev*(9400123380506149260036587520 - 
           5902237032518276667813593088*r + 185302361333846194516979712*r^2 + 
           2289754467*r^14*(128582287759926 + 1962983158819*\[Omega]^2) - 
           2616862248*r^13*(450038007159741 + 7838271001178*\[Omega]^2) + 
           1639638*r^12*(1516832194518827592 + 18665204208487169*
              \[Omega]^2) - 28392*r^11*(130600669595528429451 + 
             279558808453008569*\[Omega]^2) - 392*r^10*
            (-8221947849289516399785 + 135514093795537317761*\[Omega]^2) - 
           376320*r^3*(-84214879230237640179 + 232005473827095475936*
              \[Omega]^2) - 32*r^9*(31022917959856771928889 + 
             2031676268061041664473*\[Omega]^2) + 
           64*r^7*(1485668164332094621851 + 2124229563015866931721*
              \[Omega]^2) - 16*r^8*(17204642929548916331721 + 
             2960059361080549172989*\[Omega]^2) + 
           256*r^5*(6978950572925954453271 + 22989007604757490989919*
              \[Omega]^2) + 64*r^6*(7566228384076415470284 + 
             67194553327339601642065*\[Omega]^2) + 
           128*r^4*(434987351248936879825257 + 74681299612731367523728*
              \[Omega]^2)))/(26789886822763641309824251137978*r^16) - 
        (\[Alpha]1^2*(381167697284150902119411056640000 - 
           357230317144973907458081780121600*r + 
           41320238439348383779052325734400*r^2 - 545179635*r^14*
            (-48270344330481861126 + 1784459612739446659*\[Omega]^2) + 
           1869187320*r^13*(-56315401718895504647 + 3863029501602180671*
              \[Omega]^2) - 1561560*r^12*(338512025320853330615676 + 
             10943588040532339980985*\[Omega]^2) + 79027200*r^3*
            (496837637804369870905357 + 71280159231759187094528*\[Omega]^2) + 
           1792*r^5*(-634990870235545583916913001 + 795528360553481360063670*
              \[Omega]^2) + 1352*r^11*(1521972819557900501999479965 + 
             10178563101479283959217898*\[Omega]^2) - 
           12352*r^7*(11462529939861625174950043 + 29302754168438725572774258*
              \[Omega]^2) - 224*r^8*(-1853273184017542472438694553 + 
             268778213056191905082791182*\[Omega]^2) + 
           7168*r^4*(926041429181592618311925697 + 
             669454324395212196080812440*\[Omega]^2) + 
           96*r^9*(11262756329569299219662667579 + 
             706301287896466512740342122*\[Omega]^2) + 
           56*r^10*(-43744940351506142591222179800 + 
             901086299589842846502199319*\[Omega]^2) - 
           384*r^6*(4171864185837271511468211268 + 
             3060393802395226146079719557*\[Omega]^2)))/
         (9282695784087601713854103019309377000*r^16) + 
        (\[Alpha]2^2*(20490320757403818620193742848000 - 
           19249792557847613483517840844800*r + 
           2112399695532021770560404096000*r^2 + 
           r^8*(7359846002566613805937559760 - 8127944172499663472945789936*
              \[Omega]^2) - 233648415*r^14*(62737570854301876302 + 
             790118126078072111*\[Omega]^2) + 133513380*r^13*
            (439162995980113134114 + 5061223796360461573*\[Omega]^2) - 
           49189140*r^12*(2152321648295743059227 + 27783144326889418023*
              \[Omega]^2) - 60840*r^11*(-2075963625649710253513749 + 
             14059868606252807589085*\[Omega]^2) + 4515840*r^3*
            (387467472532092322046581 + 62386128111335162963400*\[Omega]^2) + 
           1890*r^10*(-49377675011043411467404541 + 125379988838042536180884*
              \[Omega]^2) - 140*r^9*(-65552954753678408236247157 + 
             6680280081721996786301272*\[Omega]^2) - 
           32*r^5*(2682655597124963794832160159 + 145756986899873752938091880*
              \[Omega]^2) - 144*r^7*(57116092229500447659437775 + 
             184024070056417662751832552*\[Omega]^2) + 
           768*r^4*(427077609894370268367659916 + 346119622691887663773239525*
              \[Omega]^2) - 16*r^6*(5193325316263273022955696183 + 
             3914510761015284487418022100*\[Omega]^2)))/
         (530439759090720097934520172531964400*r^16)) + 
      c^12*(-(\[Lambda]ev*(1721436655248260286908287233982464 - 
            625692489200702506507568528941056*r + 
            80806284812690355145259377078272*r^2 - 12409384590603*r^14*
             (-696571837698555 + 86432870466326*\[Omega]^2) + 
            191650727268*r^13*(-180412105963925745 + 25539615646726088*
               \[Omega]^2) + 2026024*r^11*(-14934110930861285762235 + 
              3907892237414055332378*\[Omega]^2) - 1636404*r^12*
             (-29983509734920998357465 + 5506826732086020720887*\[Omega]^2) + 
            2352*r^10*(-1464941943269807825794356 + 2470428927715721582942135*
               \[Omega]^2) + 903168*r^3*(-21118232768105454237640219 + 
              9236235166077605226164000*\[Omega]^2) + 
            640*r^7*(58803317106747773426208958 + 55473851482052202291771779*
               \[Omega]^2) - 5632*r^5*(26662892676873649479881080 + 
              65414540194430608143532443*\[Omega]^2) + 
            64*r^9*(314077692700116929387229426 + 238064763320767683657586583*
               \[Omega]^2) + 32*r^8*(2495062391427558764456114162 + 
              790298243538512445190711429*\[Omega]^2) - 
            384*r^6*(93502026360740446621007066 + 
              1927067877863443518411504383*\[Omega]^2) - 
            512*r^4*(10834625149734257615847717845 + 
              15727819151481945686106077312*\[Omega]^2)))/
         (65758616934476570540942465788787626668*r^16) - 
        (\[Alpha]2^2*(3752375134004886542499048908478873600 - 
           3636467948578169785363304769254707200*r + 
           148030667055028371150839243102515200*r^2 + 34223344155*r^14*
            (-12575179319097004728195 + 1287229878407668783078*\[Omega]^2) - 
           19556196660*r^13*(-88026255233679033097365 + 
             8245549971523282390754*\[Omega]^2) - 3973939200*r^3*
            (27541958843939596577010067 + 6773503394698099288836750*
              \[Omega]^2) + 333960*r^11*(2766079571381292003217154775 + 
             13914915668542844493995458*\[Omega]^2) + 19286190*r^12*
            (-110155780612906540743808395 + 21023829899376306521193692*
              \[Omega]^2) + 3780*r^10*(249010053029354878784169839093 + 
             18409923958409852712131150188*\[Omega]^2) - 
           280*r^9*(1258721601347173110187858624521 + 
             367170517925948081109874296800*\[Omega]^2) + 
           28160*r^4*(1788772508145017038996459812978 + 
             2007021860318623570724141085455*\[Omega]^2) + 
           96*r^8*(-29935616565814098843201326965675 + 
             7967554259187697870841600094881*\[Omega]^2) + 
           960*r^5*(12063463196013374484189121344997 + 
             21480018889892265910286715346968*\[Omega]^2) + 
           480*r^6*(31495917224861596842185156173021 + 
             25116547398672216074878139981548*\[Omega]^2) + 
           32*r^7*(-24239931543134887519107937810965 + 
             104942917710644495857333645949384*\[Omega]^2)))/
         (1302020615302636096710660822617995008026400*r^16) + 
        (\[Alpha]1^2*(209408755398542253969081697820934144000 - 
           200594579702009281336293197563573862400*r + 
           4961898198617744595053048165813145600*r^2 + 239563409085*r^14*
            (9675354456423692963535 + 2907172553718916390382*\[Omega]^2) - 
           410680129860*r^13*(22575827064988616914915 + 
             12586996378162486747916*\[Omega]^2) + 12857460*r^12*
            (-2411459697688311622202532045 + 1107575241869442956850669668*
              \[Omega]^2) - 1390878720*r^3*(7696081351698873884254930063 + 
             1160874416671525837704384000*\[Omega]^2) - 
           89056*r^11*(-1212326432362219231465200968175 + 
             244831814066337132317298938653*\[Omega]^2) + 
           197120*r^4*(13176151217248403655914603131367 + 
             14311392649475545840632733488672*\[Omega]^2) + 
           448*r^8*(-631660573351175891787082040309395 + 
             35901166672788410217921226386418*\[Omega]^2) - 
           288*r^9*(291708889521617279197241257531645 + 
             180718405319409331661882128580268*\[Omega]^2) - 
           112*r^10*(527822661416354299688259316922865 + 
             189064512741942782660177834917421*\[Omega]^2) + 
           1792*r^5*(345097970683978122426920331266809 + 
             586136815587978605504242067566980*\[Omega]^2) + 
           1152*r^6*(981104264603027188568452054106945 + 
             672905726190044123976773426860386*\[Omega]^2) + 
           128*r^7*(-343878942131144228811295306783385 + 
             1476235698074696097311287244661126*\[Omega]^2)))/
         (68356082303388395077309693187444737921386000*r^16)) + 
      c^14*(-(\[Lambda]ev*(388758188073009114417835166809964544 - 
            154566872123304502853980421155946496*r + 
            13769811882626496398159997221867520*r^2 - 11812791375*r^14*
             (-336130046768245457637 + 13523795770080857477*\[Omega]^2) + 
            6750166500*r^13*(-2352910327377718203459 + 108002124963979557548*
               \[Omega]^2) - 110250*r^12*(-263727160816768672161735674 + 
              12750639148458496411843053*\[Omega]^2) + 21000*r^11*
             (-1683523722416771719824970014 + 66838925755321231571767783*
               \[Omega]^2) + 392*r^10*(64460128482808575287566223625 + 
              1552074117974100306718417339*\[Omega]^2) + 
            832*r^7*(9747394050963135042394211055 + 
              9114721242436392649500298009*\[Omega]^2) + 
            75264*r^3*(-41376729929154421971670679309 + 
              10540254403278692384455078240*\[Omega]^2) + 
            32*r^9*(-140778253799384238890744590125 + 
              70509053288759387207376174919*\[Omega]^2) - 
            256*r^5*(51142493829276703184978705205 + 
              79225915151018191560591816497*\[Omega]^2) + 
            16*r^8*(807040116498915488712243412671 + 
              265469165234538230888312249879*\[Omega]^2) - 
            64*r^6*(40950097422191699968775102064 + 
              1572324150052385168647532513531*\[Omega]^2) - 
            128*r^4*(4884338903734152956945994293067 + 
              10802270443627212449034643542032*\[Omega]^2)))/
         (302078646542751745922454452217243160006125*r^16) - 
        (\[Alpha]2^2*(169482455670792678171588864950209413120 - 
           167773541918911713070766705213773424640*r + 
           9083093955030784854299557934289515520*r^2 + 
           r^9*(2845089668395744566037196365993500 - 
             5165517176779748013793637571155680*\[Omega]^2) + 
           241077375*r^14*(-164003790823473672279257049 + 
             5443447705250592675794713*\[Omega]^2) - 137758500*r^13*
            (-1148026535764315705954799343 + 34868845746915269629719059*
              \[Omega]^2) - 315000*r^11*(-751939295480257747963799802136 + 
             4216002112504050995192718599*\[Omega]^2) + 
           24750*r^12*(-10055814675808126359364657923881 + 
             511292063983087750895131573742*\[Omega]^2) - 
           301056*r^3*(3609982861296638861198232174209 + 
             1700560725612190001880242808600*\[Omega]^2) + 
           90*r^10*(-1275582032777726961023164948980625 + 
             34447393139248789639770271471204*\[Omega]^2) + 
           80*r^8*(-1220592292505078924976149702808201 + 
             185782659132989239942314780559261*\[Omega]^2) + 
           48*r^7*(-934063653801658914318233991384785 + 
             1669576885029531779724974238375368*\[Omega]^2) + 
           768*r^4*(3218265572630944748732425331473832 + 
             3236485390892596493413529227273725*\[Omega]^2) + 
           16*r^6*(26745074804193059412390523561240113 + 
             21207838603830222353549362509986188*\[Omega]^2) + 
           32*r^5*(9186667805008954106249824294946121 + 
             23275055350214639655557724275243864*\[Omega]^2)))/
         (1196231440309296913852919630780282913624255000*r^16) + 
        (\[Alpha]1^2*(15763842382691032794994704743289028608000 - 
           15456858080000022885279644251243857100800*r + 
           659663495498094724410544121401809561600*r^2 + 2812569375*r^14*
            (126184666488574519497527037 + 12293873869587815914428197*
              \[Omega]^2) - 4821547500*r^13*(294430888473340545494229753 + 
             53227988022980554685850386*\[Omega]^2) + 577500*r^12*
            (-10670966304159371993122879175021 + 
             1269334122231022216890410285134*\[Omega]^2) - 
           15805440*r^3*(20908344123777171200061470599083 + 
             3238333129885023985825824619520*\[Omega]^2) - 
           1000*r^11*(-23197758074216778446454214650581085 + 
             1231279410282590290816674419994038*\[Omega]^2) + 
           224*r^8*(-64128006257229796211435185571855215 + 
             2081560012028241415421387976609018*\[Omega]^2) - 
           280*r^10*(83475687456806313449858601241558500 + 
             3085782614364146335833779481892001*\[Omega]^2) - 
           480*r^9*(-7629194829663793742040285445374775 + 
             5468736866190687995398069418776702*\[Omega]^2) + 
           28672*r^4*(7719959341892941316315755215905939 + 
             7321031758483772588550050741175150*\[Omega]^2) + 
           5376*r^5*(5511699840622492657093647034538853 + 
             11895865677661192407950364530378770*\[Omega]^2) + 
           64*r^7*(-63857616452487051565116871722936395 + 
             134099004673547260896718214772170646*\[Omega]^2) + 
           128*r^6*(450762190488838260408646938498869108 + 
             294807173127886217281082217593112453*\[Omega]^2)))/
         (104670251027063479962130467693274754942122312500*r^16))) + 
    \[Chi]^8*(-(\[Lambda]ev*(23739875580615434240 - 12377456982914895872*r + 
          3827395792222306304*r^2 + 21021*r^15*(88702671057 + 
            473533616*\[Omega]^2) + 84084*r^14*(-21856806713 + 
            2859021014*\[Omega]^2) + 42042*r^16*(-12671810151 + 
            6135512387*\[Omega]^2) + 652288*r^3*(-2489262653581 + 
            86275861560*\[Omega]^2) + 2002*r^13*(-54218342661 + 
            132716740616*\[Omega]^2) + 364*r^11*(-39318230722155 + 
            492130181104*\[Omega]^2) - 182*r^12*(-39493526354205 + 
            1781188190384*\[Omega]^2) - 256*r^5*(-980452589341771 + 
            4113636006736*\[Omega]^2) - 224*r^10*(-57443915008480 + 
            4246041257873*\[Omega]^2) + 32*r^9*(-97402681228853 + 
            6188108042730*\[Omega]^2) + 224*r^8*(39481200181943 + 
            9730234004862*\[Omega]^2) - 64*r^7*(628152006239849 + 
            39066691853324*\[Omega]^2) - 1024*r^4*(73745932003471 + 
            49392861570813*\[Omega]^2) - 256*r^6*(5615863374940 + 
            64030860579733*\[Omega]^2)))/(210095657868096*r^18) + 
      (\[Alpha]2^2*(-277836186708737040384000 + 127826028458025874808832*r - 
         27434742592913590201344*r^2 + 16648632*r^16*(-10415798883525 + 
           4260599737402*\[Omega]^2) + 49674240*r^3*(298015519177172 + 
           20530086902325*\[Omega]^2) + 84084*r^15*(7218148626282825 + 
           246603124330589*\[Omega]^2) - 234*r^11*(10543859467443884197 + 
           1462851974514164*\[Omega]^2) + 8580*r^13*(-29010334552651683 + 
           7868822570421629*\[Omega]^2) + 3003*r^14*(-158066511811093809 + 
           10236464392069514*\[Omega]^2) - 32256*r^4*(-65177630388397177 + 
           66554164619643625*\[Omega]^2) - 5376*r^5*(551409954381606705 + 
           140691211044162839*\[Omega]^2) - 1792*r^7*(-201610844990642633 + 
           212310823279857711*\[Omega]^2) - 182*r^12*(-8681259088367082063 + 
           336541204352383150*\[Omega]^2) - 1568*r^6*(-257159613742707823 + 
           577054261519429752*\[Omega]^2) + 336*r^8*(612618104955441975 + 
           797459236653326102*\[Omega]^2) + 112*r^9*(-569091190017229451 + 
           1286284966578484251*\[Omega]^2) + 14*r^10*(122462288183468196821 + 
           6050472003468713104*\[Omega]^2)))/(21839443635388579200*r^18) + 
      (\[Alpha]1^2*(102768980159936965754880000 - 46503516738010541996666880*
          r + 10244408927881570595112960*r^2 - 248619571200*r^3*
          (23531812656847 + 1564131858120*\[Omega]^2) + 
         45090045*r^16*(-662385203490402 + 90559707533681*\[Omega]^2) + 
         1366365*r^15*(76505491003141431 + 11186776051974046*\[Omega]^2) - 
         1171170*r^14*(3489274298319117 + 23897536351197077*\[Omega]^2) + 
         8386560*r^4*(-186407816306466167 + 93696161925028245*\[Omega]^2) + 
         770560*r^5*(847823957153499235 + 345197355816006441*\[Omega]^2) - 
         286*r^13*(623258941452446504205 + 6132110876174059846*\[Omega]^2) - 
         702*r^11*(-1353277517497170670405 + 10555022817269732908*
            \[Omega]^2) + 910*r^12*(-223870368139293728853 + 
           36803340275564822698*\[Omega]^2) + 176*r^10*
          (-6457780493925628679084 + 205968956066209908809*\[Omega]^2) + 
         448*r^7*(-275916794646851350694 + 459473236217949411689*
            \[Omega]^2) + 16*r^9*(23743366799884620545657 + 
           1535314935980727087904*\[Omega]^2) + 
         32*r^8*(1295485880295819505657 + 3625064124807264424529*
            \[Omega]^2) + 64*r^6*(9622066093760262099685 + 
           6660753805787629905676*\[Omega]^2)))/(7807601099651417064000*
        r^18) + c^2*((\[Lambda]ev*(-284878506967385210880 + 
           140048986058731696128*r - 35376635969459248128*r^2 + 
           286772998824312*r^15*\[Omega]^2 - 66180429582267*r^16*\[Omega]^2 - 
           21021*r^14*(22038105089 + 26722696068*\[Omega]^2) + 
           273*r^13*(5373510999857 + 2907633407968*\[Omega]^2) - 
           188160*r^3*(-64180182011259 + 3223521820064*\[Omega]^2) + 
           84*r^10*(-2032052425375 + 13503927507152*\[Omega]^2) + 
           144*r^9*(-262749377261 + 20513832221504*\[Omega]^2) - 
           21*r^12*(90335851795189 + 21863776522520*\[Omega]^2) + 
           14*r^11*(115535518773129 + 36772185938272*\[Omega]^2) - 
           336*r^8*(876368190217 + 60119458212028*\[Omega]^2) + 
           64*r^5*(-20152757535422715 + 121748949941296*\[Omega]^2) + 
           32*r^7*(14332329731727 + 140433631777360*\[Omega]^2) + 
           256*r^6*(616561052964822 + 501449840414713*\[Omega]^2) + 
           512*r^4*(580670448261393 + 1189072279534120*\[Omega]^2)))/
         (38605077133262640*r^18) + 
        (\[Alpha]2^2*(-1111344746834948161536000 + 659255799509166098663424*
            r - 80599983995599802920704*r^2 - 22466931702519878574*r^15*
            \[Omega]^2 + 5989739622630207444*r^16*\[Omega]^2 + 
           28*r^8*(17510848564158586023 + 34089926608031612*\[Omega]^2) + 
           94080*r^3*(587023772449246673 + 38943293732943600*\[Omega]^2) + 
           819*r^14*(51194355748976132 + 59163122760023999*\[Omega]^2) - 
           39*r^13*(3091344572236693003 + 669721449136409452*\[Omega]^2) - 
           10752*r^4*(50519461058077606 + 820956395089649675*\[Omega]^2) + 
           112*r^9*(634775630933080554 + 960780214186297589*\[Omega]^2) - 
           1568*r^6*(878308432742087889 + 1987907511783916822*\[Omega]^2) + 
           21*r^12*(7084529914223739523 + 2678641762712283320*\[Omega]^2) + 
           21*r^10*(1250446115465850435 + 3032848999899821464*\[Omega]^2) - 
           84*r^7*(-3635571897411639003 + 12270716925478757320*\[Omega]^2) - 
           112*r^5*(69749029163833890297 + 23708866628879968504*\[Omega]^2) + 
           r^11*(-43813838191182163377 + 32239303597732321704*\[Omega]^2)))/
         (1337665922667550476000*r^18) + 
        (\[Alpha]1^2*(493291104767697435623424000 - 
           289415142182378738819284992*r + 34803357205792944012152832*r^2 - 
           1064472378403194528768*r^15*\[Omega]^2 + 561474905995531691163*
            r^16*\[Omega]^2 - 521579520*r^3*(52424067035724067 + 
             3214233037627040*\[Omega]^2) - 10647*r^14*(-369148524651894603 + 
             480201814881976234*\[Omega]^2) - 64*r^9*(5008729785249847608 + 
             82854801165637171415*\[Omega]^2) + 2688*r^5*
            (1439991579897994862753 + 409519161135081153288*\[Omega]^2) - 
           21*r^12*(879042048648608547339 + 527977844231434768664*
              \[Omega]^2) + 39*r^13*(-196307119650766735611 + 
             555147901732994712512*\[Omega]^2) + 2688*r^4*
            (-932805753320878779811 + 1395629147053218105600*\[Omega]^2) + 
           6*r^10*(4017602724896486349057 + 2966543521359999529960*
              \[Omega]^2) + 112*r^7*(-191871029375575736979 + 
             3305180491195440244408*\[Omega]^2) + 
           4*r^11*(17629199018680515587685 + 7241820902482857051464*
              \[Omega]^2) - 8*r^8*(21467460346397164591317 + 
             7733175261974095046248*\[Omega]^2) + 
           48*r^6*(8958912155878233456243 + 23116103874209685648496*
              \[Omega]^2)))/(573858680824379154204000*r^18)) + 
      c^4*((\[Lambda]ev*(-380635669109355626430464 + 178487967373252129488896*
            r - 39827951365488785235968*r^2 - 459918459*r^16*
            (-2274427463 + 132096534*\[Omega]^2) + 1839673836*r^15*
            (-2274427463 + 143100156*\[Omega]^2) + 146608*r^11*
            (-47000578114647 + 3309661815008*\[Omega]^2) - 
           54978*r^14*(-145834836300153 + 9416446364620*\[Omega]^2) + 
           41888*r^13*(-264820968097686 + 17556541236347*\[Omega]^2) - 
           10472*r^12*(-1088040263502591 + 41508181706806*\[Omega]^2) - 
           1705984*r^3*(-7227004678436917 + 401554249963776*\[Omega]^2) + 
           256*r^7*(-3112284898462663 + 1215704075327576*\[Omega]^2) + 
           224*r^10*(7754257870133621 + 4308202344949862*\[Omega]^2) + 
           512*r^5*(-2086236978546999047 + 15870075535292672*\[Omega]^2) + 
           128*r^9*(-755744623052419 + 18025389112142862*\[Omega]^2) - 
           896*r^8*(1479941161204253 + 22208321242198599*\[Omega]^2) + 
           8192*r^4*(59979158378519765 + 96241258326361518*\[Omega]^2) + 
           512*r^6*(162244520071860611 + 262777327002071738*\[Omega]^2)))/
         (1273457958379508053152*r^18) + 
        (\[Alpha]2^2*(-22273571416066031053504512000 + 
           14959068740879995553815977984*r - 1506464321211901387463694336*
            r^2 + 6368101740*r^16*(-267338838010475 + 12951852525462*
              \[Omega]^2) - 578918340*r^15*(-11762908872460900 + 
             534392552745347*\[Omega]^2) + 42223104*r^3*
            (22929129485002839601 + 1470050834380128000*\[Omega]^2) - 
           71808*r^13*(-157533703538319345510 + 5141556247315525627*
              \[Omega]^2) + 13464*r^11*(389109706056770689641 + 
             28323476325785588608*\[Omega]^2) + 5236*r^12*
            (-1745530376450816384289 + 148249945833978651290*\[Omega]^2) + 
           3927*r^14*(-2791321021305110479185 + 171441022246437345254*
              \[Omega]^2) + 336*r^8*(25838177101035045330177 + 
             972520111753021487710*\[Omega]^2) - 16128*r^4*
            (4628684680426388815387 + 11038156853698626546200*\[Omega]^2) + 
           112*r^9*(8133781775385505870961 + 14867952227432063335200*
              \[Omega]^2) - 2688*r^5*(48818009268134250122055 + 
             18261846268778782560386*\[Omega]^2) + 
           28*r^10*(-1526734674202446613729 + 29469237766915336186312*
              \[Omega]^2) - 1568*r^6*(19712829843015895307887 + 
             31542516235052133347772*\[Omega]^2) - 
           224*r^7*(-24477844274956619332709 + 66243041749494422636730*
              \[Omega]^2)))/(661879773867749310625752000*r^18) + 
        (\[Alpha]1^2*(149796065481124121284313088000 - 
           99712817584673791672646664192*r + 9731876661053726730335059968*
            r^2 + 1881484605*r^16*(-2833536703820053 + 62261515373907*
              \[Omega]^2) - 684176220*r^15*(-31168903742020583 + 
             324605912525568*\[Omega]^2) - 15369209856*r^3*
            (479913680377576787 + 27999800415475200*\[Omega]^2) - 
           13923*r^14*(809795836869699234555 + 75378481625394639698*
              \[Omega]^2) - 952*r^12*(-78931478850823655955171 + 
             2463253603039092998410*\[Omega]^2) + 816*r^11*
            (-61401991651719986318982 + 7607269357963816146931*\[Omega]^2) + 
           96768*r^4*(-692287541117994337887 + 11795110770701115696800*
              \[Omega]^2) + 3584*r^7*(-4630130984966592616685 + 
             22774787133415114049588*\[Omega]^2) + 7168*r^5*
            (136874400479447044348823 + 43382072590047455936148*\[Omega]^2) + 
           68*r^13*(-618606384395027084910945 + 66764588770390802309246*
              \[Omega]^2) - 64*r^9*(36435210110269642895279 + 
             70822379038698497107435*\[Omega]^2) - 
           64*r^8*(876489889226361092501903 + 267683534095146587632918*
              \[Omega]^2) + 8*r^10*(3199974123295454324425487 + 
             370780904163374771286814*\[Omega]^2) + 
           64*r^6*(2703003044398678555447193 + 4440604771062997253181728*
              \[Omega]^2)))/(4302218530140370519067388000*r^18)) + 
      c^6*((\[Lambda]ev*(-427548607001223720802549760 + 
           193865649524871585661976576*r - 38498238264865895410442240*r^2 - 
           821563743*r^16*(-1814372817075 + 61138679153*\[Omega]^2) + 
           3286254972*r^15*(-1814372817075 + 66231522202*\[Omega]^2) - 
           11490402*r^14*(-1018281846086869 + 37819822638218*\[Omega]^2) + 
           2188648*r^13*(-7620607172380839 + 287650759538266*\[Omega]^2) + 
           4256*r^11*(-2570250707997860349 + 98494103935809116*\[Omega]^2) - 
           1064*r^12*(-16365373428016082778 + 366081840794201845*
              \[Omega]^2) + 1568*r^10*(1738236395395142621 + 
             482329122633215987*\[Omega]^2) - 1003520*r^3*
            (-11213800652815434311 + 551588715752919936*\[Omega]^2) - 
           1024*r^7*(1999845538732776931 + 2920622476271290250*\[Omega]^2) + 
           1024*r^5*(-813305572862852724109 + 10610234210583406352*
              \[Omega]^2) + 128*r^9*(-401992993205814934 + 
             12417404448788097669*\[Omega]^2) - 448*r^8*
            (4767192069370446952 + 39218467860422693937*\[Omega]^2) + 
           4096*r^4*(142542882712588659343 + 202047417871153527770*
              \[Omega]^2) + 256*r^6*(155221341126724628791 + 
             469331461032888092726*\[Omega]^2)))/(48905561069117032396236120*
          r^18) + (\[Alpha]2^2*(-5003753039836822485892694016000 + 
           3642693294928486886415375151104*r - 333862949756315949191642585088*
            r^2 + 2275099596*r^16*(-213263482140174375 + 5994549077201329*
              \[Omega]^2) - 34471206*r^15*(-56301559285006035000 + 
             1484008118973828619*\[Omega]^2) - 937992*r^13*
            (-3666190612565367754581 + 69925480627689929824*\[Omega]^2) + 
           820743*r^14*(-3897400028325362681661 + 138114983845180521737*
              \[Omega]^2) + 1241856*r^3*(149097547488136034073877 + 
             8077249356971226432000*\[Omega]^2) + 684*r^11*
            (2341370258279264216488253 + 76448904013874033517696*
              \[Omega]^2) + 1330*r^12*(-2161091320858867490934687 + 
             99511319089254251343694*\[Omega]^2) + 
           168*r^8*(10223576947415427465743889 + 753592686222722996205242*
              \[Omega]^2) - 8064*r^5*(3102685737824550983728315 + 
             1280292322129214670242697*\[Omega]^2) - 24192*r^4*
            (1079744922061368247108431 + 1655636797062717303797800*
              \[Omega]^2) + 56*r^9*(2063970299459886525580235 + 
             5458968376240283750444328*\[Omega]^2) + 
           14*r^10*(-6312773081691586589744533 + 8895558838724680956044296*
              \[Omega]^2) - 224*r^7*(-5041710483597463354329196 + 
             11218165399846009398544995*\[Omega]^2) - 
           784*r^6*(9025993756557593317155169 + 11643495920532103938860724*
              \[Omega]^2)))/(5083733073134715517588744674000*r^18) + 
        (\[Alpha]1^2*(740336387376776244257136181248000 - 
           534858732277719643094166971449344*r + 
           47269915855458139218442582867968*r^2 - 16132524408*r^15*
            (-8288094858673655025 + 50079478837972352*\[Omega]^2) + 
           7394073687*r^16*(-4520779013821993650 + 57633409397779913*
              \[Omega]^2) - 3777059286*r^14*(19334620093043623137 + 
             1006735117197697241*\[Omega]^2) - 764983296*r^3*
            (41164618747101606038407 + 1999997374210259174400*\[Omega]^2) + 
           312664*r^13*(-829006342836950774314728 + 53769332477014453770269*
              \[Omega]^2) - 2128*r^12*(-227121343401150110436348825 + 
             4275780058453050664880171*\[Omega]^2) + 
           176*r^10*(858138469420428819344227408 + 51086914234515265575471725*
              \[Omega]^2) + 304*r^11*(-1177119506154591054048570885 + 
             77573668457135383545784463*\[Omega]^2) + 
           21504*r^4*(87519174778296507189962627 + 
             262696467769900034034450000*\[Omega]^2) + 
           3584*r^5*(1147246808251075981170275981 + 
             406519930186518369128427432*\[Omega]^2) - 
           64*r^9*(224681128119099259298367061 + 447564725014575998829828355*
              \[Omega]^2) + 448*r^7*(-244665818393367163353782981 + 
             686394549251713350520906896*\[Omega]^2) - 
           32*r^8*(8542542602944710316013376809 + 
             2529808278635245536426517724*\[Omega]^2) + 
           128*r^6*(7480630768582747608187028261 + 
             9436738226986132717458997952*\[Omega]^2)))/
         (726973829458264319015190488382000*r^18)) + 
      c^8*((\[Lambda]ev*(-173056557079957390041945014272 + 
           77619265350547880866458173440*r - 13068171029490255167825330176*
            r^2 - 971909907969*r^16*(-738243708867 + 12725299442*
              \[Omega]^2) + 3887639631876*r^15*(-738243708867 + 
             13785315028*\[Omega]^2) - 114228114*r^14*(-50566732163200603 + 
             989512930594028*\[Omega]^2) + 179816*r^13*
            (-47186005207162811451 + 972303824513161948*\[Omega]^2) + 
           75712*r^11*(-76859395740329985573 + 1529770404032512048*
              \[Omega]^2) - 10436608*r^3*(-350657920635076671755 + 
             4972464178866038484*\[Omega]^2) - 18928*r^12*
            (-474868661263819836090 + 6435337411684935337*\[Omega]^2) + 
           448*r^10*(3152129143398759173741 + 386397566223332594495*
              \[Omega]^2) + 256*r^9*(144656336907708312323 + 
             849123638423130940491*\[Omega]^2) + 2048*r^5*
            (-108844298316959461923667 + 3595118577933424214692*\[Omega]^2) - 
           512*r^7*(2681756599117439711413 + 5118206825940950225212*
              \[Omega]^2) - 896*r^8*(1202219899067646422782 + 
             5541551057768712390903*\[Omega]^2) + 
           512*r^6*(32664101499254174634139 + 63742757366515903863646*
              \[Omega]^2) + 4096*r^4*(31965055302142301684891 + 
             69289175508984769372260*\[Omega]^2)))/
         (971968682912059548655755143328*r^18) + 
        (\[Alpha]2^2*(-10126711435526357839584273432576000 + 
           7842034406350792271199418667016192*r - 
           681272062904823898854846161571840*r^2 + 13457214110340*r^16*
            (-86774020498646775 + 1247695126619506*\[Omega]^2) - 
           407794366980*r^15*(-11454170705821374300 + 154439447743405283*
              \[Omega]^2) + 418844160*r^3*(633353820980174051218427 + 
             11226435870942926805600*\[Omega]^2) + 97344*r^11*
            (42577453249731458957180639 + 341152835817108856894709*
              \[Omega]^2) - 77064*r^13*(-114699137309768578633382085 + 
             1306450313587331030423252*\[Omega]^2) + 67431*r^14*
            (-117072026454410820091387935 + 2192010384497730838381894*
              \[Omega]^2) + 4732*r^12*(-1606202574169904678859347673 + 
             38669354289870695901546310*\[Omega]^2) + 
           1680*r^8*(1497398663053416428463593435 + 
             240170687723772955220900086*\[Omega]^2) - 
           5376*r^5*(6638183251894835871106447221 + 
             3558211578778537815777926609*\[Omega]^2) + 
           28*r^10*(-12143129073969346631132565611 + 
             3914869253187999060526825976*\[Omega]^2) + 
           112*r^9*(-153030841842973917255050891 + 
             4103505651965471843240385480*\[Omega]^2) - 
           16128*r^4*(4432173093124221273184533583 + 
             5015465964897411576465622600*\[Omega]^2) - 
           448*r^7*(-4155513405210014144497870397 + 
             7121535633581000677991253285*\[Omega]^2) - 
           1568*r^6*(8403343909815351837786506651 + 
             8726017757991877911640230396*\[Omega]^2)))/
         (505180722943542950413828735744728000*r^18) + 
        (\[Alpha]1^2*(749154974325947349348362444734464000 - 
           576328503887056001704692794134265856*r + 
           48332652032089010979655196198584320*r^2 + 43735945858605*r^16*
            (-919721855046423177 + 5997859314353041*\[Omega]^2) - 
           47711940936660*r^15*(-3372313468503551649 + 10423456524432128*
              \[Omega]^2) - 4520355840*r^3*(5133912250474395767321711 + 
             79330171330738683051840*\[Omega]^2) - 2629809*r^14*
            (34579366921314945460420305 + 902398245374187756058418*
              \[Omega]^2) + 105456*r^11*(-4599297145853183572292982313 + 
             154904970243114451419589265*\[Omega]^2) + 
           25688*r^13*(-11910505770656082696489508125 + 
             429064881545628429214580003*\[Omega]^2) - 
           4732*r^12*(-126350268082564205441273926869 + 
             1459152507539607916983257860*\[Omega]^2) + 
           279552*r^4*(15379891889971189393067246873 + 
             20439119634469805241323564400*\[Omega]^2) + 
           39424*r^5*(74321630969366136471405594941 + 
             35036456218257823449719243328*\[Omega]^2) + 
           3136*r^7*(-40913553218414663267229797191 + 
             63630695311565961873217754968*\[Omega]^2) + 
           16*r^10*(10883930311773452543544055825249 + 
             254833927045930899208012858277*\[Omega]^2) - 
           64*r^9*(188239796511655040145416018141 + 
             540647599439696722073441112937*\[Omega]^2) + 
           640*r^6*(1565660513846039286217111386635 + 
             1519622234581768584132823822568*\[Omega]^2) - 
           32*r^8*(7234401750496931255371280094577 + 
             2517215650924917005288796725612*\[Omega]^2)))/
         (36120421690463320954588754605748052000*r^18)) + 
      c^10*(-(\[Lambda]ev*(210957961816950163389864558428160 - 
            105234751590260984455478073655296*r + 
            8249061460881113629768136294400*r^2 + 2868953311224*r^15*
             (1843753250743635 + 29914646386319*\[Omega]^2) - 
            358619163903*r^16*(3687506501487270 + 55228746270107*\[Omega]^
                2) - 75423348*r^14*(151148974095977191411 + 
              1756388775067705043*\[Omega]^2) + 7183176*r^13*
             (2509583974898668103667 + 16768168989797104982*\[Omega]^2) + 
            127512*r^12*(-154333154980749446878631 + 74909114659318183775*
               \[Omega]^2) + 28336*r^11*(473491126790593113769749 + 
              3317076577817723020264*\[Omega]^2) + 672*r^10*
             (-4369463376265646208590194 + 508372107936212463046717*\[Omega]^
                2) - 1505280*r^3*(1324890422056572747217853 + 
              622287490173248155622912*\[Omega]^2) - 1344*r^8*
             (-1278575496424938005588294 + 2532269845598658962367881*\[Omega]^
                2) + 384*r^9*(-1007365789624643891754697 + 
              4072793813002666687939877*\[Omega]^2) - 
            4096*r^4*(-229937598187806536431163067 + 
              8672296997531677682749490*\[Omega]^2) + 
            256*r^7*(15030343167578188241989659 + 36194159227772079290626720*
               \[Omega]^2) - 512*r^5*(68710714838830478023111887 + 
              54544222141085961458359904*\[Omega]^2) + 
            256*r^6*(-475883597797453222182174831 + 
              138004407162704092808520434*\[Omega]^2)))/
         (135556827323184025027710710758168680*r^18) - 
        (\[Alpha]2^2*(822971957990204564885394364465152000 - 
           689396647064981442083102606386434048*r + 
           58048195978363095947741775918317568*r^2 + 331033074372*r^16*
            (433433784678003012750 + 5415089671138421851*\[Omega]^2) - 
           5015652642*r^15*(114426519154992795366000 + 1340557385292525906361*
              \[Omega]^2) - 1026168*r^13*(1249694872525203474473352753 + 
             144833176569959892997568*\[Omega]^2) + 897897*r^14*
            (1156315721240944290421551618 + 12766173546849296124019039*
              \[Omega]^2) + 8692992*r^3*(2255244005460689419508159319 + 
             650895325021301439604096000*\[Omega]^2) + 
           3542*r^12*(329393542871463284460447131931 + 
             2438099783280489610019758730*\[Omega]^2) + 
           3036*r^11*(-199217251915966003966036552671 + 
             6010355911676547699662405072*\[Omega]^2) + 
           56*r^9*(1521819725857122090844876039763 + 
             188064038963228937615637775864*\[Omega]^2) - 
           784*r^6*(-356066818810704432512071708751 + 
             447360301455111355637350678612*\[Omega]^2) + 
           13440*r^4*(734247037363706033621347648293 + 
             479176624762154618638943851480*\[Omega]^2) + 
           896*r^5*(-3289383947976009447252529188810 + 
             1114241361840328459846811646551*\[Omega]^2) - 
           224*r^7*(-181715861036311658825548933153 + 
             1359990166554084241497219822435*\[Omega]^2) - 
           56*r^8*(-3765248705356930236926886408927 + 
             1441090530449912517859538772802*\[Omega]^2) + 
           14*r^10*(4674479949581979143876278270415 + 
             2451957653906739554834285422408*\[Omega]^2)))/
         (4697044066748326467210176127770544762000*r^18) + 
        (\[Alpha]1^2*(33208314644855376028669886277746688000 - 
           27697620068732722190358511464265580544*r + 
           2299624512348354724284933716384661504*r^2 + 
           r^8*(3836759358689033605934285386221792 - 
             3656035620381836789136704953211008*\[Omega]^2) + 
           1280359328976*r^15*(8422305324650091835345 + 22619288381746567744*
              \[Omega]^2) - 293415679557*r^16*(9187969445072827456740 + 
             52062311263638088547*\[Omega]^2) + 19100718*r^14*
            (-349540306347976037424053154 + 6542734277397873379193093*
              \[Omega]^2) + 208631808*r^3*(3733400214180701968156623043 + 
             1128171507870264469799782400*\[Omega]^2) + 
           7728*r^12*(5581244814203063343018353099427 + 
             3186153119631225515823996829*\[Omega]^2) - 
           93288*r^13*(207658742497713762074480811969 + 
             4773037468053862987741860523*\[Omega]^2) + 
           516096*r^4*(1023950671727077233101266427627 + 
             484896560382791415848900386450*\[Omega]^2) + 
           768*r^6*(43694028028540499514982656060475 + 
             810538875258226649873399495472*\[Omega]^2) - 
           368*r^11*(115343197671869966417207110771977 + 
             1238975631696065430016260655651*\[Omega]^2) - 
           3136*r^7*(1807361256186992772961856096559 + 
             2985521785163775371602144596304*\[Omega]^2) + 
           10752*r^5*(-12342467332299238012362632176105 + 
             4249282216633964293069114296264*\[Omega]^2) - 
           320*r^9*(-2154975322511829844972182975213 + 
             7288237254481814343546211913753*\[Omega]^2) - 
           48*r^10*(-217593784901047671018729027248537 + 
             10589275066417482576983617473045*\[Omega]^2)))/
         (183184718603184732221196868983051245718000*r^18)) + 
      c^14*((\[Lambda]ev*(4074901342180276928270170183593197568 - 
           1542089912192979766026283845924126720*r + 
           309307779162550779953342316472762368*r^2 + 1462536075*r^16*
            (-9639599313377768008365 + 380493475880814370381*\[Omega]^2) - 
           5850144300*r^15*(-9639599313377768008365 + 412188526880854979954*
              \[Omega]^2) + 889350*r^14*(-119170231996966432101322321 + 
             5316714612836198389463118*\[Omega]^2) - 8400*r^13*
            (-17015782459364196159041976586 + 796678936795258445203630101*
              \[Omega]^2) + 3913728*r^3*(-22660986831645118338089338517 + 
             2555086186948082074271913376*\[Omega]^2) - 
           672*r^10*(40087384873619321258181977018 + 
             12249830396164081402476106191*\[Omega]^2) + 
           168*r^12*(-871505188024714163677287471325 + 
             23799771824864297074292838549*\[Omega]^2) - 
           112*r^11*(-805090983592262414698672199325 + 
             41324491309513009501791690664*\[Omega]^2) - 
           384*r^9*(-5582628324349040059797349613 + 
             49096737524958956541426524559*\[Omega]^2) + 
           256*r^7*(90174493243413156160414521753 + 
             64124904274235069044450211144*\[Omega]^2) - 
           512*r^5*(-11780410980598386612593243164077 + 
             98995945296066154537940546128*\[Omega]^2) + 
           1344*r^8*(22647816187402895358994069250 + 
             140762450817820003852251226651*\[Omega]^2) - 
           8192*r^4*(2297371210165629491328671544378 + 
             1165646342843913930060919023881*\[Omega]^2) - 
           256*r^6*(-4611059536394791852396118088729 + 
             5217591441201623517046776685070*\[Omega]^2)))/
         (1208314586171006983689817808868972640024500*r^18) + 
        (\[Alpha]2^2*(79483360270158902157966542168013570048000 - 
           65871479040462284977961730790837806698496*r + 
           5394970246916786479008327749932723912704*r^2 + 
           r^10*(2131602855578404141957223996835880610 - 
             2515062086653595882690626093529226704*\[Omega]^2) - 
           6750166500*r^16*(-1133049666893239213932893625 + 
             37306772837118801224053133*\[Omega]^2) + 102275250*r^15*
            (-299125112059815152478283917000 + 9235649432508131212292662463*
              \[Omega]^2) + 12000*r^13*(-4009978537040191917879922745126857 + 
             93266699623280260667886888008127*\[Omega]^2) - 
           2625*r^14*(-18402207931515237793099856296258143 + 
             783704050811074256158008736595849*\[Omega]^2) - 
           37632*r^3*(107257030912899428796486389235683023 + 
             8025663896770495134106358635224000*\[Omega]^2) - 
           210*r^12*(-183012378865252933622730286872802525 + 
             11179707028890769355527080538565522*\[Omega]^2) - 
           56*r^8*(753016923636858572897423711751284913 + 
             24922931975637966591007280242543234*\[Omega]^2) + 
           1120*r^7*(-22997822326021077939614037437384201 + 
             41585708466852835959345003325263777*\[Omega]^2) - 
           12*r^11*(1914042889306316692624616055869521625 + 
             85822688881703468055820186409068784*\[Omega]^2) - 
           56*r^9*(57272344832774329455173544626798813 + 
             97607950823113916197148842635450248*\[Omega]^2) + 
           896*r^5*(640960103672891485446838333640922762 + 
             194718381861278502609267083459770727*\[Omega]^2) + 
           784*r^6*(203500373150691724146252241381885135 + 
             210033412528391910920024596648169516*\[Omega]^2) + 
           2688*r^4*(193752769411195656492350554035889433 + 
             239821142942408985080280578130911800*\[Omega]^2)))/
         (209340502054126959924260935386549509884244625000*r^18) - 
        (\[Alpha]1^2*(35280172700666620706704504096848121823232000 - 
           29044332604659650868607092192687767324295168*r + 
           2260521126927453332333171548249970215698432*r^2 - 
           143594451000*r^15*(-44033901278172550775283908655 + 
             311667102353891554116421504*\[Omega]^2) + 65814123375*r^16*
            (-24018491606275936786518495630 + 358678606937932773010680901*
              \[Omega]^2) - 2712213504*r^3*
            (757216216467021323529607918049947 + 
             50954470883091280224374625027200*\[Omega]^2) - 
           204750*r^14*(15897516491414542803936935805828687 + 
             1018148257904892148582722447482729*\[Omega]^2) + 
           9000*r^13*(-1404904640064540040662256556620036953 + 
             101357323773317259480271129177617511*\[Omega]^2) - 
           4200*r^12*(-5209387428544740740446557827640881385 + 
             112811742977884478127271544376578342*\[Omega]^2) + 
           344064*r^4*(316979469186355853160519161727185594 + 
             792011772866663425157532054566959425*\[Omega]^2) + 
           32256*r^5*(8788591053466730509588404619442826743 + 
             2264624614043623599110988367454212536*\[Omega]^2) + 
           2240*r^7*(-3592022025445664209075017370076549163 + 
             7615819574347448992605909538409404352*\[Omega]^2) + 
           48*r^10*(158937428457657071713825205676515365025 + 
             9913197352501655990353776154892264921*\[Omega]^2) - 
           64*r^9*(23526844722847274733777293897629781181 + 
             20722907268812893428005979725574339311*\[Omega]^2) + 
           16*r^11*(-865158548863590164610097741642007039625 + 
             80143270523179136677171596902375774921*\[Omega]^2) + 
           768*r^6*(82568249787047088362990048400001507129 + 
             83818542069372738075232214453852468376*\[Omega]^2) - 
           32*r^8*(649341724431929244521414271100451294127 + 
             118057025563312858883404497701673922492*\[Omega]^2)))/
         (89807075381220465807507941280829739740340944125000*r^18)) + 
      c^12*((\[Lambda]ev*(9423767260515309032223131139657236480 - 
           3226708454786245100339338561665302528*r + 
           945312347132697820307063197173628928*r^2 + 25952702650875*r^16*
            (-739127366028052575 + 89976536418369886*\[Omega]^2) - 
           103810810603500*r^15*(-739127366028052575 + 97471568768098124*
              \[Omega]^2) + 102275250*r^14*(-1106985624459455065471965 + 
             185747649928789062771964*\[Omega]^2) - 19481000*r^13*
            (-4946076457708153444459965 + 1299081133780953914866988*
              \[Omega]^2) - 56000*r^11*(-258776037001035705536276661 + 
             315867805785972837726564376*\[Omega]^2) + 
           14000*r^12*(-5145949285381122348515550858 + 
             942310090669464464158458145*\[Omega]^2) + 16056320*r^3*
            (-17068344000301239486574974746 + 3415428911391445570518034047*
              \[Omega]^2) - 448*r^10*(56128848936439832960222748625 + 
             79001865312862232319752610187*\[Omega]^2) + 
           2048*r^5*(10833481017707349339518563759355 + 
             259215213824203026393247821652*\[Omega]^2) - 
           512*r^7*(27868596326309335395686198269 + 
             282314608156415055938923335340*\[Omega]^2) - 
           256*r^9*(-61535938106589282930497894375 + 
             384307571292391624378770033759*\[Omega]^2) + 
           896*r^8*(65230081062145155411994258898 + 
             805480182451600752338585262267*\[Omega]^2) - 
           4096*r^4*(19186333278573831820360692008941 + 
             7796764972057627865132338073700*\[Omega]^2) - 
           512*r^6*(-12254405871524975382328195805917 + 
             10534903750368763756575619421054*\[Omega]^2)))/
         (164396542336191426352356164471969066670000*r^18) + 
        (\[Alpha]2^2*(110289691755172152464343405936254189568000 - 
           87056536916212108137045304053767154081792*r + 
           7170684090824472969664472379937594232832*r^2 - 71869022725500*r^16*
            (-86877886584718314211875 + 8822054562329300965598*\[Omega]^2) + 
           2177849173500*r^15*(-11467881029182817475967500 + 
             1091992110492407723944789*\[Omega]^2) + 8349000*r^13*
            (-1807537002999108779136290450535 + 
             271676678289909840019806873068*\[Omega]^2) - 
           7305375*r^14*(-4246463844927659690783882519085 + 
             678703144069774150436526383878*\[Omega]^2) - 
           86929920*r^3*(108475938664894215670934543023037 + 
             11431818233072256808775964463200*\[Omega]^2) - 
           18000*r^11*(401038027666184803558432646571309 + 
             184586554590955668632583504713684*\[Omega]^2) - 
           3500*r^12*(-814048100010001727133634650219633 + 
             1523370603567234757380708549494030*\[Omega]^2) + 
           336*r^8*(-290367788845193469739291672513752543 + 
             7587623480945240292180021093898498*\[Omega]^2) + 
           5376*r^5*(249567361886884851848344280494999017 + 
             54284957226866831344167862178360009*\[Omega]^2) + 
           16128*r^4*(22180038129476272343888642116624007 + 
             56242527048041624671517920669918600*\[Omega]^2) - 
           112*r^9*(109440697494208416463898812128212125 + 
             106462810423215900079117568400256008*\[Omega]^2) + 
           1568*r^6*(189192033742397394508876696511569235 + 
             230369168928081720838972573076931036*\[Omega]^2) + 
           448*r^7*(-119876538932858393352885820808904719 + 
             258180532279300982449949540854572645*\[Omega]^2) - 
           28*r^10*(18326432760866982631178595628919125 + 
             265519986531095013714496622278485848*\[Omega]^2)))/
         (17089020575847098769327423296861184480346500000*r^18) - 
        (\[Alpha]1^2*(8159022968246361927692364026018973745152000 - 
           6387489973766062288440347930764333354745856*r + 
           490525152060603117363012531393180596453376*r^2 - 
           4841358712690500*r^15*(-177702633358623590345975 + 
             3878996779730501322496*\[Omega]^2) + 233574323857875*r^16*
            (-920822736494685877247325 + 42408951513468474012503*
              \[Omega]^2) - 284909625*r^14*(1093112631270900601696871290755 + 
             301751363226013769032987759186*\[Omega]^2) - 
           3824916480*r^3*(204858533214776752286384336871889 + 
             19814325157861345503831664630080*\[Omega]^2) + 
           13915000*r^13*(-142035964034842238664937211910423 + 
             26159841350353285160653745451391*\[Omega]^2) - 
           3500*r^12*(-654006685858466839857587451108965679 + 
             46168560405046949776419897747678404*\[Omega]^2) + 
           6000*r^11*(56397736700176236100044735886204899 + 
             81535787673325872681543733395358385*\[Omega]^2) + 
           193536*r^4*(-160378048039912058846478481411777579 + 
             328231103266698560386673389200369200*\[Omega]^2) + 
           176*r^10*(7445054684474606300527103907766284125 + 
             1241506938836104818257077170820694503*\[Omega]^2) + 
           3136*r^7*(-604632672683957494968826976704752811 + 
             2222660656269688564134417228896989384*\[Omega]^2) - 
           64*r^9*(8877030191816248887981403977254019125 + 
             2759098174227986340325605309162882337*\[Omega]^2) + 
           3584*r^5*(30805398454177029520349563677793878991 + 
             5406981680391710777743115977723757808*\[Omega]^2) - 
           32*r^8*(227185893973869578837380468158538522357 + 
             26255117483699909585086779416762149532*\[Omega]^2) + 
           128*r^6*(129819658813708650122947557500906191063 + 
             171686216003084665244117757148024978936*\[Omega]^2)))/
         (1221864971173067562006910765725574690344774750000*r^18))) + 
    \[Chi]^10*(-(\[Lambda]ev*(-390811001095033313034240 + 
          182608975542917077073920*r - 70492229071974731141120*r^2 + 
          8723715*r^17*(1778292410895 + 1412666764*\[Omega]^2) - 
          221777920*r^3*(-138488876338527 + 3938865704744*\[Omega]^2) + 
          210210*r^18*(-21085467157755 + 10240392309632*\[Omega]^2) - 
          84084*r^14*(-704825396168065 + 19792554658758*\[Omega]^2) + 
          12740*r^13*(-10486098334813233 + 237283910177212*\[Omega]^2) + 
          5005*r^16*(-3131832730331025 + 552501550395596*\[Omega]^2) + 
          2002*r^15*(210136699634085 + 784253098838228*\[Omega]^2) - 
          32768*r^5*(161018400698776635 + 2261541318742516*\[Omega]^2) + 
          320*r^11*(-382387272405423285 + 9281497618962749*\[Omega]^2) - 
          420*r^12*(-412785365871457579 + 14228683771748976*\[Omega]^2) - 
          128*r^9*(1976975200699695560 + 26427385762702121*\[Omega]^2) + 
          1280*r^7*(975016860527411443 + 33633827350417558*\[Omega]^2) - 
          320*r^8*(-180902546402470991 + 89766200688021134*\[Omega]^2) + 
          1280*r^6*(-712043716512788905 + 150952227188674228*\[Omega]^2) + 
          32*r^10*(2516368415115859395 + 374445788605145282*\[Omega]^2) + 
          1024*r^4*(4076254153997813095 + 525607516652203334*\[Omega]^2)))/
       (1888759964234183040*r^20) + 
      (\[Alpha]2^2*(10593890345445631634915721216000 - 
         4413029521209917636282462208000*r + 1381749090876788107138627522560*
          r^2 - 295186411520*r^3*(2338594009457387047 + 127313923090536000*
            \[Omega]^2) + 30060030*r^18*(-131421154057043773377 + 
           54083367503622520006*\[Omega]^2) + 1366365*r^17*
          (10119428862392370550029 + 331820268980863495292*\[Omega]^2) + 
         195195*r^16*(-56189186827603069675127 + 5086748516642343862100*
            \[Omega]^2) + 78848*r^5*(1577537693852672488774600 + 
           143179671235775078941257*\[Omega]^2) + 
         3640*r^13*(-16936422290739491844683379 + 302047525090119439239382*
            \[Omega]^2) + 78848*r^4*(-2383153020682598294183515 + 
           611271842008952495798076*\[Omega]^2) + 
         2002*r^15*(-2607431946752177214364695 + 685900386778475886570184*
            \[Omega]^2) + 1792*r^9*(2118406294910509565217035 + 
           1270084482659541622710188*\[Omega]^2) + 
         17920*r^6*(3044729305119234948838028 + 1315175060758293883134129*
            \[Omega]^2) + 7168*r^7*(-4189389684532552123271095 + 
           1384640491574367969537332*\[Omega]^2) - 
         364*r^14*(-98769351913177503746693505 + 1969544971484312575112014*
            \[Omega]^2) + 640*r^11*(-57006744656068611326855933 + 
           4161036572745962483294830*\[Omega]^2) + 
         512*r^8*(20872783254274079690841860 + 8152714690271313822271051*
            \[Omega]^2) + 80*r^12*(817104968595207133829514527 + 
           18324861750635524621390654*\[Omega]^2) + 
         64*r^10*(34763988652283820154964375 + 105709372029293931428028348*
            \[Omega]^2)))/(449218136869543932194304000*r^20) + 
      (\[Alpha]1^2*(-17579800052540498653785096192000 + 
         7248321155309772357082238976000*r - 2316861770366038676415750635520*
          r^2 + 5581706690560*r^3*(209913449257789051 + 11345059166264460*
            \[Omega]^2) + 150300150*r^18*(-30426752114460043314 + 
           8263895426756677151*\[Omega]^2) + 1051050*r^17*
          (15228589433287251678657 + 1470165053673323968346*\[Omega]^2) + 
         264264*r^15*(-70103020174905304999685 + 5686589861206798462566*
            \[Omega]^2) - 2523136*r^4*(-149190090812306341810705 + 
           31321546018997150745621*\[Omega]^2) - 372736*r^5*
          (526722804002740303075915 + 46416422900731370872572*\[Omega]^2) + 
         1408*r^11*(81809904730770630438225565 + 148706461440892054244319*
            \[Omega]^2) - 15015*r^16*(403619038311463601443817 + 
           163886568128505417744352*\[Omega]^2) + 
         1274*r^14*(3899419888150627811278935 + 1108574497960220644559048*
            \[Omega]^2) - 14336*r^6*(4872590013460302726319615 + 
           2819037134311267495041481*\[Omega]^2) - 
         156*r^13*(-361624331340761951868750575 + 8203969855370861579960672*
            \[Omega]^2) + 384*r^9*(-27620831081547506891215673 + 
           14485725800726134160783468*\[Omega]^2) + 
         256*r^8*(155779949723142726431203894 + 30672057927305928519166353*
            \[Omega]^2) - 512*r^7*(-78928437879809352571996455 + 
           34171629045883738958055292*\[Omega]^2) + 
         128*r^10*(-241437945159897200331588244 + 41123353739491716619824647*
            \[Omega]^2) + 8*r^12*(-15602284758101497485394730365 + 
           365539984499341821533673844*\[Omega]^2)))/
       (729979472413008889815744000*r^20) + 
      c^2*((\[Lambda]ev*(17586495049276499086540800 - 
           7825151312613385381263360*r + 2622419090806122525410304*r^2 + 
           7800108311299143840*r^17*\[Omega]^2 - 1850320576558428975*r^18*
            \[Omega]^2 - 51051*r^16*(253711857474075 + 301428770511922*
              \[Omega]^2) + 51051*r^15*(788478641465515 + 460957563796336*
              \[Omega]^2) + 3332*r^13*(15105188412051309 + 7396994412276316*
              \[Omega]^2) - 2499*r^14*(21117149843486983 + 8290801210058672*
              \[Omega]^2) + 1666*r^12*(-14928117423596505 + 15034870145083208*
              \[Omega]^2) + 426496*r^3*(-2365402992049890417 + 
             83976616825142080*\[Omega]^2) + 136*r^11*(108986456795947521 + 
             480991204814262176*\[Omega]^2) + 16*r^9*(1257886688897457759 + 
             3326577776662919456*\[Omega]^2) - 5120*r^4*
            (25774486884681209745 + 4784394067920330496*\[Omega]^2) - 
           64*r^7*(386763549361838317557 + 12999946081731077432*\[Omega]^2) - 
           384*r^6*(-39434664097400425567 + 17450701140235391264*
              \[Omega]^2) + 128*r^5*(1203169416617589598485 + 
             18291024986531880944*\[Omega]^2) + 
           32*r^8*(93709848002019261159 + 36869482685840719028*\[Omega]^2) - 
           8*r^10*(-2529688774124714601 + 47420996908180030952*\[Omega]^2)))/
         (1180002787655305854240*r^20) + 
        (\[Alpha]2^2*(476725065545053423571207454720000 - 
           247677201084070320630653634048000*r + 
           50124667301128293407433674750976*r^2 - 
           5436704847200421464837285118*r^17*\[Omega]^2 + 
           1417915207393311603668975283*r^18*\[Omega]^2 - 
           365933568*r^3*(88254645399693537238169 + 4210695816347660640000*
              \[Omega]^2) + 60333*r^16*(164510408097611277836057 + 
             175149272079715402896576*\[Omega]^2) - 9282*r^15*
            (3119357187777920313791567 + 848277104914675077800252*
              \[Omega]^2) + 1428*r^13*(-8799198823943629712986011 + 
             852093188222420903055106*\[Omega]^2) + 118272*r^5*
            (48534863070433725542923576 + 4147012204799085547476343*
              \[Omega]^2) + 2142*r^14*(15502291915013824719728111 + 
             6423314482811608399207922*\[Omega]^2) + 69888*r^6*
            (12957151004041659426564875 + 12418428777857021948028143*
              \[Omega]^2) + 340*r^12*(35881537356115678763591559 + 
             28717061242646986686565112*\[Omega]^2) + 
           59136*r^4*(-82996757410967636370463301 + 
             37693191790037997618004704*\[Omega]^2) + 
           5376*r^7*(-168050441657738616416211107 + 
             53659991986550439170312676*\[Omega]^2) + 
           272*r^11*(26393050585731353529625095 + 56593594620914530656480568*
              \[Omega]^2) - 224*r^9*(-168048523117746651365298777 + 
             229941399521014793747731336*\[Omega]^2) + 
           64*r^10*(818388556898661437600252019 + 327505364240413511372949614*
              \[Omega]^2) - 320*r^8*(143382369642995207027279739 + 
             340901042746948290666657224*\[Omega]^2)))/
         (280649031009247571638391424000*r^20) + 
        (\[Alpha]1^2*(-197772750591080609855082332160000 + 
           101995762807436302284599927808000*r - 
           20809337608856216929657176956928*r^2 - 
           1135149638412125081277457926*r^17*\[Omega]^2 + 
           314575087289264205185377596*r^18*\[Omega]^2 + 
           91483392*r^3*(151837871889632542728133 + 7095048735126243091200*
              \[Omega]^2) + 9282*r^16*(237236114094467726384146 + 
             67273862838446663381883*\[Omega]^2) + 32487*r^15*
            (-190077549341807098863199 + 74477001712208973219416*
              \[Omega]^2) + 3468*r^12*(-540462543008605680611015 + 
             899096801792773765622264*\[Omega]^2) - 1428*r^14*
            (-972229841117022853463553 + 2078296303808869861088779*
              \[Omega]^2) - 44352*r^5*(52225367992237268493786415 + 
             4253527725067107724427424*\[Omega]^2) - 34944*r^4*
            (-75991234491206895018991763 + 25804780395720662410671168*
              \[Omega]^2) + 68*r^11*(58181670634818841133695035 + 
             31964480342523133209256576*\[Omega]^2) + 
           34*r^13*(329047976212968706729217091 + 193064107420241108959927940*
              \[Omega]^2) - 224*r^6*(2813773301143529817114440901 + 
             1525385605329211985454892576*\[Omega]^2) + 
           8*r^8*(-165169416226095320504614611 + 1682166835253172455885632544*
              \[Omega]^2) + 4*r^9*(-80644026691091752466906895 + 
             3993803287409823369634754432*\[Omega]^2) - 
           2*r^10*(5225795593301724653757799149 + 
             6154983392749946308690216376*\[Omega]^2) - 
           16*r^7*(-28638907213338655304449316757 + 
             7321308585493957855882827296*\[Omega]^2)))/
         (114013668847506825978096516000*r^20)) + 
      c^4*((\[Lambda]ev*(139242051580149419100969369600 - 
           59553694143404544665144442880*r + 18276591704011926159321767936*
            r^2 - 1966151412225*r^18*(-84101578407 + 4827779030*\[Omega]^2) + 
           2621535216300*r^17*(-252304735221 + 15263787184*\[Omega]^2) - 
           8356656*r^14*(-254855366593683258 + 12939794640104473*
              \[Omega]^2) + 2785552*r^13*(-657841864440919617 + 
             46064736926154676*\[Omega]^2) - 646646*r^16*
            (-1976824691042989095 + 122549158886783122*\[Omega]^2) + 
           198968*r^15*(-9206815029391304325 + 611756554796562074*
              \[Omega]^2) + 6384*r^12*(159925644531377029921 + 
             18755771559994776306*\[Omega]^2) - 128*r^9*
            (-464972761072629644681 + 116345786193788394076*\[Omega]^2) + 
           1216*r^11*(-91776286196966381703 + 247966110896124095228*
              \[Omega]^2) + 200704*r^3*(-32709968004750651092511 + 
             1224012443690773954880*\[Omega]^2) - 
           512*r^7*(224012727214981261871545 + 6672759060063571747564*
              \[Omega]^2) - 4096*r^6*(-21500114652245666845331 + 
             10811044659385353702692*\[Omega]^2) - 16384*r^4*
            (56647795162403491395118 + 11536723853456678588807*\[Omega]^2) + 
           1024*r^5*(888541306183197962891673 + 12600859997452343171552*
              \[Omega]^2) + 256*r^8*(34642247976218427256481 + 
             29909660295593359235761*\[Omega]^2) - 
           64*r^10*(-1299263917976643123351 + 32088128085251238550870*
              \[Omega]^2)))/(217519353870803770558893120*r^20) + 
        (\[Alpha]2^2*(343136108288984008654920210186240000 - 
           200561807903825767820206097055744000*r + 
           33083126415527264508392053264883712*r^2 + 3972023055*r^18*
            (-3373142954130790183343 + 166480426477596165798*\[Omega]^2) - 
           1444372020*r^17*(-37104572495438692016773 + 1755421323085583280597*
              \[Omega]^2) + 5643456*r^16*(-15417578151891538379802045 + 
             879740180791694011232662*\[Omega]^2) + 1646008*r^14*
            (-51113358248782224085562304 + 3936736396312006439785039*
              \[Omega]^2) + 36176*r^13*(1864456056136261090352497410 + 
             8032823580399405040176367*\[Omega]^2) - 57401344*r^3*
            (391844009391543717254677657 + 16738244105622028909920000*
              \[Omega]^2) - 36176*r^15*(-2541947913620740739581748190 + 
             103248839443826693696293133*\[Omega]^2) + 
           4864*r^11*(590641541075564668703701856 + 
             1518950602023354667584520043*\[Omega]^2) + 
           608*r^12*(-44009332686547917601362843911 + 
             7128525609833956267609583414*\[Omega]^2) - 
           3584*r^9*(-5454021409136504798682873104 + 
             7888906391462007473127352849*\[Omega]^2) + 
           35840*r^5*(108551620851397165906029737864 + 
             9715674079647272381407760517*\[Omega]^2) + 
           7168*r^7*(-70524697784763545788970196377 + 
             22178544488479787087214057358*\[Omega]^2) + 
           128*r^10*(226134996268260731011027711841 + 
             76344506708171322614020731162*\[Omega]^2) + 
           14336*r^4*(-151128854473842594913450097981 + 
             113245946177882391969876786408*\[Omega]^2) - 
           512*r^8*(111252080860822540294040526407 + 
             127923986663558106481289480782*\[Omega]^2) + 
           3584*r^6*(136813783400589678408138294524 + 
             150844945537566097906283286663*\[Omega]^2)))/
         (4703116461652970805516163483392000*r^20) + 
        (\[Alpha]1^2*(-3131753480359827132678545961123840000 + 
           1819339858311707979870145140473856000*r - 
           300746998096815688163523484190195712*r^2 + 43692253605*r^18*
            (-1952383260677852779315 + 73869854019580749552*\[Omega]^2) - 
           1222160940*r^17*(-279190806276932947442045 + 
             9529543048649880214554*\[Omega]^2) + 2686068*r^15*
            (-38257813687655890541849545 + 9239064570503534478546196*
              \[Omega]^2) + 2558160*r^13*(-237873664058477324522767101 + 
             26801042567583673706363510*\[Omega]^2) + 315707392*r^3*
            (677324251724558552501681519 + 28204045803726239451513600*
              \[Omega]^2) + 74613*r^16*(-4806245860585677264580178355 + 
             88227876223202198176220456*\[Omega]^2) - 198968*r^14*
            (-2677551316355179620277217289 + 152037272960880046103369444*
              \[Omega]^2) + 2432*r^11*(-40821302579911735357631232077 + 
             3057734135819216591077088376*\[Omega]^2) - 
           78848*r^5*(449483472718421189384003650297 + 
             37892303998403656048659093240*\[Omega]^2) + 
           608*r^12*(828682338160617349646091726256 + 
             46105844321898639807061080161*\[Omega]^2) - 
           157696*r^4*(-176164524982116539504961037055 + 
             91396111859986187945425323888*\[Omega]^2) - 
           39424*r^6*(178926161776034051310013319671 + 
             118510894143885433812150230260*\[Omega]^2) + 
           576*r^9*(-64434105399470978577540316413 + 
             318303934755711914827713580012*\[Omega]^2) + 
           256*r^8*(955873307996164098464914215302 + 
             1160478751244593199596362359913*\[Omega]^2) - 
           32*r^10*(5346225012745708653510514503707 + 
             4563367177508156183591145765914*\[Omega]^2) - 
           256*r^7*(-21535968544665988521081623717529 + 
             5526048944303159102981038399936*\[Omega]^2)))/
         (42034103376023426574300711132816000*r^20)) + 
      c^6*((\[Lambda]ev*(22447591824232054525217498726400 - 
           9331121502936060663907925934080*r + 
           2641092395875657813678931550208*r^2 - 801024649425*r^18*
            (-40254073664805 + 1340674236631*\[Omega]^2) + 
           213606573180*r^17*(-603811104972075 + 21193768504984*\[Omega]^2) + 
           369881512*r^15*(-1015192401530705160 + 38385904077946739*
              \[Omega]^2) - 7113106*r^16*(-35870995605205726875 + 
             1279232491443851671*\[Omega]^2) - 3195192*r^14*
            (-137793059157584757289 + 4017226460463162297*\[Omega]^2) + 
           1742832*r^13*(-219928105389649872655 + 8624519286456396718*
              \[Omega]^2) + 31309824*r^3*(-29021405172776102574631 + 
             968279086630547242440*\[Omega]^2) + 1456*r^12*
            (146657700479744136412422 + 8643829378847740932409*\[Omega]^2) + 
           1664*r^11*(-17510287534357908763704 + 18219288556160962019857*
              \[Omega]^2) - 256*r^9*(7397400227818387380685 + 
             125105834836983612491547*\[Omega]^2) + 
           3072*r^5*(37871508885299195541868615 + 330228835131471123686448*
              \[Omega]^2) - 512*r^7*(23857999167705867709086269 + 
             356887214212727097634702*\[Omega]^2) - 
           8192*r^4*(16623488338274322838771438 + 3489818083834386223179595*
              \[Omega]^2) - 64*r^10*(-51667806747552418298148 + 
             3815334884918959825890007*\[Omega]^2) + 
           128*r^8*(4701899594549805303812702 + 7871126088824904682995221*
              \[Omega]^2) - 512*r^6*(-22633786903319229128173319 + 
             11570499810446345066192144*\[Omega]^2)))/
         (1143118584429541515229623068880*r^20) + 
        (\[Alpha]2^2*(46807462438347979305971702256107520000 - 
           29604764905685581073920607076415488000*r + 
           4299719403395591159286064936582176768*r^2 + 821563743*r^18*
            (-2690848129317971259894075 + 77052690721380758736841*
              \[Omega]^2) - 149375226*r^17*(-59198658844995367717669650 + 
             1624935004736221590072623*\[Omega]^2) + 85357272*r^16*
            (-172255576614054469180088213 + 5664221062998879393290744*
              \[Omega]^2) - 15320536*r^15*(-1056417193979284140459875874 + 
             24621582016138112199318409*\[Omega]^2) - 631414784*r^3*
            (4588136181591708989342005127 + 158893401431647576829520000*
              \[Omega]^2) - 1064*r^13*(-11002535396654361543750502208088 + 
             3931802034460009414049807939*\[Omega]^2) + 11984896*r^4*
            (-13680071709033760599102378229 + 18608118825120952996374861351*
              \[Omega]^2) + 9044*r^14*(-1666498211504055889605519037164 + 
             70951324018005010483353402527*\[Omega]^2) + 
           39424*r^5*(12473174777847099903029473681000 + 
             1213253570784916969532017925697*\[Omega]^2) - 
           896*r^9*(-2270974217383471500920387710733 + 
             3480366321068960115085198629582*\[Omega]^2) + 
           3584*r^7*(-15521798242066203937344672835357 + 
             4774155124471334419058525454698*\[Omega]^2) + 
           64*r^11*(3160084244858602944719605596443 + 
             11448300802149350798878538147166*\[Omega]^2) + 
           32*r^12*(-154592377518045692669073348089987 + 
             12297265403766759972498662311651*\[Omega]^2) + 
           64*r^10*(49170942574801758998256455619763 + 
             15114728070280012881318538734238*\[Omega]^2) - 
           512*r^8*(18189760849350040422109560829109 + 
             15272344232030100560318026833065*\[Omega]^2) + 
           1792*r^6*(30754974747778827395431323834232 + 
             36272522764489023478650387960405*\[Omega]^2)))/
         (20913583125855347929428999969773376000*r^20) + 
        (\[Alpha]1^2*(-38836810831571024762229055417221120000 + 
           24432588188394244723463445089058816000*r - 
           3544284032087859789952642025395396608*r^2 + 821563743*r^18*
            (-1557469373858923467135375 + 34189430768729290250984*
              \[Omega]^2) - 22980804*r^17*(-222718120461826055800358625 + 
             4410590174350119559302743*\[Omega]^2) + 3282972*r^15*
            (-338056884848384113525518377 + 65263126841964160764315502*
              \[Omega]^2) + 820743*r^16*(-6741501874690449568172894423 + 
             72659755636605906432778364*\[Omega]^2) + 631414784*r^3*
            (3977924351351806897285883927 + 133868186639207485824340800*
              \[Omega]^2) - 352*r^11*(5283443778115173448748867027411 + 
             189015097780757360064277377496*\[Omega]^2) - 
           1064*r^14*(-7422444609048801309251298317139 + 
             250037688833265294938669223142*\[Omega]^2) - 
           157696*r^4*(-1378756490806663605012298173895 + 
             1141175655148034487409529346936*\[Omega]^2) - 
           28672*r^5*(14420070749265928362223664859334 + 
             1323694772605379527398401420889*\[Omega]^2) + 
           304*r^13*(-32523263051050551799786864260933 + 
             2039898874566174861229191930101*\[Omega]^2) + 
           16*r^12*(485001940359212977387155996699634 + 
             13170893010287637468666069401267*\[Omega]^2) + 
           128*r^9*(-4678523773346185683911971171044 + 
             14043211717414962081506964937591*\[Omega]^2) - 
           3584*r^6*(18870234757328874031312802547925 + 
             14303982374350328025855475349534*\[Omega]^2) - 
           32*r^10*(63743769392389948313231605607530 + 
             45677698746681142374718274626629*\[Omega]^2) - 
           256*r^7*(-211640304160529539563594563398497 + 
             53740396258631188526476549096336*\[Omega]^2) + 
           64*r^8*(80084613609659256674594056318171 + 
             64143148264459307584655255118994*\[Omega]^2)))/
         (16992286289757470192661062475440868000*r^20)) + 
      c^8*((\[Lambda]ev*(85262927559709943364929167137177600 - 
           35046914893836018414554787207086080*r + 
           8833335205091971466535837213114368*r^2 - 28501258051190925*r^18*
            (-4817305001817 + 82072243510*\[Omega]^2) + 38001677401587900*
            r^17*(-14451915005451 + 259484382128*\[Omega]^2) + 
           1000855856*r^15*(-1682203399879269899625 + 34359706763269797209*
              \[Omega]^2) - 56866810*r^16*(-19584871448714287217271 + 
             367652619495381449414*\[Omega]^2) + 21331856*r^13*
            (-81884395202243585047437 + 1706453815852636501100*\[Omega]^2) - 
           4571112*r^14*(-435072172704514021558497 + 7126432943161571810734*
              \[Omega]^2) + 41746432*r^3*(-70978073142069022855100391 + 
             1155566590571658012048680*\[Omega]^2) + 15456*r^12*
            (62783402105429007062094307 + 1475700992155483863575185*
              \[Omega]^2) + 5888*r^11*(-25940896844181051870752433 + 
             7972110914141913806260795*\[Omega]^2) + 
           5120*r^7*(-5588124887871323852007944935 + 
             199717271554496789798908934*\[Omega]^2) - 
           512*r^9*(122785070678633923463551648 + 428267849515505691335326951*
              \[Omega]^2) - 2048*r^5*(-168277888108625302646360751267 + 
             1417499659987900688710093784*\[Omega]^2) - 
           128*r^10*(309195882879990856554711816 + 
             4623692367161739597079613783*\[Omega]^2) + 
           256*r^8*(9188491785685270028748287468 + 
             10681106824828543899518392525*\[Omega]^2) - 
           8192*r^4*(51130706530833820195245289643 + 
             11340938007837388703467225918*\[Omega]^2) - 
           1024*r^6*(-25171313129668835974562671877 + 
             15900894602721933896686937840*\[Omega]^2)))/
         (200973964565726552875550490985930560*r^20) + 
        (\[Alpha]2^2*(2311260692683506821008930815383662755840000 - 
           1556457636149878839617055240974980214784000*r + 
           203371511862454138297464836569040471998464*r^2 + 
           111769639416435*r^18*(-1094869634449231676003787 + 
             16037614417341763971874*\[Omega]^2) - 40643505242340*r^17*
            (-12043565978941548436041657 + 169105587457244522697511*
              \[Omega]^2) + 161294952*r^16*
            (-5175556732187931334297983005845 + 89794949747077997946316326448*
              \[Omega]^2) - 140616112*r^15*
            (-6804783184550980369889756602995 + 90365658817452632321193584957*
              \[Omega]^2) - 803618816*r^3*
            (156510188961064560715801834564861 + 
             2582539815120849050892179040000*\[Omega]^2) - 
           435344*r^13*(-1566633154533242014971228732986640 + 
             5641108932030573804268793423683*\[Omega]^2) + 
           217672*r^14*(-4153456191318519621892021186822938 + 
             93651930559495676220861180800591*\[Omega]^2) + 
           1472*r^12*(-203344138117367576163748089327479692 + 
             6525891362205193872085515891275497*\[Omega]^2) + 
           2944*r^11*(385956409575813257285845490244313 + 
             7670297187356447729295180771111154*\[Omega]^2) + 
           630784*r^4*(-1790264975285874678221744773562525 + 
             17546272900281707647550934389244018*\[Omega]^2) + 
           78848*r^5*(263148395205011582228788592705787016 + 
             30935216847111313694143744337059605*\[Omega]^2) - 
           1792*r^9*(-33946022168528825043804651132663521 + 
             64092444403003292106837418387507342*\[Omega]^2) + 
           7168*r^7*(-259209187271622980881282670988612613 + 
             81668718017936072426878214706063746*\[Omega]^2) + 
           128*r^10*(779215514470128128868845754115286191 + 
             244637418722739098067125161660888326*\[Omega]^2) - 
           1024*r^8*(493796215606152249096383070886832492 + 
             323001735483226319771434813244666425*\[Omega]^2) + 
           3584*r^6*(571894364574137380406779954689186856 + 
             752109100317862100546904955693192569*\[Omega]^2)))/
         (47799165394797445592194027454915358157056000*r^20) + 
        (\[Alpha]1^2*(-1917685549017410555023601143168672727040000 + 
           1285340441114291687418268608933755879424000*r - 
           167410848899807546941494875724873937403904*r^2 + 
           111769639416435*r^18*(-633713179663916552122335 + 
             7116129270552945540176*\[Omega]^2) - 3126423480180*r^17*
            (-90620984691940066953493905 + 918012647019938460668702*
              \[Omega]^2) + 10447044608*r^3*
            (10473698647579001829589592608387 + 
             167369065752359026685526883200*\[Omega]^2) + 
           6203652*r^15*(-5712205661017281255307158448075 + 
             945429340155210095415220099972*\[Omega]^2) + 
           1550913*r^16*(-203461849066875508602669300529405 + 
             1216822178217820083610485636328*\[Omega]^2) + 
           1679184*r^13*(-352678767923846974889927657069165 + 
             11774439601063812063389491077342*\[Omega]^2) - 
           217672*r^14*(-1985160425333509975771339367916213 + 
             36470870354174258094650622967156*\[Omega]^2) - 
           745472*r^5*(23862611859437773311193970167997488 + 
             2664101723314161430226501639794125*\[Omega]^2) + 
           736*r^12*(605994753547163410415698918406457074 + 
             5303674937066352584157410172091933*\[Omega]^2) - 
           1472*r^11*(81096483725239803724892256022788761 + 
             7242205940039461414153998385984560*\[Omega]^2) + 
           768*r^9*(-37643744780303949871794717075073141 + 
             83855953476769935051992360885889321*\[Omega]^2) - 
           7168*r^6*(315341833885709004887200865559214441 + 
             298994297638664897502336470249906686*\[Omega]^2) - 
           28672*r^4*(-133686829910046048992848436590917341 + 
             311801869663484901746374465492469256*\[Omega]^2) - 
           64*r^10*(1302660050766857822896461594669492904 + 
             867755593712452143112811630878073521*\[Omega]^2) - 
           512*r^7*(-3409872588738622716457532449525016499 + 
             904760362047060323173260788643829424*\[Omega]^2) + 
           128*r^8*(2835921679023028811713190820506009029 + 
             1738633935520349518169765806998843714*\[Omega]^2)))/
         (38836821883272924543657647307118728502608000*r^20)) + 
      c^10*(-(\[Lambda]ev*(-137882561780533212337282877033561456640 + 
            60173747805230361794883523007285329920*r - 
            9723560422980192547265418520093900800*r^2 - 3362054661590625*r^18*
             (81811828833291018 + 1211078784683389*\[Omega]^2) + 
            1793095819515000*r^17*(613588716249682635 + 9572542942414148*
               \[Omega]^2) + 897897000*r^15*(4293196656064368967648965 + 
              32944445873149144007329*\[Omega]^2) + 347116000*r^13*
             (11847950899835744553244398 + 94556044469307457636861*\[Omega]^
                2) - 224474250*r^16*(10630387778698695303235170 + 
              119738890152307712720177*\[Omega]^2) - 37191000*r^14*
             (124244818688531186936144673 + 456123254006032894844239*\[Omega]^
                2) + 14000*r^12*(-160919425086020683948282789449 + 
              5291055842590241749753198931*\[Omega]^2) + 
            8000*r^11*(56100537284139220396077334935 + 
              28654920156098075792146634246*\[Omega]^2) + 
            1003520*r^3*(3323582718040977974659636413921 + 
              339483120556888582443023254816*\[Omega]^2) - 
            7680*r^6*(-12268649378175215840513926932089 + 
              841337797067987489056267326992*\[Omega]^2) + 
            640*r^8*(-28080818077486916107796878093800 + 
              1646219435671413601981329086027*\[Omega]^2) - 
            5120*r^7*(1469101053250322402701180934775 + 
              1994016407359725309098164920137*\[Omega]^2) + 
            8192*r^4*(-6813224948663104271008308881820 + 
              5604751703413401315861386160583*\[Omega]^2) + 
            128*r^9*(2999445235918310068516721007375 + 
              6023433652727526599258834417198*\[Omega]^2) - 
            64*r^10*(-5307070127434856405086310107875 + 
              8803921726683815164993365237293*\[Omega]^2) + 
            2048*r^5*(-122121269233395050218811049063225 + 
              21436731686660681703500248288024*\[Omega]^2)))/
         (30466396940885609624977982242898410830000*r^20) - 
        (\[Alpha]2^2*(-339785898824206347345005328810040443273216000 + 
           248532822562050900523051592334254192130048000*r - 
           26558118624324587576432877931079900878848000*r^2 + 
           4075217771625*r^18*(5468842940102708816352172470 + 
             69604439680986345077121379*\[Omega]^2) - 740948685750*r^17*
            (120314544682259593959747794340 + 1467861660167846683708084037*
              \[Omega]^2) + 3183453000*r^16*
            (51150924079134414828119319206329 + 
             525253868991279311026150012648*\[Omega]^2) - 
           81627000*r^15*(2520982957105889426485475078008434 + 
             4991264094421754040709551873161*\[Omega]^2) - 
           24108564480*r^3*(-320993451233755374149949005697907 + 
             55266627500295706631780102316000*\[Omega]^2) + 
           724500*r^14*(276006014487364459584042083260521588 + 
             2035508412523929127609519128297715*\[Omega]^2) + 
           483000*r^13*(-290841512743569718672549517374390908 + 
             2672119296399122688727939694739707*\[Omega]^2) + 
           8000*r^11*(372405588028447352618189620564415409 + 
             282784489440227013686378095025240878*\[Omega]^2) + 
           896*r^9*(12289871761164556674217623207632344875 + 
             320671659017397566107733924706801338*\[Omega]^2) + 
           4000*r^12*(16244331991601561266569030666955498434 + 
             665292460598372183633655558370271171*\[Omega]^2) + 
           10752*r^7*(-17509632828807549520414691905201843375 + 
             2578494390067614513847802573948915222*\[Omega]^2) - 
           26880*r^6*(-967383977408012562719370747263556032 + 
             6216054911013702399197505900160058417*\[Omega]^2) + 
           64*r^10*(235487702576431113012215410808705370375 + 
             26536326570139231350879295139616449894*\[Omega]^2) - 
           10752*r^5*(84207044900856671154013083643831742200 + 
             37948615874937466210175150143152289963*\[Omega]^2) - 
           43008*r^4*(59770730736174639534959755152993227315 + 
             38034051816897849144320065932043149276*\[Omega]^2) + 
           512*r^8*(148374968150588087977761386580329147250 + 
             52088902158416701381965913054594212739*\[Omega]^2)))/
         (658732248097052297067423940863052279601928000000*r^20) - 
        (\[Alpha]1^2*(1550588302300890286209180968926615755030528000 - 
           1130037943589814117160092088970115469369344000*r + 
           120294398631025649528339165234505300625920000*r^2 + 
           44827395487875*r^18*(1582689728352197966287808175 + 
             15442265217410128653201148*\[Omega]^2) - 626956580250*r^17*
            (452649262308728618358313138050 + 3984243183125048243443704317*
              \[Omega]^2) + 336711375*r^16*
            (1017020983488198507140734444219187 + 
             2419122300212864359877423098994*\[Omega]^2) + 
           1346845500*r^15*(-28540580310669940738598530121377 + 
             4457832155636576942454715314497*\[Omega]^2) + 
           82873190400*r^3*(-456421240079503692699612105863551 + 
             74499689864710100547784713393024*\[Omega]^2) - 
           5313000*r^14*(78915819946324973606172707567084046 + 
             954557444934636722939380406394005*\[Omega]^2) + 
           253000*r^13*(2848214385803835674906926037348015514 + 
             30852549415411850178696729926433913*\[Omega]^2) + 
           26000*r^11*(5882481727385658725444788389576123879 + 
             958838141206297805985879145631843576*\[Omega]^2) + 
           512512*r^6*(-1739175125267163596187103458807749325 + 
             1523774859888729745947082414393264337*\[Omega]^2) + 
           3000*r^12*(-165787274410448020090901980860622375466 + 
             3706842079556478207498041578476991483*\[Omega]^2) + 
           473088*r^4*(25993569998020151388578938950594564475 + 
             15428948253297670682945914211706226068*\[Omega]^2) + 
           118272*r^5*(44367813516227560612384181346498726125 + 
             16607337235189491818595851378599277124*\[Omega]^2) + 
           32*r^9*(118106173994170793211666738878308927875 + 
             137397413696218798859887982365991410178*\[Omega]^2) + 
           16*r^10*(-308098743001717241706683182897360066125 + 
             571660205643874795379109939258236984197*\[Omega]^2) - 
           256*r^7*(-4747897867993205665890396670712653624875 + 
             581108755149019207039222122676272738568*\[Omega]^2) - 
           32*r^8*(16384217135040871016101751683278487736625 + 
             7117465793431678466531223228628107271346*\[Omega]^2)))/
         (2943709733683702452520050735731764874471115750000*r^20)) + 
      c^12*(-(\[Lambda]ev*(30686012377884787479788971038164543078400 - 
            9729960026094815241393423524853092679680*r + 
            4593279899333826666493768092299288461312*r^2 - 1946452698815625*
             r^18*(-16398442017959660505 + 1973042694879355922*\[Omega]^2) + 
            519054053017500*r^17*(-245976630269394907575 + 
              31190433129231616208*\[Omega]^2) - 63313250*r^16*
             (-3019050858449079132483106575 + 484108374542537332365031442*
               \[Omega]^2) + 38962000*r^15*(-4640282663533453349536625775 + 
              1148948160879219405092844809*\[Omega]^2) - 1617000*r^14*
             (-115613270225514875762428108629 + 23646227327584567736020432738*
               \[Omega]^2) + 686000*r^13*(-214315679897267427134383986819 + 
              70363720838638681846871212684*\[Omega]^2) + 
            6422528*r^3*(-220972886148222797313099181331547 + 
              30509093639709297371811021582080*\[Omega]^2) + 
            672*r^12*(148416861359840857369418300400625 + 
              74704028951386311924940242240793*\[Omega]^2) + 
            512*r^9*(168036176548965155641443225006994 + 
              152259861834748144586537357726191*\[Omega]^2) + 
            256*r^11*(89324266078430791326828068861625 + 
              519660022893796206903599557265059*\[Omega]^2) - 
            40960*r^4*(12357411419506366608889227339399563 + 
              1932606737911948968237813289535914*\[Omega]^2) - 
            1024*r^7*(25202317217459629923946866616595281 + 
              2864852135383362070431503166544198*\[Omega]^2) - 
            128*r^10*(-738380323742812849340424406305144 + 
              6201368269788305173657043149129897*\[Omega]^2) + 
            2048*r^5*(101944393989116748754347974547862521 + 
              7278237563689448950269678815531912*\[Omega]^2) + 
            256*r^8*(-28083126485096363874559727719955240 + 
              12143227747121515634179459714005347*\[Omega]^2) - 
            1024*r^6*(-72994900090641583980005093579171599 + 
              18517890297328406107009296757312912*\[Omega]^2)))/
         (295584983120472184581536383720600381872660000*r^20) - 
        (\[Alpha]2^2*(831819599139810875273811542604650405623234560000 - 
           542927786194422463533062836748566499464679424000*r + 
           87511250936274991468020640691291045094862798848*r^2 + 
           960249998082375*r^18*(-29626490889512423380697516475 + 
             3064779996608528903781468566*\[Omega]^2) - 9437346418500*r^17*
            (-12057981792031556315943889205325 + 
             1195691709868731559216525070513*\[Omega]^2) + 
           3798795000*r^16*(-37416260543313343134405025854561771 + 
             5568002183039888989393909790287664*\[Omega]^2) - 
           38962000*r^15*(-1821093960828778896639892728317876865 + 
             360711847579504416831473833370878621*\[Omega]^2) - 
           8839806976*r^3*(11249726568184965650623112804453073661 + 
             953619916277343205240785577359360000*\[Omega]^2) + 
           14000*r^13*(6025569738278104639928383827009206394528 + 
             208125016294545159093811383524134128385*\[Omega]^2) + 
           7000*r^14*(-6014760632362081742067020064694841954838 + 
             3721907312032283946175796535922259998843*\[Omega]^2) + 
           630784*r^4*(-17659746644006343653643613897604031573457 + 
             6330419537407632532312298501616088830318*\[Omega]^2) + 
           78848*r^5*(231288443480882094398095113953905272231608 + 
             8365673831247408578832801149639775084411*\[Omega]^2) - 
           1792*r^9*(-63674159894024678818921294336025477713279 + 
             62352555395509901296971340146079328643362*\[Omega]^2) + 
           7168*r^7*(-394922655964621374973900929796218610452467 + 
             97187786075443787358473249628303239086846*\[Omega]^2) - 
           1024*r^8*(222116865645145598952718481659696209054694 + 
             205035497262250280842699312013052640830575*\[Omega]^2) + 
           128*r^11*(95303154420452305927972278322429563174625 + 
             247111556452630455692018410427961541002418*\[Omega]^2) + 
           128*r^10*(1380245022870404628682090728821885731422641 + 
             291071503275335233727841977477465528034330*\[Omega]^2) + 
           64*r^12*(-393070570514086034346666771661933987429750 + 
             323107537397680198009862821828169348092321*\[Omega]^2) + 
           3584*r^6*(628775552344778130123271012025437466084792 + 
             547239289492882623175337248246572456932823*\[Omega]^2)))/
         (70301222981413615247629617816786665383676960016000000*r^20) + 
        (\[Alpha]1^2*(690172436934315767219045655930913251246735360000 - 
           447758787295507878914004456911789492181270528000*r + 
           71745438008134576107395775064314729664097599488*r^2 - 
           25952702650875*r^18*(-634471716692458033848400312875 + 
             50315881947458776034056668208*\[Omega]^2) + 725949724500*r^17*
            (-90729455487021498840321244741125 + 
             6490974828811704759916324104466*\[Omega]^2) - 
           36526875*r^16*(-1377481045392364852965264612193751931 + 
             67426418765158866386229076774369352*\[Omega]^2) - 
           87664500*r^15*(-831089358380955066030782034068220315 + 
             117787627593957895664419321832385356*\[Omega]^2) - 
           8839806976*r^3*(9729218326292520893801885197507328251 + 
             803427755871895226920001810289254400*\[Omega]^2) + 
           7000*r^14*(-16014550039886014975522813276303724546883 + 
             1661005650456320640203625663492692994548*\[Omega]^2) - 
           6000*r^13*(-4355508169087635675602173186858483124307 + 
             4210664889565196835671643455487053765990*\[Omega]^2) + 
           57344*r^5*(259336895266597456515290381886049396998812 + 
             7445279144100944190678909715491863372847*\[Omega]^2) + 
           315392*r^4*(-40031729599203631895954312259377922263921 + 
             10145353233539320531932574111918792715496*\[Omega]^2) - 
           704*r^11*(-5499281873278695035011736419128857992375 + 
             12117774995241701521153466757491491223904*\[Omega]^2) - 
           768*r^9*(-43253580969437159394248993726334353772621 + 
             86911657526851329400059170743372552004983*\[Omega]^2) + 
           7168*r^6*(421556546385233136217989136065460992246767 + 
             212285640901239220920163097761513830508658*\[Omega]^2) - 
           128*r^8*(-180264253823025028044852400802691626895073 + 
             329812570192530816454552027629803593336878*\[Omega]^2) - 
           32*r^12*(1852529569481912095297785547453617618958250 + 
             380260296517067427824853675080816811858493*\[Omega]^2) + 
           64*r^10*(1564374457690292336768456485508684433414572 + 
             732633555005141905009112432853112110440015*\[Omega]^2) + 
           512*r^7*(-5578212103090936080609370147999290065982753 + 
             1120072393658603989534293563401822590757072*\[Omega]^2)))/
         (57119743672398562388699064476139165624237530013000000*r^20)) + 
      c^14*((\[Lambda]ev*(-8646739349017770827166517052968313959926988800 + 
           3079232779047929566407022495740653408659537920*r - 
           968005998333104489656091863073163257560449024*r^2 + 
           59755384867303125*r^18*(-213866266738647022791291 + 
             8343618268935987661787*\[Omega]^2) - 15934769297947500*r^17*
            (-3207994001079705341869365 + 131898345813036718240568*
              \[Omega]^2) - 6367540179000*r^15*
            (-21326546891465242623129656905 + 998525303554045698370449969*
              \[Omega]^2) + 31460178750*r^16*
            (-3081199726568419671346832671971 + 
             131943218730756455107556934017*\[Omega]^2) + 
           640643640*r^14*(-246886480099648411603437249632800 + 
             8877042761634059662929163553617*\[Omega]^2) - 
           427095760*r^12*(185296965750163068955838951184189 + 
             13872717765023867637492712883087*\[Omega]^2) - 
           427095760*r^13*(-323411505577993405194141692024325 + 
             16023235762983884119631790623138*\[Omega]^2) - 
           34864960*r^11*(-257731777393135224707346377857935 + 
             425575321796300874402654298090514*\[Omega]^2) - 
           44355584*r^3*(-6861764063912991309699824360554012389 + 
             494489907850555872763341537774338720*\[Omega]^2) + 
           640*r^9*(-3894454348693578714867070654322285733 + 
             13678264902710906290372681304032356622*\[Omega]^2) + 
           237568*r^4*(352507027180665583731284555192749997301 + 
             58727850764638648398452229654081023999*\[Omega]^2) + 
           1024*r^7*(3672574931411090385353060849562378661839 + 
             167383176223224475002618802952387027627*\[Omega]^2) - 
           2048*r^5*(18710596689109619303295353050395246968679 + 
             537407811573493570740162986252903103584*\[Omega]^2) + 
           4608*r^6*(-2191251634489487296578656464810550835617 + 
             611461037459837953314870662511020383056*\[Omega]^2) + 
           64*r^10*(-81976116327867087084398002711349422785 + 
             1729374482306783017736587564369287462007*\[Omega]^2) - 
           128*r^8*(-5621004609150794347183467865804939645140 + 
             3576662543273393980716455931475877058917*\[Omega]^2)))/
         (1183528996972736617806670910370013572676818243015000*r^20) - 
        (\[Alpha]2^2*(18030082267284851016832669592209401574942601379840000 - 
           12762155147545973369445899840893881747683482724352000*r + 
           1694610451827919715447900260041539072035089224810496*r^2 + 
           61287574222875*r^18*(-14296233682333188156378125830185765 + 
             479533521572798623162825728869957*\[Omega]^2) - 
           11143195313250*r^17*(-314517141011330139440318768264086830 + 
             10112700774664256251920472372911571*\[Omega]^2) + 
           9152052000*r^16*(-609737204938455922648198939035310625213 + 
             24102360431709568854797964026443245354*\[Omega]^2) + 
           7040040*r^13*(619831146198507114526385810238576814166700 + 
             563278948290325931098148387931317067853*\[Omega]^2) - 
           176001000*r^15*(-32351281595404251915470564305819515957484 + 
             936186532282143749029362833225853379455*\[Omega]^2) - 
           46839496704*r^3*(30554930315522511320896154425804929793061 + 
             1549647587128306134349343632447667235000*\[Omega]^2) + 
           11968068*r^14*(-434972401943064063096266379369841981560000 + 
             23989240999899488784186288388864619408267*\[Omega]^2) + 
           536384*r^11*(137817397015356791348693617622475752704821 + 
             624406896792443274405977705354235844784950*\[Omega]^2) + 
           268192*r^12*(-6942697761011982693800662137034769347986204 + 
             713805549112325938502526007175110541377583*\[Omega]^2) + 
           13719552*r^4*(-5153193774920834747791491615354992810237869 + 
             6337621351377070480819068818333937121348812*\[Omega]^2) + 
           118272*r^5*(2124052332874653798154943971799909696129525304 + 
             150605112022566842062007605623893510499220315*\[Omega]^2) + 
           10752*r^7*(-2878151419477494542024460409889401519464383971 + 
             728929292321459711059166056930971896151551886*\[Omega]^2) - 
           896*r^9*(-1297325680225980050781445975755269770598557239 + 
             1530726583779664531613831911069603035050047918*\[Omega]^2) + 
           5376*r^6*(5122696711387397007371940836382310777156374560 + 
             5188378465198924525550268434756891643928234871*\[Omega]^2) - 
           512*r^8*(9440123756885165739119497534584858325423422576 + 
             6234211887383013595117383546942438291469601609*\[Omega]^2) + 
           64*r^10*(29026626869832964840270682546624944406841142323 + 
             6556127550791184867767043561896694791385855998*\[Omega]^2)))/
         (21652899705415610970096605639401472314836925119608028000000*r^20) + 
        (\[Alpha]1^2*(14959813196763393767779003220758269309455475671040000 - 
           10538834411282883707905275741259629058236431843328000*r + 
           1390792362298602446083007643153019682373233993588736*r^2 - 
           61287574222875*r^18*(-8274694464978185809811183973951825 + 
             212776192286155111371344331882568*\[Omega]^2) + 
           1714337740500*r^17*(-1183281308491880570802999308275110975 + 
             27449084759003937541499586419454811*\[Omega]^2) - 
           616003500*r^15*(-1213168663794769569710664473298677232299 + 
             163290597019422600214447669724147549590*\[Omega]^2) - 
           22000125*r^16*(-94695226267594322498534481036971499537047 + 
             1219059725724481599753814527085679199156*\[Omega]^2) + 
           268192*r^11*(2704089601684100781687388727746758468842127 + 
             5711724188663692883213065964411686942280*\[Omega]^2) - 
           1463734272*r^3*(849012392148168130773781456159004439510067 + 
             41778653723727730531963561477052316220800*\[Omega]^2) - 
           1206864*r^12*(2371217786796599082235639954886860241266662 + 
             84017044270029413048717061461458966410511*\[Omega]^2) + 
           1408008*r^14*(-2259698810200135583312253948239086617695625 + 
             86379818038305215489100950025809627895782*\[Omega]^2) - 
           670480*r^13*(-5047163805994038006125195226673456216211475 + 
             415355881424280396281488605471603843602719*\[Omega]^2) + 
           2494464*r^4*(-39198646380128165444773095608898799415507555 + 
             28096001773877507467962075801447270203729676*\[Omega]^2) + 
           35840*r^6*(939101888633793539132238659970151504505532129 + 
             612290703599905722767683719897178401312130283*\[Omega]^2) + 
           21504*r^5*(9777514588963617544571111761255523366028478999 + 
             640200631620004695818596501599280434030377100*\[Omega]^2) + 
           512*r^7*(-59494896305363281898047461582934405708257963027 + 
             12400915920862616083410197577791238895678326584*\[Omega]^2) - 
           64*r^9*(-7006602222295527233317947777564535810001784471 + 
             12451675522871781602280330967366287189683321086*\[Omega]^2) + 
           32*r^10*(39320187374845281858917612552774585665657487151 + 
             19221519791921776592829523501312078802867729797*\[Omega]^2) - 
           64*r^8*(33545038078465425671774560626307993354047199077 + 
             23088025805295851539231017456535086887240079842*\[Omega]^2)))/
         (17592981010650183913203492082013696255805001659681522750000*
          r^20))) + \[Chi]^12*
     (-(\[Lambda]ev*(179578617591840455204536320 - 75955937258179849798287360*
           r + 35807656926211039898828800*r^2 - 1072071*r^19*
           (-3729946679532073 + 5354072526524*\[Omega]^2) + 
          887111680*r^3*(-17062928473233643 + 412479173683800*\[Omega]^2) + 
          714714*r^20*(-1598548576942317 + 776942076421838*\[Omega]^2) - 
          68068*r^16*(-221737461277665207 + 1187423762717288*\[Omega]^2) + 
          102102*r^17*(2730168073820789 + 2840137033908656*\[Omega]^2) + 
          136136*r^15*(-265786477712132853 + 6142041560448196*\[Omega]^2) + 
          60928*r^13*(-902459835710504071 + 11251527438383399*\[Omega]^2) + 
          51051*r^18*(-80074559907441841 + 16017784593190280*\[Omega]^2) + 
          7616*r^12*(5581647432575446375 + 232826640410195708*\[Omega]^2) - 
          2176*r^11*(26325222169168401479 + 286673112642089020*\[Omega]^2) + 
          10240*r^9*(21188242712260636971 + 376773668680794115*\[Omega]^2) - 
          3808*r^14*(-14488580811840970835 + 434036590357789862*\[Omega]^2) + 
          24576*r^5*(109318119995240346113 + 2301233763677896232*
             \[Omega]^2) - 57344*r^4*(54981405344145865585 + 
            2930594787949657564*\[Omega]^2) - 1024*r^10*
           (-18926871226642944103 + 4000841969152875576*\[Omega]^2) + 
          2048*r^8*(-95992001277501573629 + 4581042229920240937*\[Omega]^2) - 
          4096*r^7*(178376171216363633380 + 4702089995638525417*\[Omega]^2) - 
          4096*r^6*(-210229248306372943389 + 15668469245502322738*
             \[Omega]^2)))/(513742710271697786880*r^22) + 
      (\[Alpha]1^2*(137373529072555264894779070926028800 - 
         51900407869494436764799613534208000*r + 
         21984334786753556632476926312448000*r^2 - 2663996375040*r^3*
          (3756321729920648969111 + 170974941698950646400*\[Omega]^2) + 
         26062046010*r^20*(-1070786681473148286745 + 350283805417119034738*
            \[Omega]^2) + 975822848*r^4*(-3830002297633351223072351 + 
           393628825922513540578272*\[Omega]^2) + 6075069*r^19*
          (16077862022319321525476175 + 1183911367430516601155116*
            \[Omega]^2) + 14144*r^13*(50363469034173152309780989969 + 
           1539933126883551269400640*\[Omega]^2) - 1446445*r^18*
          (35814070955747355718580133 + 5806925473247462771824112*
            \[Omega]^2) - 37128*r^16*(-3262285189848827747083950317 + 
           24684489984845485844243532*\[Omega]^2) + 
         630784*r^5*(2810777802198614374124988983 + 
           44499391715141836600702952*\[Omega]^2) + 102102*r^17*
          (-850598501326337574775839875 + 115470208240023537789204752*
            \[Omega]^2) - 4096*r^8*(37820359695070174121913696900 + 
           317275710976216233281666419*\[Omega]^2) + 
         41888*r^14*(-11250410393171440955383604165 + 
           426665212624447991133479008*\[Omega]^2) - 
         3536*r^15*(-21034221413504356893056849397 + 
           451644090413819253009167554*\[Omega]^2) - 
         4096*r^9*(-29133927439878592208767149022 + 
           790814339206697183396301907*\[Omega]^2) + 
         2176*r^11*(41716804602371126884556715451 + 
           9768753500349460547584085912*\[Omega]^2) + 
         16384*r^6*(57787374519234659247449588094 + 
           12051891444766936927733917819*\[Omega]^2) + 
         1088*r^12*(-459596156365512618223431101897 + 
           18791597642700447896595262512*\[Omega]^2) + 
         4096*r^7*(-121684428529007210663690188330 + 
           20380389957002208816857561759*\[Omega]^2) + 
         1024*r^10*(134329183813248455623192930301 + 
           44624293826502529266527831523*\[Omega]^2)))/
       (3375425080437753106508000256000*r^22) + 
      (\[Alpha]2^2*(-135487347646973309884659878225510400 + 
         51537600378976979972225008218931200*r - 
         21519854217749534146336892030976000*r^2 + 2095233148968960*r^3*
          (4669820634330671827 + 212559691240471500*\[Omega]^2) + 
         26062046010*r^20*(-1246036932950630358293 + 518777328963651519495*
            \[Omega]^2) - 6342848512*r^4*(-540952643142406804097899 + 
           60386485226848330028694*\[Omega]^2) + 6075069*r^19*
          (18709244548253714829769395 + 572881074715169191479608*
            \[Omega]^2) + 5785780*r^18*(-15871860059128642770603402 + 
           1660060781292080269520609*\[Omega]^2) - 4100096*r^5*
          (437339372444369649266213047 + 8229667971485278414278169*
            \[Omega]^2) + 102102*r^17*(-385175547607866134813699005 + 
           103494664270194342735129504*\[Omega]^2) - 
         3094*r^16*(-97552809510287242718483162517 + 
           516792414971302460890926728*\[Omega]^2) + 
         14144*r^11*(1314234124777673724216155137 + 
           1003290752941719646891830076*\[Omega]^2) + 
         10608*r^15*(-51355339347999714980140450878 + 
           1101644400038581807039452523*\[Omega]^2) + 
         7168*r^9*(-20155881824577796126776893093 + 
           1613867030644043147239822622*\[Omega]^2) - 
         43008*r^7*(-10259840793594771799004729900 + 
           1899986198913853094158981009*\[Omega]^2) - 
         78848*r^6*(11357375473134794625914311752 + 
           2459052227162716634832001645*\[Omega]^2) + 
         5984*r^13*(-92111390712730645927624688735 + 
           2504630262938927019937187646*\[Omega]^2) + 
         952*r^14*(699929940525311724140326943243 + 
           4440173860850528222680648090*\[Omega]^2) + 
         1024*r^8*(280404562493113713655991346335 + 
           12977773148529235977101412046*\[Omega]^2) + 
         512*r^10*(125896803888731927719252739693 + 
           48660277778480431380845240030*\[Omega]^2) + 
         544*r^12*(465838969120627350507574912415 + 
           69780701949243499153075670112*\[Omega]^2)))/
       (3375425080437753106508000256000*r^22) + 
      c^2*((\[Lambda]ev*(-9697245349959384581044961280 + 
           3933541193249217629300981760*r - 1675989591108813946253524992*
            r^2 + 2194492717582591994568*r^19*\[Omega]^2 - 
           529032181841407026783*r^20*\[Omega]^2 + 2909907*r^17*
            (3912135262202167 + 2341407720311680*\[Omega]^2) - 
           969969*r^18*(3817880028011049 + 4484049568275644*\[Omega]^2) + 
           217056*r^13*(38331346974377597 + 69717124361614088*\[Omega]^2) + 
           27132*r^14*(-365420297537917895 + 98840575472130904*\[Omega]^2) - 
           29393*r^16*(511103300353278633 + 236536515079082408*\[Omega]^2) + 
           4522*r^15*(3290453324170655643 + 1994432798550364400*\[Omega]^2) - 
           301056*r^3*(-2163488509552680477727 + 60366785378817112000*
              \[Omega]^2) + 304*r^11*(9784500989205547647 + 
             63320481609171211424*\[Omega]^2) - 1064*r^12*
            (-2371118042590327581 + 73771928558845168240*\[Omega]^2) + 
           512*r^10*(1242202001023554613770 + 348724663188521476421*
              \[Omega]^2) + 768*r^7*(33762472885772993757143 + 
             845074313974801323792*\[Omega]^2) - 128*r^9*
            (41127640321706237499921 + 904802906669705947840*\[Omega]^2) - 
           2048*r^5*(54174785581972373970897 + 1142940556668244621360*
              \[Omega]^2) + 7168*r^4*(19347587720516497586823 + 
             1286245402621735478464*\[Omega]^2) - 
           128*r^8*(-32302858339462621296477 + 3982732509007436584744*
              \[Omega]^2) + 512*r^6*(-59356221891648898174245 + 
             5706497641910443459288*\[Omega]^2)))/(358720847447212979688960*
          r^22) + (\[Alpha]1^2*(7418170569917984304318069830005555200 - 
           3412375685389454021591624084304691200*r + 
           1011881276523755783158549714747785216*r^2 - 
           38523980049972658168586426535768*r^19*\[Omega]^2 + 
           9968709972655671883907479599381*r^20*\[Omega]^2 + 
           2380833*r^17*(-85942567153384553548024935 + 
             3898134362930219102129536*\[Omega]^2) + 1499043*r^18*
            (46550345659590620941061969 + 27759474411145636534500500*
              \[Omega]^2) - 301357056*r^3*(1946928252618004572248977483 + 
             75067118069396611137408000*\[Omega]^2) + 15138816*r^5*
            (6945321505044851844514145043 + 133775246739601703903348513*
              \[Omega]^2) + 9044*r^14*(-8541801098989809196729555245 + 
             894427208870061674064348488*\[Omega]^2) - 
           20349*r^16*(-5985278095589379780131139383 + 
             2095730007877721988979554056*\[Omega]^2) + 
           15504*r^13*(8393006383784611925908640775 + 
             3784018646838228409752119168*\[Omega]^2) - 
           6840*r^12*(18528582237113368578198043815 + 
             23968581166137401353825524736*\[Omega]^2) + 
           1938*r^15*(79168438774292492578213469391 + 
             65617450214091138471366408928*\[Omega]^2) + 
           150528*r^4*(-1029345178864750129367016277307 + 
             141289864833444364347253092864*\[Omega]^2) - 
           3072*r^8*(2488789015865054899827699188537 + 
             308423646056789300196481758035*\[Omega]^2) + 
           304*r^11*(-56975479817715859789276390251 + 
             818520246595252028664925724800*\[Omega]^2) - 
           512*r^9*(-13012309886499734651271696202455 + 
             990085285702598900361245835944*\[Omega]^2) + 
           128*r^10*(-2024481759982909937638535774685 + 
             2140450800902284146122345117944*\[Omega]^2) + 
           1024*r^7*(-24450065063407694590687809558207 + 
             3103522811141771902300782697624*\[Omega]^2) + 
           1536*r^6*(23945102537942362599669160430207 + 
             5823655510642083082318625205624*\[Omega]^2)))/
         (2356890562415661106619211178752000*r^22) + 
        (\[Alpha]2^2*(-7316316772936558733771633424177561600 + 
           3382905191280404086190475340222464000*r - 
           993805905552529824482844450446880768*r^2 - 
           51712226295158169969597692104782*r^19*\[Omega]^2 + 
           13299139776490326379145111738151*r^20*\[Omega]^2 + 
           3917641728*r^3*(145570563230559152547614053 + 
             5646164978771705392290000*\[Omega]^2) - 5819814*r^17*
            (47095451928272257420530571 + 14530556776706702770205844*
              \[Omega]^2) + 1499043*r^18*(62102273540807224778752699 + 
             63947034463740007188485146*\[Omega]^2) + 244188*r^16*
            (1253363637269043139092098937 + 512665581455907080745670265*
              \[Omega]^2) - 21525504*r^4*(-6496270179782442274840563993 + 
             991071966906376591076853064*\[Omega]^2) - 1537536*r^5*
            (68434473792560119264085798831 + 1484818486130828986966733164*
              \[Omega]^2) - 16796*r^15*(8056137129164541735298829163 + 
             1627501660300680693421211590*\[Omega]^2) + 
           13566*r^14*(9183035113321756790904519319 + 
             7706369426604097966972361780*\[Omega]^2) + 
           3876*r^13*(1258388682667569355548469789 + 
             30248501540960856907176882840*\[Omega]^2) - 
           1824*r^11*(-149922261056559486724512406487 + 
             126295086486486678919063272552*\[Omega]^2) - 
           21504*r^7*(-1172946409385348379206393084326 + 
             147218736977832650204684413661*\[Omega]^2) + 
           896*r^9*(-5658457503454153888753902694041 + 
             436727107655100588163531844344*\[Omega]^2) + 
           304*r^12*(1124360908093817257510877819379 + 
             577996545131002631294362016200*\[Omega]^2) + 
           256*r^8*(14749998251924541786769280987547 + 
             2710118305113539984112541521182*\[Omega]^2) - 
           1792*r^6*(18738461106935569323632041985937 + 
             5042803880988775357553487959998*\[Omega]^2) - 
           96*r^10*(-649165884965478672811132337819 + 
             7538976053345265950305125087624*\[Omega]^2)))/
         (2356890562415661106619211178752000*r^22)) + 
      c^4*((\[Lambda]ev*(-4227280658111924315514784972800 + 
           1657522080831594891222083174400*r - 662386534987661107607131258880*
            r^2 - 148553662257*r^20*(-16877586785213 + 961529234130*
              \[Omega]^2) + 594214649028*r^19*(-16877586785213 + 
             997136362620*\[Omega]^2) + 1047566520*r^17*(-27055943308009231 + 
             1769968000277616*\[Omega]^2) - 7759752*r^18*
            (-2506746578882899122 + 151917284803750265*\[Omega]^2) + 
           397936*r^15*(-87630261912543253995 + 6193488907957677836*
              \[Omega]^2) - 198968*r^16*(-175873796793688941675 + 
             9564315335946519898*\[Omega]^2) + 46816*r^14*
            (558433778511553878269 + 13195710193411048354*\[Omega]^2) + 
           68096*r^13*(-153063773328340532735 + 54987016315459579123*
              \[Omega]^2) + 11264*r^10*(8650543654303627786031 + 
             5556888716686979685189*\[Omega]^2) - 802816*r^3*
            (-304215426623809222264589 + 8685524462758934544000*\[Omega]^2) + 
           128*r^11*(1120014524701287261893 + 14213010124081068454552*
              \[Omega]^2) - 49152*r^5*(808624344523291406796917 + 
             15800020446005382130400*\[Omega]^2) - 1024*r^9*
            (1254889955676825082842381 + 26723829491503899357320*
              \[Omega]^2) - 448*r^12*(-5601190949346197105483 + 
             49952951562895105756220*\[Omega]^2) + 57344*r^4*
            (953547683800690073122643 + 68590858473494530000928*\[Omega]^2) + 
           2048*r^7*(4048870558343989958837257 + 92793861216031170587212*
              \[Omega]^2) - 1024*r^8*(-1144754800916624710247897 + 
             193137655340401925312470*\[Omega]^2) + 
           4096*r^6*(-2585123427651206265382251 + 270801555195216427909658*
              \[Omega]^2)))/(3480309661932860328942289920*r^22) + 
        (\[Alpha]2^2*(-3189372163609751714684893533428514816000 + 
           1647676741023636724048443504923934720000*r - 
           400588756915112037787564796835759390720*r^2 + 
           r^11*(83386085415479551619529350116013248 - 
             72061074532402951240353371894389760*\[Omega]^2) + 
           742768311285*r^20*(-95944843837198537588561 + 
             4834303894090887666522*\[Omega]^2) + 46886336200704*r^3*
            (5352503141121851327839541 + 181008393471192112897500*
              \[Omega]^2) - 20776735980*r^19*(-13720112668719390875164223 + 
             672016100754855233607843*\[Omega]^2) + 8456140*r^18*
            (-55451217883246659423527164587 + 3080171061225898988240379055*
              \[Omega]^2) - 746217472*r^4*(-64842658949904781098684052511 + 
             12673257565011844352998234188*\[Omega]^2) - 
           255816*r^15*(-1728297634947077846035066044229 + 
             32803001834699499595729625406*\[Omega]^2) - 
           596904*r^17*(-854730877073466465542231638695 + 
             38790470685238232111656119166*\[Omega]^2) - 
           4100096*r^5*(11264791305947736493431722493728 + 
             286250895484770133800093968003*\[Omega]^2) + 
           99484*r^16*(-4988099581229122594013972734029 + 
             344142754917450305132772767942*\[Omega]^2) + 
           58336*r^12*(1841817760723895941339199108185 + 
             807539111410417101566561225112*\[Omega]^2) - 
           473088*r^7*(-21206361561352366330503699729140 + 
             2326881154447600590649664033569*\[Omega]^2) + 
           14336*r^9*(-112888434036916097395034403817844 + 
             10353682059451662717710556407591*\[Omega]^2) + 
           2128*r^14*(-123700387657307094058317612389153 + 
             13047163084252002923503378153541*\[Omega]^2) + 
           1216*r^13*(79323208294470060409232956589608 + 
             26133823569500599350328709965755*\[Omega]^2) - 
           78848*r^6*(143596630038758803521694450759542 + 
             45081284420232200489975302395407*\[Omega]^2) + 
           1024*r^8*(945928998254930206640873796301717 + 
             355213486252666049061901395474173*\[Omega]^2) - 
           512*r^10*(123222902150615057083353016735856 + 
             465154773477950294925906523238471*\[Omega]^2)))/
         (22866552236556744056419586856251904000*r^22) + 
        (\[Alpha]1^2*(3233772874367950935623099329598717952000 - 
           1663348049653321180628103055084093440000*r + 
           407133782664034886794321169741135216640*r^2 + 742768311285*r^20*
            (-82450574473432418079365 + 3623675985800481669582*\[Omega]^2) - 
           20776735980*r^19*(-11790432149700835785349195 + 
             500630831691043017504732*\[Omega]^2) - 450830155776*r^3*
            (573984274433102827187377633 + 19252400162362566241536000*
              \[Omega]^2) + 596904*r^17*(182401970816087536600283025465 + 
             4004336311355356504565625184*\[Omega]^2) + 1691228*r^18*
            (-184413570251518451800763872065 + 6706251391378313259869643262*
              \[Omega]^2) - 596904*r^16*(-218505897433393871243620339011 + 
             18811004586198315005979072254*\[Omega]^2) + 
           5046272*r^5*(9225854357584058174663323456865 + 
             215261275746522972451293073928*\[Omega]^2) + 
           4256*r^14*(78858401810340526676392808639339 + 
             218537171762020215547637504606*\[Omega]^2) + 
           56848*r^15*(-4783780550686679499503499828525 + 
             612021517326539682465262552712*\[Omega]^2) + 
           4415488*r^4*(-12268711778110268756526604722923 + 
             2132709231118917643128131554944*\[Omega]^2) + 
           2432*r^13*(-73715764787952770965896061084591 + 
             4682178263567042547711902778704*\[Omega]^2) - 
           4096*r^9*(-504709127593334593068134543120111 + 
             43921033050375112104431750709080*\[Omega]^2) + 
           16384*r^7*(-626547025116869203601110322046119 + 
             67464147856383629448077006537347*\[Omega]^2) + 
           1024*r^10*(-27078566310909924067918196692079 + 
             118599843631299434784528491054238*\[Omega]^2) - 
           2048*r^8*(973358554103127023162836534072890 + 
             195188489578285283301376244322007*\[Omega]^2) + 
           128*r^11*(-137004119926710110326989253172117 + 
             521125322051253163396531847825360*\[Omega]^2) - 
           64*r^12*(84704844294677637436512445007669 + 
             817674322159701228287776881596016*\[Omega]^2) + 
           4096*r^6*(3099958894746513959716260885078513 + 
             855888424937926048899853802848454*\[Omega]^2)))/
         (22866552236556744056419586856251904000*r^22)) + 
      c^6*((\[Lambda]ev*(-16264610304866524480478223720775680 + 
           6221956920705306426596020526776320*r - 
           2344746763442811991726595201957888*r^2 - 12528025517007*r^20*
            (-897580751759055 + 29668518701989*\[Omega]^2) + 
           50112102068028*r^19*(-897580751759055 + 30767196433286*
              \[Omega]^2) + 23558607072*r^17*(-5661574427875074527 + 
             210814695585373430*\[Omega]^2) - 981608628*r^18*
            (-90950404779252791682 + 3170967537828931847*\[Omega]^2) + 
           1581772192*r^15*(-104695108290815770035 + 4176250581640574863*
              \[Omega]^2) - 31495464*r^16*(-5256077802939486531008 + 
             163545174958990644349*\[Omega]^2) + 535808*r^13*
            (-96556472574760206177092 + 16610640766221753452125*\[Omega]^2) + 
           66976*r^14*(1848103614013290884049107 + 19212271084120229963377*
              \[Omega]^2) - 5888*r^11*(331614611819230366263637 + 
             600989157670694048181082*\[Omega]^2) - 20873216*r^3*
            (-40001241950657598808828477 + 1021097801421147841788000*
              \[Omega]^2) - 26624*r^9*(118440689568143863491399087 + 
             1448063979217569169762310*\[Omega]^2) - 20608*r^12*
            (-450603874485309883224458 + 2968074516556643878919467*
              \[Omega]^2) - 13312*r^8*(-251545892105878296548594126 + 
             49076146538364588230946693*\[Omega]^2) - 
           32768*r^5*(3981303882347317201621452507 + 
             58487266390978953790371688*\[Omega]^2) + 229376*r^4*
            (845774611872316910356968395 + 62131922135682636145301308*
              \[Omega]^2) + 4096*r^7*(6049784695712671986865752323 + 
             102840904247872422839589653*\[Omega]^2) + 
           512*r^10*(284978312622095469928257707 + 
             372439603528446414850585589*\[Omega]^2) + 
           4096*r^6*(-8362137479584596984316017159 + 
             892234161413574246731768959*\[Omega]^2)))/
         (420667639070071277604501289347840*r^22) + 
        (\[Alpha]2^2*(-943940080081767756019805602277374505779200 + 
           526254440212683718617718385745919495372800*r - 
           112509218574655041970385914709687889936384*r^2 + 
           321231423513*r^20*(-76537818606492469758147525 + 
             2237476985648399174988599*\[Omega]^2) - 4492747182*r^19*
            (-21889816121456846350830192150 + 622062903932077661242993337*
              \[Omega]^2) + 861881180160*r^3*(84809094212729609713374650917 + 
             2315255382266303225727396000*\[Omega]^2) + 213940342*r^18*
            (-774561932683625302373422507242 + 24775714490323767029208129853*
              \[Omega]^2) - 151016712*r^17*
            (-1242324817362148331610297258249 + 32165327373411597030074221921*
              \[Omega]^2) - 57401344*r^4*
            (-199838933488028111360129309409575 + 
             49342226335503429485965270363542*\[Omega]^2) - 
           2050048*r^5*(6532280728341577458307721330396113 + 
             202843705940561752929308870152093*\[Omega]^2) + 
           24472*r^14*(-3972747173796882755037850746695354 + 
             224457497857787193585985158993989*\[Omega]^2) + 
           34960*r^12*(684486757834067102838881976491893 + 
             271422511103281703545340809581496*\[Omega]^2) - 
           1748*r^15*(-91452116869808211122804926671710151 + 
             1114841409227274841115371473826690*\[Omega]^2) + 
           6118*r^16*(-30166565092842726845501003377790751 + 
             1162011512077942688959831071303314*\[Omega]^2) + 
           4048*r^13*(8124911735123678032709237299383661 + 
             1579131193493166618888413230492662*\[Omega]^2) - 
           197120*r^6*(13646036626834323942075488182703856 + 
             4876364269982319096678053196264973*\[Omega]^2) + 
           3584*r^9*(-102233784668615934261911991776046131 + 
             10372413282467404178766687945189978*\[Omega]^2) - 
           21504*r^7*(-124360197312763465186749292358231872 + 
             12168222349607883875777531150333473*\[Omega]^2) - 
           736*r^11*(-24593163586074475486400968111082983 + 
             22277897646571696585689051285959984*\[Omega]^2) + 
           512*r^8*(375729936311112449551657609206762629 + 
             221460474645465584001247948636773395*\[Omega]^2) - 
           128*r^10*(247552890371049860189770866934789775 + 
             441317421464989453276674789239607362*\[Omega]^2)))/
         (212607486057445467050575213692716140416000*r^22) + 
        (\[Alpha]1^2*(12442054329918647010348147968585510368051200 - 
           6909826398510595502364123301057740983500800*r + 
           1484833759916787024067326549764751495266304*r^2 + 
           4176008505669*r^20*(-65773071909488133513311625 + 
             1677158035427989599404869*\[Omega]^2) - 116811426732*r^19*
            (-9405549283056803092403562375 + 231708636601004409935106794*
              \[Omega]^2) - 40743473971200*r^3*
            (24081037693693189366447894997 + 651155065069425363434338560*
              \[Omega]^2) + 3926434512*r^17*(153025405709231558529061799715 + 
             1231123354594212028304214824*\[Omega]^2) + 5562448892*r^18*
            (-258372504054211923496554084651 + 5424327589343623937348621605*
              \[Omega]^2) - 13997984*r^14*
            (-110885015465275397267658459542294 + 
             123333606182847555092965230539*\[Omega]^2) + 
           1836843008*r^4*(-91768919352567493403083053584101 + 
             19963196204372940359463606170406*\[Omega]^2) - 
           954408*r^16*(-540063255007555361250937298447610 + 
             29675492611955951483734210346317*\[Omega]^2) + 
           32800768*r^5*(5382124445420365081405388645085121 + 
             157994283583968399573955464233368*\[Omega]^2) + 
           76544*r^13*(-11689084437934370027290164747815965 + 
             238474284260752708239625653455924*\[Omega]^2) + 
           181792*r^15*(-7109946802236208445110899085911975 + 
             514554422349012427495877054616902*\[Omega]^2) + 
           5888*r^11*(-11608670536891306591083150714432407 + 
             29738854179594252793792486135886260*\[Omega]^2) - 
           2944*r^12*(-12529059917129803759460911574853805 + 
             53530403627637614736190415815907916*\[Omega]^2) - 
           4096*r^9*(-1450618474900130701934851946675144879 + 
             136012719108506806918331292423958620*\[Omega]^2) + 
           1024*r^10*(107060583178826823257341153299605011 + 
             433303506409201287385191604795599893*\[Omega]^2) + 
           4096*r^7*(-8828538329394844879655334926018290973 + 
             834062708229660998426387598362665106*\[Omega]^2) - 
           1024*r^8*(4927313620843092101161989740851647450 + 
             1463068096706545228406016390282652517*\[Omega]^2) + 
           4096*r^6*(9720796214874491212898497013118145794 + 
             3009694592324192321748782303686201673*\[Omega]^2)))/
         (2763897318746791071657477778005309825408000*r^22)) + 
      c^8*((\[Lambda]ev*(-2806981942476520140208176180410449920 + 
           1062269792060814990053170466751774720*r - 
           367816457005162579121905867947769856*r^2 - 1140050322047637*r^20*
            (-1826067214384539 + 30875772073730*\[Omega]^2) + 
           4560201288190548*r^19*(-1826067214384539 + 32019156533020*
              \[Omega]^2) + 1364803440*r^17*(-19016758101157687145121 + 
             381157892770114167800*\[Omega]^2) - 409441032*r^18*
            (-41369995923136246728901 + 758888940946570213765*\[Omega]^2) + 
           1741376*r^15*(-18624379833268602091057590 + 
             394124185512956897919337*\[Omega]^2) - 435344*r^16*
            (-74320220612591912251876275 + 1273857363915090413423287*
              \[Omega]^2) + 10304*r^14*(2343142704230290850791563478 + 
             4412183833913383835265563*\[Omega]^2) - 208732160*r^3*
            (-615776194433612506382891551 + 9200725245403252260299280*
              \[Omega]^2) + 41216*r^13*(-254586564741019346000245535 + 
             16084913033233571409819382*\[Omega]^2) + 34865152*r^4*
            (843546953998551452288419963 + 60901990711466477240564041*
              \[Omega]^2) + 8192*r^7*(395396545514419501626447810202 + 
             133255699571851309041101503*\[Omega]^2) - 
           98304*r^5*(194602684619494203844894549433 + 
             364665367486607158685477384*\[Omega]^2) + 
           8192*r^9*(-39375159115310977883755014576 + 
             878819740607663419871521295*\[Omega]^2) - 
           1792*r^12*(-758560016227992333555910346 + 
             3583881777887137909311825347*\[Omega]^2) - 
           512*r^11*(1520093434157763763936183819 + 
             4114877412535364518075497698*\[Omega]^2) + 
           1024*r^10*(24046410788023104100580634373 + 
             21878975763760484454610257387*\[Omega]^2) - 
           2048*r^8*(-159641623667397784694105487352 + 
             41745981281062512745905408191*\[Omega]^2) + 
           8192*r^6*(-558746802302135044561404124929 + 
             58637127992633864541769510489*\[Omega]^2)))/
         (3215583433051624846008807855774888960*r^22) + 
        (\[Alpha]1^2*(2147276889932227051863012694325566156623052800 - 
           1269167145016498022124546473270357262965145600*r + 
           242865135302098295913254786245095750566412288*r^2 + 
           1900083870079395*r^20*(-26762171530058395130617785 + 
             349080786632113067503066*\[Omega]^2) - 53149199163060*r^19*
            (-3826990528798350503678343255 + 48227436786237144019622516*
              \[Omega]^2) - 99258432*r^17*
            (-1349068311189498217137478061983965 + 
             426232536203568057084719656756*\[Omega]^2) - 4889216876544*r^3*
            (32687792716913381037886500456341 + 
             488942622792689588035237612800*\[Omega]^2) + 
           35154028*r^18*(-7788636665269582851356620205338125 + 
             87377349294427358432085298254206*\[Omega]^2) - 
           612352*r^13*(295770588148047765221400230923487318 + 
             1270717868105902230276880927770059*\[Omega]^2) - 
           1306032*r^16*(-62675932667422660915109808094279576 + 
             1880560778291041678260304507720877*\[Omega]^2) + 
           497536*r^15*(-511263699507655301657295829072849515 + 
             19811160038612117133817333061146211*\[Omega]^2) - 
           10304*r^14*(-29018360762308297560365488015047434918 + 
             117817002982284397889635065476712193*\[Omega]^2) + 
           5046272*r^5*(5685865564388805174537378818418940805 + 
             235190212916645919867697540140545936*\[Omega]^2) + 
           20873216*r^4*(-1025794854355574125237864958167005823 + 
             306905429939628285582813101467362528*\[Omega]^2) - 
           65536*r^9*(-9305439406933405470006003578494767224 + 
             1032887245329260706722993740610378021*\[Omega]^2) + 
           1024*r^11*(-7277368653537862576395805901188013893 + 
             16652136924617373821760955510436692282*\[Omega]^2) + 
           2048*r^10*(31438540322169237158085524326091997857 + 
             34510577502242335554045744084149062107*\[Omega]^2) - 
           512*r^12*(-36105350718063063399593482100081583569 + 
             38765684710239333659801715618835086846*\[Omega]^2) + 
           8192*r^7*(-646053978492497927871152547165044461963 + 
             50535495968959451220980679230902509950*\[Omega]^2) - 
           2048*r^8*(216842304730372516872485352990522570942 + 
             122763119715661338889714686913248803707*\[Omega]^2) + 
           8192*r^6*(629637445300451230704431435243845851492 + 
             231251169345992052480091699803293026903*\[Omega]^2)))/
         (21127231104500470951749760135072588305418752000*r^22) + 
        (\[Alpha]2^2*(-2117794108113086162837784257249663278016102400 + 
           1256073865730069019826392281484538870313779200*r - 
           239419658720104617697526758647352568368103424*r^2 + 
           1900083870079395*r^20*(-31142201065235104544816949 + 
             465704608464088845208286*\[Omega]^2) - 53149199163060*r^19*
            (-4453334752328619949908823707 + 64737551039384387504222209*
              \[Omega]^2) + 3666912657408*r^3*
            (42162818218079765968897125977399 + 
             637446597973008828066886626000*\[Omega]^2) - 
           4776812040*r^17*(-100882925393757930379067366000823 + 
             1463050361471091779507869287310*\[Omega]^2) + 
           35154028*r^18*(-11638329054747163160863413402695235 + 
             196312701955996026091312972603243*\[Omega]^2) + 
           37330748*r^16*(-12814561586194562842775165268187581 + 
             264441412369503763466891597135614*\[Omega]^2) - 
           3451656*r^15*(-116776233201972852592142892374607017 + 
             953136813766305200713903489723766*\[Omega]^2) - 
           2984869888*r^4*(-6260426403820848931667490326887412 + 
             2152895172889353292015819321043613*\[Omega]^2) - 
           4100096*r^5*(6852146434079339084174202055053523967 + 
             291473666569603982451538798152431591*\[Omega]^2) + 
           2576*r^14*(-96261393588853472029269100815709144642 + 
             2564605511111161457519736732394231237*\[Omega]^2) + 
           7168*r^9*(-71629669857150407777660978139457437895 + 
             8878333928522649910770111898023438982*\[Omega]^2) - 
           43008*r^7*(-115960119309116964851849909114278303180 + 
             9598279404053282572317265706042227599*\[Omega]^2) + 
           736*r^13*(109234477578289551496172266928302802689 + 
             10802049301012947662380665322860265398*\[Omega]^2) - 
           832*r^11*(-27151180637544829892724870926091600115 + 
             30918845571381710369647767622555813136*\[Omega]^2) + 
           1024*r^8*(239534547562842194129709470278382059903 + 
             256681425230217001247504525720220210521*\[Omega]^2) - 
           7168*r^6*(618350200765023262741163479506210743448 + 
             267285204809899552632892809511820723713*\[Omega]^2) - 
           256*r^10*(373837956698090017426195848515770664317 + 
             373151705235143971861704860150187957958*\[Omega]^2) + 
           32*r^12*(974445394321868942951321692714574151443 + 
             379737474867911012618692851882128349768*\[Omega]^2)))/
         (21127231104500470951749760135072588305418752000*r^22)) + 
      c^10*((\[Lambda]ev*(-5135172396183267680958853574241351106560 + 
           2019646785820997362552235943546983546880*r - 
           524321841802851279697519498514143641600*r^2 - 18289577359053000*
            r^19*(912115422633266159 + 13896552140128417*\[Omega]^2) + 
           2286197169881625*r^20*(1824230845266532318 + 26800629557298391*
              \[Omega]^2) - 45792747000*r^17*(1292094375920255068685601 + 
             10255784119208351102360*\[Omega]^2) + 4040536500*r^18*
            (8975845414525292112394970 + 99341791887058513620523*
              \[Omega]^2) + 23023000*r^16*(3229525450602544468120710237 + 
             16938439682634729222526463*\[Omega]^2) - 3542000*r^15*
            (21034246887819146827258690095 + 193145321403886464454770434*
              \[Omega]^2) - 924000*r^14*(-59281670295591623181214526432 + 
             733299981390806177680952267*\[Omega]^2) - 672000*r^13*
            (38452792733163048110878116340 + 3774473778001565346969643981*
              \[Omega]^2) + 12042240*r^3*(15691437058969129948785445911299 + 
             618328725454590153953905051200*\[Omega]^2) - 
           5632*r^10*(-35248512973077415913165816818875 + 
             1795280198856479215120963058531*\[Omega]^2) - 
           1024*r^8*(907977809237206696502831911625955 + 
             7401302919338338418723094344003*\[Omega]^2) - 
           30720*r^7*(-81371499199917442766228515621315 + 
             12193504258446598862717127434542*\[Omega]^2) + 
           4096*r^6*(-257574118941806435363976921415260 + 
             13937294496850944841474979128589*\[Omega]^2) + 
           448*r^12*(2170064837437781828654954699625 + 
             14126700303977610127842361306258*\[Omega]^2) + 
           57344*r^4*(492253579250959846127052205028145 + 
             28329339964517966744179948181072*\[Omega]^2) - 
           128*r^11*(25952374069470515306001495469875 + 
             77847453200384791533606177725156*\[Omega]^2) + 
           1024*r^9*(74456601352734477387760431942375 + 
             79057657328308397185733147912524*\[Omega]^2) + 
           16384*r^5*(-1477428774184707882926481938645955 + 
             99613220449582330089154266678736*\[Omega]^2)))/
         (487462351054169753999647715886374573280000*r^22) + 
        (\[Alpha]1^2*(3928289258039808285844120356615406940051629670400 - 
           2518995712748062741414253066971026539074289664000*r + 
           387689542126507455414689360701491133630906368000*r^2 - 
           762065723293875*r^20*(133676291888031245107893680850 + 
             1515036583661268949748605111*\[Omega]^2) + 42633047457000*r^19*
            (9557854869994234025214398180775 + 104655331753281495426726918343*
              \[Omega]^2) - 7632124500*r^18*
            (77631045540995464839327043252263048 + 
             459056625937012836208783359067955*\[Omega]^2) + 
           5966869708800*r^3*(-35841850401562433170787410045864699 + 
             1553337823113395668265489087523840*\[Omega]^2) - 
           2693691000*r^17*(-147456056013399258027462941614216095 + 
             1603143790452739813232634034799536*\[Omega]^2) - 
           16698000*r^15*(35932187532268574745527927884483717065 + 
             509591947531158566893109597963603516*\[Omega]^2) + 
           5313000*r^16*(16740377250642436946279088480298172991 + 
             1149344630763953661581593165092868993*\[Omega]^2) - 
           140000*r^14*(-4792972322000765068156183125098559376137 + 
             45148177108299675006477478099759076011*\[Omega]^2) + 
           81920*r^9*(-13177608450167575686844025258319536238525 + 
             198999165020137410979077631217316986683*\[Omega]^2) - 
           48000*r^13*(9090047876312477562234783903613537085911 + 
             379170709159518612552325992634222496072*\[Omega]^2) + 
           7569408*r^5*(4976328775457997469518934232873725428257 + 
             513337151674862262524014567574222077048*\[Omega]^2) + 
           13246464*r^4*(-318324967746729474973727168001326869591 + 
             906847256797161653236774127274023251392*\[Omega]^2) - 
           192*r^12*(-536777182277001587076079812753146047237625 + 
             22775815291828758791697810450782859211048*\[Omega]^2) - 
           4096*r^7*(919108450028633617025521235599967709764025 + 
             29608791095545631673852032007465288322634*\[Omega]^2) - 
           9216*r^8*(-114212227429329243224010459049530388443610 + 
             46668483752344640760578334989482485174071*\[Omega]^2) + 
           1024*r^10*(339874979347833573709758953722135979555250 + 
             98806996920186085719977728217058706054991*\[Omega]^2) + 
           12288*r^6*(106736975233875390565546185167287119789051 + 
             189754229938856414258533431725256122916361*\[Omega]^2) - 
           128*r^11*(-186535304860940778515241045356025758617875 + 
             203431702516471189399074276780613592099512*\[Omega]^2)))/
         (3202756190247868268341815200476160183424573936000000*r^22) - 
        (\[Alpha]2^2*(3874352620589703769008799423093168347192439603200 - 
           2491491016312613469858100794740551617979259289600*r + 
           382459423023475606582205828062053652832286720000*r^2 + 
           762065723293875*r^20*(155554415864811617006958063690 + 
             2021192646578719906232237981*\[Omega]^2) - 10658261864250*r^19*
            (44488562937336122463990006215340 + 
             561931575252633969794997153203*\[Omega]^2) - 18855837000*r^17*
            (60359241848345009637060741477863196 + 
             178618666971410406673425701961961*\[Omega]^2) + 
           38784653107200*r^3*(-5320969275764231436534804313159253 + 
             233668264950745541076780712778400*\[Omega]^2) + 
           3816062250*r^18*(230157707171653583763674147317699296 + 
             2297427919084174667335874532582131*\[Omega]^2) + 
           83679750*r^16*(13728197912842155601756342317748684809 + 
             89844495416954048793546832566801058*\[Omega]^2) + 
           8222500*r^15*(-109829077247040324656427218269925786493 + 
             166198176223709607382133177510409350*\[Omega]^2) + 
           344408064*r^4*(-7267095284710250567332116437785183166 + 
             34863681348977403245083494921136736371*\[Omega]^2) - 
           236544*r^7*(12692419249723124384336523327007451634600 + 
             478596576384326641822263010811014440883*\[Omega]^2) + 
           6150144*r^5*(5831040185937279858297367483785434701799 + 
             606362049114120074878260516297898870873*\[Omega]^2) + 
           21000*r^14*(26820745307728903147413831467125628849452 + 
             607258549740029111592832614491514750967*\[Omega]^2) + 
           6000*r^13*(-29369403965838155313338237012863749549259 + 
             2212653760484559965750882922413973245954*\[Omega]^2) - 
           3584*r^9*(198859324634982924953071779089894116343625 + 
             4597062884849257171863224240952058660486*\[Omega]^2) - 
           96*r^11*(-579541940341213108140668395748181414246875 + 
             23768151108618081677932537044714327070448*\[Omega]^2) + 
           39424*r^6*(14368143502437032174887185575310861415812 + 
             59091126637273865687005935726668152084135*\[Omega]^2) + 
           384*r^10*(678905158088747809531435758904143564699625 + 
             98566411180587482828850234158114227392218*\[Omega]^2) - 
           2560*r^8*(-128730201432291932866584193494569055633501 + 
             200466997322337849566591985324259782623009*\[Omega]^2) + 
           16*r^12*(4207347115659727166184419285972583065194125 + 
             1040373004635695205863670164121167389141112*\[Omega]^2)))/
         (3202756190247868268341815200476160183424573936000000*r^22)) + 
      c^12*((\[Lambda]ev*(6508281791575849697645038247900752042115727360 - 
           1892730058715909425177466492700956589419397120*r + 
           1276014837148625287175739645363591188379336704*r^2 + 
           11092989646766152125*r^20*(-365650593197641499755 + 
             43662548659061334518*\[Omega]^2) - 44371958587064608500*r^19*
            (-365650593197641499755 + 45279450075179772532*\[Omega]^2) - 
           573078616110000*r^17*(-42393294996420132328027737 + 
             10028568846128213787854696*\[Omega]^2) + 82778022327000*r^18*
            (-295439016575449208886907455 + 46195923944808971739634477*
              \[Omega]^2) - 5162696000*r^15*
            (-5686475485221220110141080908548 + 
             1515709985265895287288064443151*\[Omega]^2) + 
           1290674000*r^16*(-22049979120196965574093335257379 + 
             4478356657390973780123570785705*\[Omega]^2) - 
           153942208*r^14*(160480611183364346806001009670500 + 
             16280560313412548838139698982363*\[Omega]^2) - 
           15018752*r^13*(-231000121368780285150999174930125 + 
             900695479855912134726209102161558*\[Omega]^2) - 
           4291072*r^11*(893165343990545864205726730496371 + 
             3347942714261200120039438815195890*\[Omega]^2) + 
           15018752*r^12*(-567538467690878582741272176719434 + 
             4855462110057169508411545860422701*\[Omega]^2) + 
           709689344*r^3*(-551395141403839519014158226242810941 + 
             62591158180020406639358233727586000*\[Omega]^2) - 
           1835008*r^4*(91515568059309899658819480708419304856 + 
             7321902120184605204650584564241784133*\[Omega]^2) + 
           8192*r^9*(294833847421817908874401613353649459163 + 
             24803339982383286403264496578312197091*\[Omega]^2) + 
           98304*r^5*(704450612613480393503938497149474319901 + 
             61261574380141082460130868276239436040*\[Omega]^2) - 
           8192*r^7*(1968876398154206279083838453171325287320 + 
             155719605678985132292550044535323396293*\[Omega]^2) - 
           1024*r^10*(-666419526869569789806166090773008428625 + 
             213421052536464033804671379912498410673*\[Omega]^2) + 
           2048*r^8*(-3239424094799006163850692227925502871188 + 
             346942617558680803032419643618698238701*\[Omega]^2) - 
           8192*r^6*(-4573826871153758992112523958590216353835 + 
             483787173226239432434660461912251578731*\[Omega]^2)))/
         (39636763896522838063645702911397628807596215360000*r^22) - 
        (\[Alpha]1^2*
          (4978686493397145234523617218788316956416161991779942400 - 
           2696137928792810980223328855283104667751530615957094400*r + 
           744167495442324465444215455880172267572644738385313792*r^2 + 
           3697663215588717375*r^20*(-26794205104112344724277926914125 + 
             2468238979720311487058169617078*\[Omega]^2) - 
           103431138897586500*r^19*(-3831571329888065295571743548719875 + 
             341000833979549659680927006176428*\[Omega]^2) + 
           15673945056000*r^17*(-13483870073887164032256071173648657650 + 
             870411912351151715958913794198233323*\[Omega]^2) + 
           1387797218500*r^18*(-268351881055274437584398325731752646535 + 
             26165385517781710897135870372171171166*\[Omega]^2) + 
           4076518400*r^13*(-26722122722914703758926991478649160858915 + 
             12756967384051847871072511226001780446462*\[Omega]^2) - 
           352002000*r^16*(-1223620620316259158476664212759386293005756 + 
             112684199659026748736527500258308862507121*\[Omega]^2) + 
           41301568*r^14*(7583288987311500194203823657854318951080250 + 
             244096513142724867518247840411770218437781*\[Omega]^2) - 
           163938238464*r^3*(4264872722682814476921133651928343319396319 + 
             337277040745167972117192570699743966304000*\[Omega]^2) + 
           134096000*r^15*(-1151755415825275395936539372251731608003664 + 
             802429977397970457338653935813192951767647*\[Omega]^2) + 
           17164288*r^11*(-9773000864552216046134215361160183233556115 + 
             12993687896034630671044139719505134619239459*\[Omega]^2) - 
           8582144*r^12*(24120096852614050443965917209429593836666306 + 
             17288231582512377668952320633895358468217481*\[Omega]^2) + 
           300253184*r^4*(-535532775186605015503121035794113906893808533 + 
             47006776091756750101616067144325246512952416*\[Omega]^2) - 
           65601536*r^5*(-1966866813429356058112826404122786330003102995 + 
             49260918463825516821967979987656959145689664*\[Omega]^2) - 
           16384*r^9*(-556171227124359558038259465231930353602713973985 + 
             37801107364443397341533104510052975391668759984*\[Omega]^2) + 
           2048*r^10*(-299353611632469180238225400558051127454085807749 + 
             123951681016280507422928195693752480026045036705*\[Omega]^2) - 
           2048*r^8*(3421152586612196388420441150156939423961114723098 + 
             331123276382896283821421701471463768518207678369*\[Omega]^2) + 
           8192*r^7*(-4234193371487536241161926297570873551454602203801 + 
             476820962633558407450073460168380746155019748858*\[Omega]^2) + 
           8192*r^6*(4756874653708548377482423240358110407682417146168 + 
             1000889040680220817275451299888910692464795836789*\[Omega]^2)))/
         (260423991014794559150549651499740156820623698037190432000000*
          r^22) + (\[Alpha]2^2*
          (4910327574098495983543127246435962584012649491804979200 - 
           2671520565688039426477410411621932211096843295653888000*r + 
           733947898370548135392918866976742114398624486509346816*r^2 - 
           3697663215588717375*r^20*(-31179477412668485631318365516025 + 
             3292848852371373426489248192338*\[Omega]^2) + 
           103431138897586500*r^19*(-4458665270011593445278526268791575 + 
             457738589593124060048977466758247*\[Omega]^2) + 
           3428675481000*r^17*(-89345644471818758928153267642355071795 + 
             19744416243247150405460867532222058898*\[Omega]^2) - 
           1387797218500*r^18*(-419579268709215986003509471440787126185 + 
             60866160352175748041576790693971188387*\[Omega]^2) - 
           5860792025088*r^3*(115571598699706115134510562819715246067231 + 
             9224820108022428141509568086281230030000*\[Omega]^2) - 
           1437341500*r^16*(-168164858735128707633060110821686581944767 + 
             72841833695457768042459721402865163567962*\[Omega]^2) + 
           25143000*r^15*(-18051587142083778374642993573392034650258305 + 
             914166903398143066846977209153223939304022*\[Omega]^2) + 
           3903291392*r^4*(-36697215220637769116551174347508788736486897 + 
             3665065722230137629697298170048856673086451*\[Omega]^2) - 
           2950112*r^13*(30784074213177191816028551953721549704341875 + 
             36500183895746388759209104706288172662758482*\[Omega]^2) - 
           938672*r^14*(-278776438249654398408531122635129531542933250 + 
             101488310350030894151088225316182306010339501*\[Omega]^2) + 
           536384*r^11*(-736036138026776324273370380500496131796993297 + 
             408148395258531291515363980521123270551642224*\[Omega]^2) - 
           268192*r^12*(1924308394968311766766904777504656324569392197 + 
             567400371415093788661341313922196285202414200*\[Omega]^2) - 
           4100096*r^5*(-31634402138905071106281794341855183183235031269 + 
             638436194482730281648127296536050636316693787*\[Omega]^2) - 
           7168*r^9*(-979588353343778588925352905049480489642617695785 + 
             66927863870069514907228749148495042411562176162*\[Omega]^2) + 
           43008*r^7*(-801270857471760610333402307484007732045120493164 + 
             89812404225406596459476592098206994256160050245*\[Omega]^2) + 
           78848*r^6*(447352909482899658192441669519078022962768558408 + 
             106335669180148414125684939026229272091445563449*\[Omega]^2) - 
           1024*r^8*(2952050756472613487668300328948163582614191080925 + 
             497194230882948539940254027003978356583144635451*\[Omega]^2) + 
           256*r^10*(36188417361660564356404072597651517082592941223 + 
             2578293138580295437497580770578872250007103643026*\[Omega]^2)))/
         (260423991014794559150549651499740156820623698037190432000000*
          r^22)) + 
      c^14*((\[Lambda]ev*(8172027992994083471026337645235354842951634124800 - 
           2728957862740560281961175932883492920427177574400*r + 
           1174874202022020887055880501500035031028126187520*r^2 + 
           1259643513002749875*r^20*(-4768765667635126385050641 + 
             184640524812528928635953*\[Omega]^2) - 5038574052010999500*r^19*
            (-4768765667635126385050641 + 191478090076375984210222*
              \[Omega]^2) - 2340637299000*r^17*
            (-27872274092659205561632453610437 + 
             1283246192120548880504512635160*\[Omega]^2) + 
           390106216500*r^18*(-117239979924053295701972677573476 + 
             4907217384789599929317785733407*\[Omega]^2) - 
           6809126688*r^14*(9114937054630925582658762464566186 + 
             128583999354994133404032435289709*\[Omega]^2) - 
           18157671168*r^13*(-1343446526909428447911799548660513 + 
             319519198136586366628149093167867*\[Omega]^2) - 
           378284816*r^15*(-216019905796354597390522316834346375 + 
             10715914675439751125379847404563638*\[Omega]^2) + 
           189142408*r^16*(-427394544888515417460516384493252875 + 
             16390624325558533255163393204230057*\[Omega]^2) + 
           3968*r^11*(211107959213481562279067683180761528831 + 
             7780326116238147535855116290510382452*\[Omega]^2) + 
           31309824*r^3*(-12003390437668104429067014713954546987569 + 
             642682208569131765932276985921849504000*\[Omega]^2) + 
           13888*r^12*(-419352370012003274879527475104385092533 + 
             2697955586461073785123644336703400168438*\[Omega]^2) + 
           13312*r^9*(98329026825315642285099767335406385071907 + 
             3465086366020493123869957645005077310092*\[Omega]^2) - 
           55296*r^7*(200820791974863952286134533623728342734017 + 
             7612270768406712684951729130266809742990*\[Omega]^2) + 
           13312*r^8*(-251033327099680121677901908009199147291679 + 
             31729436591772435717996372732426926798573*\[Omega]^2) + 
           16384*r^5*(3589948593587639162791695387560443703617947 + 
             129821987703976803148120021757271369253760*\[Omega]^2) - 
           57344*r^4*(2218721262672119806321720721094466382141307 + 
             164133854331895242705567275652634941613232*\[Omega]^2) - 
           512*r^10*(-502359205033619538642121671956673868445973 + 
             229616983231208098377413327755801735169789*\[Omega]^2) - 
           4096*r^6*(-5806838263059047797511667345804463772479428 + 
             581134905633720411353607258183066744666647*\[Omega]^2)))/
         (587030382498477362432108771543526732047701848535440000*r^22) + 
        (\[Alpha]2^2*
          (474275412293721545721211783167442957221671936785907712000 - 
           291657178680419100322754472442491128462739129694420992000*r + 
           58238693957901117472739000063277844268938982855622082560*r^2 - 
           32298551615455125*r^20*(-406638534673372522213765903733512155 + 
             13924824796135818028152643810676923*\[Omega]^2) + 
           451727994621750*r^19*(-116298620916584541353137048467784476330 + 
             3871377004094390994841203657069759349*\[Omega]^2) + 
           180049023000*r^17*(-494798900195472168035761814032625414182307 + 
             15988298780523569839520682039025104366435*\[Omega]^2) - 
           23188131750*r^18*(-3654445547719598922972462643944638152742146 + 
             140535831958350516704623683989797253066253*\[Omega]^2) - 
           98208558*r^16*(-885281929782166288833261931042671198425202875 + 
             43634301595097010681803663350009021209697642*\[Omega]^2) - 
           43648248*r^14*(-1136373042287492884502353044121267201629860796 + 
             79900120763695376666213811636722843722012585*\[Omega]^2) - 
           15670566912*r^3*(2895132149954207753205542963248118090388334781 + 
             120221401743747741079026143289909850149360000*\[Omega]^2) - 
           12470928*r^13*(1259354760981656070966770166800699246614104403 + 
             320694907229574352109775453075529753292740254*\[Omega]^2) + 
           1039244*r^15*(-77831399120677834912564797648774940709463197625 + 
             1111496915543457938852354952857879727705541534*\[Omega]^2) + 
           344408064*r^4*(-18991658311122509261113513776438801232971217939 + 
             4166557445857951484438806910275940881725108037*\[Omega]^2) + 
           6150144*r^5*(1376718443237155808893848143520852738445272360113 + 
             21039538624695968786657659197354707037396367671*\[Omega]^2) + 
           11904*r^10*(1607942776297711023598126714990678776617096044969 + 
             2713428124688767190329082548860100910872174404186*\[Omega]^2) + 
           2976*r^11*(-4878171740142366065433338710012284442999490956125 + 
             3272479756112125812284414713481767800339146085328*\[Omega]^2) - 
           3584*r^9*(-77216409336854654257333914365866677918289382237397 + 
             6284931389938570287492398048879197320561229418986*\[Omega]^2) + 
           21504*r^7*(-83919951833208179561589161678657654041591731681632 + 
             7749698797697236826578524637576788706366612977273*\[Omega]^2) - 
           496*r^12*(39075522762534462443344241445371602405220377879563 + 
             11715004056059584803200932796146034977849982245192*\[Omega]^2) - 
           512*r^8*(223753084414997033315847693987036647913155308844817 + 
             110595791415479399024670439278280330160794169332939*
              \[Omega]^2) + 3584*r^6*
            (457249668240268094958110062423447122853296488045220 + 
             148631495819070186916548202959146901103136630040707*
              \[Omega]^2)))/
         (296688031763604701512263690471078973657895547988869199656000000*
          r^22) - (\[Alpha]1^2*
          (6251414228106391619332333318372041762180899112990277632000 - 
           3830973416395215046416085237397692579614695111448330240000*r + 
           767315044617640518192810311884590650203159536443703951360*r^2 + 
           419881171000916625*r^20*(-349446405309124454314221542030119575 + 
             10437708163509133472273070658533713*\[Omega]^2) - 
           11744927860165500*r^19*(-49970835959204796966933680510307099225 + 
             1442026974630749319388832295965591938*\[Omega]^2) + 
           638355627000*r^17*(333551117884801015681593650284342253047545 + 
             6401049996176078435058265705427275601264*\[Omega]^2) + 
           602891425500*r^18*(-1212301380760656933471889813061948471239303 + 
             30614200036092716410616890500964154793573*\[Omega]^2) + 
           756569632*r^14*(1007712526617394483910616893947747848314011029 + 
             353768857227042452235097098208011564012409*\[Omega]^2) - 
           1702281672*r^16*(-196243112719973986226964615059262062557635125 + 
             10620904406394120594914586389668566306391633*\[Omega]^2) + 
           1296976512*r^13*(-343348541026787126200854708143628094652787899 + 
             11737593328459486100659150536063090570163288*\[Omega]^2) - 
           344752472064*r^3*(1768568387420518033404889598829584621562407153 + 
             72653290033605232289838781841112451032576000*\[Omega]^2) + 
           162122064*r^15*(-3719988095166536089746892984870027983979060875 + 
             348099860349066197465952800445289348930773628*\[Omega]^2) + 
           98402304*r^5*(1131052661324718506898063443358945377608265597647 + 
             14813478993823483632870739532315480778648228696*\[Omega]^2) + 
           422682624*r^4*(-229200092573262210202960304235069461046374411909 + 
             43890145377196334124811833580439885115444500032*\[Omega]^2) - 
           65472*r^12*(563297962573720711381758746008005702704755472021 + 
             1392124853207935390514247735769708569859055873880*\[Omega]^2) + 
           3968*r^11*(-20635478224210036952372587105621583873270129715981 + 
             27412561240673835161696087686416119355469773313448*\[Omega]^2) - 
           8192*r^9*(-552621045682257707558420710371325592052464837028549 + 
             42239231277472039834039719459143111026589810978354*\[Omega]^2) + 
           1024*r^10*(-50964142686547531426332573177459740211551050291722 + 
             228669525818073619634941764843233509164484031347661*
              \[Omega]^2) - 3072*r^8*
            (1043054276340918006746425101561828554443989337309366 + 
             249170200950659931933068156044578188486610959717743*
              \[Omega]^2) + 4096*r^7*
            (-5930286524559058348633755068580995361335546210840163 + 
             533820714846861228440097920398143403484850374352898*
              \[Omega]^2) + 12288*r^6*
            (1964001275639005675959314626166944535864373944192773 + 
             555174381845471937051382551157106808637740945492507*
              \[Omega]^2)))/(385694441292686111965942797612402665755264212385\
5299595528000000*r^22))) + \[Chi]^14*
     (-(\[Lambda]ev*(-401122214756521351710769152000 + 
          154896178730291000802866626560*r - 87180948461866728017874124800*
           r^2 - 88267179*r^21*(-61250033732992335 + 166773987214144*
             \[Omega]^2) - 936789934080*r^3*(-37280872231960553 + 
            784676393809668*\[Omega]^2) + 176534358*r^22*(-8750004818998905 + 
            4253976357589151*\[Omega]^2) + 23279256*r^20*
           (-238999930752245026 + 51141753481728655*\[Omega]^2) + 
          15519504*r^17*(-3236791602561935978 + 66737079728306301*
             \[Omega]^2) + 1939938*r^18*(10419734019560945499 + 
            137515418864475692*\[Omega]^2) + 1939938*r^19*
           (263183690383549299 + 148262779939473652*\[Omega]^2) - 
          2116296*r^16*(-39462786058561696523 + 965943589829835772*
             \[Omega]^2) - 41344*r^13*(2308139118540000825079 + 
            9006951237664743471*\[Omega]^2) + 330752*r^11*
           (644675598493297455784 + 10855544575581880359*\[Omega]^2) + 
          103360*r^14*(889244134727025594517 + 14317297510752233863*
             \[Omega]^2) + 62016*r^15*(-1577054603972087265025 + 
            18571826125776184798*\[Omega]^2) + 458752*r^7*
           (3997494207742037271871 + 87861992984575665915*\[Omega]^2) + 
          17408*r^10*(-12230043266647483652795 + 366744722326805435759*
             \[Omega]^2) - 344064*r^5*(18116656856760251144355 + 
            437022002731377107249*\[Omega]^2) - 2432*r^12*
           (-13548109062199545693839 + 1364340000465272894516*\[Omega]^2) + 
          114688*r^4*(82140560354074034948135 + 2316095452147479345828*
             \[Omega]^2) - 4096*r^8*(-203087066163049354545091 + 
            3720925487073222539152*\[Omega]^2) - 2048*r^9*
           (306762736871303313599005 + 4841847866872255845443*\[Omega]^2) + 
          8192*r^6*(-344580464876991015378244 + 12902975839388288046889*
             \[Omega]^2)))/(722322250642007088353280*r^24) + 
      (\[Alpha]2^2*(23114368869177611626926895776147701760000 - 
         8086519368161830867195520583599259648000*r + 
         4249565624128817274372250051932949708800*r^2 - 20651299899310080*r^3*
          (85236750279268562157191 + 3348590678006150542680*\[Omega]^2) + 
         1881679721922*r^22*(-1990159040679260550441937 + 
           839574156501462638640178*\[Omega]^2) + 2709123417*r^21*
          (4838076627891282398124348847 + 135742164237789586649096104*
            \[Omega]^2) + 85068791808*r^4*(-8460091297989619779885108505 + 
           499097236530131453602088028*\[Omega]^2) - 373108736*r^5*
          (-862062213533570203471246363251 + 10289282452671499725071213804*
            \[Omega]^2) + 25219194*r^19*(-162161562456794109971630300509 + 
           45965666208718345084249331960*\[Omega]^2) + 
         1410864*r^16*(62840027214906677620456703943757 + 
           167405101153156368628589113223*\[Omega]^2) + 
         6143137*r^20*(-1759536574476616846953825461679 + 
           204374318886530570911729316830*\[Omega]^2) + 
         176358*r^18*(203117156690041971397240287286681 + 
           616545574248047766962929199132*\[Omega]^2) + 
         953344*r^11*(-11723970017156520435747761718428 + 
           1750989413044532602264589930373*\[Omega]^2) + 
         217056*r^13*(-91884783095632924941986908857677 + 
           7095428620946472770152257451976*\[Omega]^2) + 
         2050048*r^6*(97446765593184650895209869928513 + 
           10657262126224535907529794249420*\[Omega]^2) + 
         50388*r^17*(-1337908802427934950368648596367033 + 
           28459287422261009396944339357954*\[Omega]^2) + 
         77520*r^14*(765270398122286068251928452328565 + 
           42741589856190708364284070479936*\[Omega]^2) + 
         157696*r^7*(-583002073375924871838439437016591 + 
           60682950714425716076856889769492*\[Omega]^2) - 
         6144*r^8*(8980010526730546658099214147643462 + 
           206223896613984255314295129312711*\[Omega]^2) + 
         9728*r^12*(562206736807890714793755370100337 + 
           328333603538875842411011855850481*\[Omega]^2) + 
         5168*r^15*(-16557500041615345013291710422741939 + 
           329433367336599104210344186993664*\[Omega]^2) - 
         1024*r^9*(-27786147746862623946109988203881005 + 
           1248042352701795509821769129365303*\[Omega]^2) + 
         512*r^10*(48455292607176242311874949563954983 + 
           5342678867512786901458756063108694*\[Omega]^2)))/
       (360684422395256545949018875355136000*r^24) + 
      (\[Alpha]1^2*(-396734874221487020136446706564559011840000 + 
         138138332372723111996366075742340408934400*r - 
         73318127321343479011767240142925510737920*r^2 + 
         826051995972403200*r^3*(36701869622759407016033 + 
           1444497799849116794496*\[Omega]^2) + 3136132869870*r^22*
          (-19459821640060416087188499 + 6981996994939848254531840*
            \[Omega]^2) + 645029385*r^21*(331147784848908100555686687483 + 
           19731152315028088095792575300*\[Omega]^2) - 26175012864*r^4*
          (-487771191743857362039733578635 + 27573691884982928617700528064*
            \[Omega]^2) - 30715685*r^20*(4325666882045582948328047346753 + 
           265537595428789358096610474472*\[Omega]^2) + 
         12294672*r^17*(-17379529083590573356543202559135 + 
           640851029579756641962543496942*\[Omega]^2) + 
         114802688*r^5*(-47476207961095410735738490833999 + 
           660369700793660454219859872652*\[Omega]^2) + 
         31685654*r^19*(-4841385786698662662589015556955 + 
           844612232152203897675150952544*\[Omega]^2) - 
         3292016*r^18*(-114295124388309207256311455916045 + 
           3043512171467606767227192903272*\[Omega]^2) + 
         700416*r^11*(206474936247534614504520781924693 + 
           8771823130300026245625450811154*\[Omega]^2) - 
         144704*r^15*(-8468018895491767128120833298545333 + 
           22944274522668111137287275951992*\[Omega]^2) + 
         537472*r^13*(1441926150940998196515010234847981 + 
           51099351940116001125882705301444*\[Omega]^2) + 
         144704*r^16*(-3288070620113731586830017399314809 + 
           201727874274965078854553672854843*\[Omega]^2) + 
         40960*r^8*(26501140213153965707478955029545543 + 
           448125405159847904635201163073459*\[Omega]^2) + 
         14336*r^10*(-10406895133772491936173569409271191 + 
           449093290627679695871181426456674*\[Omega]^2) + 
         28672*r^9*(-19716478333368775095754356112533985 + 
           696341259671577458161076638389159*\[Omega]^2) + 
         20672*r^14*(-65733360137505073806062980305886563 + 
           1631604800118871474854288582093044*\[Omega]^2) - 
         57344*r^6*(61049900305301770886059238468021987 + 
           6516852158230153888682677102189436*\[Omega]^2) + 
         9728*r^12*(1230228713465051758955335363130837 + 
           7152534959664547560967335000810456*\[Omega]^2) - 
         8192*r^7*(-192810453191212838830556891132371415 + 
           20001584270546665879349325706209352*\[Omega]^2)))/
       (6131635180719361281133320881037312000*r^24) + 
      c^2*((\[Lambda]ev*(1203366644269564055132307456000 - 
           448014985234397308162863267840*r + 234144792376271918981962924032*
            r^2 + 153792466747243158923088*r^21*\[Omega]^2 - 
           37451490910811492185671*r^22*\[Omega]^2 + 55288233*r^19*
            (14477476066037985 + 8731441335407456*\[Omega]^2) - 
           969969*r^20*(270277128831622913 + 315350844803376266*\[Omega]^2) - 
           88179*r^18*(12024423454168428611 + 6039801526951795984*
              \[Omega]^2) + 117572*r^17*(9066592985596198437 + 
             6097994181061447012*\[Omega]^2) - 4522*r^16*
            (180079230019117399425 + 12996676100753776552*\[Omega]^2) + 
           7296*r^13*(33984038154417043861 + 186215462366446887359*
              \[Omega]^2) + 2584*r^15*(300648829923947696373 + 
             401682664626987114376*\[Omega]^2) + 1204224*r^3*
            (-73141964078160188721153 + 1695598500756713696000*\[Omega]^2) - 
           912*r^14*(95082826718882221919 + 4675630532011006848200*
              \[Omega]^2) + 57344*r^5*(271300067157939342445461 + 
             6361258128072574410218*\[Omega]^2) + 2048*r^9*
            (598670148451841771820795 + 10525954469375949573203*\[Omega]^2) - 
           7168*r^7*(585363126750343072483401 + 12449862463125979924808*
              \[Omega]^2) - 43008*r^4*(573554955045826978833119 + 
             18868005582409042011840*\[Omega]^2) - 8192*r^6*
            (-800621092107587307707493 + 34424260014225165186128*
              \[Omega]^2) - 64*r^11*(4562343151072044455280639 + 
             87391135238502538256896*\[Omega]^2) - 128*r^10*
            (-2010576432122877997843899 + 136478766724283187146384*
              \[Omega]^2) + 256*r^8*(-6285015738239433289859751 + 
             184231191652045204931288*\[Omega]^2) + 
           16*r^12*(2216486188921834843501509 + 473352676027056443869168*
              \[Omega]^2)))/(26545342711093760496983040*r^24) + 
        (\[Alpha]2^2*(138686213215065669761561374656886210560000 - 
           57786174153827435143805107531544336793600*r + 
           22653744137878833857640069560442862632960*r^2 - 
           644393497726506107636585270556336522*r^21*\[Omega]^2 + 
           164288791865026536818245405506598362*r^22*\[Omega]^2 - 
           2256561635328*r^3*(5124109523442300794276264293 + 
             170251031601220116943110000*\[Omega]^2) + 3350802*r^20*
            (343207847869013375820987882467 + 349894939083899810699302566844*
              \[Omega]^2) - 14350336*r^5*
            (-149260210571970745324206537691539 + 
             725818554294411895114523061752*\[Omega]^2) + 
           172204032*r^4*(-21021261632844484279602374537651 + 
             1532396043261750954584013621840*\[Omega]^2) - 
           88179*r^19*(38619158587622417292731447232259 + 
             13091101053591012061420726929064*\[Omega]^2) + 
           4522*r^16*(358074097228258399817008249437201 + 
             307327300239610556414657756477840*\[Omega]^2) + 
           6272*r^11*(-6663588860854650543754613296715163 + 
             311612589523303134825650147877392*\[Omega]^2) + 
           2261*r^18*(1675807725313002869334913555707591 + 
             681603740014870235765896322022532*\[Omega]^2) - 
           2128*r^13*(-1173491657007519405936788981094369 + 
             706401635168988587786567401503632*\[Omega]^2) + 
           1292*r^15*(-317903357890178187031373387442657 + 
             730734084433123107377789620268512*\[Omega]^2) - 
           646*r^17*(2941123429299559320367334210042343 + 
             1013326006740931606229448373894628*\[Omega]^2) + 
           10752*r^7*(-53781650759344908414790277087567471 + 
             4162192952144337616366730467799344*\[Omega]^2) + 
           21504*r^6*(44163721030345502195778656235912101 + 
             5495568823152688251759668888528664*\[Omega]^2) + 
           152*r^14*(22360882076898628710681680657763447 + 
             11662034667489413171626181502946160*\[Omega]^2) - 
           512*r^9*(-351551349738025287067170761059178787 + 
             13809106014544886780570605279903598*\[Omega]^2) + 
           256*r^10*(120311782530766777435333386191197383 + 
             16234928143415041063921765862548546*\[Omega]^2) - 
           192*r^12*(-8109745905655012249921704365458451 + 
             28019103019430676282066474188412000*\[Omega]^2) - 
           256*r^8*(913186247040693912540946980196532211 + 
             42336210588597931574620352925943616*\[Omega]^2)))/
         (26510305046051356127252887338602496000*r^24) + 
        (\[Alpha]1^2*(-1190204622664461060409340119693677035520000 + 
           494072773640947283590999463099234254848000*r - 
           195155630868930149277489347144839420968960*r^2 - 
           4861856255820201594704650089403087872*r^21*\[Omega]^2 + 
           1231710087496526359333310942080134297*r^22*\[Omega]^2 + 
           737722073088*r^3*(135391182674633668806792516091 + 
             4492923156715882533399040000*\[Omega]^2) + 1675401*r^20*
            (5146213122993053314002544223479 + 
             3786510523818575409681767519092*\[Omega]^2) - 
           88179*r^19*(290754799984649294013307611874389 + 
             31581335526893031290801082183328*\[Omega]^2) + 
           108528*r^15*(120465240757270202034591902844127 + 
             73575439230831747136589437516624*\[Omega]^2) - 
           10838016*r^4*(-2980727413623284493622297007733079 + 
             206379877367540656445285171368960*\[Omega]^2) - 
           9044*r^16*(734581386728176894579093487654115 + 
             232619150835665081249343258591944*\[Omega]^2) - 
           2261*r^18*(-8647780866335352371355253967379759 + 
             482038738247251730050292052889960*\[Omega]^2) + 
           100352*r^5*(-181585150426234979621392399368464229 + 
             1147466811612046105473168924629152*\[Omega]^2) + 
           32256*r^9*(-46049408890288110415585684031870615 + 
             1914927141752062912841160574879744*\[Omega]^2) - 
           365568*r^6*(23002058653888807880649909907605737 + 
             2732983109330220110704198975604288*\[Omega]^2) - 
           3072*r^11*(-156370780003277629458514668701105647 + 
             8110848853090958530918056701686748*\[Omega]^2) + 
           646*r^17*(10734636475225756928835770573901825 + 
             14685283414747905885907737346212704*\[Omega]^2) + 
           912*r^13*(1319759228423794756048044136219103 + 
             21669681259963680959365021642473504*\[Omega]^2) - 
           1792*r^10*(299780366342510606216952409523212827 + 
             37938867243017600408134131115933244*\[Omega]^2) - 
           152*r^14*(68446174546004471298116814948094731 + 
             72398436426842461896886759151104352*\[Omega]^2) - 
           4096*r^7*(-1218159658175815668646852713157105149 + 
             93143267099871785346281657012980664*\[Omega]^2) + 
           512*r^8*(4053962179009646153759469597536808153 + 
             188759287620349662744629251360267480*\[Omega]^2) + 
           64*r^12*(-331193174833231929169097839128878043 + 
             258715781933489574062247455179661648*\[Omega]^2)))/
         (225337592891436527081649542378121216000*r^24)) + 
      c^4*((\[Lambda]ev*(12504583922819796618231517544448000 - 
           4519339825097633251673905708400640*r + 
           2251707158927726956210452943601664*r^2 - 973769256094635*r^22*
            (-4213968609081 + 238838674666*\[Omega]^2) + 3895077024378540*
            r^21*(-4213968609081 + 245194437112*\[Omega]^2) - 
           1160082924*r^20*(-27495115706540611206 + 1643678473457037811*
              \[Omega]^2) + 356948592*r^19*(-131440450020063368184 + 
             8463676299456173437*\[Omega]^2) + 109830336*r^17*
            (-588036371937265056078 + 40991105196358610701*\[Omega]^2) - 
           41186376*r^18*(-1455539386105036073751 + 81277530173430509458*
              \[Omega]^2) - 1615152*r^16*(-34675808325927862307963 + 
             315982184863512683850*\[Omega]^2) + 922944*r^15*
            (-35835270205397468584975 + 6549149833158595480918*\[Omega]^2) + 
           105971712*r^3*(-7659151211590473448310401 + 
             178185822084975524002560*\[Omega]^2) + 11776*r^13*
            (-127225561266324941304038 + 352269591516201562768041*
              \[Omega]^2) + 1376256*r^5*(102044567548788514677330919 + 
             2200941949701058684242737*\[Omega]^2) - 11776*r^11*
            (139175838768327495718165043 + 2745343558872618927319188*
              \[Omega]^2) - 2944*r^14*(-4900338502222820412876659 + 
             9502735472380683322877449*\[Omega]^2) - 57344*r^7*
            (619851978110322324068489711 + 12186630209707313232169158*
              \[Omega]^2) + 8192*r^9*(1125740641032539028250916239 + 
             19155855664009099881462065*\[Omega]^2) + 
           2944*r^12*(42675957023621757377033261 + 21525774116527197197623204*
              \[Omega]^2) - 114688*r^4*(2068070507587191508328479475 + 
             72163280531501721193152384*\[Omega]^2) - 
           1024*r^10*(-1589999438374622215867127509 + 
             156037543711103369384654710*\[Omega]^2) - 
           16384*r^6*(-3559868052701953065262375802 + 
             160414835824013156340814973*\[Omega]^2) + 
           2048*r^8*(-6275501011733085088383157577 + 
             223467456521544373355021018*\[Omega]^2)))/
         (5923487044609728279859777443840*r^24) + 
        (\[Alpha]2^2*(720567335127742864857819048925628454666240000 - 
           333215233915250829244071639119011808595148800*r + 
           110107476569137684937263682575460703380176896*r^2 + 
           64917950406309*r^22*(-153242246132303062384029149 + 
             7857868209766094314111890*\[Omega]^2) - 2617013220822*r^21*
            (-15205383687658316108390810662 + 764551663140754022293359855*
              \[Omega]^2) - 33096237318144*r^3*
            (1871793728385934905919966403147 + 53673649769930838104061118800*
              \[Omega]^2) + 86949016*r^20*
            (-763758921596733016736983801453854 + 
             42105379324827574735466111692141*\[Omega]^2) + 
           28700672*r^5*(402494400509269478468724176767247475 + 
             143722778703884141144253440075428*\[Omega]^2) - 
           20593188*r^19*(-3619382279769211124238741866568465 + 
             176236972590126580029264830155214*\[Omega]^2) - 
           2941884*r^17*(-24130124107761757551962981510118135 + 
             729436104952403119090588230526346*\[Omega]^2) + 
           3432198*r^18*(-22058710553116031271884848489946037 + 
             1413758078927621304703160830125902*\[Omega]^2) + 
           688816128*r^4*(-23625706075871591053515587514662813 + 
             2033392399033775319507767780224764*\[Omega]^2) + 
           4039168*r^11*(-37946386548024291990883038758018267 + 
             2125057898334301933421305955985684*\[Omega]^2) + 
           73416*r^16*(-678273011052439387362817045388869553 + 
             58647076448457603584115628068534436*\[Omega]^2) + 
           27968*r^15*(936510756101916951049532032330004577 + 
             104652568743500171503845891659732870*\[Omega]^2) - 
           46368*r^13*(-193690006138865366191733091814803233 + 
             119492670535856785960273251616870952*\[Omega]^2) + 
           16560*r^14*(226624556348726378503123575581543459 + 
             329793693119603104760775738651007992*\[Omega]^2) + 
           315392*r^7*(-9421986901173902367484893932486928401 + 
             609172301367064229671204635204800110*\[Omega]^2) - 
           5888*r^12*(358526656959977472338521905469039557 + 
             3524296978935307573646776219640364512*\[Omega]^2) + 
           157696*r^6*(26345444430950596322668484238184200809 + 
             3615219726352640001666116349922974732*\[Omega]^2) - 
           3072*r^8*(290042215240355867081910891108672459045 + 
             20361649063558270251901264897443113216*\[Omega]^2) - 
           1024*r^9*(-814551743932775488674518044036506606191 + 
             30374204775400020397803349797134914807*\[Omega]^2) + 
           512*r^10*(160743213872614631670094852091479636849 + 
             49534503393927963349422213521477868641*\[Omega]^2)))/
         (2957834264903087957185986399029896286208000*r^24) + 
        (\[Alpha]1^2*(-12367812968980636365733589630443562635100160000 + 
           5700975689694089040927143112078486831680716800*r - 
           1895581317909376517327916868063512558645018624*r^2 + 
           324589752031545*r^22*(-499468755428217346237838141 + 
             23564883350384008568982786*\[Omega]^2) - 534084330780*r^21*
            (-1214208544445996368704184520771 + 56530636846337647020972347904*
              \[Omega]^2) + 21639847477248*r^3*
            (49520752889303494854159243768089 + 
             1416447123337443156356714803200*\[Omega]^2) + 
           655059504*r^17*(-485612535840337548562082491166979 + 
             90761783389458940441060351792256*\[Omega]^2) + 
           217372540*r^20*(-4184998025904570738992517170458677 + 
             182446153756377149802834729120838*\[Omega]^2) + 
           150126592*r^5*(-1314052122966499655646083160256341423 + 
             1016094679775185835880473154939488*\[Omega]^2) - 
           4576264*r^18*(21870657301660404463674212279645529 + 
             1278621533311225481531289234341002*\[Omega]^2) - 
           4576264*r^19*(-126620947256040940536134879086229175 + 
             3880177044611875621421490059352944*\[Omega]^2) + 
           783104*r^15*(-748716524949072929316984993465256219 + 
             55744131059836050177395520448746502*\[Omega]^2) - 
           97888*r^16*(-6879997541059430107006718638290752431 + 
             149110416453199392890563397486081494*\[Omega]^2) - 
           105971712*r^4*(-2749713657900602026963804483716695435 + 
             223963543853195519255821454274430464*\[Omega]^2) - 
           565248*r^11*(-6031489296933812781153722803896849888 + 
             368516982207290889489339058001172149*\[Omega]^2) + 
           11776*r^12*(-7569456158368639493996706091799791415 + 
             14615499806832356875037752581883647516*\[Omega]^2) + 
           28672*r^9*(-500512571693148962892523985477096526325 + 
             18966521944128285667775526740115989424*\[Omega]^2) + 
           2944*r^13*(-24298138423690988061898574735780374063 + 
             40195457576543176523455488571634501632*\[Omega]^2) - 
           14336*r^10*(215781570761646932046179010044999011035 + 
             40764693825031256225947748664578295631*\[Omega]^2) + 
           20480*r^8*(802980959960640977164807534172406995077 + 
             53128780712245781711054461072608378630*\[Omega]^2) - 
           1472*r^14*(-166418740509074315756521854549841424229 + 
             55463945379811171271327749962444934576*\[Omega]^2) - 
           57344*r^6*(1292125392829679156805911164326057651071 + 
             167760553489119907979094515310939877544*\[Omega]^2) - 
           16384*r^7*(-3134953395916326899155552949636593788655 + 
             200109535688210014522069205579918594012*\[Omega]^2)))/
         (50283182503352495272161768783508236865536000*r^24)) + 
      c^6*((\[Lambda]ev*(10773210079210854594808531884441600000 - 
           3809949388895499077374390166743941120*r + 
           1816509261396316754574929634826125312*r^2 - 396720808038555*r^22*
            (-10084793057641575 + 331627499773741*\[Omega]^2) + 
           1586883232154220*r^21*(-10084793057641575 + 340452475930012*
              \[Omega]^2) + 9816086280*r^19*(-4884395139783982110015 + 
             179079204498054572363*\[Omega]^2) - 2454021570*r^20*
            (-12966515453133798396568 + 445959585588459268681*\[Omega]^2) - 
           52492440*r^18*(-1171250729016838472747360 + 
             37378891283358602335227*\[Omega]^2) + 69989920*r^17*
            (-946604829923959942029063 + 37390207080635863123951*
              \[Omega]^2) + 176336928768*r^3*(-3606253034570095935101027 + 
             75125286850225537337525*\[Omega]^2) + 29440*r^13*
            (-84209815874290785275554958 + 1571180132694586068204765*
              \[Omega]^2) - 167440*r^16*(-341734357672626981856261776 + 
             2362833918402603110142551*\[Omega]^2) + 95680*r^15*
            (-361130957650370258575064148 + 33637608948724614313415489*
              \[Omega]^2) + 1146880*r^5*(93989079316737320498527152408 + 
             1611475629526623415840871375*\[Omega]^2) - 
           5120*r^11*(170763134026997336123655302674 + 
             2162630277403755099725467255*\[Omega]^2) - 
           7360*r^14*(-1932593977573464701425637708 + 
             2260276800433685916087060517*\[Omega]^2) + 
           20480*r^9*(296299347670718798235681984223 + 
             3971052146805156712551604917*\[Omega]^2) - 
           1146880*r^4*(167133649465104255347630963747 + 
             5872914358758509884207743744*\[Omega]^2) - 
           57344*r^7*(450659352938917730886924178988 + 
             7127263964627406292641421475*\[Omega]^2) - 
           5120*r^10*(-192832894146752703629052648836 + 
             22765710655958184286820981583*\[Omega]^2) + 
           1280*r^12*(32174094288977334767426087917 + 
             33266647363638573527972818059*\[Omega]^2) - 
           40960*r^6*(-1081549928203002797777547553244 + 
             48443330552008253072797214809*\[Omega]^2) + 
           2048*r^8*(-4382735176811090073410676044168 + 
             171795410039503183076224445365*\[Omega]^2)))/
         (155647026455926372713665477058700800*r^24) + 
        (\[Alpha]2^2*(620798206918489810352223815514647725867008000000 - 
           308852380333599407442963924928202730375335116800*r + 
           90390962937232827122974192287789563771528675328*r^2 + 
           396720808038555*r^22*(-24449103814744715862179196045 + 
             727376667284014797009623951*\[Omega]^2) - 215903590717815*r^21*
            (-179699989035961917644618671460 + 5242370292695984987428790907*
              \[Omega]^2) - 101069891271917568*r^3*
            (531034731931319834709339653308 + 12330601762115752094573215875*
              \[Omega]^2) + 62168546440*r^20*
            (-1066923692853738766137100211421219 + 
             33855812040228606192728175199093*\[Omega]^2) - 
           4908043140*r^19*(-15760552838877379436249186113459606 + 
             436794090160534294979242659817511*\[Omega]^2) + 
           161182973952*r^4*(-76015976612755635482174914158541729 + 
             7610090181356936541523239079206635*\[Omega]^2) + 
           559663104*r^5*(17937224255790895584439788730290931187 + 
             114786865575317409827402510961457180*\[Omega]^2) + 
           1254400*r^11*(-78043749470957012808111255680749921682 + 
             4745861949011769263863868368759275379*\[Omega]^2) + 
           198835*r^18*(-398378276993207150446984294621156049859 + 
             14341169320423743745905165551265532766*\[Omega]^2) - 
           56810*r^17*(-1275849239473827654700920360602373396351 + 
             23009718935911753179699896012502224374*\[Omega]^2) + 
           83720*r^16*(-612128885050272546911525958226920938913 + 
             29212288627268264519063178979519196086*\[Omega]^2) + 
           35880*r^15*(725640059818516583392625377096410364339 + 
             45801305089121684640691127924137636664*\[Omega]^2) + 
           1025024*r^7*(-2407660402646033631303866891781687282767 + 
             131942953256803431235475990214209574700*\[Omega]^2) - 
           12880*r^13*(-441841948986151802672946690242118316827 + 
             280796939381568316289633124089519043944*\[Omega]^2) + 
           1025024*r^6*(2997387587848077612003465946067281355587 + 
             448718927324433455951363475796007501340*\[Omega]^2) - 
           5120*r^12*(1162358927927834550334694637801152543919 + 
             2742865634748465189741448434429712678280*\[Omega]^2) + 
           920*r^14*(-670839102397252453427799236527125025227 + 
             3369872246294124009402479524406488426808*\[Omega]^2) - 
           2560*r^9*(-246884544106362702469135676960248709928341 + 
             8452370810742489284298840514588035411863*\[Omega]^2) - 
           4096*r^8*(142992051828130466657963119533050668571091 + 
             13779518807579182698429641404411869431915*\[Omega]^2) + 
           1280*r^10*(31368404629172893911549780093824777055505 + 
             17383252960897162334483900584937746521637*\[Omega]^2)))/
         (77720792603159764935008275117509312290472960000*r^24) - 
        (\[Alpha]1^2*(10655376313006576403543141299731292458319872000000 - 
           5285939817682388959416363409129120158722713190400*r + 
           1555336925617689134137709596723495313627075837952*r^2 - 
           396720808038555*r^22*(-398439848080237019385184517025 + 
             10906613510669398632677532787*\[Omega]^2) - 33042079838896128*
            r^3*(28119992940848969750259568781957 + 
             650808933986565013710253632000*\[Omega]^2) + 652769737620*r^21*
            (-968607270683056194125383560887775 + 
             26164263087046607629540035021568*\[Omega]^2) - 
           31084273220*r^20*(-29296822789413456841340068543241991 + 
             735578539298756940472891794448493*\[Omega]^2) + 
           6544057520*r^19*(-97106010697145063668923902499609339 + 
             1701877234459831179151216857828868*\[Omega]^2) + 
           1722040320*r^5*(99828951887319146994260902581365569727 + 
             554637297227015265942778839625757264*\[Omega]^2) + 
           1590680*r^18*(96642766544719667889344125841046860025 + 
             1474146824116170660719820673953912223*\[Omega]^2) + 
           11021058048*r^4*(-19952805994709650948140479906984394253 + 
             1886606573028092115317628150968004960*\[Omega]^2) + 
           334880*r^16*(-2011964029280930974204661090584949325125 + 
             28910219302092847626933117861705566409*\[Omega]^2) - 
           669760*r^15*(-920964048712123008202802980654984952747 + 
             32320945159293926222538412226435307908*\[Omega]^2) - 
           454480*r^17*(-705673013622949478484159764322687947523 + 
             76054933661342694822054522388014051904*\[Omega]^2) + 
           61440*r^11*(-34444847217796053727544390235953519744932 + 
             2261284637509938549178655983830919982143*\[Omega]^2) - 
           143360*r^9*(-77515798961094033672087008154985812466967 + 
             2645089980500437667689374271997882240712*\[Omega]^2) + 
           107520*r^10*(14870090474208582339757283548284043409784 + 
             4099936449054237831598311838180206757289*\[Omega]^2) - 
           14720*r^13*(-4890436151662646999798706227794014188153 + 
             4423241316845075976848760816766244867936*\[Omega]^2) + 
           7360*r^14*(-36588440439642117445771735760786128092009 + 
             7316126875204463786977159170825473277784*\[Omega]^2) - 
           5120*r^12*(-984268100434896416899911681037302812017 + 
             26767208199537535901285165050694585538425*\[Omega]^2) + 
           57344*r^6*(960707280644172518959913979160400635466639 + 
             135368072230078022779966088554091707985300*\[Omega]^2) - 
           4096*r^8*(2708017835640379168801751826201946725454079 + 
             236326625773734369948250087896378153014935*\[Omega]^2) + 
           8192*r^7*(-5219759365257535111621868023179043811103011 + 
             282013410329523387196782689203565181572220*\[Omega]^2)))/
         (1321253474253716003895140676997658308938040320000*r^24)) + 
      c^8*((\[Lambda]ev*(384857413586168333188071968137543680000 - 
           134730433721390310476978067588922736640*r + 
           60247739670762592881791550975683592192*r^2 - 36101593531508505*
            r^22*(-4103365614808887 + 69024376978474*\[Omega]^2) + 
           144406374126034020*r^21*(-4103365614808887 + 70861192325368*
              \[Omega]^2) - 1160082924*r^20*(-1040648337314220210391816 + 
             18826099492732454990625*\[Omega]^2) + 136480344*r^19*
            (-13657283125860106018723437 + 269134805643888019423454*
              \[Omega]^2) - 22202544*r^18*(-107956603646118562101485719 + 
             1881314504735199726340933*\[Omega]^2) + 2612064*r^17*
            (-987657041291670428599397477 + 20674647619603248442203642*
              \[Omega]^2) - 200928*r^16*(-11038284316429607542899997312 + 
             64378350713434757097591755*\[Omega]^2) + 132480*r^15*
            (-10310098615515239198496052396 + 399252849753548207908435255*
              \[Omega]^2) + 333971456*r^3*(-62179667681179915936378047669 + 
             831948821679413869242310400*\[Omega]^2) + 5046272*r^5*
            (680433584370551345232286706682 + 4593501184175765628859137665*
              \[Omega]^2) + 8192*r^9*(19614702732220980485697252884423 + 
             39210296544433264709774418401*\[Omega]^2) - 
           114688*r^7*(6735252904110065323902831729602 + 
             42164263500478919555249072777*\[Omega]^2) - 
           22528*r^10*(-865040951768851906943527676414 + 
             137344021534996863389556962743*\[Omega]^2) + 
           2048*r^11*(-8739189955375200622175788579526 + 
             145591002915437336635415135187*\[Omega]^2) - 
           512*r^13*(243944572266068812026564217724 + 
             191513753324521470153881971365*\[Omega]^2) - 
           458752*r^4*(13642003708000426003390188542317 + 
             456153988166227354363107920336*\[Omega]^2) + 
           512*r^12*(2678817609800165390661725535257 + 
             1972926956757330387660617230501*\[Omega]^2) + 
           4096*r^8*(-58766626925181911443539500484746 + 
             2456523215793413841849082012279*\[Omega]^2) - 
           128*r^14*(-4168600944187548356739375901322 + 
             2734300155255553172806433920009*\[Omega]^2) - 
           16384*r^6*(-82000478799472310872058818764910 + 
             3416313104823764602762091306307*\[Omega]^2)))/
         (237953174045820238604651781327341783040*r^24) + 
        (\[Alpha]2^2*(22177121815773772997459434787338492553094758400000 - 
           11719104347406104880597821565912588538353470668800*r + 
           3070297577303943745042282346996264345557568323584*r^2 + 
           7220318706301701*r^22*(-49740044903696758937195331441 + 
             756974637540800418926112070*\[Omega]^2) - 6361959139818282*r^21*
            (-225804013372337667556156584002 + 3369690663472212172329993435*
              \[Omega]^2) - 25381805274169344*r^3*
            (73670074531286026608693702677987 + 
             1029817120051048275849069596000*\[Omega]^2) + 
           78579592*r^20*(-32064980140239073707748347066985884687 + 
             536393897307951504845411076206597033*\[Omega]^2) - 
           86851128*r^19*(-35149689669505800026447270898798386410 + 
             540608889926730893889014541299656099*\[Omega]^2) + 
           35818438656*r^4*(-10248908167912672288656895177527376695 + 
             1244125222857559175191536458869794001*\[Omega]^2) + 
           1865543680*r^5*(187814620861792667706447738638880824223 + 
             3102967485177785206433355112246401292*\[Omega]^2) - 
           139932*r^17*(-20069816744329438378089327590526604458495 + 
             212087831748492693754225511127001962206*\[Omega]^2) + 
           200928*r^16*(-9907523520207074705973432835558594015821 + 
             234475489985488139819204703492325119205*\[Omega]^2) + 
           163254*r^18*(-19269769614059017510304247278019054491669 + 
             374328703384318353646894345201280879370*\[Omega]^2) + 
           50176*r^11*(-41815662806552293821382916501180050041313 + 
             2937756099160157216793266924517274640862*\[Omega]^2) - 
           3360*r^13*(-35563837544201939328072495537721912609933 + 
             26483471047645783293235670180779725035320*\[Omega]^2) - 
           30720*r^8*(469395794297255199783057440092704238325721 + 
             68086162713005997784592330616917954357360*\[Omega]^2) + 
           186368*r^6*(482375870634847044344665060711322836079411 + 
             81103041806486384532157662205314135627612*\[Omega]^2) + 
           368*r^15*(2700513245607577003182800278044747821270937 + 
             81899630672733108161564940615139215536344*\[Omega]^2) - 
           2560*r^12*(130798402928144662173151610938103291182335 + 
             143884321243352416618262535194689342471136*\[Omega]^2) + 
           14336*r^7*(-5658998569168122396750930541880234218055293 + 
             239783238310274961113638775469184209127868*\[Omega]^2) - 
           1024*r^9*(-17831647426150695166296752680200674709387235 + 
             506837937954119245181650869207280854664493*\[Omega]^2) + 
           48*r^14*(-3309648792050498240460729870467240118018113 + 
             1260090056287589561749092923833017477305960*\[Omega]^2) + 
           512*r^10*(1034419598870036298763249635203448279176861 + 
             1528592081722296259879028070263042844139819*\[Omega]^2)))/
         (118819547731710648632640650999648236629675061248000*r^24) + 
        (\[Alpha]1^2*(-380647972002734770548779165638080675651885465600000 + 
           200624789778177237987110562032485373297406089625600*r - 
           52809647602260896056069863247524439267762331713536*r^2 + 
           36101593531508505*r^22*(-162119774083343326422367385169 + 
             2270083762753659492145341718*\[Omega]^2) - 1009834784098140*r^21*
            (-23183127693918095678398536079167 + 
             320340275462579999785509971456*\[Omega]^2) + 171041354460168192*
            r^3*(189367837159119685781931848908801 + 
             2636916030874229563975108736000*\[Omega]^2) + 
           39289796*r^20*(-882528222979143491079939990502393456185 + 
             11763461905118248557612435244395988318*\[Omega]^2) - 
           16543072*r^19*(-1594010214847772609344144311338546793885 + 
             17464459486136124694248203361161849956*\[Omega]^2) + 
           435344*r^18*(-18151235519364649634864570675775970615839 + 
             31419340550095649997458293012735630481*\[Omega]^2) + 
           226688*r^15*(-107846016915509333383273158121237161194957 + 
             1247976849722400492267821440687092336260*\[Omega]^2) - 
           500957184*r^4*(-13180624930575339828418650973738618286599 + 
             1509376599261216584955949258395393783936*\[Omega]^2) + 
           373152*r^17*(-33232971178996590502334282655077081361263 + 
             1931631254838302676282007207732000752432*\[Omega]^2) - 
           20873216*r^5*(288354815341624525658297196414575559484569 + 
             4625961178485848934900205037962984410400*\[Omega]^2) - 
           10304*r^16*(-2508995907445027612775233234765158036065587 + 
             25763333245358019463239157611627829930123*\[Omega]^2) - 
           73728*r^11*(-580219596264600706153838442769734757946477 + 
             43881859053641639133389186100625926304571*\[Omega]^2) + 
           114688*r^9*(-2873416207004644442799637388858354359784225 + 
             79489749756874728245148020182086489148532*\[Omega]^2) - 
           100352*r^10*(229623288755684700659400112328878058035518 + 
             134639309282908083627797740267857078730579*\[Omega]^2) + 
           3328*r^13*(-743803329029703548037888060615481479925973 + 
             347408762111903934908912421135567036380144*\[Omega]^2) + 
           2048*r^12*(1424056859650082984740242814424727014748154 + 
             2118602594452517746961625176582385934562187*\[Omega]^2) - 
           114688*r^6*(14153380469820857261989747434074339628968753 + 
             2227569233767839471271570082917646748836044*\[Omega]^2) - 
           16384*r^7*(-86058246558471893045380123404244493200239035 + 
             3587685283579433500530371512092172760660724*\[Omega]^2) + 
           8192*r^8*(34623507106911161690359449726064850463951497 + 
             4329453346534782691741473232001154191982933*\[Omega]^2) - 
           128*r^14*(-87124426839133530089567619612569337191332317 + 
             10682143873920085154808753902246400623966792*\[Omega]^2)))/
         (2019932311439081026754891066994020022704476041216000*r^24)) + 
      c^10*(-(\[Lambda]ev*(-378006340151304254292802671889629343383552000 + 
            135937392719269595412367008714938578957762560*r - 
            49656560698273695313427924135914254473625600*r^2 + 
            57106157040749817000*r^21*(10248097749325401735 + 
              153771423186247514*\[Omega]^2) - 7138269630093727125*r^22*
             (20496195498650803470 + 299570931118082479*\[Omega]^2) + 
            1327989663000*r^19*(1573498879550711249355462243 + 
              12585076190207623690739821*\[Omega]^2) - 331997415750*r^20*
             (3836674139311487013567967940 + 42017970278503866705008367*
               \[Omega]^2) - 34051017000*r^18*
             (79263645576181011510515809131 + 477470075540539311033629393*
               \[Omega]^2) + 45401356000*r^17*
             (63532156504406844550061461059 + 614788838866900369437833869*
               \[Omega]^2) + 75922000*r^16*
             (-32254054317132231081868343328537 + 
              136287988048003219045655676745*\[Omega]^2) + 
            43384000*r^15*(36357264860956225896868462351593 + 
              1736954102922233807711809566641*\[Omega]^2) + 
            9007595520*r^3*(1949414410286814224897004893009097 + 
              36305836238131122445343250022528*\[Omega]^2) + 
            378624*r^13*(513494695921344037899123338848250 + 
              769970788761224808211669189436821*\[Omega]^2) - 
            1262080*r^11*(1606811836953471215630331474673275 + 
              1525026202116839055584162494268702*\[Omega]^2) - 
            94656*r^14*(5810099457772040935700205458083250 + 
              1772635127125810623952803636267357*\[Omega]^2) + 
            63104*r^12*(-85290009508284916347802140704401125 + 
              3366050106236861236028430832886014*\[Omega]^2) + 
            1024*r^10*(22625378640435949878519907893282004035 + 
              191934088236282991301770901663913049*\[Omega]^2) + 
            344064*r^4*(12994600856152067311277577395829436775 + 
              292349869123396623130953971045230976*\[Omega]^2) - 
            57344*r^7*(-8878496759629559145889634262598474695 + 
              375353929708544161860072724385910431*\[Omega]^2) + 
            229376*r^5*(-11870300744829995883488591996826225570 + 
              432711837622998303738941170241594119*\[Omega]^2) - 
            2048*r^8*(-20315034888841029300910776948988853445 + 
              1297327613408769803408521990228944343*\[Omega]^2) + 
            4096*r^9*(-15833651805288830156870261366877309225 + 
              1559149919992598499664704639040533437*\[Omega]^2) + 
            8192*r^6*(-88593814987228544429867251534872062520 + 
              1642039379039227102487391961500822239*\[Omega]^2)))/
         (17783601491158220965415147970966717182400960000*r^24) - 
        (\[Alpha]1^2*
          (21992460783302538991916882191799535185891551629803520000 - 
           12532993416970096066090228368700906941257150620709683200*r + 
           2707922262424909975233254808095589678473771028877148160*r^2 + 
           419898213534925125*r^22*(809783698488214501281944599621890 + 
             9852332412014893281305527432753*\[Omega]^2) - 
           1381812302871000*r^21*(984292085512424726308203660840407295 + 
             11817555329929942235322621331258496*\[Omega]^2) + 
           540996186931200*r^3*(-2964738557609961479788173557502204485105 + 
             57720975438030952417644381307965253632*\[Omega]^2) + 
           247370623500*r^20*(8780460208264315414926072963131807355708 + 
             64716949554841365134670097472052119611*\[Omega]^2) + 
           26039013000*r^19*(-76828506134089133389458531115027027153629 + 
             200962951238575182365030344184384436488*\[Omega]^2) - 
           51359000*r^18*(-15865097802219695662915819293660750512289624 + 
             262972539233430427053878972463214693559899*\[Omega]^2) + 
           58696000*r^17*(14153090909220632224812321536992737665564907 + 
             330094340908625216923131375150863156492432*\[Omega]^2) + 
           812000*r^16*(-2060334293140532636577512973070169308080723426 + 
             7986099208145687507014506173772530880666973*\[Omega]^2) + 
           4872000*r^15*(338676650744454985032363228722930017051379587 + 
             8763871860633334070458317768521314554317412*\[Omega]^2) + 
           141295616*r^5*(2127304803540969535709955983322013960663651716 + 
             114013154225228207603280484500472169866279897*\[Omega]^2) + 
           317915136*r^4*(-674321478349893180314517953968250717043626885 + 
             142484301378229729997920506737450749719998208*\[Omega]^2) - 
           356352*r^11*(-6591834763035079832205935841445077667907556000 + 
             152634060773622070847467463918783685856290179*\[Omega]^2) + 
           688128*r^9*(10910513069777469188234276131677971225832570775 + 
             228867148933067331522514389263765030093510639*\[Omega]^2) + 
           178176*r^13*(503810144888748110089384550463394211709627125 + 
             425876068837380412914592909120237404389751402*\[Omega]^2) + 
           1154048*r^10*(-2431229728555467164610538430713022843621534610 + 
             426089489389560084979900871803638385922626541*\[Omega]^2) + 
           3712*r^14*(-224733244974934441108159226345347369010534509125 + 
             2682798540799937032310551647268477615348638908*\[Omega]^2) - 
           14848*r^12*(42581406289274459711786440533263216001440137125 + 
             11631770536345366119012348176981047167668003206*\[Omega]^2) - 
           8192*r^7*(6986432690491919504022557814035864385186901185585 + 
             23633011122578303928486734899955235676719688876*\[Omega]^2) + 
           344064*r^6*(136813059545456613012709173972933840774584997851 + 
             33929506476921791517479380260622050792526670298*\[Omega]^2) - 
           4096*r^8*(451533511035359940859920654568028347947233289060 + 
             526274103503863248945352562443946818706163507517*\[Omega]^2)))/
         (8880064301279327492589103762926616961688843281319552000000*r^24) + 
        (\[Alpha]2^2*
          (21782333811775055438681131790939397157487228233973760000 - 
           12440782606099651071857801576036104590844963614425088000*r + 
           2677480951132995875821855626576876350286583915708416000*r^2 - 
           7138269630093727125*r^22*(49690024246368326402520523796442 + 
             657065248329848761696382170469*\[Omega]^2) + 431643618109328625*
            r^21*(3286978202528473509783058322425864 + 
             42620578083185762942806615065297*\[Omega]^2) + 
           4647963820500*r^19*(762494860959848884063732996799622639839 + 
             2790799403827232580307344226277138231*\[Omega]^2) - 
           8410601199000*r^20*(317118400400070769686562553282190890805 + 
             3139351594809645648050343358354387496*\[Omega]^2) + 
           2813180172042240*r^3*(-559062891064575481723192763652682641587 + 
             10936149217981036642928518350733720440*\[Omega]^2) + 
           31182250*r^17*(99213854729644523103401488806438505477967313 + 
             193389382439009632993145775884143734375230*\[Omega]^2) - 
           109137875*r^18*(33827369563134779501296838401965635270558949 + 
             204229650223602527281619679514541437112950*\[Omega]^2) + 
           76458590208*r^4*(-2635977103588148895617222126737629995432045 + 
             591762678905079857111305189298230639408678*\[Omega]^2) - 
           12368384*r^11*(-120638853585060497031492578493873184740865125 + 
             1181017373667657561258591786837855682205486*\[Omega]^2) - 
           276080*r^13*(357144443980159573117212285101849830384749225 + 
             2367044614730174034747896677461208952317352*\[Omega]^2) - 
           6902000*r^16*(317298662110023355058098558143926599524535995 + 
             5403858285846580065230108402131888430519173*\[Omega]^2) - 
           493000*r^15*(-2196645393258143118771880812477814835227850247 + 
             61421306487963315069804241813103209866318200*\[Omega]^2) - 
           1135872*r^12*(482093374141015699279697394961637198503000875 + 
             67843608259753493922237588296389867771982272*\[Omega]^2) - 
           1182720*r^7*(46820922106598322312166324624180230152411278273 + 
             165310884805997175659110597797500152860968852*\[Omega]^2) + 
           14350336*r^5*(20543352730136481046217643263473422992052580611 + 
             1094944656294354215397786070102280868527995436*\[Omega]^2) - 
           3944*r^14*(124985883059710884822492833703920527027084675875 + 
             10997599179191538461869816460768169107298367976*\[Omega]^2) + 
           236544*r^6*(180676061881967565470911337453824917802122550891 + 
             49320460570204527265248431694674397470087909580*\[Omega]^2) + 
           512*r^9*(11302695730959590281135269615928011323890972816575 + 
             299393461669033256388803577877852246519851544151*\[Omega]^2) - 
           5120*r^8*(8507861937319417429935844076965219086592577175 + 
             430704477513978373208920333972985153556445792604*\[Omega]^2) + 
           256*r^10*(-4732852940235209463574627871955704199340004016585 + 
             2804290385264595926041353544010752135995540348851*\[Omega]^2)))/
         (8880064301279327492589103762926616961688843281319552000000*r^24)) + 
      c^12*((\[Lambda]ev*
          (-21226827147067051571758733434182119806029791232000 + 
           5613374718878241691038602731202666304219622932480*r - 
           5114691732783966730815598465227241965515496751104*r^2 + 
           2177923633981754533875*r^22*(-4108277229180119007075 + 
             488049369467950144742*\[Omega]^2) - 8711694535927018135500*r^21*
            (-4108277229180119007075 + 501036905337491430344*\[Omega]^2) - 
           986968727745000*r^19*(-56043789609348543849491702421 + 
             12821268813548463276915565466*\[Omega]^2) + 98696872774500*r^20*
            (-548752413967835441033386767960 + 84506610416305624255925669207*
              \[Omega]^2) + 1080294138000*r^18*
            (-63984259585348029727808468226767 + 
             12825052054437453094619853620075*\[Omega]^2) - 
           240065364000*r^17*(-335805656543004528657641361634137 + 
             80623384068095695167449752086302*\[Omega]^2) + 
           872964960*r^16*(-88131093681682302222181223188406000 + 
             1446569047013862970863684161729467*\[Omega]^2) - 
           133023232*r^13*(47585677336671740126418807125052176 + 
             250453122378805028876154662644997601*\[Omega]^2) - 
           99767424*r^15*(-315831302739676733950306500015150500 + 
             286316138606789472359555894698678369*\[Omega]^2) + 
           33255808*r^14*(-798929892215830294871618100278722570 + 
             3691633284514792091318050891370841311*\[Omega]^2) - 
           14412152832*r^3*(-104287740809667889291841138995538403437 + 
             10767331675052371950010126399497992000*\[Omega]^2) + 
           1079296*r^11*(3837014496285049342568708442809170078342 + 
             293395930656261909911762377615619716527*\[Omega]^2) - 
           15872*r^12*(-73188274320554220341120256294281791302421 + 
             19126466812842701969816255369406361046815*\[Omega]^2) - 
           1376256*r^5*(204689301327234447184685506569980179352558 + 
             20852877442075680843525946410234942298969*\[Omega]^2) + 
           34816*r^10*(-316465446442614136287185905853169923509046 + 
             22766567097311621846670321112827742176593*\[Omega]^2) + 
           114688*r^7*(716374036409288592269282525159945995279982 + 
             52696564958191739999993364987387199095477*\[Omega]^2) + 
           458752*r^4*(1627760397708631387285852193170494487023517 + 
             80456860383194313765655304144454882939120*\[Omega]^2) - 
           8192*r^9*(2955985797852919950004403753600780448807047 + 
             178238349850181519376893439246818523872209*\[Omega]^2) - 
           4096*r^8*(-13790273953920663407281904927663694413601518 + 
             535208580917443771641764179990666616780795*\[Omega]^2) + 
           16384*r^6*(-12609999925582256772920505409912513499163130 + 
             757994868630746476295525261897195470526383*\[Omega]^2)))/
         (90926736378623390518003242478746160484625718035840000*r^24) - 
        (\[Alpha]2^2*
          (1223180104590814326476571856264117995461182320835465052160000 - 
           554261151183331621441253109347982550897437838313100646809600*r + 
           238154497778146392661517370296296787466350686748929802895360*r^2 + 
           41380549045653336143625*r^22*(-524206130024166227840819064685755 + 
             56340277804696817903277401938198*\[Omega]^2) - 
           263393479387345056750*r^21*
            (-329422543397091345547477439166943370 + 
             34717898332497414102392198428298253*\[Omega]^2) - 
           318866819733000*r^19*
            (-196209122684744018326010807601820173075030 + 
             45373603947672102489376191983389289824657*\[Omega]^2) + 
           96166183729000*r^20*
            (-1154732364229741049216881052070624782197605 + 
             166309682684516449545110351448766171609007*\[Omega]^2) - 
           204594921603072*r^3*
            (877520930034200709634656514788270489859464727 + 
             71354070797913502739776845733906570404645000*\[Omega]^2) + 
           4092023250*r^18*
            (-13858172023974182610812026237750356100469229707 + 
             4878782258531735346034530432085947725992736678*\[Omega]^2) - 
           389716500*r^17*
            (-256005208820352526410952536231591216786116860209 + 
             22650970373904942556879093191441312509022727826*\[Omega]^2) + 
           174592992*r^16*
            (-416606169104943720059249513953981367603225117500 + 
             111866895389053215519255300932670448487170761877*\[Omega]^2) - 
           174592992*r^13*
            (-314266182781183063465947109853675072471097407343 + 
             129361155304179604456065500738500568758708132136*\[Omega]^2) + 
           2755264512*r^4*
            (-19113980123845101222731159915428256804172286781611 + 
             797610583796999943497280739064272161332549216265*\[Omega]^2) + 
           12470928*r^14*(5212508996173576678340594294140185169855133529201 + 
             1925624716237358598460507356930050506256323965464*\[Omega]^2) + 
           4156976*r^15*(8473277633591363116334697180457369355627678479125 + 
             3311332120181904168984441363364476779689898611288*\[Omega]^2) - 
           373108736*r^5*
            (-90733054791914148416598227810392170202976529178719 + 
             5177391879323963206986474976183080171613227003892*\[Omega]^2) + 
           1555456*r^11*
            (-579998502405634237835698242745463805779602919978821 + 
             26652308925410624391812775581236122983502043554738*\[Omega]^2) - 
           92160*r^8*(39855176683408091819876663832683692898251881271877641 + 
             933252838747536938340364829523857896225638177521288*
              \[Omega]^2) - 15872*r^12*
            (-1188445050477236367814319357786855617811973230656953 + 
             4919375634571033697728385590877356502018823974409952*
              \[Omega]^2) + 157696*r^7*
            (-67423735202016408002424794223881697612082847905688543 + 
             6120284851982104960005965057546688055710379319218852*
              \[Omega]^2) + 157696*r^6*
            (91849280793601569872924844869169328069743887058173281 + 
             9620161849759715023952644204810976400405691795881396*
              \[Omega]^2) + 512*r^10*
            (704531672662512173947769406438871517346312330246877925 + 
             107506587610534304934638507860926978764478595832968831*
              \[Omega]^2) - 1024*r^9*
            (-3741453437498058158482820399606660420429196028843579831 + 
             168064823066278519728302858310531581174223393346405313*
              \[Omega]^2)))/(454033602894833426205434284410706979007348180105\
95928676608000000*r^24) + (\[Alpha]1^2*
          (20994655216053399435709758027923695688292464132995091005440000 - 
           9477606683735013057450410423570746323780497133888451117056000*r + 
           4096389418156965848163988984444288148251654272231955570360320*
            r^2 - 2177923633981754533875*r^22*
            (-162313826938242467890078426701315525 + 
             16051038742397774961565939717522394*\[Omega]^2) + 
           3583584753569320500*r^21*
            (-394584913286867439440780655310898041275 + 
             38505407757013078467656782863517231616*\[Omega]^2) + 
           101227561820000*r^19*
            (2386984779032942460967165815060378445121511 + 
             539842733030725853181038732951881217608100*\[Omega]^2) - 
           48083091864500*r^20*
            (-30726958543996921387992451838265868435270635 + 
             3573817698751317112214636107894016016367774*\[Omega]^2) - 
           1070188820692992*r^3*
            (2903988599255800056198923222029062199642718003 + 
             235379158938670848791459818586211357272160000*\[Omega]^2) + 
           14549416000*r^16*
            (-59090285415133744706157181918169565639133735655 + 
             3090732843650490038407376413588663958105495567*\[Omega]^2) + 
           3637354000*r^18*
            (-246928892389659994569642394424278476883999149681 + 
             11784370084602901803388946282814673805078041979*\[Omega]^2) - 
           3117732000*r^17*
            (-85385251134081139240312142123993215663367784255 + 
             79468993428241521975743542538849428711116946192*\[Omega]^2) - 
           1163953280*r^15*
            (-554244958707156945633880868254074359737677230375 + 
             187823594423814742697145557888419327842269255324*\[Omega]^2) - 
           66511616*r^13*
            (-5861530121220478115152828654245817347632255434855 + 
             8309065021121609945027480952994546935755072205808*\[Omega]^2) + 
           33255808*r^14*(1128135088169771890511673243247935112902156694125 + 
             9438542082042934325938367620134000322704167564824*\[Omega]^2) + 
           423886848*r^4*
            (-2231211610605733174343647554389447950185277037191411 + 
             86737671622942489578674707478439685730049223175040*\[Omega]^2) - 
           2981888*r^9*
            (-21583733945027803366789631511552884302391964994293607 + 
             1015446130855612028615313872480624832968157353070018*
              \[Omega]^2) + 761856*r^11*
            (-26709901707093576266891454761032410986059974782853663 + 
             1351611293527016515138812912388826619759948978493379*
              \[Omega]^2) - 17661952*r^5*
            (-32387115613679496468040441260224626828799513802273243 + 
             1973283470027775079511790641177882003354825577371584*
              \[Omega]^2) - 63488*r^12*
            (-24153258959464891757925197619606798877298262014790656 + 
             8077354286099770713670304451871596618455290283857833*
              \[Omega]^2) + 100352*r^10*
            (152356975853623336073528411986884118604380630921533330 + 
             17528652102606953860242005228856484666203017552245943*
              \[Omega]^2) - 8192*r^8*
            (8085126452394769698737939978783098087533619351505179205 + 
             195773052421374251266922630819170615123438185321627153*
              \[Omega]^2) + 114688*r^6*
            (2230927917574451663388803407817871517674543978881277005 + 
             221228379666348998801887459797557904468641965050839996*
              \[Omega]^2) + 16384*r^7*
            (-11148971345045026345491546167340478211050864392266451251 + 
             1007883355398228728196668641666134659925843486969638116*
              \[Omega]^2)))/(771857124921216824549238283498201864312491906180\
130787502336000000*r^24)) + 
      c^14*((\[Lambda]ev*
          (-379266214217788967208473542541302459526727733346304000 + 
           118759806612880445967720848988331766869630935336222720*r - 
           65108762516505805401961190171212562253042538462052352*r^2 + 
           2879964951895287130875*r^22*(-53579596937920911426470265 + 
             2063866963347426084591257*\[Omega]^2) - 11519859807581148523500*
            r^21*(-53579596937920911426470265 + 2118788755881769644593324*
              \[Omega]^2) - 844970064939000*r^19*
            (-2007909090788587575362891664478932 + 
             90923568650417025189397533349145*\[Omega]^2) + 
           70414172078250*r^20*(-16719460191258357685219838425378724 + 
             690255190123934946352951301567953*\[Omega]^2) + 
           682804092880*r^16*(-3048579519367960769935022555417935479 + 
             23096710135483363791194629707714247*\[Omega]^2) + 
           1024206139320*r^18*(-2126237619731583642660213699259353725 + 
             83545323129781456592548900402915587*\[Omega]^2) - 
           1365608185760*r^17*(-1742485981066116332374531405332669000 + 
             84961432884915420549756129403045531*\[Omega]^2) - 
           78034753472*r^15*(-15561680722025157649118523551845156515 + 
             1909992462463085747519894406532504037*\[Omega]^2) - 
           25784064*r^13*(-3314119278277441154496838520133335576626 + 
             1798225377562799987409013267219715107169*\[Omega]^2) + 
           2148672*r^14*(-246645088629455426754610292383209784832582 + 
             342432835185808591849780802937872874991551*\[Omega]^2) + 
           184832*r^11*(141553855866520306026374757369878887988229147 + 
             4789361566010404985650106812907949780238958*\[Omega]^2) - 
           125239296*r^3*(-163254824426620629769777394784237587666974821 + 
             7029575449964962644889118979648849065106560*\[Omega]^2) - 
           46208*r^12*(-110336249477865442683431843724126764303554185 + 
             41179162305611048019313791720109029410403398*\[Omega]^2) + 
           57344*r^7*(14727493655799630190262719573137589411238574573 + 
             487486447200738140156531280491302948873537639*\[Omega]^2) - 
           229376*r^5*(15200552833596988289076308685430788713999626962 + 
             590951241197756917650753403178851900789922651*\[Omega]^2) + 
           344064*r^4*(23483675187479681978223980129390994754994936705 + 
             934356099950341091770441351833063795288716224*\[Omega]^2) - 
           4096*r^9*(48127472604377847307667697526567386804317510763 + 
             1440692668783122060209303582941182482015424553*\[Omega]^2) + 
           1024*r^10*(-63628239253474070447654037636003405140154721143 + 
             5415879574692491087599168414801731896985248119*\[Omega]^2) - 
           2048*r^8*(-207061077596185185869356980709853620172207558439 + 
             8194952628542403928264892997777723593074035601*\[Omega]^2) + 
           8192*r^6*(-232199374927576460379783542983246370100131897676 + 
             11490672987689622854528839789178194059168782273*\[Omega]^2)))/
         (15681929638064324260011353723013773119922307181775744160000*r^24) - 
        (\[Alpha]2^2*
          (
           21854933116500960069384414024479155814929189736178394878443520000 \
- 11844589729925104051136383520815392797686742761788993104078438400*r + 
           3291789784002414687869630847000086872315013441244602123219632128*
            r^2 + 2879964951895287130875*r^22*
            (-129895885855069410528276124587032360979 + 
             4526791881075779630184956349397749427*\[Omega]^2) - 
           1567335924046674156375*r^21*
            (-954729851893193460300043110721317217052 + 
             32625626234588691737805045331734736239*\[Omega]^2) + 
           486497916177000*r^20*
            (-5033152006526820545469435226101390481617209894 + 
             192013647416657521077075150546420788320682055*\[Omega]^2) - 
           12802576741500*r^19*
            (-207681352166086384295886813719130842415525079099 + 
             7192973228105987248557067325321507378625198965*\[Omega]^2) - 
           743160965234688*r^3*
            (3056053444819259799047732914418380100820357144973 + 
             111445741635525902496453086269601281446995140200*\[Omega]^2) + 
           136560818576*r^16*
            (-13867584264902916422538716242155671726375518007664 + 
             812576631122567707370720021129004339863949391679*\[Omega]^2) + 
           9754344184*r^15*
            (94663760319144855632943003237866656127596295910123 + 
             7704544828843587814085012748112072535618892979528*\[Omega]^2) + 
           8535051161*r^18*
            (-318083645137627863080643220265391147718118348645625 + 
             14534272348623872893181809713992425799554684868258*\[Omega]^2) - 
           2438586046*r^17*
            (-1086986591124597670424135460744490735083861000826125 + 
             23571850986994426783132523468438360311394856102826*\[Omega]^2) + 
           170137583616*r^4*
            (-2838571292206000878486951938018842475329424630582627 + 
             254352383316762342458491760565571169790919996805946*
              \[Omega]^2) - 186554368*r^5*
            (-2294781165918307927446289868027441215101884238688227465 + 
             18615198885547728370396655207708875324876226744369404*
              \[Omega]^2) + 9056768*r^11*
            (-591830441346122671548712992519076388304987343045284399 + 
             29810544321209805961982428286725145655765062230521598*
              \[Omega]^2) - 1253392*r^13*
            (-257293146357324348254390390888640113697923659395329223 + 
             123417566561103811250365516701313690441200524909974120*
              \[Omega]^2) + 89528*r^14*
            (1619493168077577163544775683183833045461278073242183337 + 
             1539483934047834905696690029741012382220666176697854392*
              \[Omega]^2) - 277248*r^12*
            (871313368119691060166334585354629091715114299415180065 + 
             2098467447270079387226731609675390081739938026345789056*
              \[Omega]^2) + 1397760*r^7*
            (-79065339883191504916650537278033213718018192655404236149 + 
             4649180296986087185208418572453503627506827217698049260*
              \[Omega]^2) + 279552*r^6*
            (450742294924864869765689037295940157953221096710039462603 + 
             63303849699018914474602478552521853108707442896043055308*
              \[Omega]^2) - 1024*r^8*
            (24517651192738584419011691921106043908193626497306149732911 + 
             1918052651491083804930177285315430298694478847994647983372*
              \[Omega]^2) - 512*r^9*
            (-59916011716592085072752888622559686429145046390787469312521 + 
             2100314636805921050738157001599663173840396665667859239575*
              \[Omega]^2) + 256*r^10*
            (6493459199494061136405043121017475009730467848225098176877 + 
             3216672099405619522170501235313962371257783365186458748949*
              \[Omega]^2)))/(783061539156654076424422888051747085786945740894\
6955978015059392000000*r^24) + (\[Alpha]1^2*
          (
           375117927301750824192226483218493306520118022541805960749383680000 \
- 202767835234370795955926785326677114264154164342514826651002470400*r + 
           56598629574333439523173085162983572932581916976540490149770821632*
            r^2 - 2879964951895287130875*r^22*
            (-2116875015890314312735508254016985053055 + 
             67876757271417446094476920814446436999*\[Omega]^2) + 
           4738732952522068500*r^21*
            (-5146123163629354094260020565515290663976705 + 
             162831967320346570481380083291335299694336*\[Omega]^2) - 
           243248958088500*r^20*
            (-137636152608898894970000358372815374708781010383 + 
             4158885344703041414407051235746044289242291597*\[Omega]^2) + 
           25605153483000*r^19*
            (-766329745708438047387086440020023509142800153749 + 
             17334247183909204618448033126591754712231670632*\[Omega]^2) - 
           8193649114560*r^15*
            (-2721316656061019804185762562566395669318807181227 + 
             128606801442520870966608178679726530259560199788*\[Omega]^2) + 
           3004338008672*r^16*
            (-7912411212125015712036586795639589878608997069566 + 
             128647027322743943008813609930851360495626452775*\[Omega]^2) - 
           6316868204494848*r^3*
            (6229211913881013696727775608657004521414037842727 + 
             226234776603953096864691536778791004728650905600*\[Omega]^2) - 
           3121390138880*r^17*
            (-3374616861874479816399777094019392940768458210425 + 
             480279858035276099297710916141759105804350412377*\[Omega]^2) + 
           68280409288*r^18*
            (35883844041145454345154625867664245419141268276500 + 
             2076528416173918474853863260649099407499988987393*\[Omega]^2) - 
           68757504*r^13*
            (-54288942906778764601841479750218988479573655833476195 + 
             43229287381710544768846033878845246454591381414502548*
              \[Omega]^2) + 137515008*r^11*
            (-848088855221560639462234750463436552285698139275373082 + 
             46286908448659294840766528767195874033029594909534921*
              \[Omega]^2) + 7138639872*r^4*
            (-1218082478144956077175770638825103766539025692887630915 + 
             102581496626144983871881180637293713958368205215697152*
              \[Omega]^2) - 166985728*r^5*
            (-43821894132689341143991067459781399239710030966130263851 + 
             411041425526317382465678396210242223243831353835183981*
              \[Omega]^2) + 1432448*r^14*
            (-6067478615213710252963473842781495613252237339479747861 + 
             1578784423433645670284150567169344870140589999782539068*
              \[Omega]^2) - 184832*r^12*
            (-19778825122614213407379146330744515203184362764395788813 + 
             28721846385570585612780259407533184047233248218507745058*
              \[Omega]^2) - 172032*r^9*
            (-3112923762768488195914314636727901053927904997398146439219 + 
             110220645654061158927219822766082628882072943437642733324*
              \[Omega]^2) + 344064*r^6*
            (6553286857981642229346703106159147911644169702157820869017 + 
             866648984798493701515749058275977908630133710447404781222*
              \[Omega]^2) + 7168*r^10*
            (10289618724208438945248308282187309198411830430039743206182 + 
             2409413256901653195657110810907710383957823415372491899403*
              \[Omega]^2) - 4096*r^8*
            (115303917778086494338570658707040801546813686428019014899124 + 
             8260734940304509846292600841838043062330369777789936881563*
              \[Omega]^2) + 8192*r^7*
            (-233518307969526101265218200092000729881116261848489056724603 + 
             13584883174993748345634616745309006852781326315000078869132*
              \[Omega]^2)))/(133120461656631192992151890968797004583780775952\
098251626256009664000000*r^24)))), 
 (-2701189182865920742195200*\[Alpha]1^2 - 773841126693907464192000*
    \[Lambda]ev - 4880860291670587677573120*\[Alpha]1^2*\[Chi]^2 + 
   4196193038641805160960000*\[Alpha]2^2*\[Chi]^2 - 
   2413603033378233016320000*\[Lambda]ev*\[Chi]^2 - 
   1619288263154597677424640*\[Alpha]1^2*\[Chi]^4 + 
   3232218696564230147174400*\[Alpha]2^2*\[Chi]^4 - 
   1626277292541945179136000*\[Lambda]ev*\[Chi]^4 + 
   343035070097188487715840*\[Alpha]1^2*\[Chi]^6 + 
   3343852314640916284377600*\[Alpha]2^2*\[Chi]^6 - 
   1329816763662354519552000*\[Lambda]ev*\[Chi]^6 + 
   1780763466692744931271680*\[Alpha]1^2*\[Chi]^8 + 
   3696256758183955460352000*\[Alpha]2^2*\[Chi]^8 - 
   1180422588187175389056000*\[Lambda]ev*\[Chi]^8 + 
   2916331745523103580115200*\[Alpha]1^2*\[Chi]^10 + 
   4093831530378845466299920*\[Alpha]2^2*\[Chi]^10 - 
   1092426920316627255360000*\[Lambda]ev*\[Chi]^10 + 
   3848713272266344413500600*\[Alpha]1^2*\[Chi]^12 + 
   4478612747576837116378840*\[Alpha]2^2*\[Chi]^12 - 
   1035249471721660227832800*\[Lambda]ev*\[Chi]^12 + 
   4633290866681051449330595*\[Alpha]1^2*\[Chi]^14 + 
   4833243384506775622501847*\[Alpha]2^2*\[Chi]^14 - 
   995495048261360620974000*\[Lambda]ev*\[Chi]^14)/5586165633321644507136000}


==> anc/Potentials/Vl2m0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-94*c^4*(-2 + r))/(9261*r^3) - (42776*c^6*(-2 + r))/(44925111*r^3) + 
  (3633830*c^8*(-2 + r))/(85851887121*r^3) + (158444816*c^10*(-2 + r))/
   (16226006665869*r^3) + (1388867725580*c^12*(-2 + r))/
   (4906403669618802351*r^3) - (6047806751677168*c^14*(-2 + r))/
   (95925098144717204764401*r^3) - (4 + 10*r - 6*r^2 + r^4*\[Omega]^2)/r^4 + 
  \[Chi]^2*((188*c^2*(-2 + r)*\[Omega]^2)/(9261*r^3) + 
    (8*c^10*(1996266042386 - 69443386279*(-2 + r)*r*\[Omega]^2))/
     (1635467889872934117*r^4) + 
    (10*c^8*(68679387 - 19805602*(-2 + r)*r*\[Omega]^2))/
     (16226006665869*r^4) + 
    (8*c^6*(-30654351 - 1816915*(-2 + r)*r*\[Omega]^2))/(257555661363*r^4) + 
    (2*c^4*(-75999 + 10694*(-2 + r)*r*\[Omega]^2))/(14975037*r^4) + 
    (4*c^12*(2909330668158705 + 755975843959646*(-2 + r)*r*\[Omega]^2))/
     (41110756347735944899029*r^4) + 
    (16*c^14*(-84513185511702685101 + 9883042661224907845*(-2 + r)*r*
        \[Omega]^2))/(21447604918882885661658126387*r^4) + 
    (126 + 84*r - 20*r^2*\[Omega]^2 - 32*r^3*\[Omega]^2)/(21*r^5)) + 
  \[Chi]^4*((188*c^2*\[Omega]^2)/(9261*r^4) + 
    (c^4*(151998 - 75999*r + 21388*r*\[Omega]^2))/(14975037*r^5) - 
    (672 + 126*r + 42*r^4*\[Omega]^2 + r^2*(-189 + 44*\[Omega]^2))/(84*r^6) - 
    (4*c^6*(-61308702 + r*(30654351 + 3633830*\[Omega]^2)))/
     (257555661363*r^5) - 
    (5*c^8*(137358774 + r*(-68679387 + 39611204*\[Omega]^2)))/
     (16226006665869*r^5) - 
    (8*c^10*(1996266042386 + r*(-998133021193 + 69443386279*\[Omega]^2)))/
     (1635467889872934117*r^5) + 
    (2*c^12*(-5818661336317410 + r*(2909330668158705 + 1511951687919292*
          \[Omega]^2)))/(41110756347735944899029*r^5) + 
    (8*c^14*(169026371023405370202 + r*(-84513185511702685101 + 
         19766085322449815690*\[Omega]^2)))/(21447604918882885661658126387*
      r^5)) + \[Chi]^6*((94*c^2*(-2 + r)*\[Omega]^2)/(9261*r^5) + 
    (1260 - 504*r - 42*r^5*\[Omega]^2 + r^3*(189 - 128*\[Omega]^2) - 
      2*r^2*(63 + 40*\[Omega]^2))/(168*r^7) + 
    (c^4*(-151998 + r*(151998 - 42776*\[Omega]^2) + 
       r^2*(-75999 + 21388*\[Omega]^2)))/(29950074*r^6) - 
    (2*c^6*(61308702 - 2*r*(30654351 + 3633830*\[Omega]^2) + 
       r^2*(30654351 + 3633830*\[Omega]^2)))/(257555661363*r^6) + 
    (5*c^8*(137358774 + r^2*(68679387 - 39611204*\[Omega]^2) + 
       2*r*(-68679387 + 39611204*\[Omega]^2)))/(32452013331738*r^6) + 
    (c^10*(7985064169544 + 8*r*(-998133021193 + 69443386279*\[Omega]^2) - 
       4*r^2*(-998133021193 + 69443386279*\[Omega]^2)))/
     (1635467889872934117*r^6) + 
    (c^12*(5818661336317410 - 2*r*(2909330668158705 + 1511951687919292*
          \[Omega]^2) + r^2*(2909330668158705 + 1511951687919292*
          \[Omega]^2)))/(41110756347735944899029*r^6) + 
    (4*c^14*(-169026371023405370202 + r*(169026371023405370202 - 
         39532170644899631380*\[Omega]^2) + r^2*(-84513185511702685101 + 
         19766085322449815690*\[Omega]^2)))/(21447604918882885661658126387*
      r^6)) + \[Chi]^8*((47*c^2*(2 - 2*r + r^2)*\[Omega]^2)/(9261*r^6) + 
    (-9072 + 7056*r - 210*r^6*\[Omega]^2 + r^4*(945 - 764*\[Omega]^2) - 
      32*r^2*(63 + 11*\[Omega]^2) - 10*r^3*(63 + 32*\[Omega]^2))/(1344*r^8) + 
    (c^4*(911988 + r^2*(759990 - 171104*\[Omega]^2) + 
       2*r*(-531993 + 85552*\[Omega]^2) + r^3*(-379995 + 85552*\[Omega]^2)))/
     (239600592*r^7) + 
    (c^6*(367852212 + 10*r^2*(30654351 + 2907064*\[Omega]^2) - 
       5*r^3*(30654351 + 2907064*\[Omega]^2) - 
       2*r*(214580457 + 14535320*\[Omega]^2)))/(1030222645452*r^7) - 
    (5*c^8*(824152644 + r^2*(686793870 - 316889632*\[Omega]^2) + 
       r^3*(-343396935 + 158444816*\[Omega]^2) + 
       r*(-961511418 + 316889632*\[Omega]^2)))/(259616106653904*r^7) + 
    (c^10*(-11977596254316 + r*(13973862296702 - 555547090232*\[Omega]^2) + 
       r^3*(4990665105965 - 277773545116*\[Omega]^2) + 
       r^2*(-9981330211930 + 555547090232*\[Omega]^2)))/
     (3270935779745868234*r^7) + 
    (c^12*(-34911968017904460 - 2*r^2*(14546653340793525 + 
         6047806751677168*\[Omega]^2) + r^3*(14546653340793525 + 
         6047806751677168*\[Omega]^2) + 2*r*(20365314677110935 + 
         6047806751677168*\[Omega]^2)))/(328886050781887559192232*r^7) + 
    (c^14*(1014158226140432221212 + r^2*(845131855117026851010 - 
         158128682579598525520*\[Omega]^2) + 5*r^3*(-84513185511702685101 + 
         15812868257959852552*\[Omega]^2) + 2*r*(-591592298581918795707 + 
         79064341289799262760*\[Omega]^2)))/(42895209837765771323316252774*
      r^7)) + \[Chi]^12*((47*c^2*(12 - 24*r + 22*r^2 - 14*r^3 + 7*r^4)*
      \[Omega]^2)/(148176*r^8) - (43008 - 71904*r + 882*r^8*\[Omega]^2 + 
      24*r^2*(2625 + 44*\[Omega]^2) + 24*r^3*(-1323 + 80*\[Omega]^2) + 
      14*r^5*(189 + 80*\[Omega]^2) + 16*r^4*(441 + 289*\[Omega]^2) + 
      7*r^6*(-567 + 508*\[Omega]^2))/(10752*r^10) + 
    (c^4*(2431968 + r^4*(3191958 - 598864*\[Omega]^2) + 
       96*r*(-50666 + 5347*\[Omega]^2) + 
       22*r^3*(-241815 + 42776*\[Omega]^2) + 
       7*r^5*(-227997 + 42776*\[Omega]^2) - 
       12*r^2*(-531993 + 85552*\[Omega]^2)))/(1916804736*r^9) + 
    (c^6*(980939232 - 48*r*(40872468 + 1816915*\[Omega]^2) + 
       14*r^4*(91963053 + 7267660*\[Omega]^2) - 
       7*r^5*(91963053 + 7267660*\[Omega]^2) + 
       12*r^2*(214580457 + 14535320*\[Omega]^2) - 
       10*r^3*(214580457 + 15988852*\[Omega]^2)))/(8241781163616*r^9) - 
    (5*c^8*(2197740384 + r^2*(5769068508 - 1901337792*\[Omega]^2) + 
       96*r*(-45786258 + 9902801*\[Omega]^2) - 
       14*r^4*(-206038161 + 79222408*\[Omega]^2) + 
       7*r^5*(-206038161 + 79222408*\[Omega]^2) + 
       2*r^3*(-2403778545 + 871446488*\[Omega]^2)))/(2076928853231232*r^9) + 
    (c^10*(-31940256678176 + r^3*(69869311483510 - 3055508996276*
          \[Omega]^2) + r^5*(20960793445053 - 972207407906*\[Omega]^2) + 
       14*r^4*(-2994399063579 + 138886772558*\[Omega]^2) - 
       8*r*(-7985064169544 + 208330158837*\[Omega]^2) + 
       12*r^2*(-6986931148351 + 277773545116*\[Omega]^2)))/
     (26167486237966945872*r^9) + 
    (c^12*(-93098581381078560 + 96*r*(1939553778772470 + 
         377987921979823*\[Omega]^2) - 14*r^4*(8727992004476115 + 
         3023903375838584*\[Omega]^2) + 7*r^5*(8727992004476115 + 
         3023903375838584*\[Omega]^2) - 12*r^2*(20365314677110935 + 
         6047806751677168*\[Omega]^2) + r^3*(203653146771109350 + 
         66525874268448848*\[Omega]^2)))/(2631088406255100473537856*r^9) + 
    (c^14*(2704421936374485923232 + r^2*(7099107582983025548484 - 
         948772095477591153120*\[Omega]^2) + 
       r^4*(3549553791491512774242 - 553450389028594839320*\[Omega]^2) + 
       48*r*(-112684247348936913468 + 9883042661224907845*\[Omega]^2) + 
       7*r^5*(-253539556535108055303 + 39532170644899631380*\[Omega]^2) + 
       10*r^3*(-591592298581918795707 + 86970775418779189036*\[Omega]^2)))/
     (343161678702126170586530022192*r^9)) + 
  \[Chi]^14*((47*c^2*(-32 + 64*r - 84*r^2 + 70*r^3 - 42*r^4 + 21*r^5)*
      \[Omega]^2)/(592704*r^9) - (-60480 + 131712*r + 1386*r^9*\[Omega]^2 + 
      256*r^2*(-567 + 5*\[Omega]^2) + 392*r^5*(27 + 22*\[Omega]^2) + 
      84*r^4*(-603 + 40*\[Omega]^2) + 42*r^6*(99 + 40*\[Omega]^2) + 
      21*r^7*(-297 + 272*\[Omega]^2) + 8*r^3*(13419 + 520*\[Omega]^2))/
     (21504*r^11) + (c^4*(-2431968 + r^5*(5015934 - 898296*\[Omega]^2) + 
       r*(7295904 - 684416*\[Omega]^2) - 336*r^3*(-32571 + 5347*\[Omega]^2) + 
       21*r^6*(-119427 + 21388*\[Omega]^2) + 
       14*r^4*(-618849 + 106940*\[Omega]^2) + 
       4*r^2*(-2507967 + 342208*\[Omega]^2)))/(3833609472*r^10) + 
    (c^6*(-980939232 + 168*r^3*(26275158 + 1816915*\[Omega]^2) + 
       42*r^5*(48171123 + 3633830*\[Omega]^2) - 
       21*r^6*(48171123 + 3633830*\[Omega]^2) + 
       32*r*(91963053 + 3633830*\[Omega]^2) - 
       14*r^4*(249614001 + 18169150*\[Omega]^2) - 
       4*r^2*(1011593583 + 58141280*\[Omega]^2)))/(16483562327232*r^10) - 
    (5*c^8*(-2197740384 - 336*r^3*(-29434023 + 9902801*\[Omega]^2) - 
       32*r*(-206038161 + 39611204*\[Omega]^2) - 
       42*r^5*(-107924751 + 39611204*\[Omega]^2) + 
       21*r^6*(-107924751 + 39611204*\[Omega]^2) + 
       14*r^4*(-559246437 + 198056020*\[Omega]^2) + 
       4*r^2*(-2266419771 + 633779264*\[Omega]^2)))/(4153857706462464*r^10) + 
    (c^10*(31940256678176 + r^2*(131753558797476 - 4444376721856*
          \[Omega]^2) + 32*r*(-2994399063579 + 69443386279*\[Omega]^2) + 
       84*r^3*(-1711085179188 + 69443386279*\[Omega]^2) + 
       42*r^5*(-1568494747589 + 69443386279*\[Omega]^2) - 
       21*r^6*(-1568494747589 + 69443386279*\[Omega]^2) - 
       14*r^4*(-8127654601143 + 347216931395*\[Omega]^2)))/
     (52334972475933891744*r^10) + 
    (c^12*(93098581381078560 - 336*r^3*(1246856000639445 + 
         377987921979823*\[Omega]^2) - 42*r^5*(4571805335677965 + 
         1511951687919292*\[Omega]^2) + 21*r^6*(4571805335677965 + 
         1511951687919292*\[Omega]^2) + 70*r^4*(4738052802429891 + 
         1511951687919292*\[Omega]^2) - 32*r*(8727992004476115 + 
         1511951687919292*\[Omega]^2) + 4*r^2*(96007912049237265 + 
         24191227006708672*\[Omega]^2)))/(5262176812510200947075712*r^10) + 
    (c^14*(-2704421936374485923232 + r*(8113265809123457769696 - 
         632514730318394102080*\[Omega]^2) - 462*r^5*(-12073312215957526443 + 
         1796916847495437790*\[Omega]^2) + 231*r^6*(-12073312215957526443 + 
         1796916847495437790*\[Omega]^2) - 168*r^3*(-72439873295745158658 + 
         9883042661224907845*\[Omega]^2) + 44*r^2*(-253539556535108055303 + 
         28750669559927004640*\[Omega]^2) + 14*r^4*(-688178796309579007251 + 
         98830426612249078450*\[Omega]^2)))/(686323357404252341173060044384*
      r^10)) + \[Chi]^10*((47*c^2*(-12 + 14*r - 10*r^2 + 5*r^3)*\[Omega]^2)/
     (74088*r^7) - (-14112 + 18144*r + 294*r^7*\[Omega]^2 + 
      280*r^3*(9 + 4*\[Omega]^2) + 12*r^2*(-861 + 40*\[Omega]^2) + 
      r^4*(882 + 400*\[Omega]^2) + r^5*(-1323 + 1144*\[Omega]^2))/
     (2688*r^9) + (c^4*(-911988 + r^3*(1063986 - 213880*\[Omega]^2) - 
       24*r*(-75999 + 10694*\[Omega]^2) + 
       14*r^2*(-119427 + 21388*\[Omega]^2) + 
       r^4*(-531993 + 106940*\[Omega]^2)))/(479201184*r^8) + 
    (c^6*(-367852212 + 24*r*(30654351 + 1816915*\[Omega]^2) - 
       14*r^2*(48171123 + 3633830*\[Omega]^2) - 
       r^4*(214580457 + 18169150*\[Omega]^2) + 
       r^3*(429160914 + 36338300*\[Omega]^2)))/(2060445290904*r^8) - 
    (5*c^8*(-824152644 + r^3*(961511418 - 396112040*\[Omega]^2) - 
       24*r*(-68679387 + 19805602*\[Omega]^2) + 
       14*r^2*(-107924751 + 39611204*\[Omega]^2) + 
       r^4*(-480755709 + 198056020*\[Omega]^2)))/(519232213307808*r^8) + 
    (c^10*(11977596254316 + r^2*(21958926466246 - 972207407906*\[Omega]^2) + 
       r^4*(6986931148351 - 347216931395*\[Omega]^2) + 
       12*r*(-1996266042386 + 69443386279*\[Omega]^2) + 
       2*r^3*(-6986931148351 + 347216931395*\[Omega]^2)))/
     (6541871559491736468*r^8) + 
    (c^12*(34911968017904460 - 24*r*(2909330668158705 + 
         755975843959646*\[Omega]^2) - 10*r^3*(4073062935422187 + 
         1511951687919292*\[Omega]^2) + 5*r^4*(4073062935422187 + 
         1511951687919292*\[Omega]^2) + 14*r^2*(4571805335677965 + 
         1511951687919292*\[Omega]^2)))/(657772101563775118384464*r^8) + 
    (c^14*(-1014158226140432221212 + 154*r^2*(-12073312215957526443 + 
         1796916847495437790*\[Omega]^2) - 24*r*(-84513185511702685101 + 
         9883042661224907845*\[Omega]^2) - 2*r^3*(-591592298581918795707 + 
         98830426612249078450*\[Omega]^2) + r^4*(-591592298581918795707 + 
         98830426612249078450*\[Omega]^2)))/(85790419675531542646632505548*
      r^8)) + \[Mu]*(c^4*((-104998*(-2 + r)^2*\[Alpha]1^2)/(10696455*r^4) - 
      (6016*(-2 + r)^2*\[Lambda]ev)/(2139291*r^4)) + 
    c^6*((-47780792*(-2 + r)^2*\[Alpha]1^2)/(51888503205*r^4) - 
      (2737664*(-2 + r)^2*\[Lambda]ev)/(10377700641*r^4)) + 
    c^14*((-6755400141623396656*(-2 + r)^2*\[Alpha]1^2)/
       (110793488357148371502883155*r^4) - (387059632107338752*(-2 + r)^2*
        \[Lambda]ev)/(22158697671429674300576631*r^4)) + 
    c^12*((310273049894572*(-2 + r)^2*\[Alpha]1^2)/(1133379247681943343081*
        r^4) + (88887534437120*(-2 + r)^2*\[Lambda]ev)/
       (1133379247681943343081*r^4)) + 
    c^10*((176982859472*(-2 + r)^2*\[Alpha]1^2)/(18741037699078695*r^4) + 
      (10140468224*(-2 + r)^2*\[Lambda]ev)/(3748207539815739*r^4)) + 
    c^8*((811797622*(-2 + r)^2*\[Alpha]1^2)/(19831785924951*r^4) + 
      (232565120*(-2 + r)^2*\[Lambda]ev)/(19831785924951*r^4)) - 
    (8*\[Lambda]ev*(39312 - 35336*r + 7800*r^2 + 2*r^3 + 
       r^4*(1 - 966*\[Omega]^2) + 12*r^8*(-4 + \[Omega]^2) + 
       8*r^7*(21 + 2*\[Omega]^2) + 14*r^5*(-8 + 3*\[Omega]^2) + 
       r^6*(-86 + 25*\[Omega]^2)))/(231*r^10) + 
    (\[Alpha]1^2*(322560 - 217280*r + 2400*r^2 - 9808*r^3 + 
       r^8*(6702 - 1098*\[Omega]^2) - 3*r^7*(7819 + 488*\[Omega]^2) + 
       14*r^5*(1117 + 1392*\[Omega]^2) + 8*r^4*(1697 + 4340*\[Omega]^2) + 
       r^6*(11719 + 11380*\[Omega]^2)))/(1155*r^10) + 
    \[Chi]^2*((\[Lambda]ev*(11839027200 - 10024299264*r + 2068233888*r^2 + 
         1254624*r^3 + r^10*(2288790 - 705152*\[Omega]^2) + 
         432*r^6*(-8337 + 7055*\[Omega]^2) - 
         7*r^9*(1144395 + 15028*\[Omega]^2) + 
         240*r^5*(1582 + 29585*\[Omega]^2) + 
         7*r^8*(750309 + 56872*\[Omega]^2) + 
         6*r^7*(849317 + 183840*\[Omega]^2) - 
         168*r^4*(-4127 + 804258*\[Omega]^2)))/(441441*r^12) + 
      (\[Alpha]2^2*(17048199168 - 12275746560*r + 220074624*r^2 + 
         119985152*r^3 + 490*r^10*(-129933 + 33184*\[Omega]^2) - 
         21*r^8*(5603605 + 38076*\[Omega]^2) + 1320*r^6*
          (-7224 + 161209*\[Omega]^2) + 1584*r^5*(-12040 + 
           345689*\[Omega]^2) - 30*r^7*(4951891 + 507928*\[Omega]^2) + 
         1120*r^4*(397742 + 1054053*\[Omega]^2) + 
         7*r^9*(31833585 + 1158484*\[Omega]^2)))/(7063056*r^12) - 
      (\[Alpha]1^2*(1136546611200 - 769238064000*r + 22125196800*r^2 + 
         4697604800*r^3 - 42*r^8*(218031485 + 642458*\[Omega]^2) - 
         7*r^9*(-1735672365 + 1513676*\[Omega]^2) - 
         30*r^7*(248647609 + 11193584*\[Omega]^2) + 
         2800*r^4*(7291103 + 17762472*\[Omega]^2) + 
         70*r^10*(-49590639 + 18392092*\[Omega]^2) + 
         90*r^6*(114826117 + 42489200*\[Omega]^2) + 
         360*r^5*(-5087789 + 47260880*\[Omega]^2)))/(331080750*r^12) + 
      c^2*((4*(-2 + r)*\[Lambda]ev*(25292467200 - 14842243080*r + 
           101744328*r^2 + 59118780*r^3 - 1264018*r^8*\[Omega]^2 + 
           1001147*r^9*\[Omega]^2 + r^6*(4800579 - 34990560*\[Omega]^2) - 
           357*r^7*(21301 + 24816*\[Omega]^2) - 336*r^4*
            (-95593 + 846846*\[Omega]^2) - 3*r^5*(-5029591 + 
             35362800*\[Omega]^2)))/(194675481*r^12) - 
        ((-2 + r)*\[Alpha]2^2*(-36421152768 - 3788669808*r - 1938182904*r^2 - 
           477746500*r^3 + 23443224*r^8*\[Omega]^2 + 32276545*r^9*
            \[Omega]^2 - 1176*r^4*(35729 + 1451736*\[Omega]^2) - 
           21*r^7*(11674495 + 5636616*\[Omega]^2) - 
           30*r^5*(180593 + 44876634*\[Omega]^2) - 
           12*r^6*(7419531 + 52849150*\[Omega]^2)))/(778701924*r^12) + 
        (4*(-2 + r)*\[Alpha]1^2*(-1214038425600 - 135762379200*r - 
           61348543200*r^2 - 9024121400*r^3 - 1950049458*r^8*\[Omega]^2 + 
           782644940*r^9*\[Omega]^2 + r^6*(7406038899 - 30554474400*
              \[Omega]^2) - 1176*r^4*(-14616533 + 58472700*\[Omega]^2) - 
           84*r^7*(70771085 + 103665832*\[Omega]^2) - 
           165*r^5*(-75769169 + 341180520*\[Omega]^2)))/(73003305375*r^12)) + 
      c^4*(-((-2 + r)*\[Alpha]2^2*(-8286974631936 + 475870526208*r + 
            172585957824*r^2 + 110711622560*r^3 + 245*r^9*(-156742509 + 
              29975282*\[Omega]^2) + 42*r^8*(1828662605 + 127001944*\[Omega]^
                2) - 56*r^7*(503376755 + 480941262*\[Omega]^2) - 
            360*r^5*(19479838 + 850905539*\[Omega]^2) - 
            448*r^4*(67835657 + 867080214*\[Omega]^2) - 
            48*r^6*(213275146 + 3006217075*\[Omega]^2)))/
         (2518322022216*r^12) + (2*(-2 + r)*\[Lambda]ev*(5754843494400 - 
           2765869915200*r + 8179323712*r^2 + 5428892000*r^3 + 
           r^8*(2761043670 - 287604436*\[Omega]^2) + 
           7*r^9*(-197217405 + 32541842*\[Omega]^2) - 
           56*r^7*(31421425 + 35996004*\[Omega]^2) - 
           448*r^4*(-7196086 + 144513369*\[Omega]^2) - 
           8*r^6*(-68996557 + 995183640*\[Omega]^2) - 
           8*r^5*(-202200467 + 3017312100*\[Omega]^2)))/(314790252777*r^12) + 
        ((-2 + r)*\[Alpha]1^2*(-552464975462400 + 28396563417600*r + 
           8692369929600*r^2 + 7088054657600*r^3 + 
           385*r^9*(-5438440077 + 925073776*\[Omega]^2) - 
           1652*r^7*(2230378535 + 2398706976*\[Omega]^2) - 
           5280*r^5*(-482045354 + 4851841065*\[Omega]^2) - 
           42*r^8*(-99704734745 + 21128499396*\[Omega]^2) - 
           432*r^6*(-3942357671 + 32185731800*\[Omega]^2) - 
           448*r^4*(-5879028733 + 69848128350*\[Omega]^2)))/
         (118046344791375*r^12)) + 
      c^6*((-8*(-2 + r)*\[Lambda]ev*(977750277504000 - 576609076380960*r + 
           4002797256864*r^2 + 2322691168560*r^3 + 
           r^6*(188091203412 - 1352656879200*\[Omega]^2) - 
           70*r^8*(15909608169 + 698058743*\[Omega]^2) + 
           35*r^9*(15909608169 + 1105774469*\[Omega]^2) - 
           84*r^7*(-703715453 + 4077157260*\[Omega]^2) - 
           672*r^4*(-1875957634 + 16368587235*\[Omega]^2) - 
           60*r^5*(-9862293637 + 68352342300*\[Omega]^2)))/
         (5414077557511623*r^12) + ((-2 + r)*\[Alpha]2^2*(-1407960399605760 - 
           152680559036544*r - 77777956341792*r^2 - 19488519254960*r^3 + 
           210*r^8*(-147518955129 + 4315536508*\[Omega]^2) + 
           245*r^9*(63222409341 + 5092812745*\[Omega]^2) - 
           420*r^7*(22870885093 + 10894949106*\[Omega]^2) - 
           3300*r^5*(55324934 + 15771185583*\[Omega]^2) - 
           672*r^4*(2273021131 + 98211523410*\[Omega]^2) - 
           24*r^6*(145352103834 + 1021515035875*\[Omega]^2)))/
         (10828155115023246*r^12) - (4*(-2 + r)*\[Alpha]1^2*
          (-93864026640384000 - 10915712412998400*r - 4913369564846400*r^2 - 
           749740829247200*r^3 - 630*r^8*(2681073816967 + 239316049374*
              \[Omega]^2) - 420*r^7*(-1116508067003 + 1602995788496*
              \[Omega]^2) + 35*r^9*(24129664352703 + 1728874566760*
              \[Omega]^2) - 672*r^4*(-2013537031679 + 7911483830250*
              \[Omega]^2) - 216*r^6*(-2686810874559 + 10936738151000*
              \[Omega]^2) - 240*r^5*(-4088359210138 + 18135255450675*
              \[Omega]^2)))/(2030279084066858625*r^12)) + 
      c^8*((-2*(-2 + r)*\[Lambda]ev*(53290695634176000 - 30464479500497280*
            r + 194586981228672*r^2 + 113959025542080*r^3 - 
           7392*r^7*(2555617264 + 2525214255*\[Omega]^2) - 
           70*r^8*(-178223009265 + 38046561442*\[Omega]^2) + 
           35*r^9*(-178223009265 + 60268446886*\[Omega]^2) - 
           2496*r^4*(-24950534564 + 240192438255*\[Omega]^2) - 
           192*r^6*(-48961522078 + 383981108775*\[Omega]^2) - 
           480*r^5*(-61233677414 + 465679217025*\[Omega]^2)))/
         (341086886123232249*r^12) + ((-2 + r)*\[Alpha]2^2*
          (-76738601713213440 - 6214387212899712*r - 3272763732374016*r^2 - 
           716611976567680*r^3 + 1225*r^9*(-141646330017 + 
             55515102406*\[Omega]^2) - 44928*r^4*(2583239237 + 
             80064146085*\[Omega]^2) - 1680*r^7*(285766051816 + 
             148452889791*\[Omega]^2) + 210*r^8*(1652540516865 + 
             235211329352*\[Omega]^2) - 600*r^5*(31757271364 + 
             4727706128211*\[Omega]^2) - 48*r^6*(3632277165216 + 
             27838011461125*\[Omega]^2)))/(2728695088985857992*r^12) - 
        ((-2 + r)*\[Alpha]1^2*(-5115906780880896000 - 452913931244275200*r - 
           210134561082019200*r^2 - 23231862428593600*r^3 - 
           24780*r^7*(1362145904369 + 1480825250336*\[Omega]^2) - 
           1890*r^8*(-10011330650965 + 4347844584652*\[Omega]^2) + 
           175*r^9*(-54061185515211 + 18845901749488*\[Omega]^2) - 
           3456*r^6*(-8392759314702 + 37255575212125*\[Omega]^2) - 
           7488*r^4*(-8757578997623 + 38697670607750*\[Omega]^2) - 
           240*r^5*(-202197052282589 + 988432732473450*\[Omega]^2)))/
         (127907582296212093375*r^12)) + 
      c^10*((-8*(-2 + r)*\[Lambda]ev*(112110291684161971200 - 
           54832489550444104800*r + 182622438602258656*r^2 + 
           118236099319773200*r^3 + r^5*(34335958092042628 - 
             470242834526876400*\[Omega]^2) - 22372*r^7*(3938941891589 + 
             1755292402116*\[Omega]^2) - 714*r^8*(-304724139999510 + 
             7847102649527*\[Omega]^2) + 357*r^9*(-304724139999510 + 
             12430366143941*\[Omega]^2) - 4*r^6*(-2898305974475807 + 
             38774409162742440*\[Omega]^2) - 32*r^4*(-2161102962839822 + 
             39413774420213193*\[Omega]^2)))/(103137511539056844220371*
          r^12) + ((-2 + r)*\[Alpha]2^2*(-161438820025193238528 + 
           7189882181258603904*r + 2407977972213854112*r^2 + 
           1815569424594781680*r^3 + 735*r^9*(-4117156121989526 + 
             194649811740037*\[Omega]^2) - 532*r^7*(1112900578982395 + 
             986234971934358*\[Omega]^2) + 84*r^8*(72050232134816705 + 
             1237064483174106*\[Omega]^2) - 60*r^5*(2127117237127694 + 
             99459109460531007*\[Omega]^2) - 24*r^6*(8958948920581646 + 
             117128423552132325*\[Omega]^2) - 32*r^4*(17488854236601949 + 
             236482646521279158*\[Omega]^2)))/(206275023078113688440742*
          r^12) - (8*(-2 + r)*\[Alpha]1^2*(-5381294000839774617600 + 
           206480742421326038400*r + 56202476054674346400*r^2 + 
           60337040660849420400*r^3 + r^4*(29688742355949513296 - 
             304799855516315359200*\[Omega]^2) + 12705*r^9*
            (-6493251256455649 + 273051394849028*\[Omega]^2) - 
           11880*r^5*(-2292602909644516 + 21004193830877735*\[Omega]^2) - 
           42*r^8*(-3928417010155667645 + 205802489019830679*\[Omega]^2) - 
           108*r^6*(-165604767660795421 + 1254022558103437800*\[Omega]^2) - 
           28*r^7*(3773853958445095085 + 1378513994459346216*\[Omega]^2)))/
         (38676566827146316582639125*r^12)) + 
      c^12*((4*(-2 + r)*\[Lambda]ev*(406819026326418395289600 - 
           269788652162391727881600*r + 2397215399406783603328*r^2 + 
           1358544408770189700800*r^3 - 224*r^7*(588913619483751103 + 
             636153672692042109*\[Omega]^2) - 14*r^8*(7549713083871839475 + 
             1452229596246479966*\[Omega]^2) + 7*r^9*(7549713083871839475 + 
             2300434493169202778*\[Omega]^2) - 32*r^6*(-3270934424884642327 + 
             17587778009721164190*\[Omega]^2) - 
           32*r^5*(-10467197606679622907 + 53324646093303529725*\[Omega]^2) - 
           64*r^4*(-11314972831676486428 + 71511156971440733547*\[Omega]^2)))/
         (864189209185757297722488609*r^12) - 
        ((-2 + r)*\[Alpha]2^2*(-585819397910042489217024 - 
           128921750941286641016448*r - 62352546719254281817344*r^2 - 
           18833308101756750933760*r^3 + 245*r^9*(6000286693743889155 + 
             2119000290618887738*\[Omega]^2) + 
           42*r^8*(-70003344760345373475 + 8977969122864755896*\[Omega]^2) - 
           112*r^7*(47727377370909174610 + 16999250815198579779*\[Omega]^2) - 
           360*r^5*(-573759766189618708 + 60151863940103092751*\[Omega]^2) - 
           48*r^6*(40443120489255608824 + 212514259435105986175*\[Omega]^2) - 
           128*r^4*(-2989022573339882297 + 214533470914322200641*
              \[Omega]^2)))/(3456756836743029190889954436*r^12) + 
        (2*(-2 + r)*\[Alpha]1^2*(-39054626527336165947801600 - 
           8949475749389517672153600*r - 3833766190076116798185600*r^2 - 
           859122827734785983137600*r^3 - 2394*r^8*(66961648053600266575 + 
             26203634703329249652*\[Omega]^2) - 1728*r^6*
            (-186896187026867774981 + 568815124391336641550*\[Omega]^2) - 
           2640*r^5*(-212851812231199644937 + 685968700929762982170*
              \[Omega]^2) + 35*r^9*(2290088363433129116865 + 
             719344278464737393424*\[Omega]^2) - 
           28*r^7*(6089907038240804164285 + 10004535936507941746656*
              \[Omega]^2) - 64*r^4*(-12759180300266510702689 + 
             34563725869529687881050*\[Omega]^2)))/
         (324070953444658986645933228375*r^12)) + 
      c^14*((-5*(-2 + r)*\[Alpha]2^2*(-1531709815221845270763687936 - 
           237102827109603221404116864*r - 117176847164012206120267872*r^2 - 
           32845676139008039984335120*r^3 - 17248*r^4*(32251590836706214399 + 
             4162737568907931184314*\[Omega]^2) - 
           308*r^7*(38683233320865591940195 + 16162548276482464745934*
              \[Omega]^2) + 42*r^8*(406705619744150554934379 + 
             23474202928941401113444*\[Omega]^2) + 
           49*r^9*(-174302408461778809257591 + 27702168579413416689535*
              \[Omega]^2) - 660*r^5*(-163826214151678822982 + 
             85786786907964445076169*\[Omega]^2) - 
           264*r^6*(16389656757709588650794 + 101027157458312251148275*
              \[Omega]^2)))/(450850102999837139493715474781127*r^12) + 
        (16*(-2 + r)*\[Lambda]ev*(5318436858409184967929472000 - 
           3298628891088851208665330400*r + 25745541836387333272570720*r^2 + 
           14762958904697833222408400*r^3 - 70*r^8*
            (-43862343280573693567419 + 3797064990442609594049*\[Omega]^2) - 
           12320*r^4*(-644560910978518561238 + 4856527163725919715033*
              \[Omega]^2) + 35*r^9*(-43862343280573693567419 + 
             6014819763621478914467*\[Omega]^2) - 
           220*r^6*(-5302211288575298046173 + 33444216365585088147480*
              \[Omega]^2) - 28*r^7*(101150241349889567652551 + 
             66532643195366079612540*\[Omega]^2) - 
           220*r^5*(-16820433686918518299139 + 101400017704167554489700*
              \[Omega]^2)))/(450850102999837139493715474781127*r^12) + 
        (8*(-2 + r)*\[Alpha]1^2*(-102113987681456351384245862400 - 
           16660801243302387059689785600*r - 7288095931459242037161777600*
            r^2 - 1409732599947797275300612000*r^3 - 17248*r^4*
            (-101308348233909346954811 + 335331637495361123180850*
              \[Omega]^2) - 378*r^8*(-2463881759818270506863239 + 
             433916964649611823916294*\[Omega]^2) - 
           2376*r^6*(-302960238244607204290519 + 1081636127181403823312600*
              \[Omega]^2) - 2640*r^5*(-467536639138041367650742 + 
             1793564699116435050802755*\[Omega]^2) + 
           7*r^9*(-66524807515093303685307453 + 9404149946032593710462680*
              \[Omega]^2) - 28*r^7*(39044128816627678399642595 + 
             26158310812784022405325584*\[Omega]^2)))/
         (33813757724987785462028660608584525*r^12))) + 
    \[Chi]^4*(-(\[Lambda]ev*(4948501343385600 - 3798417493398528*r + 
          713913531948288*r^2 + 18522*r^12*(-4518129 + 2356412*\[Omega]^2) + 
          168*r^8*(4358331117 + 30737236*\[Omega]^2) - 
          441*r^11*(-664164963 + 32689660*\[Omega]^2) + 
          94080*r^3*(-149792985 + 56820868*\[Omega]^2) + 
          42*r^9*(-2478323421 + 68227744*\[Omega]^2) + 
          96*r^6*(273721791 + 254061700*\[Omega]^2) - 
          7*r^10*(50302562247 + 650982728*\[Omega]^2) + 
          32*r^7*(-9535249080 + 3180082321*\[Omega]^2) + 
          192*r^5*(470648283 + 7386733174*\[Omega]^2) - 
          64*r^4*(-54282593421 + 446342312618*\[Omega]^2)))/
       (23954354424*r^14) - (\[Alpha]2^2*(31122649958400000 - 
         20756976778137600*r + 699791092078848*r^2 - 
         4553472*r^3*(-73789211 + 9636705*\[Omega]^2) - 
         1008*r^9*(-18816164591 + 2116666473*\[Omega]^2) - 
         96*r^7*(10812714948 + 7570194293*\[Omega]^2) + 
         42*r^11*(-831615644601 + 9537622478*\[Omega]^2) + 
         126*r^8*(-535368607179 + 14170250432*\[Omega]^2) - 
         294*r^12*(-33943495698 + 15962897977*\[Omega]^2) + 
         21*r^10*(1744893593709 + 26327214320*\[Omega]^2) + 
         10368*r^4*(32810487759 + 82032038000*\[Omega]^2) + 
         80*r^6*(48567904476 + 636770001265*\[Omega]^2) + 
         320*r^5*(-48989073000 + 784216462321*\[Omega]^2)))/
       (1437261265440*r^14) + (\[Alpha]1^2*(220970814704640000 - 
         143687177220787200*r + 6529772579339520*r^2 + 
         r^10*(221508560213010 - 5332906374130*\[Omega]^2) - 
         15052800*r^3*(-89809620 + 26197561*\[Omega]^2) - 
         105*r^12*(-297589802454 + 254737828357*\[Omega]^2) + 
         3840*r^5*(-50117086208 + 420774287149*\[Omega]^2) + 
         15*r^11*(-7290950160123 + 1414997634874*\[Omega]^2) + 
         3840*r^4*(551523681604 + 1447470646805*\[Omega]^2) - 
         2*r^9*(11820203215695 + 4216776151976*\[Omega]^2) + 
         6*r^8*(-103527928678335 + 9532025276296*\[Omega]^2) + 
         16*r^6*(6821681827695 + 30900084920017*\[Omega]^2) + 
         r^7*(405430016247900 + 67599163614256*\[Omega]^2)))/
       (8982882909000*r^14) + 
      c^2*((\[Lambda]ev*(221033060004556800 - 204692019730039296*r + 
           46403117043369408*r^2 - 1934248117032*r^11*\[Omega]^2 + 
           377693218287*r^12*\[Omega]^2 + 189*r^9*(54047030037 + 
             134985280*\[Omega]^2) + 21*r^8*(-452173924377 + 
             65102066360*\[Omega]^2) - 2352*r^3*(-8447278581 + 
             97999285280*\[Omega]^2) + 288*r^5*(1339085965 + 
             192736913296*\[Omega]^2) + 7*r^10*(-409837321971 + 
             501924880228*\[Omega]^2) + 12*r^6*(-79017489327 + 
             1452609837544*\[Omega]^2) + r^7*(-8751701240730 + 
             4734647555744*\[Omega]^2) - 8*r^4*(-692466631479 + 
             128826514041376*\[Omega]^2)))/(29050643327706*r^14) + 
        (\[Alpha]2^2*(695072515737600000 - 286554667218019200*r + 
           2508995190975504*r^2 + 77309852466000*r^11*\[Omega]^2 - 
           20149041457545*r^12*\[Omega]^2 + r^7*(412660663805880 - 
             312479980067544*\[Omega]^2) + 21168*r^3*(-102256916819 + 
             44690628840*\[Omega]^2) - 315*r^9*(1417968015233 + 
             622344768552*\[Omega]^2) - 315*r^8*(-1647673048651 + 
             760314159392*\[Omega]^2) - 105*r^10*(-1457590233099 + 
             2270957015827*\[Omega]^2) + 264*r^4*(-1983070092143 + 
             76661067475800*\[Omega]^2) + 4*r^6*(14501804331756 + 
             282136310945291*\[Omega]^2) + r^5*(-451640724030132 + 
             6198806838533168*\[Omega]^2)))/(871519299831180*r^14) - 
        (\[Alpha]1^2*(19740059446947840000 - 7766257115299737600*r + 
           110762024357053440*r^2 + 3017570346245400*r^11*\[Omega]^2 - 
           463930938790935*r^12*\[Omega]^2 + r^10*(3523900960603485 - 
             5543302142286500*\[Omega]^2) + 11760*r^3*(-2291769201861 + 
             2891717603840*\[Omega]^2) + 5*r^9*(-2996849582779437 + 
             339219954561728*\[Omega]^2) + 14*r^7*(884280651394311 + 
             380420441946112*\[Omega]^2) + 408*r^4*(-70035786345889 + 
             1127008718499200*\[Omega]^2) + 3*r^8*(4550375869503135 + 
             1214962630972904*\[Omega]^2) + 48*r^5*(-433659159881353 + 
             2724730907000000*\[Omega]^2) + 4*r^6*(-3707232598441911 + 
             6220691216812136*\[Omega]^2)))/(21787982495779500*r^14)) + 
      c^4*((\[Lambda]ev*(243829156193086464000 - 205862053818431582208*r + 
           42304420369430134272*r^2 + 120393*r^12*(-16351108851 + 
             2530767182*\[Omega]^2) - 68796*r^11*(-114457761957 + 
             22681054316*\[Omega]^2) + 319872*r^3*(94312716699 + 
             654792672560*\[Omega]^2) + 168*r^9*(111075494946507 + 
             4797786734680*\[Omega]^2) + 168*r^8*(-44770644362115 + 
             17350904622278*\[Omega]^2) + 6144*r^5*(545080720464 + 
             18859001055449*\[Omega]^2) + 28*r^10*(-556766739574227 + 
             91253491493090*\[Omega]^2) + 288*r^6*(1412702976069 + 
             138755137342342*\[Omega]^2) + 16*r^7*(-227700948987351 + 
             737555170293532*\[Omega]^2) - 64*r^4*(-176486619671649 + 
             21484097219227072*\[Omega]^2)))/(333094676395476996*r^14) + 
        (\[Alpha]2^2*(255586117602816000000 - 149323834465681075200*r + 
           4734184304218279680*r^2 + r^7*(53526713664009600 - 
             198636394749462128*\[Omega]^2) + r^10*(278884286653596078 - 
             59791006679652010*\[Omega]^2) - 426496*r^3*(-4198832155478 + 
             671861702655*\[Omega]^2) - 1911*r^12*(-20473585155177 + 
             2835219533770*\[Omega]^2) + 1092*r^11*(-143315096086239 + 
             19037293043000*\[Omega]^2) - 280*r^8*(-242847619008939 + 
             309209892141286*\[Omega]^2) - 140*r^9*(1884781000878321 + 
             423043094877112*\[Omega]^2) + 72*r^6*(68258673271012 + 
             2654919210064981*\[Omega]^2) + 128*r^4*(14153008097171083 + 
             54724645621787625*\[Omega]^2) + 32*r^5*(-5456092903611861 + 
             57717149382269149*\[Omega]^2)))/(3330946763954769960*r^14) + 
        (\[Alpha]1^2*(-10887968609879961600000 + 6207019879074010214400*r - 
           222438062808493056000*r^2 + r^6*(2426565270260564496 - 
             6734973407299473824*\[Omega]^2) + 3057600*r^3*(-25409224489287 + 
             5053268167424*\[Omega]^2) + 4095*r^12*(-179496249180171 + 
             45696577870777*\[Omega]^2) - 2340*r^11*(-1256473744261197 + 
             520146635763190*\[Omega]^2) - 36*r^8*(209116186958243775 + 
             2851845163162222*\[Omega]^2) - 2880*r^5*(-3274146311879597 + 
             22327753455244416*\[Omega]^2) + 4*r^9*(3898710406332046305 + 
             33287279039032064*\[Omega]^2) + 10*r^10*(-900912581599627233 + 
             197212085556440426*\[Omega]^2) + 8*r^7*(-311519927423782539 + 
             461877348036671792*\[Omega]^2) - 96*r^4*(678998901425592111 + 
             2792232956516216800*\[Omega]^2)))/(124910503648303873500*
          r^14)) + c^6*((\[Lambda]ev*(-547716623690396160000 + 
           506697326467654533120*r - 113553141176094246144*r^2 - 
           3087*r^12*(6595252963299 + 429978385495*\[Omega]^2) + 
           1764*r^11*(46166770743093 + 3853520460310*\[Omega]^2) + 
           252*r^9*(450569902699917 + 27995030710952*\[Omega]^2) + 
           84*r^8*(-24791086435059 + 35309359083814*\[Omega]^2) + 
           576*r^5*(-23298715882841 + 89183985666704*\[Omega]^2) + 
           9408*r^3*(-7728294016503 + 486797612075840*\[Omega]^2) - 
           28*r^10*(4961348449817256 + 535548865100407*\[Omega]^2) + 
           48*r^6*(-82281039859851 + 604232625942698*\[Omega]^2) + 
           8*r^7*(2907000863657541 + 1518738799853876*\[Omega]^2) + 
           32*r^4*(-1021902894546849 + 14665686041871376*\[Omega]^2)))/
         (36723688072601338809*r^14) + 
        (\[Alpha]2^2*(-1722379319781120000000 + 592485481619006976000*r + 
           902791830450195840*r^2 + 1911*r^12*(635235550240221 + 
             37054228102025*\[Omega]^2) + 5880*r^8*(-330304210779543 + 
             87503635185833*\[Omega]^2) + 840*r^9*(-5610658451790021 + 
             541979079584042*\[Omega]^2) - 28224*r^3*(-357240767153879 + 
             665983165264560*\[Omega]^2) - 120*r^7*(10621454882928561 + 
             1148818338591229*\[Omega]^2) - 84*r^11*(57806435071860111 + 
             3234443920817500*\[Omega]^2) + 21*r^10*(355359920645964234 + 
             46878208887073625*\[Omega]^2) - 20*r^6*(8815209908340444 + 
             209402376157754053*\[Omega]^2) - 96*r^4*(-56632153905142753 + 
             565943127483348450*\[Omega]^2) - 16*r^5*(-70230602658468777 + 
             1203501883405744625*\[Omega]^2)))/(1101710642178040164270*
          r^14) + (\[Alpha]1^2*(48915572681783808000000 - 
           15605139224176040448000*r + 184691633137834475520*r^2 + 
           47040*r^3*(-2600801355899907 + 14364198884971520*\[Omega]^2) - 
           105*r^12*(144800353308659958 + 15527734763808265*\[Omega]^2) + 
           120*r^11*(506801236580309853 + 88373127428247275*\[Omega]^2) + 
           960*r^5*(-73143006425132567 + 365720908737792640*\[Omega]^2) - 
           20*r^10*(7947108691643658096 + 1196949238030400107*\[Omega]^2) + 
           12*r^8*(-3876277579541438925 + 1833310131491051366*\[Omega]^2) + 
           16*r^6*(-3707095203695364411 + 4275176456396602934*\[Omega]^2) + 
           4*r^9*(51506685556835507775 + 5039543465106576736*\[Omega]^2) + 
           8*r^7*(3455223278180353029 + 7178335916133202096*\[Omega]^2) + 
           96*r^4*(-1645021287671717459 + 10472800955742138400*\[Omega]^2)))/
         (27542766054451004106750*r^14)) + 
      c^8*(-(\[Lambda]ev*(714901937543929855860940800 - 
            643408959861102081599447040*r + 141386909939727063958305792*r^2 + 
            222248565*r^12*(-14776301433663 + 4687055130106*\[Omega]^2) - 
            126999180*r^11*(-103434110035641 + 42005978560228*\[Omega]^2) - 
            1956864*r^3*(-41426958091173549 + 138539758400670370*\[Omega]^
                2) + 672*r^9*(74951653299619401459 + 1240625818738189442*
               \[Omega]^2) + 336*r^8*(-91637824272909459048 + 
              19403739822404298253*\[Omega]^2) + 1536*r^5*
             (4218188383401646647 + 174197307844745717380*\[Omega]^2) + 
            28*r^10*(-1121772091907272870449 + 336826646502260751710*\[Omega]^
                2) + 64*r^7*(-340358769742137221376 + 402863091812894075977*
               \[Omega]^2) + 192*r^6*(-3568385781507105804 + 
              467324622904518670615*\[Omega]^2) - 512*r^4*
             (-54194934070701190809 + 6980354701071728754980*\[Omega]^2)))/
         (133253664908461442732719332*r^14) + 
        (\[Alpha]2^2*(-2248119300452609609625600000 + 
           1073186597270678377629542400*r - 22712591102592173315938944*r^2 + 
           10583265*r^12*(-18501733945839501 + 5250909824992910*\[Omega]^2) - 
           6047580*r^11*(-129512137620876507 + 35257625693569000*
              \[Omega]^2) - 18816*r^3*(126964113729435667613 + 
             59134895266682123460*\[Omega]^2) + 10290*r^10*
            (-163649755853102576937 + 62997739179009428425*\[Omega]^2) + 
           5040*r^8*(-264831132748369816657 + 150145317610657748899*
              \[Omega]^2) + 420*r^9*(5147040422453436858351 + 
             1317410596310514093016*\[Omega]^2) + 
           144*r^7*(-7201377046263063715870 + 9794993776532140314179*
              \[Omega]^2) - 2112*r^4*(2408616868689114333607 + 
             29974100465076968540250*\[Omega]^2) - 
           8*r^6*(8195537738539634566020 + 307840729012579616544889*
              \[Omega]^2) - 32*r^5*(-49657237727095983000576 + 
             559127196604984760867545*\[Omega]^2)))/
         (3997609947253843281981579960*r^14) + 
        (\[Alpha]1^2*(31923294066427056456683520000 - 
           14714320834038237092113305600*r + 395195910475411543696773120*
            r^2 - 7559475*r^12*(-162208612777712823 + 84631403971443491*
              \[Omega]^2) + 4319700*r^11*(-1135460289443989761 + 
             963326842113774770*\[Omega]^2) + 94080*r^3*
            (791431503894268613241 + 212574291402483886720*\[Omega]^2) + 
           280*r^9*(-143304768615938534258841 + 5380985312899738299616*
              \[Omega]^2) + 168*r^8*(154006301847875664468660 + 
             16713453298780700885357*\[Omega]^2) - 
           128*r^7*(-118251921186804299292909 + 16927405431945670580321*
              \[Omega]^2) - 70*r^10*(-262107092088724205136429 + 
             105266195665525667058938*\[Omega]^2) + 
           768*r^5*(-42893896262496978958973 + 256957847204571862044880*
              \[Omega]^2) + 32*r^6*(-623541156696222874820634 + 
             831868062183972961111411*\[Omega]^2) + 
           192*r^4*(245327401787397475132531 + 3983994287223863677514000*
              \[Omega]^2)))/(49970124340673041024769749500*r^14)) + 
      c^10*(-(\[Lambda]ev*(61413212305554454292864716800 - 
            53896552649440308406076534784*r + 11681828983350977230316097792*
             r^2 + r^4*(565823979936926042957856 - 
              478385781961433149501556224*\[Omega]^2) + 3695139*r^12*
             (-429494642753305514 + 16433985693084187*\[Omega]^2) - 
            4223016*r^11*(-1503231249636569299 + 73641725083269503*\[Omega]^
                2) + 122304*r^3*(36352489016995128219 + 
              2501623880756274617120*\[Omega]^2) + 
            84*r^9*(149783404122790217380125 + 7840050932692010400776*
               \[Omega]^2) + 28*r^10*(-424164282049020094846173 + 
              11563751746392006139295*\[Omega]^2) + 
            84*r^8*(-42825491683709170288041 + 12473564142427228528810*
               \[Omega]^2) + 144*r^6*(-4134140794523700333135 + 
              90336586401110720718002*\[Omega]^2) + 
            192*r^5*(-2948260968556184095731 + 191851468264249277148304*
               \[Omega]^2) + 8*r^7*(-180365732149850444865465 + 
              497814375795870402022268*\[Omega]^2)))/
         (279133114566999607164363820707*r^14) + 
        (\[Alpha]2^2*(-64374436378987897581619200000 + 
           35914550137817346045725875200*r - 931839361860812634829235328*
            r^2 + r^5*(41240853525412348875968880 - 
             420030481410936221260622384*\[Omega]^2) + 
           58653*r^12*(-537779744617402195678 + 18411001053801794945*
              \[Omega]^2) - 67032*r^11*(-1882229106160907684873 + 
             61811019940694237750*\[Omega]^2) + 40768*r^3*
            (-6866398396375935635021 + 10267343239234609515240*\[Omega]^2) + 
           420*r^9*(421048495245318849893971 + 41412019261589365551004*
              \[Omega]^2) + 280*r^8*(-43232926636326713590962 + 
             85931681668058114018267*\[Omega]^2) + 
           49*r^10*(-4337501326829676539454144 + 172114110375559634540095*
              \[Omega]^2) - 108*r^6*(30617355233883057639804 + 
             380299186239529318256465*\[Omega]^2) + 
           8*r^7*(-2132574070565988424275915 + 7861763765544410449381267*
              \[Omega]^2) - 32*r^4*(10775983996605633932990353 + 
             53510307055009589804852250*\[Omega]^2)))/
         (2791331145669996071643638207070*r^14) + 
        (\[Alpha]1^2*(5484701979489768873953955840000 - 
           2992901567533991721195865804800*r + 80147589850718534044355051520*
            r^2 - 125685*r^12*(-9429657415861557631988 + 
             593477671350059950789*\[Omega]^2) + 143640*r^11*
            (-33003800955515451711958 + 3377664461289089128415*\[Omega]^2) - 
           47040*r^3*(-462455471714326800906009 + 959617892268396880263680*
              \[Omega]^2) - 252*r^8*(-33810114989729899281691995 + 
             1845189181722871033080098*\[Omega]^2) - 
           140*r^10*(-97691230930995745686639297 + 3416762137853100486742277*
              \[Omega]^2) - 28*r^9*(769033864558132985637999855 + 
             37028421724261312221401632*\[Omega]^2) + 
           576*r^5*(-6184127158886420705156097 + 56119957179974843377970560*
              \[Omega]^2) + 16*r^6*(-28184188405569619405556007 + 
             293160822624721462129915078*\[Omega]^2) - 
           8*r^7*(-306505395335430298786165569 + 448847308605419142859309264*
              \[Omega]^2) + 96*r^4*(225991344142745347101211689 + 
             1476573701372441011450944800*\[Omega]^2)))/
         (209349835925249705373272865530250*r^14)) + 
      c^12*((\[Lambda]ev*(1159547223846891582083859570892800 - 
           1113825843098561644492063409160192*r + 
           258456383274977173736630216193024*r^2 + 10955763*r^12*
            (625939583923677222045 + 178903951400582104838*\[Omega]^2) - 
           6260436*r^11*(4381577087465740554315 + 1603359751115828636444*
              \[Omega]^2) - 1344*r^9*(-15891499900402595250295878 + 
             3595431763066538346856759*\[Omega]^2) + 
           336*r^8*(-169394164563213687198462102 + 17176904597858859722367829*
              \[Omega]^2) - 150528*r^3*(-999125114774383870055463 + 
             25887804823376899706510350*\[Omega]^2) + 
           1728*r^6*(501150950563199815268684 + 55401026647314886550003343*
              \[Omega]^2) + 64*r^7*(-837723082557394293039850329 + 
             391626752272357317390693469*\[Omega]^2) + 
           768*r^5*(21072013515622604023570053 + 395915176940642047622057608*
              \[Omega]^2) + 28*r^10*(1073277579265646215198530429 + 
             718697871149879412938643950*\[Omega]^2) - 
           1024*r^4*(-54562700123684868808564263 + 
             3902332070962401037329864628*\[Omega]^2)))/
         (41607023791127827444705742386944006*r^14) + 
        (\[Alpha]2^2*(1215458305919173566125638963200000 - 
           438083330386954180248147385958400*r + 
           3025453310161767471341652409728*r^2 + 
           r^7*(916554863925759129033792083520 - 
             549246278612611211302354481744*\[Omega]^2) - 
           869505*r^12*(156750560347149950394843 + 40085234334255653690186*
              \[Omega]^2) + 496860*r^11*(1097253922430049652763901 + 
             269155295958276086937400*\[Omega]^2) - 
           5040*r^8*(-249682392426746653369470062 + 
             75768202191868421369001181*\[Omega]^2) - 
           3430*r^10*(157490714940062156016639405 + 
             131433641081060764979315353*\[Omega]^2) + 
           6272*r^3*(-904765196088895306235585897 + 
             850004606612787249659993100*\[Omega]^2) - 
           140*r^9*(2425620924142901573819228589 + 
             1973191225180267501166695544*\[Omega]^2) + 
           320*r^4*(-10610970745922400615169389737 + 
             109843938515700792050144057550*\[Omega]^2) + 
           8*r^6*(-624682969332292278601465188 + 
             195024060241625976506815084939*\[Omega]^2) + 
           32*r^5*(-30369244299651222607997393556 + 
             328411431694436888776682312411*\[Omega]^2)))/
         (416070237911278274447057423869440060*r^14) + 
        (\[Alpha]1^2*(-51778523832156793916952219832320000 + 
           17679008528278543809075668459212800*r - 
           316384610813863005326537497743360*r^2 + 
           r^6*(63460118755946122599358661513472 - 
             39440126148419299903730766639968*\[Omega]^2) + 
           r^9*(9018018389001182680312409918520 - 
             9177036331504313971169351566336*\[Omega]^2) + 
           372645*r^12*(6871326498497721022781445 + 3230363663916993249241693*
              \[Omega]^2) - 1064700*r^11*(9619857097896809431894023 + 
             7353998353354182663975542*\[Omega]^2) - 1223040*r^3*
            (-74019213574737882881139573 + 235041654306716900002518400*
              \[Omega]^2) - 504*r^8*(68807945378249142785826625830 + 
             17818530809260231423372348151*\[Omega]^2) - 
           2304*r^5*(-30343644318784046300686521949 + 
             141238922039618892813645044240*\[Omega]^2) + 
           70*r^10*(235531813524384024761442024969 + 
             226465621995914445290746182410*\[Omega]^2) - 
           32*r^7*(1118009632460146723433128024179 + 
             357991140814407250798102665724*\[Omega]^2) - 
           192*r^4*(-822280855643974391806821783831 + 
             6195904148500341588826954931600*\[Omega]^2)))/
         (15602633921672935291764653395104002250*r^14)) + 
      c^14*((2*\[Lambda]ev*(45210548542984703941884073496416972800 - 
           42311008518354255629619208206470799360*r + 
           9686053028496807995045216241679974144*r^2 + 283506993*r^12*
            (-1652993395423392817890459 + 212622881355168919658435*
              \[Omega]^2) - 162003996*r^11*(-11570953767963749725233213 + 
             1905553049344469472470030*\[Omega]^2) + 
           84*r^9*(63511355869757365055674995930123 + 
             2180748751192507064199275969944*\[Omega]^2) + 
           9408*r^3*(433510836190979900915154585741 + 
             5924942157207284788973267210560*\[Omega]^2) + 
           84*r^8*(-30805236767458939615964814769047 + 
             6101345759552266050125909238494*\[Omega]^2) + 
           28*r^10*(-141496937426232362760251054155182 + 
             17700139903759179319773911317789*\[Omega]^2) + 
           144*r^6*(-2184601891428067749075974465181 + 
             46560785895591146646306875186758*\[Omega]^2) + 
           192*r^5*(-592647554976266633146527001995 + 
             102127720049412654995552830711856*\[Omega]^2) + 
           8*r^7*(-222649638225892839967847581747791 + 
             247223091082229278694554181865124*\[Omega]^2) - 
           992*r^4*(-949082148008487034821787996341 + 
             266117436480011260829317878618832*\[Omega]^2)))/
         (25532212559961278003184845874361769697909*r^14) + 
        (\[Alpha]2^2*(47390512099564679184364856914483200000 - 
           20552714316415269619161350662863820800*r + 
           291101763945785292495597898945638528*r^2 + 
           r^10*(70849016744336721550864680229996242 - 
             11569655664631429563244872179400725*\[Omega]^2) - 
           5318313*r^12*(-1751326586593868144310648471 + 
             201555117939513913462704575*\[Omega]^2) + 233772*r^11*
            (-159370719380042001132269010861 + 17593639358351331959597402500*
              \[Omega]^2) - 15680*r^3*(5381806230226986031567536911047 + 
             4863514077285477237581825119824*\[Omega]^2) - 
           840*r^8*(-37373649788729133554391880698675 + 
             19683130203839696781490051369207*\[Omega]^2) - 
           560*r^9*(135404756922503393861778284321895 + 
             21730123343002699968962748403531*\[Omega]^2) + 
           1760*r^4*(1001332797791194162319880122471 + 
             747409387946845091032248606170730*\[Omega]^2) + 
           12*r^6*(121421092824872267224806324244740 + 
             3946715805569476495314235471146427*\[Omega]^2) - 
           8*r^7*(-3368550942523623482705431451507835 + 
             4269289949290767762599301430861229*\[Omega]^2) + 
           16*r^5*(-2126501923927534167409480861584921 + 
             22499440896269090378120601313799785*\[Omega]^2)))/
         (127661062799806390015924229371808848489545*r^14) + 
        (\[Alpha]1^2*(-4037671630882910666507885809113968640000 + 
           1687690960072232778738422872063586611200*r - 
           31450713917640864812481373201741824000*r^2 + 
           r^6*(2862419576256288051126435752189604624 - 
             3545209271047091013460438744260660512*\[Omega]^2) + 
           876645*r^12*(-399210510812473920069650143458 + 
             84462545084884076130613080895*\[Omega]^2) - 
           1001880*r^11*(-1397236787843658720243775502103 + 
             480702393055939790759499625325*\[Omega]^2) + 
           47040*r^3*(32293779401845792432301976040377 + 
             174830454005634051662567965127680*\[Omega]^2) - 
           108*r^8*(43854536071983372710757101578933345 + 
             1593949829668597995971085694650962*\[Omega]^2) + 
           280*r^7*(-9445742767535553862352154886742901 + 
             3187290750088444988023955040424528*\[Omega]^2) + 
           100*r^10*(-45973486349079277182784669642769514 + 
             7690615898005303221835981656044069*\[Omega]^2) - 
           576*r^5*(-6975136350547275398153190741399323 + 
             42977652117027307334293048941633280*\[Omega]^2) + 
           r^9*(8734361164339489363729308383902864620 + 
             92890568973318886486056544546539392*\[Omega]^2) - 
           96*r^4*(-32863504120479691080796293849951273 + 
             1030007912155012044002667772503656800*\[Omega]^2)))/
         (9574579709985479251194317202885663636715875*r^14))) + 
    \[Chi]^6*((\[Lambda]ev*(11382241937772625920 - 7812501059309506560*r + 
         1422001167481230336*r^2 + 189189*r^13*(-640569699 + 
           45812600*\[Omega]^2) - 67914*r^14*(-509841189 + 
           278266613*\[Omega]^2) - 1386*r^11*(17656054017 + 
           702695108*\[Omega]^2) - 3234*r^12*(-50889513339 + 
           7142120120*\[Omega]^2) + 451584*r^3*(-302457068837 + 
           33057493820*\[Omega]^2) + 1728*r^7*(4344425701 + 
           68386364944*\[Omega]^2) + 42*r^10*(-8848693726719 + 
           158048605636*\[Omega]^2) + 7040*r^5*(543552669576 + 
           172346707283*\[Omega]^2) + 24*r^9*(24995431448757 + 
           391585027090*\[Omega]^2) + 96*r^8*(-1835303866011 + 
           1388306684335*\[Omega]^2) - 64*r^6*(12302327891007 + 
           25079901226469*\[Omega]^2) - 384*r^4*(-64114756540065 + 
           94589988901846*\[Omega]^2)))/(12120903338544*r^16) + 
      (\[Alpha]2^2*(4962185682094242201600 - 3017193839679424204800*r + 
         169782707218740295680*r^2 - 54641664*r^3*(-52726815467 + 
           176313512700*\[Omega]^2) + 15246*r^14*(-22614593401323 + 
           10558117508557*\[Omega]^2) - 1089*r^13*(-1108115076664827 + 
           24726076634120*\[Omega]^2) + 726*r^12*(-1853787133941057 + 
           235205051909134*\[Omega]^2) + 5760*r^7*(-29389788339604 + 
           317993838012929*\[Omega]^2) + 92928*r^4*(296668206860466 + 
           752522687547335*\[Omega]^2) - 36*r^9*(92871387180422235 + 
           1395076007419228*\[Omega]^2) + 66*r^11*(-2311638270903423 + 
           1794492640119512*\[Omega]^2) + 18*r^10*(148835284089771279 + 
           2210956371965468*\[Omega]^2) + 96*r^8*(-1661124695390853 + 
           7712926084442993*\[Omega]^2) + 448*r^6*(4639700724835671 + 
           15120357383656648*\[Omega]^2) + 128*r^5*(-3755480512847679 + 
           129546364737337712*\[Omega]^2)))/(47998777220634240*r^16) + 
      (\[Alpha]1^2*(-461541064274655805440000 + 276506914360731005952000*r - 
         17729998022798949888000*r^2 + 49674240*r^3*(17921277803483 + 
           19389515832960*\[Omega]^2) - 177870*r^14*(17399688822999 + 
           23793725470778*\[Omega]^2) + 12705*r^13*(852584752326951 + 
           774605242065916*\[Omega]^2) - 7096320*r^4*(305872499986123 + 
           863904796063150*\[Omega]^2) - 12705*r^12*(-3715557756032955 + 
           1486021638479216*\[Omega]^2) + 198*r^11*(-415994224808004535 + 
           20759422801685896*\[Omega]^2) - 26880*r^5*(3880063394307331 + 
           53626604488403923*\[Omega]^2) + 16*r^8*(-11609239245845863545 + 
           262344848204244788*\[Omega]^2) + 48*r^9*(9987291114465318885 + 
           579706367846740324*\[Omega]^2) - 128*r^7*(-1358223996587535 + 
           882426146009797798*\[Omega]^2) + 16*r^10*(-12142292820945837165 + 
           1068379510710008489*\[Omega]^2) - 384*r^6*(520870228713993235 + 
           1485623677097014379*\[Omega]^2)))/(4199893006805496000*r^16) + 
      c^2*((\[Lambda]ev*(-518896323633752064000 + 417633197283064788480*r - 
           89605927463886699264*r^2 - 814986508544208*r^13*\[Omega]^2 + 
           178589027077461*r^14*\[Omega]^2 + r^8*(6281309530206522 - 
             4872754232533872*\[Omega]^2) + r^9*(460244689150428 - 
             2122224786448656*\[Omega]^2) - 4095*r^11*(-1087113887937 + 
             484423775152*\[Omega]^2) + 1911*r^12*(-709846495281 + 
             883421732170*\[Omega]^2) - 63*r^10*(77383198227881 + 
             4984508273088*\[Omega]^2) + 28224*r^3*(346679733219757 + 
             27813891352000*\[Omega]^2) - 216*r^7*(-23441829601799 + 
             46152744530888*\[Omega]^2) - 32*r^5*(148723333074603 + 
             204149286122452*\[Omega]^2) + 160*r^6*(-5245131254265 + 
             655069783443196*\[Omega]^2) + 48*r^4*(-56110946024991249 + 
             21265581287794400*\[Omega]^2)))/(17372284709968188*r^16) - 
        (\[Alpha]2^2*(1131086442242069913600000 - 425454444807739034688000*
            r + 20325949480878521155200*r^2 - 26849092714821414180*r^13*
            \[Omega]^2 + 7335068045494394205*r^14*\[Omega]^2 + 
           86365440*r^3*(-83215734510421 + 29329953510000*\[Omega]^2) + 
           2145*r^12*(-25974500741372799 + 35039869919849792*\[Omega]^2) + 
           315*r^10*(-602417769499511823 + 92828700714374032*\[Omega]^2) - 
           195*r^11*(-808639644499413111 + 101609793129833960*\[Omega]^2) - 
           30*r^9*(132690082431194379 + 773717115018059248*\[Omega]^2) + 
           6*r^8*(36553016983818408045 + 10448558450211707192*\[Omega]^2) + 
           56*r^6*(-2451293422620786927 + 27882832806481607960*\[Omega]^2) + 
           12*r^7*(9591203008768716615 + 31377690283347535168*\[Omega]^2) + 
           384*r^4*(-562996316814548337 + 41486172657628458650*\[Omega]^2) + 
           16*r^5*(-39831609535217225397 + 261030985388131342000*
              \[Omega]^2)))/(343971237257370122400*r^16) + 
        (\[Alpha]1^2*(21040842636050485248000000 - 7687953763255006585344000*
            r + 492050401502175961804800*r^2 - 286899726213388328040*r^13*
            \[Omega]^2 + 38654105744060812005*r^14*\[Omega]^2 + 
           15015*r^12*(-19554226979587377 + 58655877088196744*\[Omega]^2) + 
           282240*r^3*(-551298702168187469 + 179453312054016000*\[Omega]^2) + 
           8*r^8*(578143340989959996951 + 9839654359940412512*\[Omega]^2) + 
           384*r^7*(7016818149402592034 + 22576051968563145249*\[Omega]^2) - 
           39*r^11*(-35467057763076664725 + 42456570575038425088*
              \[Omega]^2) + 336*r^5*(-41867152076662047821 + 
             213725696607769178320*\[Omega]^2) + 672*r^4*
            (-8829398713811165833 + 402607664215198506240*\[Omega]^2) - 
           6*r^9*(-277609790008442274201 + 441391586716713555280*
              \[Omega]^2) - r^10*(2397807437948845817895 + 
             725054247826491419128*\[Omega]^2) + 
           24*r^6*(-446809281583136602347 + 1505058289586293759648*
              \[Omega]^2)))/(6019496652003977142000*r^16)) + 
      c^4*(-(\[Lambda]ev*(55384382364457441591296 - 40788040312140297007104*
             r + 7700525963162534025216*r^2 - 1324323*r^14*(-55912583727 + 
              8368194022*\[Omega]^2) + 756756*r^13*(-391388086089 + 
              66829073128*\[Omega]^2) + 13104*r^11*(-73994690050974 + 
              7160815367753*\[Omega]^2) - 588*r^12*(-1082965943420361 + 
              164318493409361*\[Omega]^2) + 225792*r^3*(-2409565012992347 + 
              191779060699200*\[Omega]^2) + 168*r^10*(4866463930588701 + 
              282211427020078*\[Omega]^2) + 96*r^9*(-1446914321206263 + 
              1708929021802040*\[Omega]^2) + 576*r^7*(-247698668035875 + 
              1935061521667238*\[Omega]^2) + 48*r^8*(-4058081137801929 + 
              8027546594873926*\[Omega]^2) + 256*r^5*(2397485861418753 + 
              33331549422680536*\[Omega]^2) - 128*r^6*(-1061032897186164 + 
              33401345077718575*\[Omega]^2) - 384*r^4*(-357233447808496539 + 
              424342761918875440*\[Omega]^2)))/(15322355114191941816*r^16) - 
        (\[Alpha]2^2*(120726474926047905064550400 - 
           66521819502622408096972800*r + 3406202540330479837516800*r^2 - 
           3629340*r^13*(-4063088614437699 + 459063592220342*\[Omega]^2) + 
           135135*r^14*(-27280737839795979 + 3368272289864318*\[Omega]^2) - 
           2257920*r^3*(-135774854655802589 + 61883124665076000*\[Omega]^2) + 
           1080*r^10*(-22575742046567091613 + 257152913852631196*
              \[Omega]^2) - 240*r^11*(-137823351273499668777 + 
             2096126306878280161*\[Omega]^2) - 1200*r^9*(138309749571164535 + 
             3553277189846883752*\[Omega]^2) + 330*r^12*
            (-82091496384463937553 + 13532537552976171032*\[Omega]^2) - 
           48*r^8*(-113273689090789746225 + 33978201768333156226*
              \[Omega]^2) + 96*r^7*(14603271382003985415 + 
             47697388962942426616*\[Omega]^2) + 896*r^6*
            (17042921288865288846 + 98872543137379243195*\[Omega]^2) + 
           16896*r^4*(29061962260185453144 + 100028476363794543125*
              \[Omega]^2) + 256*r^5*(-146879570001457021239 + 
             1428320893661073982490*\[Omega]^2)))/(303382631261000447956800*
          r^16) + (\[Alpha]1^2*(748597886673996438503424000 - 
           406034514692298633299558400*r + 23545398120915868420608000*r^2 + 
           r^9*(69401008151969032566384 - 62776894521892177682176*
              \[Omega]^2) + 105105*r^14*(20989824616811127 + 
             7607148434635942*\[Omega]^2) - 180180*r^13*(48976257439225963 + 
             32936176998651196*\[Omega]^2) - 2257920*r^3*
            (-333152004570345431 + 412448431966771200*\[Omega]^2) + 
           1540*r^12*(-29304795667549683099 + 10529997661937479132*
              \[Omega]^2) + 64*r^8*(526777525786285618523 + 
             37231664351345110946*\[Omega]^2) + 59136*r^4*
            (48779662481752410999 + 166192547551647373760*\[Omega]^2) + 
           256*r^7*(79554380772272069489 + 419267965465007904599*
              \[Omega]^2) + 896*r^5*(-317608393185046460119 + 
             2334173469147703773280*\[Omega]^2) - 
           8*r^10*(25204467343712553006495 + 2677283768449605406382*
              \[Omega]^2) - 8*r^11*(-22042762524310022530035 + 
             3436114110860956173268*\[Omega]^2) + 
           64*r^6*(522464736259632851503 + 11315187105534940601836*
              \[Omega]^2)))/(1769732015689169279748000*r^16)) + 
      c^6*((\[Lambda]ev*(134643798818642269329997824 - 
           109124097327806855337179136*r + 25852920695666448127349760*r^2 + 
           r^6*(974989480752714563136 - 71990292665014564574144*\[Omega]^2) - 
           69849549*r^14*(22552454201823 + 1421759607395*\[Omega]^2) + 
           39914028*r^13*(157867179412761 + 11354287020980*\[Omega]^2) - 
           604758*r^12*(19640237141306880 + 1814441186374991*\[Omega]^2) + 
           518364*r^11*(29225016177807933 + 3220674672793738*\[Omega]^2) - 
           1919232*r^3*(2844595155675650839 + 1221349745892059680*
              \[Omega]^2) - 252*r^10*(44713590144737588459 + 
             1431704096848307406*\[Omega]^2) + 864*r^7*
            (-2276676045924095431 + 2762699409034716134*\[Omega]^2) + 
           48*r^9*(39241943799525020169 + 13269110857898880970*\[Omega]^2) + 
           72*r^8*(-43676461499816342813 + 29268272010289013558*\[Omega]^2) - 
           1408*r^5*(-2537912050356935007 + 32683339687297993502*
              \[Omega]^2) + 192*r^4*(7843013864610359408127 + 
             3416161683014122982624*\[Omega]^2)))/(3474868812805683880785198*
          r^16) + (\[Alpha]2^2*(293495575974107786047306137600 - 
           59079834767974759035436339200*r + 5720413022656267084393305600*
            r^2 + 7127505*r^14*(11003741013435541371 + 572270847908998255*
              \[Omega]^2) - 4072860*r^13*(77026187094048789597 + 
             3665769380304288965*\[Omega]^2) + 3394050*r^12*
            (149600869408077872337 + 13771389020802834542*\[Omega]^2) + 
           37255680*r^3*(-153181680074210222441 + 203023389970346259600*
              \[Omega]^2) - 123420*r^11*(4129265463631757589987 + 
             214833156892340667950*\[Omega]^2) + 840*r^9*
            (15232862708710622507169 + 20975499457485640623010*\[Omega]^2) + 
           360*r^10*(789968043669759252035199 + 109782849063314033411890*
              \[Omega]^2) + 2400*r^7*(16978686845912047314597 + 
             135827057164081787702812*\[Omega]^2) + 
           240*r^8*(430350436186643880650820 + 300218754004891069044559*
              \[Omega]^2) + 4352*r^5*(-60393887149285981395027 + 
             305818864321082745764515*\[Omega]^2) + 
           8448*r^4*(-130254388749149130414837 + 456172967105824005214375*
              \[Omega]^2) + 448*r^6*(-213927348125773084357863 + 
             1569381457374531079395965*\[Omega]^2)))/
         (68802402493552540839546920400*r^16) - 
        (\[Alpha]1^2*(5459701396656447667236077568000 - 
           1015925752517489614616636620800*r + 174028855368961148506065561600*
            r^2 + r^10*(9833195863201537595154258180 - 
             35952908641593957595202360*\[Omega]^2) + 16630845*r^14*
            (-8466288388428384423 + 1292457648972934595*\[Omega]^2) - 
           28510020*r^13*(-19754672906332896987 + 5595870023518266110*
              \[Omega]^2) + 19006680*r^12*(132528658047813390111 + 
             31023410417590507411*\[Omega]^2) + 62092800*r^3*
            (-1867559949164048112277 + 2435656291408771931136*\[Omega]^2) - 
           123420*r^11*(77396450192030619228579 + 10596708829834540668532*
              \[Omega]^2) + 29568*r^4*(-630899580019777458470269 + 
             2061027614156041501552320*\[Omega]^2) - 
           64*r^8*(-37829943359535423092955189 + 5604058654232932732811377*
              \[Omega]^2) + 1344*r^5*(-4270095558983084995264639 + 
             17330526501337947629655080*\[Omega]^2) + 
           192*r^7*(4905313226029907608843541 + 30606070266496464472620218*
              \[Omega]^2) - 24*r^9*(81971978317117860951874587 + 
             45267162458570453636580872*\[Omega]^2) + 
           96*r^6*(-60145372871125220699755581 + 169820259127637594966818892*
              \[Omega]^2)))/(1204042043637169464692071107000*r^16)) + 
      c^8*((\[Lambda]ev*(2836186903483358651792935649280 - 
           2194377132158561097653484773376*r + 440520810163556320969310711808*
            r^2 - 46449950085*r^14*(-50527532940651 + 15498141037826*
              \[Omega]^2) + 26542828620*r^13*(-353692730584557 + 
             123769405685624*\[Omega]^2) + 47880*r^11*
            (-897802559561229369201 + 156134864971240759222*\[Omega]^2) - 
           11172*r^12*(-2140842035490948226899 + 596250101382559489055*
              \[Omega]^2) - 903168*r^3*(42888061743711537303237 + 
             2400783088188519176480*\[Omega]^2) + 336*r^10*
            (117611607275341928030604 + 5443001374610299017631*\[Omega]^2) + 
           384*r^9*(-16311022231580935526934 + 23566345647446086568885*
              \[Omega]^2) + 1152*r^7*(-14968985622152756803056 + 
             48876232354420597611095*\[Omega]^2) + 
           96*r^8*(-243615719536588291169256 + 230152076068310305850911*
              \[Omega]^2) + 1024*r^5*(35858771815351430823948 + 
             291809096034266203057687*\[Omega]^2) - 
           9216*r^4*(-1152805434050953709054931 + 696326899545103959095590*
              \[Omega]^2) - 128*r^6*(-61026875386573255628112 + 
             2720587485617723491109071*\[Omega]^2)))/
         (116463703129995300948396696168*r^16) + 
        (\[Alpha]2^2*(6182299638836523237353823977472000 - 
           2901626542228437335993617281945600*r + 
           150051971117780855486868966451200*r^2 + 4739790825*r^14*
            (-24653276381858867127 + 6238139180912784394*\[Omega]^2) - 
           2708451900*r^13*(-172572934673012069889 + 39959364841004332142*
              \[Omega]^2) + 499000320*r^3*(-5707783059108545980033 + 
             14021409977254779105600*\[Omega]^2) + 307230*r^12*
            (-3293996419692739031472333 + 978430508459998591998008*
              \[Omega]^2) + 3600*r^10*(-360735502055254236619756509 + 
             22864511689361247365783930*\[Omega]^2) - 
           2280*r^11*(-650201145347206586019215637 + 
             30021787620111631278920606*\[Omega]^2) + 
           480*r^8*(1642757775849926318674076664 + 
             170473805009448322530506543*\[Omega]^2) + 
           3840*r^7*(93015748292148478114172736 + 234539844888594565220947555*
              \[Omega]^2) - 480*r^9*(6728727130403271271020855 + 
             346136340247741097563196864*\[Omega]^2) + 
           448*r^6*(-735028682082987082235930487 + 
             12588931767685849958407803230*\[Omega]^2) + 
           1536*r^4*(8526831097205142475991141856 + 
             56009958289497741016574728675*\[Omega]^2) + 
           128*r^5*(-23717722525130041150545881127 + 
             153794597761499726679298275460*\[Omega]^2)))/
         (2305981321973906958778254584126400*r^16) - 
        (\[Alpha]1^2*(115005174645910698491873131560960000 - 
           52893017495850191363798659736371200*r + 
           3283654426249183716479577885388800*r^2 + 11059511925*r^14*
            (18968253370703536851 + 14088662264009957186*\[Omega]^2) - 
           18959163300*r^13*(44259257864974919319 + 60998766882068461268*
              \[Omega]^2) + 63221760*r^3*(-2665220106211772395213597 + 
             2212812456328430862597120*\[Omega]^2) - 
           128*r^8*(-132301891568866040314878511983 + 
             37871828916363867451941973*\[Omega]^2) + 87780*r^12*
            (-58093544950282530046309413 + 39032569634964719798585380*
              \[Omega]^2) - 9120*r^11*(-2256079362420503183583582255 + 
             691659472969761625894892179*\[Omega]^2) - 
           1536*r^9*(-7506193554117436668632456223 + 
             7175620253908302739925950700*\[Omega]^2) + 
           21504*r^5*(-3136462749636140491905851037 + 
             15711898942425021907579764470*\[Omega]^2) + 
           768*r^7*(10869785801174953412004559076 + 
             35561545179801183358079769027*\[Omega]^2) - 
           80*r^10*(324641412507708680245509076506 + 
             41647266310474606006834440389*\[Omega]^2) + 
           10752*r^4*(20906478438212974539242599163 + 
             138315538780807478088309395040*\[Omega]^2) + 
           768*r^6*(-45894149950391760960183770704 + 
             176409365548478273927129342059*\[Omega]^2)))/
         (40354673134543371778619455222212000*r^16)) + 
      c^10*((\[Lambda]ev*(2610014633942470144600598339567616 - 
           1998072014316306473535643261679616*r + 
           386329580599291103351147314996224*r^2 - 6869263401*r^14*
            (-1468656064372875378 + 54340352527339127*\[Omega]^2) + 
           7850586744*r^13*(-5140296225305063823 + 216983221427681074*
              \[Omega]^2) - 127764*r^11*(924816260262756275151507 + 
             749275497974542715434*\[Omega]^2) - 49686*r^12*
            (-1660607615464711964025822 + 47143691732135226716071*
              \[Omega]^2) + 84*r^10*(1132932758904891692140588923 + 
             56585655326271148432964270*\[Omega]^2) + 112896*r^3*
            (-163658875414771913319255343 + 104796453381278929635000480*
              \[Omega]^2) + 48*r^9*(-287869549140512115519372903 + 
             174375166796901406030792990*\[Omega]^2) + 
           288*r^7*(-37747218857939865376223793 + 184914100644742973470708498*
              \[Omega]^2) + 24*r^8*(-418484158475993784400092027 + 
             658958140861981676089536098*\[Omega]^2) - 
           64*r^6*(-22184384557664891552451111 + 1163788021415890183252029875*
              \[Omega]^2) + 128*r^5*(114048233292647090072742813 + 
             4221125931784076124518586242*\[Omega]^2) - 
           192*r^4*(-24466820274611442766501488711 + 
             61676829240907191333743297216*\[Omega]^2)))/
         (2169980832643854946095764342176218*r^16) + 
        (\[Alpha]2^2*(5689290966319156424007625499772518400 - 
           3014934291253806333737509325965824000*r + 
           135378708431537434908367060990963200*r^2 + 700945245*r^14*
            (-716583251895676441690106 + 21872473697204010788563*
              \[Omega]^2) - 400540140*r^13*(-5016082763269735091830742 + 
             140107511405982774734609*\[Omega]^2) + 780780*r^12*
            (-4503651346129600476693203112 + 155265509481639384796439707*
              \[Omega]^2) - 23760*r^10*(114438676168045065564119244307 + 
             5135456800565550367204569569*\[Omega]^2) + 
           10140*r^11*(395718452395562700615072330315 + 
             7212015220419267065134311746*\[Omega]^2) - 
           1128960*r^3*(-13911939717566601168879833839 + 
             33815641631613027414847304400*\[Omega]^2) - 
           192*r^7*(-1206325933624740669449875734645 + 
             2167072979462483995926003845674*\[Omega]^2) - 
           120*r^9*(910399366474530043851655106373 + 
             2488482657085460345605606244126*\[Omega]^2) - 
           48*r^8*(-7331894132506807158457361135685 + 
             4672676084163116409035800199977*\[Omega]^2) + 
           448*r^6*(1102369886743590942938703432909 + 
             8576130807017172695796839619845*\[Omega]^2) + 
           256*r^5*(-7149880627255920782020762229463 + 
             66591464069437284247957366136315*\[Omega]^2) + 
           768*r^4*(24853879735436241108570119041671 + 
             105589245331701287468677374776525*\[Omega]^2)))/
         (42965620486348327932696133975089116400*r^16) - 
        (\[Alpha]1^2*(35278021632528102507157655622549504000 - 
           18408805504684686014195026667475763200*r + 
           913752910492186952368915801343539200*r^2 + 545179635*r^14*
            (551339808657716383898978 + 49398367984674948853847*\[Omega]^2) - 
           623062440*r^13*(1929689330302007343646423 + 
             320815363082688872145129*\[Omega]^2) + 260260*r^12*
            (-22446971211017323687974478851 + 1377249209943915843618591166*
              \[Omega]^2) - 7902720*r^3*(-7291757851778015880748535417 + 
             32197119148612063077400151040*\[Omega]^2) - 
           676*r^11*(-33404156786104056236134860728565 + 
             274119371362625772411455195668*\[Omega]^2) + 
           64*r^8*(28982982427817495590856943497996 + 
             14037225608648272872900887637257*\[Omega]^2) + 
           64*r^7*(31346019008897095127907285139367 + 
             27880214420673356654457213469114*\[Omega]^2) - 
           44*r^10*(562038611093349078179987670849675 + 
             32959440243133680380705690194958*\[Omega]^2) + 
           2688*r^4*(40169941941375305776861964080023 + 
             177032631396863416437902623666880*\[Omega]^2) + 
           448*r^5*(-31489888492122884214051485587007 + 
             215501993097123406444033525667960*\[Omega]^2) - 
           8*r^9*(-845682829044388906430972356448841 + 
             345664333265035912618550671558904*\[Omega]^2) + 
           32*r^6*(-30813153094020089341497343067029 + 
             955965659001668156537256230988764*\[Omega]^2)))/
         (250632786170365246274060781521353179000*r^16)) + 
      c^12*((\[Lambda]ev*(-604806795065080578543971521251583623168 + 
           494204655354328687906597311757429235712*r - 
           105235727790392276440645684255575085056*r^2 + 335388772719*r^14*
            (2140399144369694946465 + 591560925584394470398*\[Omega]^2) - 
           191650727268*r^13*(14982794010587864625255 + 
             4724253315782747298952*\[Omega]^2) - 18234216*r^11*
            (73645787989271039983848225 + 150718798352732841704202014*
              \[Omega]^2) + 1636404*r^12*(2272212753680862685640510199 + 
             1239588543414291603400538519*\[Omega]^2) + 
           6384*r^10*(-176417392192482928449849462114 + 
             22245974707464840885917143211*\[Omega]^2) - 
           19968*r^9*(-14500522879176792682612360665 + 
             91569095795880511818946456006*\[Omega]^2) - 
           45056*r^5*(255798286938189165380138879454 + 
             491692339131428597284685356309*\[Omega]^2) + 
           903168*r^3*(12843325305959681068304533229773 + 
             3271897167302842251128435659920*\[Omega]^2) - 
           1152*r^7*(-5423386883002067917344093274434 + 
             10131457985642364966862855504979*\[Omega]^2) - 
           96*r^8*(-94074037377347474095387526898726 + 
             55831850872839797983061243055067*\[Omega]^2) + 
           3072*r^4*(-1109691650836355995976083296372207 + 
             93700015207631007486870870890566*\[Omega]^2) + 
           128*r^6*(-19955982756204181792527486808590 + 
             880084933080852135112186462569767*\[Omega]^2)))/
         (5326447971692602213816339728891797760108*r^16) - 
        (\[Alpha]2^2*(1318353464683312950225123414458762851123200 - 
           485873351428211844402712990631570352230400*r + 
           27510667874937305497286114489250832742400*r^2 - 
           919141243020*r^13*(155539787542336843308560205 + 
             32451934408071799627659278*\[Omega]^2) + 34223344155*r^14*
            (1044338573498547376500332805 + 238108517581453823223228662*
              \[Omega]^2) + 45001110*r^12*(3595284443068609069366540939233 + 
             1976205067441229111249142649040*\[Omega]^2) + 
           1614412800*r^3*(-2772777155946842182360979908067 + 
             5906424304196396460471285502560*\[Omega]^2) - 
           333960*r^11*(105633875376198951838783457047317 + 
             113148284523479309728579839501614*\[Omega]^2) + 
           4320*r^10*(-25542671190728744672112843732749213 + 
             11678766881027178975962035568458953*\[Omega]^2) - 
           480*r^9*(-29335211172913702373751467688265611 + 
             21429553610445335237568483719132998*\[Omega]^2) + 
           96*r^8*(3315444865491372981519842400479834835 + 
             669460978234481121708779449294690739*\[Omega]^2) + 
           16896*r^4*(-15630830710661537849850411947818722 + 
             1062094153486564205553298953393150925*\[Omega]^2) + 
           192*r^7*(763370975453099427458792159791700475 + 
             2008531129071566206457868288380929276*\[Omega]^2) + 
           448*r^6*(-1006017679567919998819140633426173211 + 
             3031920470583061693910647064948062150*\[Omega]^2) + 
           128*r^5*(-8025307811957327926481729603834163651 + 
             33548496642881239907490937420943605940*\[Omega]^2)))/
         (105463669839513523833563526632057595650138400*r^16) + 
        (\[Alpha]1^2*(8174815160931469097901763601580126830592000 - 
           2926834380227155508534657409374367564595200*r + 
           219330358363250236215678476220340747161600*r^2 + 
           26618156565*r^14*(-803515052526495746793429465 + 
             537761404338900899406559678*\[Omega]^2) - 45631125540*r^13*
            (-1874868455895156742518002085 + 2328310660497439524135576364*
              \[Omega]^2) + 3477196800*r^3*
            (-8257569297451475623848524867459 + 
             18277104119228990414294265472512*\[Omega]^2) + 
           4285820*r^12*(60754289595896926316023475138673 + 
             82791728223088544950069925948788*\[Omega]^2) - 
           267168*r^11*(3275396126144797931550833341482700 + 
             2755123736840917946006472129751121*\[Omega]^2) + 
           118272*r^4*(-19094539664407593151864624407862267 + 
             861523241860717871044649023571867360*\[Omega]^2) - 
           128*r^8*(-18997179863635853081572156259539529078 + 
             1210561181277194991273223113808724775*\[Omega]^2) + 
           14336*r^5*(-516292822230473459593408417973347883 + 
             1722494947955185707021025051078310450*\[Omega]^2) - 
           16*r^10*(-27360840752372836430137774434217795500 + 
             9944773590401604681987323118532474687*\[Omega]^2) + 
           256*r^7*(3872607800046074661506883524971702153 + 
             11598297100888327296784620985329969903*\[Omega]^2) - 
           64*r^9*(-8040138248741388503029109483222410647 + 
             13348701654800550751085623128347227028*\[Omega]^2) + 
           256*r^6*(-26492869824118004204576624156607284812 + 
             42896138606986838146870830704996144627*\[Omega]^2)))/
         (615204740730495555695787238687002641292474000*r^16)) + 
      c^14*(-(\[Lambda]ev*(1243181407595312017480320650035211469668352 - 
            995055564193913484385935450764706744403968*r + 
            203891574389911848866360966066155382492160*r^2 - 
            35438374125*r^14*(-62176483387394040961596573 + 
              7733609361963086312514485*\[Omega]^2) + 20250499500*r^13*
             (-435235383711758286731176011 + 61761228795038628803868140*
               \[Omega]^2) - 36750*r^12*(-546635464208748778774495811613156 + 
              64042772959229091147563297451557*\[Omega]^2) + 
            31500*r^11*(-1034731129971093598621727320891797 + 
              69666203813829290897758625314766*\[Omega]^2) + 
            1467648*r^3*(-10505620568870245684786529791462021 + 
              773147100783983770898023282150560*\[Omega]^2) + 
            84*r^10*(336671171809004638501164555917570625 + 
              15965207028370529359574822473118906*\[Omega]^2) + 
            48*r^9*(-81251769131737112791876394273378625 + 
              82974067596943317813817116227449318*\[Omega]^2) + 
            288*r^7*(-33598590878480256830243692164530715 + 
              85945371858212884555785713852640958*\[Omega]^2) + 
            24*r^8*(-492478141302101627318926358749642713 + 
              374217411925192229476235076760187438*\[Omega]^2) + 
            128*r^5*(101081889805862697130554599028788595 + 
              1316179875764751404901092295969790298*\[Omega]^2) - 
            64*r^6*(-33732261219692681907360256126185363 + 
              1838092714242691615493921202407678873*\[Omega]^2) - 
            192*r^4*(-22893512449529235546828186521080502601 + 
              19227516690162907117444381111066865504*\[Omega]^2)))/
         (73405111109888674259156431888790087881488375*r^16) - 
        (\[Alpha]2^2*(541975562876008047413441344528304109108264960 - 
           239190162994650121985404557145422762078597120*r + 
           11291046441910303130230319283841525933724160*r^2 + 
           7955553375*r^14*(-2757909563344499436766718017011 + 
             282986030699889177939684080315*\[Omega]^2) - 
           4546030500*r^13*(-19305366943411496057367026119077 + 
             1812710764813347764752979585545*\[Omega]^2) + 
           7560*r^10*(-23404344391011490891626131730128481725 + 
             116504465884497235233399085556061998*\[Omega]^2) - 
           1500*r^11*(-148905933619946854929421583324286595971 + 
             1082657123516147531957090307728055482*\[Omega]^2) + 
           8250*r^12*(-20677546837256737751176996830708933759 + 
             2634327055571566688116211883555217162*\[Omega]^2) - 
           225792*r^3*(998062389783920172642988269547891271 + 
             3243220908589735710130608766517408400*\[Omega]^2) - 
           240*r^8*(-354579459764500465061269139330785285464 + 
             4870752747841230288983653657442392099*\[Omega]^2) - 
           120*r^9*(44307923725697744137024474360126512075 + 
             158508174904298229415065276526857045262*\[Omega]^2) + 
           96*r^7*(481332289002320514569639561106820446735 + 
             455368751462476660601067518833058727572*\[Omega]^2) + 
           448*r^6*(-165617780799955913666649255240455188257 + 
             1021904950622677597287722310611088512143*\[Omega]^2) + 
           256*r^5*(-1166649388487622546508268774448651191979 + 
             6620735697894205140538014447102138805489*\[Omega]^2) + 
           768*r^4*(931848185971116491506671558726977437731 + 
             9887165631052159022776002856692255234175*\[Omega]^2)))/
         (290684239995159150066259470279608748010693965000*r^16) + 
        (\[Alpha]1^2*(16803346624941125818309135418265224458764288000 - 
           7261408629349040648424285364160041544510668800*r + 
           412328776623447538868502555690929380038297600*r^2 + 
           2812569375*r^14*(23341319513397051308975343229173 + 
             7030276090310201248452473824085*\[Omega]^2) - 
           4821547500*r^13*(54463078864593119720942467534737 + 
             30438530238949346747519895679730*\[Omega]^2) + 
           385000*r^12*(-3701734491209957190391922784281751042 + 
             1030946242212944287131287733800480617*\[Omega]^2) - 
           3386880*r^3*(4627241076679467247389990716928542269 + 
             7205310470392791238688172957597967360*\[Omega]^2) - 
           7500*r^11*(-751319400313678933840973091888792803677 + 
             86959331923222705761665064103810795156*\[Omega]^2) + 
           64*r^8*(46522195747381740128876645799105083895035 + 
             2620039344151775563630023212507017225043*\[Omega]^2) - 
           20*r^10*(332261148535238186781072860893998442023375 + 
             28661871524592951323626610432101992561854*\[Omega]^2) - 
           40*r^9*(-58788815702402118100348885196467722669375 + 
             37969622159369308972605188230810020245464*\[Omega]^2) + 
           64*r^7*(26032521047995728964771807708506598987655 + 
             48077839491696582839821334384513415598806*\[Omega]^2) + 
           2688*r^4*(6955216398553370850658146130940137032501 + 
             81765462273069755965767127272319170017600*\[Omega]^2) + 
           448*r^5*(-24583554901896140839912647854432147754329 + 
             107681997828201131778025711800521859655640*\[Omega]^2) + 
           32*r^6*(-235528235485054462092491780495088650677723 + 
             570353597159655425975405695709008263141332*\[Omega]^2)))/
         (8478290333192141876932567883155255150311907312500*r^16))) + 
    \[Chi]^8*((\[Lambda]ev*(-9852048365955405209600 + 6065155706255726080000*
          r - 1188434540003130900480*r^2 - 1177176*r^14*(-33238870173 + 
           6837552379*\[Omega]^2) + 21021*r^15*(-1330540065855 + 
           102034714736*\[Omega]^2) - 42042*r^16*(-190077152265 + 
           104625888713*\[Omega]^2) + 6006*r^13*(-1727485747575 + 
           366422199272*\[Omega]^2) - 16307200*r^3*(-15280899910111 + 
           784151719512*\[Omega]^2) + 1092*r^11*(179122063785819 + 
           1414341985312*\[Omega]^2) + 182*r^12*(-460586187154863 + 
           6837264764480*\[Omega]^2) + 2464*r^10*(-77267009347710 + 
           8222031956599*\[Omega]^2) - 8960*r^5*(1925032202962869 + 
           84735195674936*\[Omega]^2) + 32*r^9*(1468888586284119 + 
           171798795122698*\[Omega]^2) + 35840*r^4*(-718527230492071 + 
           529580160549081*\[Omega]^2) - 64*r^7*(-9352352365407051 + 
           1442517985669220*\[Omega]^2) + 256*r^6*(11088212131959963 + 
           7119428865147565*\[Omega]^2) - 32*r^8*(4166579652049815 + 
           7712086245087214*\[Omega]^2)))/(3151434868021440*r^18) + 
      (\[Alpha]2^2*(-38434005828041957253120000 + 21252603329617081281699840*
          r - 1956464137371651911055360*r^2 + 5549544*r^16*
          (-156236983252875 + 72543564411338*\[Omega]^2) + 
         182138880*r^3*(2890870760586512 + 424081088032875*\[Omega]^2) - 
         84084*r^15*(-36090743131414125 + 904554589328443*\[Omega]^2) + 
         1716*r^13*(-115795071650637225 + 76188432979606471*\[Omega]^2) + 
         3003*r^14*(-1132010092515032577 + 182173375022465126*\[Omega]^2) - 
         62720*r^5*(918720978885251388 + 942699019105289539*\[Omega]^2) + 
         78*r^11*(-146205549508186184247 + 1487425761520153724*\[Omega]^2) - 
         125440*r^4*(594990893193284181 + 2413839882298889975*\[Omega]^2) + 
         26*r^12*(246331705706225244567 + 4343047428295726910*\[Omega]^2) + 
         288*r^8*(7829755151563289945 + 8357741831852975427*\[Omega]^2) + 
         176*r^9*(-672379299132316776 + 12146720157275132843*\[Omega]^2) - 
         448*r^7*(-3441879995267743029 + 22163654770812722575*\[Omega]^2) - 
         1344*r^6*(10896994672536622419 + 30848228704882941640*\[Omega]^2) + 
         r^10*(8580420685879931979090 + 846471064676179842528*\[Omega]^2)))/
       (109197218176942896000*r^18) + 
      (\[Alpha]1^2*(8529825353274768157655040000 - 
         4672811873883469095507087360*r + 460107981981262566693181440*r^2 + 
         27054027*r^16*(-3311926017452010 + 535813891500281*\[Omega]^2) - 
         10655124480*r^3*(12240993102863673 + 1658559077702800*\[Omega]^2) + 
         819819*r^15*(382527455015707155 + 50740185659461142*\[Omega]^2) + 
         161441280*r^4*(75871928746474311 + 401898933408833420*\[Omega]^2) - 
         78078*r^14*(606423318833984652 + 1312165397883645269*\[Omega]^2) + 
         6209280*r^5*(2371259870644780089 + 2005488330959668222*\[Omega]^2) + 
         858*r^13*(-596436625144240625745 + 93765140161627204558*
            \[Omega]^2) + 78*r^12*(-4126853714997705973281 + 
           766487621113774125458*\[Omega]^2) + 
         78*r^11*(31994811316529994815883 + 1263768325939337818588*
            \[Omega]^2) - 112*r^9*(-10594035537153830088327 + 
           2075890298547718056608*\[Omega]^2) + 
         2816*r^6*(1461083176230864069429 + 3269931174200421790846*
            \[Omega]^2) - 32*r^8*(14424809506059372810390 + 
           7436834035349567627651*\[Omega]^2) + 
         8*r^10*(-410202606582973705135635 + 13908699090310545449414*
            \[Omega]^2) + 64*r^7*(-15409547221786608812922 + 
           33728541731016170982319*\[Omega]^2)))/(23422803298954251192000*
        r^18) + c^2*(-(\[Lambda]ev*(-29722324226930523668480 + 
            21125903194620484169728*r - 4856499934930856905728*r^2 + 
            13478330944742664*r^15*\[Omega]^2 - 3110480190366549*r^16*
             \[Omega]^2 + r^12*(86146370638074747 - 28737231557894440*
               \[Omega]^2) - 21021*r^14*(-1123943359539 + 1345112628316*
               \[Omega]^2) + 273*r^13*(-274049060992707 + 159217053466496*
               \[Omega]^2) + 126*r^11*(-378871086181315 + 200195054138816*
               \[Omega]^2) + 84*r^10*(-232495457199971 + 639590663450560*
               \[Omega]^2) + 62720*r^3*(19499022663459893 + 827780464082208*
               \[Omega]^2) - 160*r^7*(-679476592290531 + 1477972099345376*
               \[Omega]^2) + 448*r^5*(-219475110597609153 + 4701385252120528*
               \[Omega]^2) + 16*r^9*(-419947541509461 + 6348385061821568*
               \[Omega]^2) + 3584*r^4*(-52324838040091561 + 6622270400566200*
               \[Omega]^2) + 256*r^6*(104711093139704436 + 25260444070857673*
               \[Omega]^2) - 16*r^8*(-6791654354116611 + 68800189836174964*
               \[Omega]^2)))/(347445694199363760*r^18) + 
        (\[Alpha]2^2*(115950301919779591520256000 - 
           39059025205360092129060864*r + 5114872185069062067558144*r^2 + 
           1055945790018434292978*r^15*\[Omega]^2 - 281517762263619749868*
            r^16*\[Omega]^2 + r^9*(295022978384365660128 - 
             6119225166787093412624*\[Omega]^2) + 
           r^8*(8184008089465139993292 - 4418191581988869363408*\[Omega]^2) + 
           r^12*(6620333258018713386699 - 3055585734126229770740*
              \[Omega]^2) + 3669120*r^3*(-547309703755656049 + 
             85473478156127600*\[Omega]^2) - 273*r^14*(-7832736429593348196 + 
             8938516725982853279*\[Omega]^2) + 117*r^13*
            (-52552857728023781051 + 13961429176164704308*\[Omega]^2) + 
           420*r^7*(12946805632874597953 + 118192845761996333016*
              \[Omega]^2) + 6272*r^4*(-44423245872348935799 + 
             141240981372876491300*\[Omega]^2) + 784*r^5*
            (95920011050371985883 + 270447732009529219192*\[Omega]^2) - 
           3*r^11*(450178056746201936061 + 370444516264283433776*
              \[Omega]^2) - 3*r^10*(495798218544656256019 + 
             668724048848067110960*\[Omega]^2) + 112*r^6*
            (-57389693690991561669 + 1568676806460775679068*\[Omega]^2)))/
         (12038993304007954284000*r^18) + 
        (\[Alpha]1^2*(-51466705264096432450043904000 + 
           17018359445740832034984640512*r - 2490496507949111804568932352*
            r^2 + 50030201784950142852096*r^15*\[Omega]^2 - 
           26389320581789989484661*r^16*\[Omega]^2 + 
           r^6*(6846854695420181683761072 - 69498113593340810588083456*
              \[Omega]^2) + r^10*(10399234613601330028098 - 
             817482755993672549729488*\[Omega]^2) - 372556800*r^3*
            (-2460838777401604101 + 385184409030765344*\[Omega]^2) + 
           3549*r^14*(56479724271739874259 + 69690490341342243074*
              \[Omega]^2) - 244608*r^4*(-663944156512975986301 + 
             1533341661583973683200*\[Omega]^2) - 351*r^13*
            (1112407011354344835129 + 3136434410412125881456*\[Omega]^2) - 
           18816*r^5*(2922029937684282431735 + 4890304484262425149944*
              \[Omega]^2) + 224*r^9*(-2523143429908357584573 + 
             7820003157570649731454*\[Omega]^2) - 108*r^11*
            (-26609306884262287258801 + 13831650863688974239120*\[Omega]^2) + 
           9*r^12*(-94016858923557373074453 + 72895627228620711735112*
              \[Omega]^2) - 48*r^7*(71491989200544295835753 + 
             377704611676563797339864*\[Omega]^2) + 
           8*r^8*(-653934374224663390898907 + 791426269403100982499144*
              \[Omega]^2)))/(5164728127419412387836000*r^18)) + 
      c^4*((\[Lambda]ev*(714318612295370047021056000 - 
           465148880635112066680455168*r + 91656247518790312942510080*r^2 + 
           153306153*r^16*(-1603471361415 + 235440055766*\[Omega]^2) - 
           613224612*r^15*(-1603471361415 + 255052178044*\[Omega]^2) - 
           188496*r^13*(-18395558291979869 + 2257553259189806*\[Omega]^2) - 
           62832*r^11*(-35922596110234659 + 4339889422853896*\[Omega]^2) + 
           54978*r^14*(-39214950568941147 + 5530390780883684*\[Omega]^2) + 
           10472*r^12*(-352801253723267727 + 23600656080916090*\[Omega]^2) + 
           5117952*r^3*(-3450130279774754367 + 89619424117692560*
              \[Omega]^2) - 3456*r^9*(-4996302218228629 + 135027174481652942*
              \[Omega]^2) - 224*r^10*(1067199642157518639 + 
             1780574363069804446*\[Omega]^2) + 768*r^7*(-560409883789964131 + 
             13434342428219748100*\[Omega]^2) - 86016*r^4*
            (-30292908543093723373 + 13839253062763829600*\[Omega]^2) + 
           3584*r^5*(288297852210781978257 + 15989172429121168664*
              \[Omega]^2) - 3072*r^6*(81948108794340457823 + 
             36409294431838284424*\[Omega]^2) + 128*r^8*
            (-4970734291622379357 + 117692976414218553427*\[Omega]^2)))/
         (57305608127077862391840*r^18) + 
        (\[Alpha]2^2*(2786641385451290767643443200000 - 
           1419306560938716678461170409472*r + 126731851079072322942066819072*
            r^2 - 141513372*r^16*(-188473880797384875 + 23084518484548438*
              \[Omega]^2) + 4288284*r^15*(-24878552265254803500 + 
             2857396979529370409*\[Omega]^2) - 140743680*r^3*
            (202812207667246894417 + 19685276778332965800*\[Omega]^2) - 
           148104*r^12*(-1503128524639787861963 + 192908242654415501550*
              \[Omega]^2) - 8976*r^11*(10934026337796617933136 + 
             831729956845811701205*\[Omega]^2) + 8976*r^13*
            (-27624623554083519349113 + 1605681075650136902243*\[Omega]^2) - 
           3927*r^14*(-49994874602150176880181 + 6872711109160633344646*
              \[Omega]^2) - 288*r^8*(79613811066318870866294 + 
             292495608999019299177881*\[Omega]^2) + 
           1120*r^7*(-35053277711925791553081 + 487210951070019548680178*
              \[Omega]^2) - 192*r^9*(-33108997073556776772169 + 
             521075333467236019848414*\[Omega]^2) + 
           6272*r^5*(323477915195582799257991 + 633405876705379256259202*
              \[Omega]^2) + 25088*r^4*(184526564010329719162017 + 
             864332448164329870200100*\[Omega]^2) - 
           24*r^10*(222037237032495805819591 + 1097305711049853090088286*
              \[Omega]^2) + 448*r^6*(1376013951743382572042961 + 
             5726801496151561658767906*\[Omega]^2)))/
         (1985639321603247931877256000*r^18) + 
        (\[Alpha]1^2*(-56222853665898315225179750400000 + 
           28348075629721810124576998391808*r - 
           2712564541461207434547344375808*r^2 - 125432307*r^16*
            (-1997643376193137365 + 110970774234760243*\[Omega]^2) + 
           136835244*r^15*(-7324692379374837005 + 192851979363801344*
              \[Omega]^2) + 2533386240*r^3*(253453204235620357751 + 
             22746482198837531680*\[Omega]^2) + 4641*r^14*
            (136765853972657650027287 + 24471139987050118041098*\[Omega]^2) + 
           4488*r^12*(-884274584851171406135061 + 54842803520375384615246*
              \[Omega]^2) - 150528*r^5*(360145367489327630280431 + 
             505410248026726955441142*\[Omega]^2) - 
           816*r^11*(-4868753045010200442637317 + 898393942130813687904263*
              \[Omega]^2) + 8*r^10*(-125868659437210503446829315 + 
             2079153054685636294245638*\[Omega]^2) - 
           204*r^13*(-8690654941802003112101523 + 2616123061888824290626490*
              \[Omega]^2) + 448*r^9*(-396847129228299314651646 + 
             4682591093661460858730251*\[Omega]^2) - 75264*r^4*
            (931945892237230531856203 + 5596819128029288109381600*
              \[Omega]^2) - 256*r^7*(-1009370929673105046679695 + 
             37539889424143580685349171*\[Omega]^2) + 
           64*r^8*(4936123613536587136995603 + 62851088549557592475812540*
              \[Omega]^2) - 192*r^6*(57770995724960829280359369 + 
             264371300721191856214713832*\[Omega]^2)))/
         (38719966771263334671606492000*r^18)) + 
      c^6*((\[Lambda]ev*(-77820262223078129668398284800 + 
           57837427393569497955872374784*r - 19669983602460146181768622080*
            r^2 - 4107818715*r^16*(129352686038667 + 8000272469087*
              \[Omega]^2) + 16431274860*r^15*(129352686038667 + 
             8666693997958*\[Omega]^2) - 11490402*r^14*(357493664180841279 + 
             30143855242723630*\[Omega]^2) + 3282972*r^13*
            (1750150171690679031 + 187460441036448980*\[Omega]^2) + 
           67032*r^11*(54108411598324378999 + 4337386063716917280*
              \[Omega]^2) - 2660*r^12*(2230169294663364076407 + 
             178594043098659560182*\[Omega]^2) + 3696*r^10*
            (-229739546959406384789 + 237380880307634820798*\[Omega]^2) - 
           3776*r^8*(-198821945675822487942 + 2645715462996913683991*
              \[Omega]^2) + 256*r^7*(2240259879569410468077 + 
             10443871973454908096060*\[Omega]^2) + 
           128*r^9*(139344933109756779174 + 13343456590169316682079*
              \[Omega]^2) + 50176*r^3*(181505220987847170333887 + 
             56069348788728281304480*\[Omega]^2) + 1792*r^5*
            (-581218212328408483882053 + 64962121042660491610736*
              \[Omega]^2) + 256*r^6*(1110698411967514152065745 + 
             66476303074998976147634*\[Omega]^2) - 7168*r^4*
            (151959582969088842349633 + 127148745602586325258680*
              \[Omega]^2)))/(1320450148866159874698375240*r^18) - 
        (\[Alpha]2^2*(303586046345144034011702722560000 + 
           34881435266937431677225264287744*r + 
           24114740143838878661024091887616*r^2 + 
           r^8*(73238328547139185863249014352 - 55843864346931981849597435888*
              \[Omega]^2) - 3791832660*r^16*(15204264520046831775 + 
             784413837709992991*\[Omega]^2) + 57452010*r^15*
            (4013925833292363588600 + 194189168994262428901*\[Omega]^2) - 
           9028173*r^14*(41467417127382689510697 + 3202296013994895997915*
              \[Omega]^2) + 1406988*r^13*(278748745664117270046463 + 
             18968162255687839553360*\[Omega]^2) + 12418560*r^3*
            (-1364233762171086472565631 + 1368429346345372210499600*
              \[Omega]^2) - 228*r^11*(-755789215545594244149764013 + 
             70130710007358057238169434*\[Omega]^2) + 
           12544*r^4*(-381411009835618849147544043 + 
             114805462249308055909552100*\[Omega]^2) - 
           176*r^9*(-60894353708488602151651347 + 217690708662542997594696608*
              \[Omega]^2) + 3136*r^5*(274219429247764978489634661 + 
             336289446531763497314071742*\[Omega]^2) - 
           24*r^10*(217862287988638834322157838 + 366554859691156372250861025*
              \[Omega]^2) - 76*r^12*(4277979895349339746481543013 + 
             588326880419208395607160930*\[Omega]^2) + 
           672*r^7*(81219890778403644067064033 + 741933649668404212519878215*
              \[Omega]^2) + 224*r^6*(-722541131984113030785767571 + 
             5337011540399195189304382966*\[Omega]^2)))/
         (45753597658212439658298702066000*r^18) + 
        (\[Alpha]1^2*(134752331911543749768746460119040000 + 
           16941106289950984069500423881981952*r + 
           12470628582245165878488439109910528*r^2 + 
           r^8*(44950762902475012620558513226080 - 
             79335925754284350957582122150528*\[Omega]^2) - 
           80662622040*r^15*(590885909457707112249 + 6553126128404359808*
              \[Omega]^2) + 36970368435*r^16*(322301405158749333954 + 
             7541592080372149127*\[Omega]^2) - 234732498*r^14*
            (-108620972152493303182869 + 13477196581918834238105*
              \[Omega]^2) + 1639249920*r^3*(-4521811118975568113327529 + 
             4743690543575052501548480*\[Omega]^2) + 1406988*r^13*
            (66410518778685116725567059 + 9737568179881097362209950*
              \[Omega]^2) + 6623232*r^5*(94834446783039381906185299 + 
             82511285957874791383828188*\[Omega]^2) + 827904*r^4*
            (-2982237571717953207607681417 + 685368365122396129439148000*
              \[Omega]^2) + 13680*r^11*(8717565252478494948802512939 + 
             1324877253662612534909437123*\[Omega]^2) + 
           448*r^9*(12757354606367055856462075785 + 
             6275703829518328525875079769*\[Omega]^2) - 
           684*r^12*(246239387684987241065555655621 + 
             15907850331261899486054963840*\[Omega]^2) + 
           704*r^6*(-130721579301148087974338114505 + 
             547052426459850013564723628416*\[Omega]^2) + 
           192*r^7*(128183878730505702672557565499 + 
             886287572347485957076681512912*\[Omega]^2) + 
           8*r^10*(-4702192260306614408920185412119 + 
             2708004780499540343029448038426*\[Omega]^2)))/
         (19628293395373136613410143186314000*r^18)) + 
      c^8*((\[Lambda]ev*(-31343590991937663990322813851729920 + 
           21240416574986474016874860508413952*r - 
           4414210489833575268255452009644032*r^2 - 4859549539845*r^16*
            (-1449037884367395 + 436041896330578*\[Omega]^2) + 
           19438198159380*r^15*(-1449037884367395 + 472364122645652*
              \[Omega]^2) - 114228114*r^14*(-636869950567707842727 + 
             165267602089243218620*\[Omega]^2) + 539448*r^13*
            (-248641091514871053060909 + 52560282005887993169020*
              \[Omega]^2) + 227136*r^11*(-388899072294152987301693 + 
             71567355929520240638810*\[Omega]^2) - 94640*r^12*
            (-1546724165789006908037334 + 190972525102225110705133*
              \[Omega]^2) + 104366080*r^3*(9083914018088888991759997 + 
             275051061818261530023873*\[Omega]^2) + 21952*r^10*
            (-68777575306878097542948 + 1461872781632330026316317*
              \[Omega]^2) - 200704*r^5*(329846660956043458506810804 + 
             3206960466673107134634001*\[Omega]^2) + 
           256*r^9*(-5869109821098542102298942 + 200276440213684145066304431*
              \[Omega]^2) - 1024*r^7*(-52965234744076939543080003 + 
             368468803837566907287968165*\[Omega]^2) + 
           28672*r^4*(-5162349565823201225051393543 + 
             1183965969082169126865328920*\[Omega]^2) + 
           2048*r^6*(8658751028792850296014685982 + 
             2521547500566116174640159809*\[Omega]^2) - 
           128*r^8*(-500308203728603619490160292 + 
             6354899935181587016505400861*\[Omega]^2)))/
         (393647316579384117205580833047840*r^18) + 
        (\[Alpha]2^2*(-122275055309178168549438935148724224000 + 
           54559897789884638533292734424572747776*r - 
           5522896744710016243612521349126723584*r^2 + 4485738036780*r^16*
            (-170321591056138428375 + 42753206046999206354*\[Omega]^2) - 
           135931455660*r^15*(-22482450019410272545500 + 
             5291983105719175016947*\[Omega]^2) - 77064*r^13*
            (-129282309912609968119780254711 + 13552075911311320064331686726*
              \[Omega]^2) + 67431*r^14*(-98154004410400400821308505941 + 
             24407877258188156657681297722*\[Omega]^2) - 
           4214784*r^3*(-321411828762314302594399252753 + 
             41140488591314342995402530750*\[Omega]^2) + 
           12168*r^11*(289300735001119115926241363109 + 
             51781819516638584378256378350*\[Omega]^2) + 
           2704*r^12*(-3504956687429256939787805365524 + 
             723734646570696443867932297835*\[Omega]^2) - 
           12544*r^5*(5156521967058217551656369752992 + 
             14584747835099223547998351483983*\[Omega]^2) + 
           48*r^10*(17286314162464614973211373276773 + 
             27702219864350744147745274958109*\[Omega]^2) - 
           25088*r^4*(1056103156081936252104209562489 + 
             37172556208441739287111000723300*\[Omega]^2) + 
           128*r^9*(-3172714020456715700803833514701 + 
             38292945822163672738616205345310*\[Omega]^2) + 
           96*r^8*(-40546065482631383841458725834401 + 
             44882146279148724731750390136637*\[Omega]^2) - 
           448*r^7*(3643895488095012391483849027239 + 
             71747320410616800002163917009155*\[Omega]^2) - 
           1344*r^6*(6740269276381540856760715046751 + 
             96113944161583167362646400865866*\[Omega]^2)))/
         (13639879519475659661173375865107656000*r^18) + 
        (\[Alpha]1^2*(27137032541331587686366943417563742208000 - 
           11961043097046188727363907846601721544704*r + 
           1315704294031486460135906697376566951936*r^2 + 43735945858605*r^16*
            (-1805246417999645624745 + 205521132235413871169*\[Omega]^2) - 
           47711940936660*r^15*(-6619236865998700624065 + 
             357167528351567479552*\[Omega]^2) + 2712213504*r^3*
            (-118654594836506628383494005407 + 14627119186688816014486021600*
              \[Omega]^2) - 876603*r^14*(281339759300561190702917828307 + 
             91739651111999363730422131286*\[Omega]^2) + 
           77064*r^13*(-6070608023658348003523121791359 + 
             4760223850332523423284649981439*\[Omega]^2) + 
           8112*r^11*(-237500717703774635133268952157486 + 
             60644527150833269314538045268775*\[Omega]^2) - 
           2028*r^12*(-716983330969713559370947186194063 + 
             99395900685751429176662911847980*\[Omega]^2) + 
           1956864*r^4*(-3905146927279298451602683471877 + 
             101568118697695111331139533511600*\[Omega]^2) + 
           75264*r^5*(289607739519420419704635533867609 + 
             521172590623293818200758913840452*\[Omega]^2) - 
           448*r^9*(-482665416369450346168221748596570 + 
             2080448880776192073159147454420823*\[Omega]^2) + 
           16*r^10*(17727045993969758696360036144093967 + 
             10850610066852938882361570873471985*\[Omega]^2) - 
           32*r^8*(-40875433906278428912524012236649083 + 
             77958274359921541216443025175163200*\[Omega]^2) + 
           64*r^7*(11138314855597824064368171495197949 + 
             94086711858663098310761985091391188*\[Omega]^2) + 
           256*r^6*(3906897811301654985989798487368415 + 
             104812595303868035855098782910706498*\[Omega]^2)))/
         (2925754156927528997321689123065592212000*r^18)) + 
      c^10*((\[Lambda]ev*(-48380508659066188742478286433605877760 + 
           32632662378808149705962388383559057408*r - 
           6380426651405258549249645456221310976*r^2 + 
           r^8*(68679136243970857240896534607872 - 
             787238589497761694118984483149504*\[Omega]^2) + 
           8606859933672*r^15*(-21059194388947311905 + 828113284141096627*
              \[Omega]^2) - 1075857491709*r^16*(-42118388777894623810 + 
             1528871772779842831*\[Omega]^2) - 25141116*r^14*
            (-15062386637285267675459988 + 406004331777641520743311*
              \[Omega]^2) + 10774764*r^13*(-53816567343147850663259453 + 
             689081791264403193955052*\[Omega]^2) + 42504*r^11*
            (-8588161601481337072820088921 + 230033058147017727669995504*
              \[Omega]^2) + 7084*r^12*(85944949222032873429867861633 + 
             302000480033529570468355090*\[Omega]^2) - 
           784*r^10*(-59914282843322648046196172667 + 
             4655271282600340646430953290*\[Omega]^2) - 
           384*r^9*(18147009154261610445245134173 + 
             49929703943137735653643353413*\[Omega]^2) - 
           6144*r^7*(-12204266267591661882256912736 + 
             129479604316639307038496690415*\[Omega]^2) - 
           12544*r^5*(3785471398260016440686994375477 + 
             777711074411107191223906257184*\[Omega]^2) - 
           150528*r^3*(-7021610671801344580390319890087 + 
             1188388126423239389178210767360*\[Omega]^2) + 
           107520*r^4*(-1700606601844684032529289631603 + 
             1240734380324641596336341993752*\[Omega]^2) + 
           768*r^6*(15262494795306007943225644710983 + 
             11351760544837521118606376003006*\[Omega]^2)))/
         (10980103013177906027244567571411663080*r^18) + 
        (\[Alpha]2^2*(-188738085999627847523266190810219446272000 + 
           93217125433707080213699656136042340765696*r - 
           7678978105587361874611992796687146190848*r^2 + 993099223116*r^16*
            (-4950644194167373601688250 + 149903416325716558155983*
              \[Omega]^2) - 15046957926*r^15*(-1306970067260186630845698000 + 
             37110028464916013640893813*\[Omega]^2) + 513084*r^13*
            (79582260609068628438266687736141 + 
             135657239732998855720642500772*\[Omega]^2) + 
           897897*r^14*(-38417501589973200315899966724498 + 
             1097755377436982203232164925545*\[Omega]^2) + 
           15180*r^12*(-2348719562447773387396969891216953 + 
             23246514162888760510593747676258*\[Omega]^2) + 
           3036*r^11*(5346629923061703850532125089808977 + 
             37516908347809523192595061846394*\[Omega]^2) + 
           5795328*r^3*(250572482087600128837971837518321 + 
             186453115645396988062972014432000*\[Omega]^2) + 
           144*r^8*(-6983187725597158599511488969696921 + 
             19226086775711271430675833115244665*\[Omega]^2) - 
           3136*r^5*(23628838865559035187169238297521911 + 
             80427742660455757084450691620284722*\[Omega]^2) + 
           24*r^10*(53555796895095953970793066402203895 + 
             90005982630187485322194078425196747*\[Omega]^2) - 
           224*r^7*(-3028006675129288856846656665055512 + 
             116836278840834148231905091009729495*\[Omega]^2) - 
           12544*r^4*(23917649380905164365982483013939831 + 
             120695062876151628933203697053521100*\[Omega]^2) + 
           48*r^9*(6968779167185467744814469850936469 + 
             131095875993526802379514445212271896*\[Omega]^2) - 
           224*r^6*(120866236875261665008189577064709407 + 
             703922788584235900212824392965410186*\[Omega]^2)))/
         (380460569406614443844024266349414125722000*r^18) + 
        (\[Alpha]1^2*(7615901956914570757921683242748453715968000 - 
           3723777012154345868947570383879098523353088*r + 
           327359789918306629318451730378322166022144*r^2 + 
           r^10*(297783040805928096408102601936194696936 - 
             85491372418348856661536087423608584560*\[Omega]^2) + 
           880247038671*r^16*(-104944213389430958260014220 + 
             1441216820808706972807351*\[Omega]^2) - 1280359328976*r^15*
            (-288596586820935135215039105 + 1878477814330025257323456*
              \[Omega]^2) - 2122302*r^14*(103452603138609819367677874173396 + 
             3142463287636693864324516647035*\[Omega]^2) - 
           3546740736*r^3*(18650129423532121915531646781269 + 
             12673408670746896678276884761600*\[Omega]^2) + 
           46644*r^13*(-14616063260815095840447209445509223 + 
             733420437459328990035318727047826*\[Omega]^2) + 
           602112*r^5*(6687806953058677931892149724093232 + 
             15160159251382002194457990122065293*\[Omega]^2) + 
           276*r^12*(5059863872816929747610154827304840975 + 
             20394352729167463878862180849986152*\[Omega]^2) + 
           1104*r^11*(-1121048892808174754742310883663858631 + 
             43432184058623191878901421604356149*\[Omega]^2) + 
           978432*r^4*(9680964650748654310136669124040637 + 
             60204378007526200298942109192967200*\[Omega]^2) - 
           448*r^9*(-53742625093013656212899165685597795 + 
             697397789872144330089976142677060787*\[Omega]^2) - 
           32*r^8*(-3376677027103528291182694585332399081 + 
             7985911887310546142266487144568675836*\[Omega]^2) + 
           64*r^7*(1509166648935830881836412213616894751 + 
             15524748545849769691725950873155222904*\[Omega]^2) + 
           192*r^6*(4077457372023913432754669086211837739 + 
             34322635042301582320021397074061400880*\[Omega]^2)))/
         (14837962206857963309916946387627150903158000*r^18)) + 
      c^12*((\[Lambda]ev*(4542047283133915762375995233452975626977280 - 
           3226887596691742131429323526959079550353408*r + 
           715849545900540816782764779471847488503808*r^2 + 
           25952702650875*r^16*(61382760395253230932425 + 
             16643631462465678744494*\[Omega]^2) - 103810810603500*r^15*
            (61382760395253230932425 + 18030043533809500050796*\[Omega]^2) - 
           175329000*r^13*(31622747559831351526945233983 + 
             40086589383823180489630626788*\[Omega]^2) + 102275250*r^14*
            (84344072309818728588914738187 + 41348523588208074084718455356*
              \[Omega]^2) - 336000*r^11*(7075428050463342193786177830969 + 
             10352569580167044954096928337539*\[Omega]^2) - 
           241472*r^10*(-20103515967279654738186719341500 + 
             37137980898183585551841189005563*\[Omega]^2) + 
           14000*r^12*(285890610468407077979090766117828 + 
             360625869171646116759842027666005*\[Omega]^2) - 
           200704*r^5*(-72952473490386353571971874325709610 + 
             3179809882659397929650400355432961*\[Omega]^2) - 
           6021120*r^3*(29536818164164913261588782822188891 + 
             4067405918835461144005340096844388*\[Omega]^2) - 
           2304*r^9*(-29382986613912076041936619031375 + 
             6604686094558365944879586953250711*\[Omega]^2) + 
           344064*r^4*(84132005706290007581967588896578111 + 
             7382962256227064349482154025835200*\[Omega]^2) + 
           1536*r^7*(-8543705241788580202334122040320253 + 
             24840570994976452427158523367873170*\[Omega]^2) - 
           3072*r^6*(1372057991454637653656976189622499273 + 
             215892952930500335756762610869888524*\[Omega]^2) + 
           128*r^8*(-125529889327624690438374497803188654 + 
             1201503124924546304803449239906784109*\[Omega]^2)))/
         (13316119929231505534540849322229494400270000*r^18) + 
        (\[Alpha]2^2*(17719063616704257892112820171656166049775616000 - 
           6351847287103791514409752768515758156010184704*r + 
           819894025032943122094385765576850958984157184*r^2 - 
           23956340908500*r^16*(7215000744098209953930913125 + 
             1631881273962834647185917742*\[Omega]^2) + 725949724500*r^15*
            (952380098220963713918880532500 + 201993930533706669162191133581*
              \[Omega]^2) + 8349000*r^13*
            (25845150740827732142541872907582471 + 
             34551291723230438142175936778045890*\[Omega]^2) - 
           7305375*r^14*(107937680634622081485330425951615001 + 
             49380459991430884224882174758251546*\[Omega]^2) + 
           231813120*r^3*(-932515938765166663966039153149139829 + 
             638158939238094030203584543992364350*\[Omega]^2) - 
           18000*r^12*(-4042563893973957221153381609740013632 + 
             27650155930125785242307902960408425025*\[Omega]^2) - 
           3000*r^11*(-82479701170851623396740884784548896307 + 
             53454084356075464522299645800711066018*\[Omega]^2) - 
           8448*r^9*(-15562356371078743886047990725612602750 + 
             94043984883858341770670361680758306349*\[Omega]^2) + 
           12544*r^5*(298171970400394483237611304946562990066 + 
             2252798557518399076337860282448032631807*\[Omega]^2) - 
           288*r^8*(-5880014932503162075782292914238522254423 + 
             3333374804530051655978209691690405415303*\[Omega]^2) - 
           48*r^10*(4413443775470684212513946472313564975250 + 
             3469879314795477227524824496671724090361*\[Omega]^2) + 
           25088*r^4*(-1265374519578059844387469954693024159371 + 
             5093464940425943977822777542117230901700*\[Omega]^2) + 
           448*r^7*(2118914333824253800308995856589029690222 + 
             14354815031143101485195389730315691650615*\[Omega]^2) + 
           448*r^6*(-5396745206074460509299048929513624967255 + 
             47857511631202134723360929393529296166862*\[Omega]^2)))/
         (461403555547871666771840429015251980969355500000*r^18) - 
        (\[Alpha]1^2*(3932468521503381090640589198271514864550019072000 - 
           1386281928144445459513288375870499246088632303616*r + 
           198750668207488881540946772217849582083626254336*r^2 + 
           r^8*(514498833350332737551235209124782077065877536 - 
             566328620584387419510321627539830558192440064*\[Omega]^2) - 
           4841358712690500*r^15*(14757778789432526653893959025 + 
             717526984432185068378173184*\[Omega]^2) + 233574323857875*r^16*
            (76472126454332183570177787675 + 7844700271832636451851559487*
              \[Omega]^2) - 94969875*r^14*
            (-237674847578202448344622134533016927 + 
             195332069312507741610995669791196198*\[Omega]^2) + 
           11474749440*r^3*(-4242009857107208887940283375746646493 + 
             2949589404277121771449109597221971040*\[Omega]^2) + 
           8349000*r^13*(20427702852756755482385175594951067449 + 
             9947963611644238994309909844049147099*\[Omega]^2) + 
           827904*r^5*(2601042812510481178836623122574034057271 + 
             7711520249307581181714119615790062490948*\[Omega]^2) + 
           1655808*r^4*(-5639902978722083597202476293864032545023 + 
             16367050921211184597772491244760176640400*\[Omega]^2) + 
           6000*r^11*(-8506169665105714407087473145633781960242 + 
             18223672286863379003430689200181400723955*\[Omega]^2) - 
           1500*r^12*(121454688661078181844455157037665341075499 + 
             37762789978339321022309425513172638857124*\[Omega]^2) - 
           448*r^9*(-142584986357182453331616750923359419236250 + 
             246770839529519880061288703335580997432551*\[Omega]^2) + 
           8448*r^6*(-81881301484830528740336903309686031890077 + 
             494145425950392116343783539482961861185606*\[Omega]^2) + 
           16*r^10*(-4013705856375648159142128744301177092656625 + 
             5385736727000938309044758831984826541796713*\[Omega]^2) + 
           64*r^7*(4190687149061868341166385294575133981496571 + 
             18110320516900153293261127640744084869171676*\[Omega]^2)))/
         (98971062665018472522559772023771549917926754750000*r^18)) + 
      c^14*((\[Lambda]ev*(84206327966569841910285587047909013144371200 - 
           58787809103751028176962630545374688390053888*r + 
           12196814085840798419479001200246910482083840*r^2 + 
           109690205625*r^16*(-356621725627885519266336417 + 
             43517189364064884026463641*\[Omega]^2) - 438760822500*r^15*
            (-356621725627885519266336417 + 47142164885864648790170794*
              \[Omega]^2) + 22233750*r^14*
            (-16323431810701067686098680176689 + 
             1782987470985320498285961897794*\[Omega]^2) - 
           157500*r^13*(-3902510701241028407010127919632361 + 
             345464743052946844578231375840548*\[Omega]^2) - 
           840*r^11*(-465005138471717211174946011725388375 + 
             40346534009539089240755787631177408*\[Omega]^2) - 
           384*r^9*(-28742205244658206004336943289258020 + 
             213630120185926029196584957361075241*\[Omega]^2) + 
           140*r^12*(-4698993505425839411023393432864968375 + 
             213966533587633507024926475358204602*\[Omega]^2) + 
           150528*r^3*(-16123235855217644198018285059349448593 + 
             323646433149381166475075887744449440*\[Omega]^2) - 
           112*r^10*(101975232871011202299080208707173695 + 
             491339044302962198311476049068508358*\[Omega]^2) + 
           768*r^7*(-271342578624123854957410042228714213 + 
             1471823092899412138262453674631436020*\[Omega]^2) + 
           1792*r^5*(86973071730531564341140881820935927777 + 
             4003669392344941235339181150378468688*\[Omega]^2) - 
           21504*r^4*(-19536128508197804984055674333850789887 + 
             6312138862166070252581455170256304120*\[Omega]^2) - 
           768*r^6*(56661106597750662614930509219544378483 + 
             19003421849358596102862832424449305966*\[Omega]^2) + 
           64*r^8*(-3344113941794289749093155179988264470 + 
             29994375066472963874614664333409087833*\[Omega]^2)))/
         (1468102222197773485183128637775801757629767500*r^18) + 
        (\[Alpha]2^2*(328498844058537896997488897056231155920240640000 - 
           140274538427762301069277545258426987806226296832*r + 
           13659292027296231644126764273556489782638139392*r^2 - 
           101252497500*r^16*(-41917730633139715871273354850525 + 
             4266790368367816932488048868313*\[Omega]^2) + 
           16875416250*r^15*(-1006025535195353180910560516412600 + 
             96025898120420839048552215046313*\[Omega]^2) - 
           376320*r^3*(7949547456040197587629554855719858457707 + 
             781993038378478083458812413771830161200*\[Omega]^2) + 
           1500*r^13*(-29749380136560534445553758228597208731245 + 
             1186469951743346580498472297449126496912*\[Omega]^2) - 
           2625*r^14*(-12586215984214401060666338163935495066085 + 
             1339443694119351760671601988130141626867*\[Omega]^2) - 
           1584*r^8*(-10287688486006532341565008047634510399289 + 
             5702685818906087296811197533813115144209*\[Omega]^2) - 
           120*r^10*(29200000256370037521105281878938386369576 + 
             30790800151439462716436203049027283745409*\[Omega]^2) - 
           60*r^12*(-681954411234764518528691435728923081716475 + 
             60845844920453388035641447104417131691866*\[Omega]^2) - 
           12*r^11*(1350967597457556675291768009516621566093625 + 
             103831156047667363934360812679059791148022*\[Omega]^2) + 
           3136*r^5*(22936707385387912372958061711833528673081 + 
             149805648901609031136016593732425784354374*\[Omega]^2) + 
           12544*r^4*(460916460586363125716069650357671177489 + 
             202573552208189946857096439409004079577700*\[Omega]^2) - 
           48*r^9*(-6566398263430516626011221168281510637537 + 
             259248613523424997503195565887575340243032*\[Omega]^2) + 
           224*r^7*(37191743629477790886911183934985888017777 + 
             328062599303126781911018328534636768926185*\[Omega]^2) + 
           224*r^6*(-6612291841212225734462022636498754654119 + 
             1443144791875881020304153890401847215480382*\[Omega]^2)))/
         (50869741999152851261595407298931530901871443875000*r^18) - 
        (\[Alpha]1^2*(145810342076160445514269566461175227458382069760000 - 
           61482086075110180742129107930422845048787737542656*r + 
           6505702756487673999027730704232238649583537422336*r^2 - 
           23693084415000*r^15*(-148095988314262637956563440957409 + 
             3240499072299019407592759602304*\[Omega]^2) + 
           987211850625*r^16*(-888575929885575827739380645744454 + 
             41022214172855556699713786173361*\[Omega]^2) - 
           149022720*r^3*(9473819316575221492965300535315773466711 + 
             903598711229157348409169555915392387520*\[Omega]^2) - 
           68250*r^14*(35026119827751659108083446972357562896045 + 
             4831289370114823895518518790197468696241*\[Omega]^2) + 
           19500*r^13*(-301468190355444206733819129629086455615105 + 
             78324849460394212939298224966555061007542*\[Omega]^2) + 
           301056*r^5*(201921400848433199979152014314845777009173 + 
             652060473422562331928913188050738875503832*\[Omega]^2) + 
           40*r^10*(63387359222262487546195430056274106558707865 + 
             1061006601005541616084181985476127505711082*\[Omega]^2) - 
           300*r^12*(-48611909863393903271062572925062971857340835 + 
             2188018069456762707522154613545361830919584*\[Omega]^2) - 
           448*r^9*(-2891173400103428779161084735058069335736311 + 
             11865297298396425335770880387581845276854731*\[Omega]^2) + 
           75264*r^4*(-810835468226744397953561776626203807906279 + 
             14399151933879470592654997026409953394029600*\[Omega]^2) + 
           48*r^11*(-336338293336782631645860606228680385661069125 + 
             42394553480129086423014129181147378441089331*\[Omega]^2) + 
           576*r^6*(-12873338018990156446659794935648710686473855 + 
             239946247706860878146140410788273368081458752*\[Omega]^2) - 
           32*r^8*(-328699186063235558934406020745189851559263819 + 
             325888054753826642756439923243970318884624932*\[Omega]^2) + 
           64*r^7*(98373921443372040442613644173074077464443001 + 
             440632688034438211749152739964191884707756240*\[Omega]^2)))/
         (21823119317636573191224429731241626756902849422375000*r^18))) + 
    \[Chi]^10*((\[Lambda]ev*(144209259404067292509634560 - 
         80188673169625544576532480*r + 18148033492026974830694400*r^2 - 
         1891890*r^18*(-21085467157755 + 11621137112212*\[Omega]^2) + 
         315315*r^17*(-442794810312855 + 34571791052756*\[Omega]^2) + 
         221777920*r^3*(-24668716223434701 + 783834275244056*\[Omega]^2) - 
         12012*r^14*(33816081052196793 + 1156453763165954*\[Omega]^2) + 
         3276*r^13*(332615033708984103 + 2246493362143396*\[Omega]^2) + 
         6006*r^15*(-10199654252531415 + 3061707297152636*\[Omega]^2) - 
         16128*r^7*(3499097424384821259 + 7738757593727198*\[Omega]^2) - 
         3003*r^16*(-65680361977661235 + 15443576957765492*\[Omega]^2) + 
         924*r^12*(-1611998957243602473 + 86436704616105664*\[Omega]^2) + 
         192*r^11*(5662737825879694560 + 136070607322857517*\[Omega]^2) - 
         672*r^10*(1079276203661741085 + 1133820127596267938*\[Omega]^2) - 
         128*r^9*(-17744932305395958663 + 1415265230803871123*\[Omega]^2) + 
         2048*r^5*(294215696218222553775 + 6332600432018663014*\[Omega]^2) - 
         3840*r^6*(10845663427276628951 + 6574747551519633404*\[Omega]^2) - 
         13312*r^4*(-6947156701981320825 + 13488365061131927422*\[Omega]^2) + 
         64*r^8*(141080362294559624937 + 66513434063667569014*\[Omega]^2)))/
       (16998839678107647360*r^20) + 
      (\[Alpha]2^2*(1303048512489812691094633709568000 - 
         657672446124946587477763805184000*r + 
         92396799702434991158439273349120*r^2 - 1502767185920*r^3*
          (23745031509343738639 + 1658870105030853000*\[Omega]^2) + 
         2312310*r^15*(-602328577669173798807 + 214535633242422061160*
            \[Omega]^2) + 6012006*r^18*(-1971317310855656600655 + 
           922237463539401910622*\[Omega]^2) - 273273*r^17*
          (-151791432935885558250435 + 4384943021743491733804*\[Omega]^2) + 
         99372*r^14*(877527815931862551213219 + 41953300028801940536974*
            \[Omega]^2) + 117117*r^16*(-401679065958696834768383 + 
           68180186110361331894372*\[Omega]^2) + 2562560*r^6*
          (303722664213244631190164 + 441042001141344747284697*\[Omega]^2) + 
         4056*r^13*(-41990436799756947871561269 + 721536837750711583151410*
            \[Omega]^2) + 315392*r^7*(-1465574621072807987235039 + 
           796942014542529331134392*\[Omega]^2) + 1025024*r^5*
          (4894179976463995875973700 + 923386303210430750049547*\[Omega]^2) + 
         4100096*r^4*(-689004865450525924092870 + 1505229293740671885715969*
            \[Omega]^2) - 16896*r^8*(3749542112221499279749154 + 
           6830914042526173756567981*\[Omega]^2) + 
         768*r^10*(18538409432646002447963415 + 39033428476683594204959329*
            \[Omega]^2) - 512*r^9*(-13951678234767443269988889 + 
           78470455463205162083038073*\[Omega]^2) + 
         32*r^12*(5858317493134206086931305361 + 251346724917296248468725857*
            \[Omega]^2) + 64*r^11*(-1695690386056295850793971399 + 
           257676450268106781411984136*\[Omega]^2)))/
       (1347654410608631796582912000*r^20) + 
      (\[Alpha]1^2*(-6486946219387444003246700494848000 + 
         3253745320185891960255918034944000*r - 
         474037668656174604492607498321920*r^2 + 146519800627200*r^3*
          (1252205012978833811 + 86006353298538192*\[Omega]^2) + 
         342684342*r^18*(-120105600451815960450 + 37804489247343427319*
            \[Omega]^2) + 126126*r^17*(1142144207496543875899275 + 
           59438149432699936481662*\[Omega]^2) - 37674*r^14*
          (-2405599653442147106127183 + 75804849076317686810312*\[Omega]^2) + 
         360360*r^15*(-369691487125588766971833 + 76097083680293905652138*
            \[Omega]^2) + 645632*r^9*(-263948796727876330639569 + 
           353148454981619618582537*\[Omega]^2) - 12300288*r^5*
          (2131566434636196538046605 + 365595480850446013192176*\[Omega]^2) - 
         27027*r^16*(3328159587902829396874157 + 678684548759280238083232*
            \[Omega]^2) - 36900864*r^4*(-456563749197592854347145 + 
           814516973789468682812456*\[Omega]^2) - 146432*r^6*
          (30156472385010903458842455 + 37642964452285847696009942*
            \[Omega]^2) + 468*r^13*(914854969499999504083680573 + 
           55545417238589472281478752*\[Omega]^2) + 
         9984*r^8*(49038583762041878573982336 + 61255156766776263525628397*
            \[Omega]^2) - 192*r^11*(-5292661818047709196213004883 + 
           110898288086576177962079686*\[Omega]^2) - 
         448*r^10*(808888871041699728172908015 + 132498193765389609257049842*
            \[Omega]^2) + 72*r^12*(-14644392255223997596681251901 + 
           484284669230220875258996428*\[Omega]^2) - 
         1024*r^7*(-2562706721772805624788748977 + 
           1203695250489047753049190750*\[Omega]^2)))/
       (6569815251717080008341696000*r^20) + 
      c^2*((\[Lambda]ev*(-6419070692985922166587392000 + 
           4082738485074341400040212480*r - 1077626027257574614535396352*
            r^2 - 1099815271893179281440*r^17*\[Omega]^2 + 
           260895201294738485475*r^18*\[Omega]^2 - 663663*r^15*
            (-9279787088017215 + 5717759165777888*\[Omega]^2) + 
           51051*r^16*(-38817914193533475 + 45436707306819034*\[Omega]^2) - 
           4284*r^13*(-1172517674825323827 + 885302879324368556*\[Omega]^2) - 
           714*r^12*(1943131842783736941 + 4481092094333623784*\[Omega]^2) + 
           2132480*r^3*(179503789271080622619 + 5652650417415295424*
              \[Omega]^2) + 357*r^14*(-20268988065578269017 + 
             9787000248989163104*\[Omega]^2) - 408*r^11*
            (-3514663031686988307 + 17767478523391322080*\[Omega]^2) - 
           1344*r^7*(-4190571648795287765583 + 44665109998931979640*
              \[Omega]^2) + 168*r^10*(-4037074142968861659 + 
             359689894791222948616*\[Omega]^2) + 
           16*r^9*(-96948787202317322937 + 579799319207971319680*
              \[Omega]^2) + 1024*r^4*(-19085722399109764164543 + 
             1567813745799132514672*\[Omega]^2) + 
           384*r^6*(14824693090413673407115 + 2549636758696163984704*
              \[Omega]^2) - 32*r^8*(47813960350301462584029 + 
             6519901872778363835396*\[Omega]^2) + 
           128*r^5*(-386022589790578748745171 + 6830261114077467032048*
              \[Omega]^2)))/(31860075266693258064480*r^20) - 
        (\[Alpha]2^2*(58001549641314833201163573657600000 - 
           17476572780384489825909394226688000*r + 
           4253307495683111628417372730428416*r^2 - 
           255525127818419808847352400546*r^17*\[Omega]^2 + 
           66642014747485645372441838301*r^18*\[Omega]^2 + 
           11099984896*r^3*(-141633169346767274109733 + 
             15573141669735022560000*\[Omega]^2) + 180999*r^16*
            (-2796676937659391723212969 + 2938590596489587673884032*
              \[Omega]^2) - 27846*r^15*(-53029072192224645334456639 + 
             16600279160572873016700396*\[Omega]^2) - 
           204*r^13*(-1553150827064940231876905703 + 
             57238179363075875408860334*\[Omega]^2) + 
           1920*r^10*(-186049274119597571217612924 + 
             643009417894237613796594637*\[Omega]^2) + 
           816*r^11*(238724468801244582310309141 + 
             947422762574613286616675736*\[Omega]^2) + 
           714*r^14*(-2088041084756535145538069223 + 
             1041154274293614439677705482*\[Omega]^2) + 
           39424*r^5*(4598379063696460366409785532 + 
             1587950736400274816363523899*\[Omega]^2) + 
           204*r^12*(-107541105018076633450837787 + 
             1839496568052971503970481592*\[Omega]^2) + 
           1792*r^7*(-7863975658699215537445086459 + 
             8943298415126359057762445908*\[Omega]^2) + 
           19712*r^4*(-22821562674936250791505526979 + 
             13120310761799014916982158176*\[Omega]^2) - 
           576*r^8*(-2082635330151196943831067289 + 
             16566954772230610237897964216*\[Omega]^2) + 
           1792*r^6*(18754140126308560374623062589 + 
             37132601495964783332695905591*\[Omega]^2) - 
           32*r^9*(11373808937406605684572599273 + 
             102288380740702621483506319208*\[Omega]^2)))/
         (2525841279083228144745522816000*r^20) + 
        (\[Alpha]1^2*(72187053965744422597105051238400000 - 
           21480115627399089304649605856256000*r + 
           5512487661487321669025283201613824*r^2 + 
           160056099016109636460121567566*r^17*\[Omega]^2 - 
           44355087307786252931138241036*r^18*\[Omega]^2 + 
           r^8*(947242494410598458195779014408 - 
             8378235223320634255566355613568*\[Omega]^2) + 
           640383744*r^3*(-3070676071984457383420133 + 
             341130932041836335942400*\[Omega]^2) - 83538*r^16*
            (-4033013939605951348530482 + 1203181756253888152294351*
              \[Omega]^2) - 13923*r^15*(67857685115025134294162043 + 
             23468875474572043732492288*\[Omega]^2) + 
           4284*r^14*(38801419858917045976017918 + 
             103200292531731268511923043*\[Omega]^2) + 
           204*r^11*(-932076831297979434570600279 + 
             837553417884300842797023856*\[Omega]^2) - 
           204*r^12*(4147200522591712371367349943 + 
             1747786675861743141734472376*\[Omega]^2) - 
           306*r^13*(-5582836478114625770363502543 + 
             3456753300706871474428059236*\[Omega]^2) + 
           8064*r^4*(-74643868670341483183108480091 + 
             38826316506377668198326199232*\[Omega]^2) + 
           1344*r^5*(177092365253719999857609405241 + 
             58053996361174115045817037536*\[Omega]^2) + 
           14*r^10*(-32481894167931409119748268019 + 
             192573344993448173211193110568*\[Omega]^2) - 
           4*r^9*(102882600905094312893836359471 + 
             700749082824818984110269341344*\[Omega]^2) + 
           16*r^7*(-1573688694426871154433742000035 + 
             1180553406184627509742010438944*\[Omega]^2) + 
           32*r^6*(1737458101773170640764178409005 + 
             2466484209863333450255979732608*\[Omega]^2)))/
         (3078369058882684301408605932000*r^20)) + 
      c^4*(-(\[Lambda]ev*(202057326548424747673951194316800 - 
            117747189240662664464944696934400*r + 
            26389190982745736558748726386688*r^2 - 655383804075*r^18*
             (-35574967666161 + 5162826894682*\[Omega]^2) + 
            174769014420*r^17*(-533624514992415 + 81615470072848*\[Omega]^
                2) + 3581424*r^13*(-92301463427528402271 + 
              12213719247487995248*\[Omega]^2) - 1939938*r^16*
             (-106044915916738402065 + 14402031131421582494*\[Omega]^2) - 
            1193808*r^14*(-331402252283336118339 + 31380495602829782473*
               \[Omega]^2) + 596904*r^15*(-565378683893398339965 + 
              71128870543821184114*\[Omega]^2) + 168792064*r^3*
             (-46248720627394699270461 + 627798223006439438720*\[Omega]^2) + 
            44688*r^12*(3742074000161346511233 + 746596214696705724878*
               \[Omega]^2) + 3648*r^11*(-8877502299445000199055 + 
              17023915398853243981972*\[Omega]^2) - 28224*r^10*
             (-184581114948139756297 + 30919998936055711960230*\[Omega]^2) + 
            10752*r^7*(-6126575465492488282211859 + 64745755475296270410184*
               \[Omega]^2) - 18432*r^6*(5398494506402516760241539 + 
              1668305121458770723466548*\[Omega]^2) - 
            128*r^9*(-36321875956346040795735 + 2595470192865287936261204*
               \[Omega]^2) + 1024*r^5*(810527329316676647087352171 + 
              12367954067649374939817224*\[Omega]^2) + 
            256*r^8*(63047571785430504484528701 + 21598406949472282143644821*
               \[Omega]^2) - 8192*r^4*(-45988327977908611035859965 + 
              24983564008222180921966634*\[Omega]^2)))/
         (5873022554511701805090114240*r^20) - 
        (\[Alpha]2^2*(165977552270296890057398729850224640000 - 
           77919405880382300632360710446899200000*r + 
           11047939632112986872304523828988583936*r^2 - 4525698996*r^17*
            (-556568587431580380251595 + 66569062514458253910299*
              \[Omega]^2) + 264801537*r^18*(-2378065782662207079256815 + 
             296723613458568899507302*\[Omega]^2) - 13259710464*r^3*
            (294770191994799334296570813 + 10418541055613968413760000*
              \[Omega]^2) - 511632*r^13*(-7032022540193117257933889754 + 
             89047763400113380334647219*\[Omega]^2) + 4232592*r^16*
            (-1105957211259903612461560709 + 140059585354634681544622048*
              \[Omega]^2) - 108528*r^15*(-55727467901721422529634539264 + 
             3991821170562783658806472145*\[Omega]^2) + 
           54264*r^14*(-106168951633781482070171559012 + 
             13765721836167168488144991209*\[Omega]^2) + 
           186368*r^7*(-175853710525351735883271815529 + 
             144607251155760618910335047557*\[Omega]^2) + 
           2432*r^11*(26758897991769344796568061721 + 
             414234819296658776487049526930*\[Omega]^2) + 
           608*r^12*(-2461794542854153861772702904921 + 
             646396141635333188583081486026*\[Omega]^2) + 
           768*r^10*(701218907528445526855270359339 + 
             1571244337196568480937382349571*\[Omega]^2) - 
           1536*r^8*(3246898528889700324541975233069 + 
             10840481019017581321239254769926*\[Omega]^2) + 
           10752*r^6*(6199752503581051723715840874336 + 
             12302694025630398530856157504595*\[Omega]^2) + 
           7168*r^5*(69312130178446268805516824625780 + 
             16426621203753469073109499216423*\[Omega]^2) - 
           256*r^9*(-1317773278319483844459852244245 + 
             22817250193611644007228027009458*\[Omega]^2) + 
           14336*r^4*(-24769958877889174889749149848277 + 
             53816437379934908181713463924632*\[Omega]^2)))/
         (42328048154876737249645471350528000*r^20) + 
        (\[Alpha]1^2*(4544559121825259281032101545346334720000 - 
           2119148467525523475604027590739181568000*r + 
           311968192261985291898215670980435263488*r^2 - 8738450721*r^18*
            (-1376430198777886209417075 + 131660703147566089284848*
              \[Omega]^2) + 244432188*r^17*(-196829518425237727946641725 + 
             16984822227043636502406746*\[Omega]^2) - 19889565696*r^3*
            (5542945346763971515896456831 + 193108373862241902665868800*
              \[Omega]^2) - 18802476*r^15*(521490945162681651191601749 + 
             478161186687561674359870260*\[Omega]^2) - 671517*r^16*
            (-88199355574044399841890116383 + 3730058085844306473699724936*
              \[Omega]^2) + 1790712*r^14*(-39239498258777268101391240807 + 
             5547409265654955450510269624*\[Omega]^2) - 
           511632*r^13*(-254839485157605976541518154907 + 
             47579110510863520696835170846*\[Omega]^2) + 
           32832*r^11*(427642801673490698324035518743 + 
             555311661927450316800289035796*\[Omega]^2) + 
           18450432*r^4*(-623407578885661389663102870205 + 
             1118158749518749663700558049968*\[Omega]^2) - 
           1824*r^12*(48544284729250000625485983514236 + 
             2806892069801373755756900640019*\[Omega]^2) + 
           709632*r^5*(20311025952927108792499019518395 + 
             4373346265542029027145837670376*\[Omega]^2) - 
           704*r^9*(-9553368124778897949636461153211 + 
             171207881039799235573444992492124*\[Omega]^2) + 
           224*r^10*(89087440059877352763289160855853 + 
             336166577961963195384936820904750*\[Omega]^2) - 
           768*r^8*(176494546046511986682886263946641 + 
             526712869617467291504985173547073*\[Omega]^2) + 
           256*r^7*(-4508691020096701657290231990290769 + 
             2797203723881691527485105633022528*\[Omega]^2) + 
           512*r^6*(4261516653906829601701522071844185 + 
             6897550206727981188830761337982028*\[Omega]^2)))/
         (1134920791152632517506119200586032000*r^20)) + 
      c^6*((\[Lambda]ev*(1840890585886700395622900406681600 - 
           1898905998042017927455967265792000*r + 
           2148026940019391737977322711707648*r^2 - 2403073948275*r^18*
            (14349235459047489 + 877166413629245*\[Omega]^2) + 
           3204098597700*r^17*(43047706377142467 + 2773300389141736*
              \[Omega]^2) + 42678636*r^15*(9114313872550430624535 + 
             933612290244684033034*\[Omega]^2) - 21339318*r^16*
            (12597209171742636158445 + 1014436255349610790717*\[Omega]^2) + 
           497952*r^13*(785645352033953168593143 + 74416871332303865017193*
              \[Omega]^2) - 228228*r^14*(1986145627535493778305567 + 
             170246590209317457611630*\[Omega]^2) + 24024*r^12*
            (-8946241228889243422239327 + 1316241748584751764859346*
              \[Omega]^2) + 1248*r^11*(19372586663907062558856807 + 
             60040146559373816517555644*\[Omega]^2) + 
           26112*r^6*(-562811053320706260941391521 + 
             308854066001522666796066232*\[Omega]^2) - 1304576*r^3*
            (1114829051397627135976885479 + 366045654354454797745064480*
              \[Omega]^2) + 5376*r^7*(-8480398375979675793637324335 + 
             404935442285591751642316228*\[Omega]^2) + 
           64*r^9*(1161607856778324501909363 + 459025903065357199439277668*
              \[Omega]^2) - 672*r^10*(8928620333600071529053629 + 
             671280260144367474277551766*\[Omega]^2) - 
           128*r^8*(-97233610204811605374109692432 + 
             3762553925008542876561099115*\[Omega]^2) - 
           512*r^5*(-517399729669891576657097747799 + 
             67678358646077285981878995392*\[Omega]^2) + 
           2048*r^4*(-8560626984411395592312228615 + 
             72481657061659226040257277364*\[Omega]^2)))/
         (92592605338792862733599468579280*r^20) + 
        (\[Alpha]2^2*(1279534684265223657714881996807208960000 + 
           4690988553376663249071951287574958080000*r + 
           755175816836437536157810590735430725632*r^2 + 4107818715*r^18*
            (191839532632842564355381587 + 10082692802451387919362439*
              \[Omega]^2) - 746876130*r^17*(4220469717922536415818394914 + 
             212630088882269503084393217*\[Omega]^2) + 1408394988*r^16*
            (3664968942948471479049648367 + 265753742734278386331665904*
              \[Omega]^2) - 19697832*r^15*(281120028718783316355460556207 + 
             21250516102369352588186574509*\[Omega]^2) + 2209951744*r^3*
            (-172742747794616511021156583741 + 238363648762555850008207920000*
              \[Omega]^2) - 2280*r^13*(1734137918479053036093894531963258 + 
             5128872211029399659320030575385*\[Omega]^2) + 
           27132*r^14*(189196331095666016478830206314582 + 
             22389066691543240736983498728631*\[Omega]^2) + 
           78848*r^7*(-102846644401630188383882213608302 + 
             48641097440116867540994036626385*\[Omega]^2) - 
           50688*r^8*(-19609130290216918969863413484367 + 
             92773248419885115583176854400539*\[Omega]^2) - 
           78848*r^4*(3165045013592854073442750231382833 + 
             271556713447248417864284942112776*\[Omega]^2) + 
           19712*r^6*(893943971733678657013997990140576 + 
             720569703271322745657590160704517*\[Omega]^2) + 
           39424*r^5*(1394270858927097461478226715399204 + 
             805188291621067500728684410090619*\[Omega]^2) + 
           192*r^11*(371638584749147017091419577173457 + 
             2310988247213294914144288564077586*\[Omega]^2) + 
           384*r^10*(-461219733697884381238429678703667 + 
             2901207222201353099052039439789913*\[Omega]^2) + 
           48*r^12*(35116321880006149233624468976869419 + 
             4679517121047736089790985249362182*\[Omega]^2) - 
           128*r^9*(2007864770074763762325720220310955 + 
             8578184332826166381652980036104018*\[Omega]^2)))/
         (564666744398094394094582999183881152000*r^20) + 
        (\[Alpha]1^2*(-3184943846338296423781617471879905280000 - 
           11752325621738550868338788887955496960000*r - 
           2020101716485422100973219455619193348096*r^2 + 12323456145*r^18*
            (111037183226982183716971335 + 4473841527199551919075736*
              \[Omega]^2) - 344712060*r^17*(15878317201458452271526900905 + 
             577145656941256570334212697*\[Omega]^2) + 81253557*r^16*
            (71519416400130208773856618571 + 1777547958536314575268784372*
              \[Omega]^2) - 43094059008*r^3*(-21133780629389532472679754719 + 
             30895710470078900807101027200*\[Omega]^2) + 
           9848916*r^15*(150637742207055647774601484827 + 
             36150224743706502004270517834*\[Omega]^2) - 
           134064*r^14*(63147631394752285896611969233053 + 
             5048575018379194817007373413629*\[Omega]^2) + 
           709632*r^4*(908394256031629173536889389631415 + 
             75296671688098001121111816052112*\[Omega]^2) + 
           2736*r^13*(3707761454866201072016699789092095 + 
             603650026569576160922963681366401*\[Omega]^2) - 
           118272*r^5*(1181339550650719720052993202157799 + 
             763342625756610347313208628206344*\[Omega]^2) + 
           96*r^11*(18793403027777181308379029882582163 + 
             2609199803778163480111365867073192*\[Omega]^2) - 
           784*r^10*(-476554338123703244866185431373909 + 
             4967004732064580666400694172724226*\[Omega]^2) - 
           2816*r^6*(22177150868136603757583700815779569 + 
             11150536490231182530868991763382588*\[Omega]^2) + 
           48*r^12*(-151601359477277330278760296092228792 + 
             13614536548201885876333068899993935*\[Omega]^2) + 
           192*r^8*(-7636370460794455912970473484656053 + 
             31639131975233541236336076904494790*\[Omega]^2) + 
           32*r^9*(11922580997147314369049726134669779 + 
             45028901822253416710114434935924020*\[Omega]^2) - 
           128*r^7*(-237123662456434208463583823715809265 + 
             56755139915415644505290290117165792*\[Omega]^2)))/
         (1376375189470355085605546060510710308000*r^20)) + 
      c^8*((\[Lambda]ev*(10346229616349721405403433639465975808000 - 
           6233046399268003280550286786196004372480*r + 
           1456925017827010748169992595495044726784*r^2 - 25148168868697875*
            r^18*(-32148672638544693 + 9561707001212606*\[Omega]^2) + 
           6706178364986100*r^17*(-482230089578170395 + 151154246989502384*
              \[Omega]^2) + 3002567568*r^15*(-5188299717081865484079945 + 
             1121533232003165567008979*\[Omega]^2) - 34120086*r^16*
            (-245624329344610504171127475 + 61444911098913135396083086*
              \[Omega]^2) + 11754288*r^13*(-1257255401212156526293897245 + 
             283545123608298403115064952*\[Omega]^2) - 653016*r^14*
            (-28059944696405511939904705389 + 4679251845356905569401781026*
              \[Omega]^2) + 15456*r^12*(437837618493331106491012560807 + 
             177470563899780568485445738423*\[Omega]^2) + 
           17664*r^11*(-108329778725386619095120461126 + 
             319450393872601744998560764927*\[Omega]^2) - 
           20873216*r^3*(22014049012579397251064013475683 + 
             465677745384911594314384381720*\[Omega]^2) + 
           64512*r^7*(-79302844815353591256891286339301 + 
             1294731952700207098289056755536*\[Omega]^2) - 
           2688*r^10*(-104320480102398945002956132158 + 
             21901971167661087245272150379125*\[Omega]^2) - 
           512*r^9*(-1387341956651080476282506003916 + 
             30533626691674084940776695150259*\[Omega]^2) - 
           106496*r^4*(-235694976848921660477018683611603 + 
             52360167620566860293851858835758*\[Omega]^2) - 
           2048*r^5*(-25832936332687651855145742275925297 + 
             163749705283571052538582878521548*\[Omega]^2) - 
           3072*r^6*(2117739539337130599754176944000825 + 
             436822236275676316077876966558728*\[Omega]^2) + 
           256*r^8*(5363792822690617524247964633201676 + 
             1073889810527757966006668359296959*\[Omega]^2)))/
         (48836673389471552348758769309581126080*r^20) + 
        (\[Alpha]2^2*(93486639950682060083934094014549413619302400000 - 
           39238009025908499193196158820709587571109888000*r + 
           6379673219543886573367209131434636796603187200*r^2 + 
           111769639416435*r^18*(-2149029595111983187547447595 + 
             549540844600921929420200066*\[Omega]^2) - 40643505242340*r^17*
            (-23639325546231815063021923545 + 5794529344557745732226417399*
              \[Omega]^2) - 421848336*r^15*
            (-7671553185228035453001051879015537 + 
             955263547317858254099879323341695*\[Omega]^2) + 
           483884856*r^16*(-4348339606853656317145727866915303 + 
             999995653923188772657874921686400*\[Omega]^2) + 
           51431604224*r^3*(-41363803128952175037454824200198201 + 
             2710230996125870403835111761333750*\[Omega]^2) - 
           186576*r^13*(-8571239328976102299450729680623180200 + 
             111557049499059752784660174729394007*\[Omega]^2) + 
           1959048*r^14*(-1604581610257092570725799434652174962 + 
             334764946015178652627550048578326631*\[Omega]^2) + 
           19475456*r^5*(13146352395905197102074233464209964132 + 
             3930178768758720701942081815717998611*\[Omega]^2) + 
           16400384*r^4*(-20666407996976805723184896758770448814 + 
             25678737953392957696607330778991984973*\[Omega]^2) + 
           25344*r^10*(-5294999627033354528443457738103034001 + 
             44044858233418898040728421303282776419*\[Omega]^2) + 
           5888*r^11*(21201030696651652774446829560564091050 + 
             126647989314719107831589661009368548741*\[Omega]^2) + 
           1472*r^12*(-403466766066494172051248080352305571595 + 
             214131154803322802986144048629086371369*\[Omega]^2) + 
           14336*r^7*(-1169012796069325475566306995993611576244 + 
             1176464649989081289629839760860828732105*\[Omega]^2) + 
           46592*r^6*(867394382947013780228628090452639451292 + 
             1702844543112093494623295269722945252381*\[Omega]^2) - 
           3072*r^8*(277542715564734542484738401017984791873 + 
             3636112966415969849997464667212259465083*\[Omega]^2) - 
           512*r^9*(249899715149649583612260506277911650905 + 
             7278940702035255686119159646037213499513*\[Omega]^2)))/
         (3871732396978593092967716223848144010721536000*r^20) - 
        (\[Alpha]1^2*(232701545559706618835470284028810547114803200000 - 
           96900498617680155606983897915345199023849472000*r + 
           16428739105402278237383918913772254812514140160*r^2 - 
           335308918249305*r^18*(-1243863502155993815951766975 + 
             243839488084986088748098384*\[Omega]^2) + 9379270440540*r^17*
            (-177872480808307115681102677425 + 31456389477237694146188521918*
              \[Omega]^2) + 250729070592*r^3*
            (-21562276758655886542394253598184521 + 
             1405155737429576361396783739008600*\[Omega]^2) - 
           13958217*r^16*(-177517596934776340229333715652746463 + 
             13267705607361539609872353517318200*\[Omega]^2) - 
           18610956*r^15*(82165765566398431963852810161778389 + 
             32939197165767973047354451917324620*\[Omega]^2) + 
           5877144*r^14*(-379748010814011954014713562575174307 + 
             131842578250386067872481699872775056*\[Omega]^2) - 
           559728*r^13*(-11884375636455329631105551891730699735 + 
             3369120655610156133867105791022424342*\[Omega]^2) - 
           6624*r^12*(615303697163828886228045729097461033790 + 
             81717507894624139647792187256379712691*\[Omega]^2) + 
           2236416*r^5*(302199346060881251417858283415328654482 + 
             84258818953144801572420280988118762483*\[Omega]^2) + 
           8832*r^11*(29997770765907003889166774596176931095 + 
             89744221138378853115763332244819364014*\[Omega]^2) + 
           3354624*r^4*(-280203836092637329668139696470185614575 + 
             304886092057079741928095161337121742744*\[Omega]^2) + 
           252928*r^6*(496641802831392070165518102419160974601 + 
             755493521463038185177294763749829603494*\[Omega]^2) - 
           1664*r^9*(231675871572411183919050439117991514741 + 
             4053066096751130245126545425355624957518*\[Omega]^2) - 
           4992*r^8*(678970805454697874155834943704771304679 + 
             4577552116883962899228243079666794465238*\[Omega]^2) + 
           448*r^10*(-462616641460001308557950252867833816725 + 
             11970457835244034533207566428788216931421*\[Omega]^2) + 
           1024*r^7*(-55330878320999714830020479253340787250315 + 
             39098906269496309864916592771011147005272*\[Omega]^2)))/
         (9437347717635320664108808295629851026133744000*r^20)) + 
      c^10*((\[Lambda]ev*(93845194619924808425463833229792729885573120 - 
           56437150138362147769935783782517807648399360*r + 
           12291834901926855498549446745773427796070400*r^2 - 
           30258491954315625*r^18*(-934447820509969003854 + 
             33525732404994592937*\[Omega]^2) + 16137862375635000*r^17*
            (-7008358653824767528905 + 264992267374740412084*\[Omega]^2) + 
           2244742500*r^15*(-166328111907573480440130139893 + 
             2654345073831025324450567786*\[Omega]^2) - 224474250*r^16*
            (-1059942672093312059052932302140 + 27776373483001854426677319557*
              \[Omega]^2) + 31878000*r^13*
            (-11425763603425502819080250229663 + 
             251554014252074650742930100662*\[Omega]^2) - 
           2656500*r^14*(-163861788231619466803985317885101 + 
             1228931965449967428718771281346*\[Omega]^2) + 
           21000*r^12*(8917309803679925757915395148973029 + 
             315444133883222693538455320933210*\[Omega]^2) + 
           12000*r^11*(-2569722964640617690033540337058363 + 
             758664253140191219751518456054084*\[Omega]^2) - 
           456960*r^7*(43633461840615124811339325629997225 + 
             2390065198330349142346648715559788*\[Omega]^2) - 
           2016*r^10*(-5561277464206012626732898314523375 + 
             140090255961917726107241507967371374*\[Omega]^2) + 
           501760*r^3*(-6783143210189446223511644262876593361 + 
             559041475953597685693011298624766944*\[Omega]^2) - 
           23040*r^6*(2225773422940501669744693938011583479 + 
             859395623404170804233433678774210888*\[Omega]^2) - 
           64*r^9*(-193249929507346418802021312535004625 + 
             2473563852541835233904584410578295668*\[Omega]^2) + 
           640*r^8*(7680329366304973532616545276079844650 + 
             4889679490470337372123635526703402759*\[Omega]^2) + 
           512*r^5*(652409281553870424246207182061480458325 + 
             45233055456738664642732577812748641232*\[Omega]^2) - 
           2048*r^4*(-119596688543300017096103504847294568365 + 
             81111566099146422353526807938870461156*\[Omega]^2)))/
         (7403334456635203138869649685024313831690000*r^20) + 
        (\[Alpha]2^2*(77088002506119407202374889518970809431557144576000 - 
           35338186364553150213449248607974694064592048128000*r + 
           4749756345468789014131905078062351844808214016000*r^2 + 
           12225653314875*r^18*(-62464663594108471706206585799410 + 
             1926827427296061646813307047607*\[Omega]^2) - 
           2222846057250*r^17*(-1374222599070386377536544887587020 + 
             40634133673808473310173838909521*\[Omega]^2) + 
           1591726500*r^16*(-3397930808752716346512783963559411973 + 
             87458411919158240487982000155779056*\[Omega]^2) - 
           81627000*r^15*(-80267243844042776557529523791662386849 + 
             186703399213863272333474458619132815*\[Omega]^2) - 
           207000*r^13*(-19667577033763325712383721794895519563346 + 
             1085155360461949651571952762145255847*\[Omega]^2) + 
           1207500*r^14*(-5107471247129650553907790174407079314414 + 
             79827292460673058606310806173024302915*\[Omega]^2) - 
           3013570560*r^3*(512450717544275934514409454437578990541 + 
             121346581073252807437746287950692592000*\[Omega]^2) + 
           8000*r^11*(8039714980674246440359829040139772161431 + 
             40695666542198989509904119279824836682902*\[Omega]^2) + 
           2000*r^12*(-824145421232658955026266930416148838679491 + 
             63026676486321726007639907935597188798970*\[Omega]^2) + 
           384*r^10*(190735954515025555174439326893525446821125 + 
             189961226051451359591615529825832144591561*\[Omega]^2) + 
           7168*r^7*(-1319068312780608566119542522259717775646000 + 
             1773780355302938349466979155675999348831987*\[Omega]^2) + 
           26880*r^6*(810197431151867412242625507951086693120048 + 
             2203526546158930597427491179523088874958537*\[Omega]^2) - 
           1536*r^8*(791118429881310714201298942993947874996500 + 
             3762426791694665125846910939969729095430143*\[Omega]^2) + 
           3584*r^5*(49982450097643850067483694976316140996249100 + 
             10663506145451580521145845325614915428190329*\[Omega]^2) - 
           128*r^9*(-762183687099392103923605938706189468939125 + 
             19145592953899410907983680979460367793049226*\[Omega]^2) + 
           7168*r^4*(-17944043766571570097586033056225030460061335 + 
             51934709174676249385916327694787243420821416*\[Omega]^2)))/
         (53357312095861236062461339209907234647756168000000*r^20) - 
        (\[Alpha]1^2*(1055356523157885313365556309763197857521256628224000 - 
           480531186076900339031673762030952540962973642752000*r + 
           66997593859992448237921072452517554992735688192000*r^2 - 
           403446559390875*r^18*(-18077348817319347604097892829525 + 
             427481067254590568397657683084*\[Omega]^2) + 5642609222250*r^17*
            (-5170121761753333414771997349244150 + 
             110293956498292153527725469950761*\[Omega]^2) - 
           1010134125*r^16*(-33608587653972792332076847883886952307 + 
             274358269844778526023624776604579374*\[Omega]^2) - 
           4040536500*r^15*(108366185008331091966062254348850692 + 
             392453735351151077831131995281384755*\[Omega]^2) + 
           39847500*r^14*(-1094960784359533842127300805178279979815 + 
             22066149461775182772218177038668242146*\[Omega]^2) - 
           124309785600*r^3*(175353608220456633443205432665044887107 + 
             40893949318926074534845583521398975872*\[Omega]^2) - 
           2277000*r^13*(-30406438541369920272574519412542243988244 + 
             872542191482082454760811595461789851401*\[Omega]^2) + 
           3000*r^12*(-15505424329918174186224835707680402356781016 + 
             19634243906183671150195284817591399201651*\[Omega]^2) + 
           18000*r^11*(429877454327888888388440196869117957793909 + 
             245988321222143206285682186204659691690128*\[Omega]^2) + 
           177408*r^5*(14726862802494594105137968423900309016183375 + 
             2566240316618006743037389756913736924076328*\[Omega]^2) + 
           354816*r^4*(-6029434757862644623820352278446122644546725 + 
             14025455553921937573443778879375848510957392*\[Omega]^2) + 
           56*r^10*(18147850639786423403590604014955258933812875 + 
             148150865317266379632663272868255101032602986*\[Omega]^2) - 
           176*r^9*(148178650667091662129312819860171738482375 + 
             152216073897733380913056128311122535752281332*\[Omega]^2) - 
           96*r^8*(157008186241331316820548799581177763004469375 + 
             801089144243028818809618102930956092351022506*\[Omega]^2) + 
           64*r^7*(-2559538150853725875938741955146919459526455375 + 
             2743721273378966683599610707244633978299225824*\[Omega]^2) + 
           128*r^6*(2712915778312332893974826939794802682696495225 + 
             6207471621142670376366027023599256228062874284*\[Omega]^2)))/
         (715321465285139695962372328782818864496481127250000*r^20)) + 
      c^12*((\[Lambda]ev*(-60818838707729907885697129191038330686773657600 + 
           38202544619151379213204534237586430150602096640*r - 
           9545325443266621592324506754222016321644937216*r^2 + 
           5839358096446875*r^18*(1361851398701515919538495 + 
             364968432665493112502338*\[Omega]^2) - 1557162159052500*r^17*
            (20427770980522738793077425 + 5769527199222414213988432*
              \[Omega]^2) + 189939750*r^16*
            (230564666372415697752943381166025 + 
             107235923739368771059284167408018*\[Omega]^2) - 
           116886000*r^15*(283552307680753037812537308224295 + 
             303677498773416306047846939543807*\[Omega]^2) + 
           231000*r^14*(158170338238314498277936537553445675 + 
             145406974927553522452273981042513574*\[Omega]^2) - 
           126000*r^13*(312365289651040477335956788091261871 + 
             264800847304388060927624888971869088*\[Omega]^2) + 
           248872960*r^3*(13373117352495343454815690749343348263 + 
             1323645309505979675480103391976839936*\[Omega]^2) - 
           7392*r^12*(-4463260469850429752888013325657144875 + 
             3752839228734939356392332610894016429*\[Omega]^2) + 
           8064*r^10*(409594496201070761583586354963946446 + 
             62310548546766284935656873363678492009*\[Omega]^2) - 
           768*r^11*(-8447803888774522480682778831129458625 + 
             77051023374889219930479747825054039199*\[Omega]^2) - 
           21504*r^7*(-2288342223595408771077619129912333734207 + 
             82553784417943809595729117526690438300*\[Omega]^2) + 
           512*r^9*(-6299331947541453898011434201999547327 + 
             164286089819994391006905274690869686393*\[Omega]^2) + 
           9216*r^6*(5637700472373753287445700800956891572827 + 
             233487046032362048527114571026419058088*\[Omega]^2) - 
           16384*r^4*(11798181959488094223828337133927135357424 + 
             3262271191124815032190589072507465793479*\[Omega]^2) - 
           256*r^8*(55415080150190290512248990788875292800318 + 
             4481779372459100947903327376090091536809*\[Omega]^2) + 
           2048*r^5*(-206258907937039094999787073546552347376953 + 
             9966248523777784423154931702862619496764*\[Omega]^2)))/
         (71827150898274740853313341244105892795056380000*r^20) - 
        (\[Alpha]2^2*
          (549547911395973276327166356101783993908009532129280000 - 
           188291190294317229921838866083682448449240235167744000*r + 
           39962022228366832462367185595361072182502999986454528*r^2 - 
           443555281669500*r^17*(21306096926913069509354015890515525 + 
             4705872752568731321665993869371591*\[Omega]^2) + 
           25952702650875*r^18*(91035141414992206085421704259475425 + 
             20975863484860426233371677972897918*\[Omega]^2) + 
           2279277000*r^16*(4749746407555708432470806286407442495383 + 
             2035801486273070777750973675877717252064*\[Omega]^2) + 
           1644204097536*r^3*(-7439241980229946708860371699115868197789 + 
             2873129092760376004173252464969332480000*\[Omega]^2) - 
           116886000*r^15*(26001222280438927096611988039176279869769 + 
             39547775854230070758376528614713702406935*\[Omega]^2) - 
           18000*r^13*(449665811626619320831730000779123442496941712 + 
             12621252672678403080184254092145628122708073*\[Omega]^2) + 
           788480*r^7*(-104376777198932324330538947759010882595389366 + 
             131111068027328682064886391469768252171180625*\[Omega]^2) + 
           21000*r^14*(69882412970985677530339847972168578863911454 + 
             332013825579126945655205934017935358697442273*\[Omega]^2) - 
           33792*r^8*(-316645550069157583204305909369188836453239528 + 
             2682237409893560048929681022660719933172190091*\[Omega]^2) + 
           630784*r^4*(-5304195697078668754716772305379545813061626711 + 
             3580629063573039438982681661284106945383582814*\[Omega]^2) + 
           118272*r^6*(2347456819147833982794199458645711922761400164 + 
             4196558641610043854055760851947424081685031183*\[Omega]^2) + 
           78848*r^5*(17118673494139577867368122654072438031286139588 + 
             7962220986486867065060755303007800981675916851*\[Omega]^2) + 
           768*r^10*(-7025646888826188126496663105421852192087816979 + 
             16539249289532783751823178293446135271210473941*\[Omega]^2) + 
           256*r^11*(5992755743634740513520335877720441651236570250 + 
             24654235849248465542891510383884171434763614849*\[Omega]^2) + 
           64*r^12*(68042728353649865215731334744023634623364063125 + 
             41866029727049909214636875782276395503686615481*\[Omega]^2) - 
           512*r^9*(8008607303508622107607640498875499642528180271 + 
             50464139409362433519167509918104307313806070051*\[Omega]^2)))/
         (5694399061494502835057999043159719896077833761296000000*r^20) + 
        (\[Alpha]1^2*
          (1367902926112371199527536883802119201785421276119040000 - 
           463803402099150747311666895760889975192959868338176000*r + 
           103421041122068714677290390999535440529617485457014784*r^2 - 
           77858107952625*r^18*(52691358963726980933544008884612125 + 
             9307304205938067596603276720096432*\[Omega]^2) + 
           2177849173500*r^17*(7534864331812958273496793270499533875 + 
             1200684058125478512585190661232981314*\[Omega]^2) + 
           4932612292608*r^3*(-6202969489949713053216072960277584539139 + 
             2420620228170004594933609825201193139200*\[Omega]^2) - 
           262993500*r^15*(82903293252239988642994916955717880420157 + 
             19142146781570724908132499107204290748340*\[Omega]^2) - 
           65748375*r^16*(170857665653342405374351670187619087744043 + 
             27396143844374683428422379671172760732024*\[Omega]^2) + 
           786272256*r^4*(-11358204191781330778614946080370269716311139 + 
             6964336464930680373229399676909316237874168*\[Omega]^2) + 
           63000*r^14*(449900425891102063812686040798325178913025629 + 
             124787066962767292780917356642774313967778728*\[Omega]^2) + 
           5677056*r^5*(630791320804928106261683298003784039589509749 + 
             287746455951742500054325515868733354811574669*\[Omega]^2) - 
           18000*r^13*(-25901626692817602131248724520474267260025429 + 
             1077886892460382131318603954522020854532935742*\[Omega]^2) + 
           3456*r^11*(-2252799522131641296634279138140147310647456125 + 
             1079803673640459362909049588036685228799068962*\[Omega]^2) + 
           20480*r^7*(-15156995910177361739141943930031908381743330925 + 
             11319337917414271353016894637353383459629643946*\[Omega]^2) - 
           96*r^12*(-71613610862457423260861583967531260364814133750 + 
             66785041811195276786696453231174519806639700773*\[Omega]^2) + 
           11264*r^6*(80359607633888744722280134750596196844010744747 + 
             104862139876630743113974204994945629600263501274*\[Omega]^2) + 
           448*r^10*(-29270201506080615295069882754646179992451515257 + 
             117572337584081478694077950935340876068034161363*\[Omega]^2) - 
           128*r^9*(75151942272762363446971859404939673396604106317 + 
             338649986445248346019960206207190584685479724522*\[Omega]^2) - 
           384*r^8*(-1331860562381556153625688957377880866489076157 + 
             448796690357051005257485313203371706461022886218*\[Omega]^2)))/
         (13880097712392850660453872667701817246689719793159000000*r^20)) + 
      c^14*
       (-(\[Lambda]ev*
           (135094801951585126837058496644950227309867349023129600 - 
            83568912517142081790396488691806659336079800638873600*r + 
            19200863815438144447429868923608094060246754762059776*r^2 - 
            5915783101863009375*r^18*(-3596403591366739646025054249 + 
              433755873749609129161577185*\[Omega]^2) + 7887710802484012500*
             r^17*(-10789210774100218938075162747 + 
              1371387817375727291873564168*\[Omega]^2) + 3183770089500*r^15*
             (-107142330252468510136032095259402525 + 
              9821782477866840848409832870389938*\[Omega]^2) - 
            31460178750*r^16*(-6306209151815110639549386197444306121 + 
              664230493593750335143742110092483481*\[Omega]^2) + 
            12080708640*r^13*(-26860953078156890228480441713627245450 + 
              2630805080102950294898622451539359833*\[Omega]^2) - 
            45760260*r^14*(-8712935321713827980202603412587334246725 + 
              590914998445776671855073265506187492862*\[Omega]^2) + 
            18304104*r^12*(8468332003031636275734855221723401489215 + 
              1476696284067250921991873594761204984366*\[Omega]^2) + 
            10459488*r^11*(-3407751578506037472817805919933628652925 + 
              5075317666347636052407154745682240639212*\[Omega]^2) + 
            166656*r^7*(-342561238139285562264407398278107789512798569 + 
              107386054401916027962591127023419691827932*\[Omega]^2) + 
            22177792*r^3*(-263341098048806366878288592995149591758060679 + 
              2129471906892313928724189005963685749171680*\[Omega]^2) - 
            2016*r^10*(-5472854980488925416191658438284294332198825 + 
              320157533440832898424490011137395321341608002*\[Omega]^2) - 
            59392*r^4*(-7003131636349146911102853473603361377428948665 + 
              2120286158071232932340026403656739423569965788*\[Omega]^2) - 
            64*r^9*(-294233752496612986887182327622218218383984339 + 
              3338961204063953008447825999729153919921272124*\[Omega]^2) - 
            4608*r^6*(20245414268874014299245996207244139121650121047 + 
              4661763141718893975522876053435739054907479064*\[Omega]^2) + 
            512*r^5*(1264624198593387777461437249022657053673206364631 + 
              17801897741881861327932204576399384128230759616*\[Omega]^2) + 
            128*r^8*(124414784829479595237182502875055854957584942020 + 
              31138401986180630355162572265458751516820230781*\[Omega]^2)))/
         (862792638793124994381063093659739894481400499157935000*r^20) - 
        (\[Alpha]2^2*
          (93899380053450476328164244787260262941597181194873077760000 - 
           38117652997747717858410412819475352939095928559376117760000*r + 
           6061385402952935552686737659870974603859736525693919309824*r^2 + 
           919313613343125*r^18*(-528896208237380875360474014490658969337 + 
             54844438571233320708847340096929696177*\[Omega]^2) - 
           1838627226686250*r^17*(-1057792416474761750720948028981317938674 + 
             105144871663507222685155829301964252021*\[Omega]^2) + 
           3432019500*r^16*(-1114231140031012991829771760951763913630466645 + 
             109222867675645178975781735280210124623264688*\[Omega]^2) - 
           2288013000*r^15*(-2308329219416119981877397199425567525310771785 + 
             115393452873263519324397035466916500857601473*\[Omega]^2) - 
           9051480*r^13*(-314682275880282511119507920372666904967229078250 + 
             859568513809219050478497120317035185128217623*\[Omega]^2) - 
           10246139904*r^3*
            (183349415854032147386062150502087042139289230197 + 
             5084498398752222775062262869612391108834640000*\[Omega]^2) + 
           704004*r^14*(-7177238117574122990056451934567212156200122672750 + 
             658202986710189320552524951174612358754570429937*\[Omega]^2) + 
           536384*r^11*(314650601887094194976053791051926309033585000943 + 
             1165444880605497492772175390490092370200833633454*\[Omega]^2) + 
           134096*r^12*(-7921467640315751350805307306529399311596216645139 + 
             1930625420761653522349531102360740251405979181322*\[Omega]^2) + 
           222208*r^7*(-47514681968576598026909986536326631482072796376110 + 
             74708755954552115403618024067051559449554503771501*\[Omega]^2) + 
           2286592*r^4*
            (-138779495202588553570595216851388350218422106910389 + 
             188672382494135658000484006836848969579170794419224*
              \[Omega]^2) + 39424*r^5*
            (5205899111831894386773109912102388361052995607096164 + 
             1655112419828626384371486764557094167938663348132019*
              \[Omega]^2) + 384*r^10*
            (-1001953690961302659067524113561209097408014446884031 + 
             1969998681397997995394446474881419974523689083052913*
              \[Omega]^2) + 26880*r^6*
            (1180373084577117594866150389906438686550974190960160 + 
             2862879815564723514821440034577263662925088222351809*
              \[Omega]^2) - 1536*r^8*
            (-193407315610789236474696944598819663581450350248297 + 
             6366408328567063615183438545256227589635709149853691*
              \[Omega]^2) - 128*r^9*
            (1862540421999282711057005482628099002106340427215411 + 
             27252209395981556517973535191615173476819269669981426*
              \[Omega]^2)))/
         (5261654628415993465733475170374557772505372804064750804000000*
          r^20) + (\[Alpha]1^2*
          (233728914388871409855900115995393680857359878483009863680000 - 
           94115955924276017749261417030915195448409446908098650112000*r + 
           15606479929304238138891529936887470009611905934196977999872*r^2 - 
           2757940840029375*r^18*(-306126398329518282330455778875066960085 + 
             24335297288465759561159371068574167848*\[Omega]^2) + 
           848597181547500*r^17*(-3979643178283737670295925125375870481105 + 
             285396607550866768496616938808355993261*\[Omega]^2) - 
           792004500*r^15*(1857273119015381552144552501979892326308302645 + 
             667343308455224628373824112967773942018884506*\[Omega]^2) - 
           198001125*r^16*(-22406381416794905463307575726058687211004001055 + 
             716258113099762215310322626082600573675873684*\[Omega]^2) - 
           15369209856*r^3*
            (310118004814200348516156426586362214012660396699 + 
             8567411541047736133642285009576328293171011200*\[Omega]^2) - 
           78446160*r^13*(-134669157299414450632211394716307380885679959625 + 
             17450594347102460827747274155024672046360833943*\[Omega]^2) + 
           8448048*r^14*(-568976019176757900274850599594488243271609449750 + 
             67340445631210629173832733472449295027873586253*\[Omega]^2) + 
           2413728*r^11*(242607524715980318389828165617826651499983462047 + 
             354127653737322332947672795400353028204273552696*\[Omega]^2) - 
           402288*r^12*(16301920147391030626904529694477410528339102518664 + 
             886661430797152436875865158290548907985091002403*\[Omega]^2) + 
           1870848*r^4*
            (-470380797835457660967187485949604462094209593658545 + 
             559868035416151971593440947116422291991076431815568*
              \[Omega]^2) + 32256*r^5*
            (16910803811782653672320050640456434972017808112759903 + 
             4823789948632122373832592800139351427259004139597768*
              \[Omega]^2) + 3968*r^7*
            (-9209923932830510904287021692392227025215928807750231 + 
             10130029623302198530353371324355098192147007609639392*
              \[Omega]^2) + 112*r^10*
            (-9076609080922898047578829056327591553483730263706811 + 
             37016315887157804801205028825708259138231955459117182*
              \[Omega]^2) - 192*r^8*
            (3773278416798669852947446628862549594564467947479399 + 
             109182565563118988361171890360360355760312919121512342*
              \[Omega]^2) - 32*r^9*
            (24468876285882999545198464276933200872407075700166387 + 
             202597865032565630386106023682437517113906126992431924*
              \[Omega]^2) + 256*r^6*
            (383516385044768953197273478987389697925498526221306931 + 
             726017446584604523890361168146417721536293147105394804*
              \[Omega]^2)))/
         (12825283156763984072725345727787984570481846209907830084750000*
          r^20))) + \[Chi]^12*
     ((\[Lambda]ev*(-92123830824614153519927132160 + 
         46619308217074566484084654080*r - 12546135025727373392354672640*
          r^2 + 3216213*r^19*(-11189840038596219 + 877942572256628*
            \[Omega]^2) - 6432426*r^20*(-1598548576942317 + 
           880829968340506*\[Omega]^2) - 58549370880*r^3*
          (-75932331736064531 + 1718663223682500*\[Omega]^2) + 
         1225224*r^15*(240863670224616999 + 3101111749076596*\[Omega]^2) - 
         1021020*r^16*(100402485080755851 + 7776789055515352*\[Omega]^2) + 
         205632*r^13*(2329333213410900697 + 29099855079795792*\[Omega]^2) + 
         102102*r^17*(-166265851964500701 + 57091723733877296*\[Omega]^2) - 
         153153*r^18*(-333269686491829311 + 83550826873287992*\[Omega]^2) + 
         34272*r^14*(-13647076346107499295 + 484124025810251482*\[Omega]^2) - 
         13056*r^11*(-39418483415250178239 + 2312853974951334866*
            \[Omega]^2) - 10240*r^9*(1031644213024390029792 + 
           9489660513443183483*\[Omega]^2) + 22528*r^7*
          (4229038987907691303801 + 41834517548365674890*\[Omega]^2) - 
         2176*r^12*(174996696097203041061 + 63293128148621483642*
            \[Omega]^2) + 6656*r^10*(246916689716759707197 + 
           92412345211921747640*\[Omega]^2) - 32768*r^5*
          (18560364878311155662763 + 308171960522592673336*\[Omega]^2) + 
         114688*r^4*(2377156427917464968775 + 681468347247841544038*
            \[Omega]^2) - 1024*r^8*(4400287357935228188247 + 
           2411261627478037517290*\[Omega]^2) + 
         4096*r^6*(-7732998452731319502735 + 3390665668455323432942*
            \[Omega]^2)))/(4623684392445280081920*r^22) + 
      (\[Alpha]2^2*(-69505009342897307970830517529686835200 + 
         32189508896269833447882208258424832000*r - 
         6389954385195437065828222223339520000*r^2 + 58607920250880*r^3*
          (45827665418248802214259 + 2089727464507885434375*\[Omega]^2) + 
         5212409202*r^20*(-56071661982778366123185 + 26567849066091576821623*
            \[Omega]^2) - 18225207*r^19*(-56127733644761144489308185 + 
           1865442646547053671469672*\[Omega]^2) - 38057091072*r^4*
          (-12538643505632960818322990 + 5508485631087283111677181*
            \[Omega]^2) + 3471468*r^18*(-340194356298101235066677541 + 
           59821002453428621236773650*\[Omega]^2) - 102102*r^17*
          (-22194366127598457504706995 + 88360293889279813261820776*
            \[Omega]^2) - 53301248*r^5*(8081288247043556736779806680 + 
           412367969077675578666692377*\[Omega]^2) - 12300288*r^7*
          (-5286455817409220335211354465 + 817135356022365094810793281*
            \[Omega]^2) + 83538*r^16*(26232323718550701728046355285 + 
           1699458460443761951107735928*\[Omega]^2) - 
         143616*r^11*(-628122508833730429427402130 + 
           2766794480777161581384144107*\[Omega]^2) + 
         15912*r^15*(-283538822024579786518909047993 + 
           3567142672248418201456002328*\[Omega]^2) - 
         5125120*r^6*(17856547113938770449228759204 + 
           9024986180228208009738958229*\[Omega]^2) + 
         3264*r^13*(-1478441545970420576933499645534 + 
           89144096135465554087578888007*\[Omega]^2) + 
         1224*r^14*(4626770158363011822909447034333 + 
           128666785536892313974103191634*\[Omega]^2) + 
         3264*r^12*(728047874691357811562647290615 + 
           170522726689229590005529512188*\[Omega]^2) + 
         8192*r^9*(-838087814218194076863232605699 + 
           211967706541903504465025085857*\[Omega]^2) + 
         26624*r^8*(333600107902607924915133161103 + 
           238516467868456335172517628179*\[Omega]^2) - 
         1536*r^10*(418262576872848191204892492321 + 
           1058002541524333878070346625466*\[Omega]^2)))/
       (30378825723939777958572002304000*r^22) + 
      (\[Alpha]1^2*(70472620414220850891021663385052774400 - 
         32496120284491411128741442935324672000*r + 
         6588029029835040101210208921786777600*r^2 - 10655985500160*r^3*
          (258856112419256810360449 + 11754527241802856940000*\[Omega]^2) + 
         5212409202*r^20*(-48185400666291672903525 + 18178555234304011009598*
            \[Omega]^2) + 18225207*r^19*(48233586066957964576428525 + 
           881702999939320376773444*\[Omega]^2) + 152228364288*r^4*
          (-3326370135347685331760855 + 1376096939047528013909448*
            \[Omega]^2) - 867867*r^18*(835752108690791802246375639 + 
           26074074346788363707814512*\[Omega]^2) - 678912*r^13*
          (-9022484110765958922544779324 + 30333883009671279774716413*
            \[Omega]^2) + 510510*r^17*(-1034016143284911739805147295 + 
           235627537444557536398740176*\[Omega]^2) - 
         222768*r^16*(-5018937196050719295938554971 + 
           257291890543866581807387374*\[Omega]^2) + 65601536*r^5*
          (6770698643873353201733707770 + 322328362742834766980155747*
            \[Omega]^2) + 63648*r^15*(7204427840887364518070691051 + 
           2311682193878108376557451311*\[Omega]^2) + 
         4896*r^14*(-794193087824956544623475215639 + 
           30664806240213416493179475720*\[Omega]^2) - 
         4352*r^12*(1084433686216315059609895475565 + 
           38171372277382621599573302552*\[Omega]^2) + 
         8704*r^11*(68236330055210751091463993187 + 
           67515073591807058794034721190*\[Omega]^2) - 
         4096*r^9*(-1925111569270874429112919392141 + 
           431859025489003773479150907461*\[Omega]^2) - 
         4096*r^8*(2600200006831264319144094666234 + 
           1510776825530615824696762314425*\[Omega]^2) + 
         1024*r^10*(1260359705490203962408054151862 + 
           1842932792058360765223539310339*\[Omega]^2) + 
         4096*r^7*(-16943770870676995857938919472980 + 
           2469240415333327728499221001007*\[Omega]^2) + 
         16384*r^6*(6082453314354445510528636274685 + 
           2817859799509067208557521120081*\[Omega]^2)))/
       (30378825723939777958572002304000*r^22) + 
      c^2*((\[Lambda]ev*(4017891989999838344746295623680 - 
           2311936875751618396037000724480*r + 718493588859078706197548580864*
            r^2 - 309423473179145471234088*r^19*\[Omega]^2 + 
           74593537639638390776403*r^20*\[Omega]^2 + 8729721*r^18*
            (-64903960476187833 + 75029967046795756*\[Omega]^2) - 
           969969*r^17*(-1795670085350794653 + 1124768091921114560*
              \[Omega]^2) - 135660*r^14*(6093133652279760723 + 
             1862441353170231416*\[Omega]^2) - 284886*r^15*
            (-5429589812064530541 + 4853343083636679536*\[Omega]^2) - 
           217056*r^13*(-4227155728129535859 + 8143280946898272248*
              \[Omega]^2) + 88179*r^16*(-23434753133259134667 + 
             12911444845738589912*\[Omega]^2) + 4560*r^11*
            (-105563936653179560703 + 209373669060983571808*\[Omega]^2) - 
           19568640*r^3*(15042996322030455018401 + 401637021110463422400*
              \[Omega]^2) + 7168*r^4*(-1285973374305712590409401 + 
             11835276400485912515776*\[Omega]^2) - 512*r^10*
            (639132685884299958893199 + 61077675746870477480881*\[Omega]^2) + 
           152*r^12*(-1254732384618015905637 + 81526546210796532875216*
              \[Omega]^2) - 128*r^9*(-9351541565674517837045943 + 
             84833223229509278664256*\[Omega]^2) + 
           256*r^7*(-33652585759788983025021123 + 321264861091999603950512*
              \[Omega]^2) - 2048*r^5*(-22184689580389388861049675 + 
             389125389825044602524016*\[Omega]^2) + 
           128*r^8*(5875503314263725105992133 + 573292704447475373550088*
              \[Omega]^2) - 512*r^6*(-2542543662788450387275587 + 
             677497690169056148174744*\[Omega]^2)))/
         (9685462881074750451601920*r^22) + 
        (\[Alpha]2^2*(3031393916253380835359380115417569689600 - 
           819606314997070675759466674491587788800*r + 
           309394408590319806276753997360646148096*r^2 + 
           7291423907617301965713274586774262*r^19*\[Omega]^2 - 
           1875178708485136019459460755079291*r^20*\[Omega]^2 + 
           50929342464*r^3*(-2037516126228647485923101327 + 
             187827533679459153517290000*\[Omega]^2) + 1511640*r^15*
            (-6226211340911082500423618895 + 3468093290493884029454679641*
              \[Omega]^2) + 1939938*r^17*(-21616812435076966156023532089 + 
             7499735708180689261815527204*\[Omega]^2) - 1499043*r^18*
            (-9501647851743505391149162947 + 9657277559886520844564074094*
              \[Omega]^2) + 365933568*r^4*(-115455352594966173726156286171 + 
             22748435829850027861198826152*\[Omega]^2) + 
           6662656*r^5*(2326651564024336208195914951083 + 
             354063635006217440034889084036*\[Omega]^2) - 
           40698*r^16*(-1017008216319022255021777576857 + 
             500527091966120139757506722638*\[Omega]^2) + 
           236544*r^7*(-12024007650139164240494553575018 + 
             1986745763674410099918191974833*\[Omega]^2) - 
           3876*r^13*(3110791568747481631385822807295 + 
             4237454112319347175250665105912*\[Omega]^2) + 
           7296*r^11*(1734052460526544296512388458745 + 
             5907295823004273589793891788634*\[Omega]^2) - 
           1938*r^14*(-1872010489562872769988913125489 + 
             7178769102360025208603203106572*\[Omega]^2) - 
           1824*r^12*(-5526506266858186047240668729367 + 
             14640993730832137958647620154964*\[Omega]^2) + 
           8960*r^6*(735940818033788686608626048374803 + 
             283193507949706378420237667576894*\[Omega]^2) - 
           128*r^9*(-2008366815293452316354629499032329 + 
             606991692560402332201432903317736*\[Omega]^2) - 
           256*r^8*(2337367645155997932845868755469831 + 
             1423128859122350529091770152634374*\[Omega]^2) + 
           96*r^10*(-12068750457653220953507092729137 + 
             1681970474096164535464901009431352*\[Omega]^2)))/
         (63636045185222849878718701826304000*r^22) - 
        (\[Alpha]1^2*(3073595339469351496755786932898968371200 - 
           823676305479778201779556414996768358400*r + 
           320227760758167187890428616159941885952*r^2 - 
           5431881187046144801770686141543288*r^19*\[Omega]^2 + 
           1405588106144449735630954623512721*r^20*\[Omega]^2 - 
           440895*r^17*(-71005748982126318141378201297 + 
             22868382888377226597776000*\[Omega]^2) + 1499043*r^18*
            (-7122202885917365003982481257 + 4276429934229291207457541764*
              \[Omega]^2) + 301357056*r^3*(-348776938291032890309277014621 + 
             32463757631125566656786304000*\[Omega]^2) + 
           15504*r^13*(-114390404095443324993898241271 + 
             165333052500871340185370724224*\[Omega]^2) - 
           3876*r^14*(-6023047318157582511972582420417 + 
             238391954644295729469972025208*\[Omega]^2) - 
           20349*r^16*(785218971086803596676750081119 + 
             270212298112290589826590269928*\[Omega]^2) + 
           1261568*r^5*(12625644817806453374575270878003 + 
             1917586337011170186899432704004*\[Omega]^2) + 
           2558976*r^4*(-17225177118822221321255146800605 + 
             3240538831952194836792823091712*\[Omega]^2) + 
           5814*r^15*(-5138165483733883754018192233725 + 
             3541730979948710360589996939296*\[Omega]^2) + 
           304*r^11*(14066670898041445496958293862819 + 
             115734098465943510280718846618624*\[Omega]^2) - 
           512*r^9*(-743394721164068665285996982495013 + 
             167470934917784929352307968785304*\[Omega]^2) - 
           152*r^12*(-5523048143125852972655468854611 + 
             227260531624017500310051728059648*\[Omega]^2) - 
           1024*r^8*(825127704698091482989612221441447 + 
             364194175245849716416080439299013*\[Omega]^2) + 
           1024*r^7*(-2884799044692864678009651549007773 + 
             448590541977114923503583747469400*\[Omega]^2) + 
           128*r^10*(159767860393450854208463033928645 + 
             809512310598683013312935941865656*\[Omega]^2) + 
           512*r^6*(13951917162527169084597897776088459 + 
             4897666446681146489604006586518856*\[Omega]^2)))/
         (63636045185222849878718701826304000*r^22)) + 
      c^4*((\[Lambda]ev*(7657391001614028196883829494906880 - 
           4034518658019365030361221163909120*r + 
           1068395864284952077833960300085248*r^2 + 445660986771*r^20*
            (-793246578905011 + 114251040330958*\[Omega]^2) - 
           1782643947084*r^19*(-793246578905011 + 118481958465092*
              \[Omega]^2) + 23279256*r^18*(-134287423648335924120 + 
             17859631008597209191*\[Omega]^2) - 17907120*r^15*
            (-339111532718282308257 + 47490061086915585620*\[Omega]^2) - 
           7759752*r^17*(-666902444558217048027 + 83489984718821384800*
              \[Omega]^2) - 1430016*r^13*(-1461432974374377133272 + 
             596151378269231983265*\[Omega]^2) - 140448*r^14*
            (30818199573657825499863 + 911731945646574554374*\[Omega]^2) + 
           596904*r^16*(-10665195785101047626163 + 1108232516949824071814*
              \[Omega]^2) + 2723954688*r^3*(-139896031180058729117003 + 
             1216306418432975780000*\[Omega]^2) + 1024*r^9*
            (720270213835552425841633299 + 2539666474090912162377064*
              \[Omega]^2) + 384*r^11*(-335016985685249811674577 + 
             8846752454139935443661320*\[Omega]^2) - 
           2048*r^7*(3816077601643666119460856079 + 
             11649605318330078993136692*\[Omega]^2) + 
           16384*r^5*(3155450115266309213333586837 + 
             27235989785316387754014568*\[Omega]^2) - 
           1024*r^10*(177085694579255688206113056 + 
             46096530419360413827862091*\[Omega]^2) - 
           57344*r^4*(244187847615448363075066233 + 
             87026674739105305228008832*\[Omega]^2) + 
           64*r^12*(-5222070085309596522696231 + 149064331942393213221303892*
              \[Omega]^2) + 1024*r^8*(780539073355778316105249801 + 
             177901023789387289048633502*\[Omega]^2) - 
           4096*r^6*(-186146744607816447454169247 + 
             237150765496984952151569434*\[Omega]^2)))/
         (93968360872187228881441827840*r^22) + 
        (\[Alpha]2^2*(5777300274482261857887835246868114807193600 - 
           2505522058363691872140854796931801998950400*r + 
           512227221565552072490012413851947219484672*r^2 - 
           148553662257*r^20*(-67641114905224968999935505 + 
             8616340973901325450964378*\[Omega]^2) - 40336039231488*r^3*
            (4983550011914533747602274997 + 99972964584583422518175000*
              \[Omega]^2) + 4155347196*r^19*(-9672679431447170566990777215 + 
             1197756696912070311367045507*\[Omega]^2) - 5073684*r^18*
            (-14930756041498719935460888513573 + 
             1829682470231789664835889773999*\[Omega]^2) - 
           1790712*r^16*(-55236858839728177345249031701416 + 
             6680094976074173310144140379847*\[Omega]^2) + 
           511632*r^15*(-137034292716992842049490307351236 + 
             7046468569609348499818286524301*\[Omega]^2) + 
           596904*r^17*(-168058782098103336973302179746791 + 
             13464210071848510673249457135986*\[Omega]^2) + 
           172204032*r^4*(-228667534659423859731993267448827 + 
             98666219125815972494926623422212*\[Omega]^2) + 
           4100096*r^5*(7558626052432875277589774039468163 + 
             507871834842106799907495969870359*\[Omega]^2) + 
           473088*r^7*(-9164394670639494039300934832108034 + 
             1492495667100873919871398384348235*\[Omega]^2) - 
           5472*r^13*(3255911529755081592466875619574913 + 
             2164805016439000367451091441749566*\[Omega]^2) - 
           912*r^14*(-46533283388513159988412151864789337 + 
             9575557905073731120154243253828705*\[Omega]^2) - 
           1152*r^12*(2875036042430220171757315197387559 + 
             14468942654491018208418260638285134*\[Omega]^2) + 
           78848*r^6*(84702137789514340705069252808547966 + 
             46124660479443721348118994042066683*\[Omega]^2) + 
           768*r^11*(59386980784672716768920802124419 + 
             54990680438360441564193749249604100*\[Omega]^2) - 
           1024*r^9*(-304687118876337137320265480702466051 + 
             128167468732615773486733680629840210*\[Omega]^2) + 
           768*r^10*(53746603610904862393797625097576889 + 
             200088987362730674072152215637262830*\[Omega]^2) - 
           1024*r^8*(486263429107465455664703929672620084 + 
             525590212111411829350870136670954857*\[Omega]^2)))/
         (617396910387032089523328845118801408000*r^22) - 
        (\[Alpha]1^2*(5857728717853456633967546568984566641459200 - 
           2528517958052065921618985108183038348492800*r + 
           528273166579763163412803544197606842302464*r^2 + 
           148553662257*r^20*(-58127655003769854745952325 + 
             6458598498691725162418318*\[Omega]^2) - 4155347196*r^19*
            (-8312254665539089228671182475 + 892291019017335671532600668*
              \[Omega]^2) - 238674788352*r^3*
            (863776132991601197420979052471 + 17279139156869758991234880000*
              \[Omega]^2) + 5073684*r^18*(-10091421339247455163881340539123 + 
             801119664121298917917929906402*\[Omega]^2) + 
           1503789056*r^5*(21293734043163188189206734844293 + 
             1360303354214159043878462725478*\[Omega]^2) + 
           596904*r^17*(61210161079503353124140550843135 + 
             1738323220813580771562093512864*\[Omega]^2) - 
           1790712*r^16*(-3947527395533537596883960546535 + 
             2051607239860280463159950876546*\[Omega]^2) + 
           511632*r^15*(-113066313720265495114505662202451 + 
             24398480523060124282015866424040*\[Omega]^2) - 
           65664*r^13*(455633526346153475508508400082387 + 
             43477820247349946298756019228720*\[Omega]^2) + 
           39739392*r^4*(-1049945143379787566224671988315133 + 
             426775006559139292853684884712064*\[Omega]^2) - 
           1824*r^14*(-33476010508250038810216170845729073 + 
             529993748525111554857354371217586*\[Omega]^2) - 
           477184*r^8*(1383576828967650053630418990894198 + 
             1111247012916954842443088569124179*\[Omega]^2) + 
           7040*r^11*(-312527231699863841269574396002677 + 
             4368664746274804988282698422511504*\[Omega]^2) - 
           4096*r^9*(-102708590984607237270413675869682793 + 
             33677039437910739700106693111797708*\[Omega]^2) + 
           16384*r^7*(-282820037834407383964147287976118244 + 
             43032813928244641049508994434170299*\[Omega]^2) + 
           1024*r^10*(44686085076397474956631407927359763 + 
             124672381071651569621411884763004398*\[Omega]^2) - 
           64*r^12*(41836622914706609874604784284120131 + 
             449075177626802662588017101994578096*\[Omega]^2) + 
           4096*r^6*(1782015866712948078570323887351859583 + 
             884037392040841326394066513231343246*\[Omega]^2)))/
         (617396910387032089523328845118801408000*r^22)) + 
      c^6*((\[Lambda]ev*(6934935830827454005788837193030041600 - 
           3199496542161438868098183727090237440*r - 
           666744584856211082096483748227383296*r^2 - 37584076551021*r^20*
            (319957618643711139 + 19411298760325655*\[Omega]^2) + 
           150336306204084*r^19*(319957618643711139 + 20130133492107970*
              \[Omega]^2) - 8834477652*r^18*(10648418380036696136787 + 
             835794323726320162255*\[Omega]^2) + 981608628*r^17*
            (140922253429754397082209 + 13959430532686309405360*\[Omega]^2) + 
           31495464*r^15*(5413515791061094380949131 + 
             513076125702097824341900*\[Omega]^2) - 5249244*r^16*
            (32575008193859200665787191 + 2804538026946074498589038*
              \[Omega]^2) + 100464*r^14*(-1262001407048542643899094217 + 
             25832107762930745893160582*\[Omega]^2) + 401856*r^13*
            (127357897266417459960936387 + 54141161916209671435316588*
              \[Omega]^2) + 172204032*r^3*(4337564860543490779433290459 + 
             2098358761301376236844960000*\[Omega]^2) + 
           4416*r^11*(466992242059988076220627839 + 
             5242481122290670818217098856*\[Omega]^2) - 
           736*r^12*(12262581102145879772188308387 + 
             147646641013526072881904283572*\[Omega]^2) - 
           512*r^10*(-6282291313971593303461649789400 + 
             323210415103629918455846287723*\[Omega]^2) - 
           11264*r^7*(-4736961533607605677269154532727 + 
             398107829820216747833849201300*\[Omega]^2) + 
           512*r^9*(-22924792892677654679410186088157 + 
             1145028372809714833466712547208*\[Omega]^2) + 
           16384*r^5*(-10949353835984807903241696351237 + 
             2311144703200990634738048924824*\[Omega]^2) + 
           512*r^8*(-309638671553381070407138034039 + 
             3517541891414628987000489012478*\[Omega]^2) - 
           28672*r^4*(-3771477443954555154739542976353 + 
             3607569479475810599440858500512*\[Omega]^2) - 
           2048*r^6*(14479601305458773058080106908307 + 
             5620709518412058248462418638354*\[Omega]^2)))/
         (34074078764675773485964604437175040*r^22) + 
        (\[Alpha]2^2*(402478987249667684759723502423056427515904000 - 
           493657184612888734611245456704416119370547200*r - 
           24460391342460806013084687111553251546267648*r^2 + 
           4818471352695*r^20*(5456636214518869810624197549 + 
             292783975324404838820627321*\[Omega]^2) - 67391207730*r^19*
            (1560597957352396765838520499014 + 81399742246867186451372937623*
              \[Omega]^2) + 7060031286*r^18*
            (24716942716234156963138233722052 + 
             1760069495417221615439219124833*\[Omega]^2) - 
           2758019776512*r^3*(-729137899739009210389664232347 + 
             12266347790232832371925792387500*\[Omega]^2) - 
           151016712*r^17*(1275748789154544064103886552990132 + 
             102996613831942202536848539911501*\[Omega]^2) + 
           344408064*r^4*(51491550415290994851230821079484607 + 
             8060686008313876381124252727864461*\[Omega]^2) + 
           770868*r^16*(244976680561114450243735491771088875 + 
             25956015414992311622689693861476607*\[Omega]^2) - 
           31464*r^15*(5207714780225800016909260334713276449 + 
             144359895921656964783161290968435869*\[Omega]^2) - 
           48576*r^11*(198267831053290537849228437970455627 + 
             414020163035440093591587096532803728*\[Omega]^2) + 
           10488*r^14*(9617243468457664468969309229023112703 + 
             1049955465164952256193347563624788969*\[Omega]^2) + 
           236544*r^7*(4261200562904847947046483511701886504 + 
             1194013565815422633989827386211196457*\[Omega]^2) - 
           2050048*r^5*(514978279057268407736193522405727929 + 
             1390668415154085279894400784328027917*\[Omega]^2) - 
           39424*r^6*(80870850555448036882755065269415516898 + 
             3275324133739204897065126601447762865*\[Omega]^2) + 
           1104*r^13*(-26582225063976161319060553718972627295 + 
             10357321498086912598980399426734264774*\[Omega]^2) + 
           2208*r^12*(-3061683152169796049217792104652599967 + 
             10955492716188003672789248560642341164*\[Omega]^2) - 
           1024*r^9*(178281750404636486186254968290649116004 + 
             41912628311996697982068574539407904215*\[Omega]^2) + 
           512*r^8*(835075418828499186276384837175239928704 + 
             154149044147603032104109959629992912091*\[Omega]^2) - 
           384*r^10*(-19274498857819965265247461166658067395 + 
             245648658480610352551890618747683337466*\[Omega]^2)))/
         (17221206370653082831096592309110007373696000*r^22) + 
        (\[Alpha]1^2*(-5305067060588439374522670905784318289772544000 + 
           6508657194282487010656378497822245700658790400*r + 
           341310295673328602663256211182200247039295488*r^2 + 
           62640127585035*r^20*(4689181540000440665275696785 + 
             219463708458022738422952651*\[Omega]^2) - 1752171400980*r^19*
            (670552960220063015134424640255 + 30320122252064380804987004726*
              \[Omega]^2) + 183560813436*r^18*
            (8229082094990488411291334607066 + 399943178399904217369522399397*
              \[Omega]^2) - 981608628*r^17*
            (575757457703909090894017874696535 + 
             32727023836263447155593154262496*\[Omega]^2) - 
           10021284*r^16*(59404333216784350230170014746088953 + 
             5133274350065914335375963809453714*\[Omega]^2) + 
           15670566912*r^3*(-855535955377307185392993422651047 + 
             28702790497772696243398734743040000*\[Omega]^2) - 
           272688*r^14*(5594740324610725002137678739242587983 + 
             66166161006604926178072238947113994*\[Omega]^2) + 
           287040*r^13*(3172642434578108953707865187911296339 + 
             246642109929737419416824711099617856*\[Omega]^2) - 
           86102016*r^4*(2737577653208700538123750389742622029 + 
             418712825038499755798717551890865024*\[Omega]^2) + 
           409032*r^15*(3287347968417738693177716040550163571 + 
             623622167460837545619779983423583896*\[Omega]^2) + 
           32800768*r^5*(390389335578325769253299651941466781 + 
             1226986885176174224133988587604370672*\[Omega]^2) + 
           131072*r^9*(27278396020899014074147710950224201281 + 
             4670796856049256133858283817843563159*\[Omega]^2) + 
           7360*r^11*(6800290329359374522877794759812533889 + 
             35658508627043222810930958197073987568*\[Omega]^2) - 
           736*r^12*(249467164703236369655901718077559147083 + 
             429654357380196259799427292273881281488*\[Omega]^2) - 
           8192*r^7*(1531976082605014097898410568338822422935 + 
             491711186166056143606109148013541159903*\[Omega]^2) + 
           2048*r^6*(21546424242520607943179836305998458045449 + 
             744977096076507583473649620373607140082*\[Omega]^2) + 
           512*r^10*(184259608338000435076747111198745570823 + 
             949788944584303268115978141175980038306*\[Omega]^2) - 
           1024*r^8*(7769135301691118914995417666542128717446 + 
             1354031341498465796166847009152601530965*\[Omega]^2)))/
         (223875682818490076804255700018430095858048000*r^22)) + 
      c^8*((\[Lambda]ev*(-381761541111914984156511376671167804866560 + 
           206938239559669493956467586206139353661440*r - 
           56537916897351401782658596770875676819456*r^2 - 
           17100754830714555*r^20*(-716847442453759743 + 211596281361595514*
              \[Omega]^2) + 68403019322858220*r^19*(-716847442453759743 + 
             219432065975326636*\[Omega]^2) - 409441032*r^18*
            (-310590203159517222204128943 + 76125264413892173246110255*
              \[Omega]^2) + 272960688*r^17*(-868770276829985103567875343 + 
             187072075852110307774775920*\[Omega]^2) + 47017152*r^15*
            (-5615480333614901205094850904 + 1372150260002692132678001743*
              \[Omega]^2) + 649152*r^14*(275689815971764535222275791579 + 
             17007195922445837879420053427*\[Omega]^2) - 
           1306032*r^16*(-221995947408376191970388766759 + 
             40431607829467855336483312807*\[Omega]^2) + 
           741888*r^13*(-137180404784497192427440283061 + 
             99925926036566953475999455811*\[Omega]^2) + 250478592*r^3*
            (84097946131318760891158226848369 + 
             1379066531124385557724083735300*\[Omega]^2) - 
           3072*r^11*(-5472916149694761763766255832711 + 
             44484426925453482598954256297011*\[Omega]^2) + 
           8192*r^9*(-6989024879223268174986944103204807 + 
             58183504994744467399154417855429*\[Omega]^2) + 
           13312*r^10*(1160372420134592725882855319894748 + 
             170026634997697116920766412211125*\[Omega]^2) + 
           458752*r^4*(1383044148271791134934188059745433 + 
             226157096640906064713218109271768*\[Omega]^2) + 
           65536*r^5*(-45413183294559280502687132720961261 + 
             410201802108076280611749840381958*\[Omega]^2) - 
           8192*r^7*(-60015701135445266178819774341454672 + 
             524981922966125513502539625151001*\[Omega]^2) - 
           256*r^12*(-56729086324677435501718587939510 + 
             2490775550535966238618146582171599*\[Omega]^2) - 
           2048*r^8*(24145469498508390059862241105908300 + 
             3386976441890707750835721167597741*\[Omega]^2) + 
           8192*r^6*(-5103798190392446423379909029323338 + 
             4123170543279133622903353792213591*\[Omega]^2)))/
         (781386774231544837580140308953298017280*r^22) - 
        (\[Alpha]2^2*(288029050075639434420304200579417190481907626803200 - 
           113400781597850810685463420717080761164374265036800*r + 
           26298391684354388105383774427107216321639978205184*r^2 - 
           5700251610238185*r^20*(-61126466238863853050824004565 + 
             15957716478902378824973909374*\[Omega]^2) + 159447597489180*r^19*
            (-8741084672157530986267832652795 + 
             2218280571523760387408993756081*\[Omega]^2) + 
           955362408*r^17*(-5094973505162111827025922026636819673 + 
             701109775960775899627666676727148774*\[Omega]^2) - 
           105462084*r^18*(-29381445771017974341503120684513757603 + 
             6558053354130833844060356265347625289*\[Omega]^2) + 
           62682267648*r^3*(-151441551510918602923279745267945485451 + 
             6707243550134018719388146674821089500*\[Omega]^2) + 
           1679184*r^15*(-1659055017235205408361606481100886475650 + 
             150440642941945363403768145858390140987*\[Omega]^2) - 
           5877144*r^16*(-819049063138932006219946090319117216904 + 
             161422424243932959978275693786867361113*\[Omega]^2) + 
           4477304832*r^4*(-532740573986716746348684040128953938115 + 
             181455760820298568377277944923657340706*\[Omega]^2) + 
           53301248*r^5*(26925261657172904183360222460025953900624 + 
             2853596355285051852611116295275851217225*\[Omega]^2) + 
           6150144*r^7*(-33960365673738083886654679665504595816090 + 
             5091793163966955439465411734506069650301*\[Omega]^2) - 
           4416*r^13*(221863678987719060419591519520176086245780 + 
             183977436553740471163846020131841780275011*\[Omega]^2) - 
           3312*r^14*(-485570162762216570832984364823570694215716 + 
             193445948751862454607150542523210020950309*\[Omega]^2) + 
           16896*r^10*(72725992132721383449716771774316529566537 + 
             561636965250073513517564027055065989836071*\[Omega]^2) + 
           3072*r^11*(141907660542082290933183626234317042078821 + 
             818298309404618595693675090269909336737805*\[Omega]^2) - 
           768*r^12*(-406763288437368560249759850813135871032036 + 
             1663460277528307404856084635581895214100119*\[Omega]^2) + 
           93184*r^6*(4198552033269974116738309940286308986659516 + 
             1993910014113055473653483672563520502577175*\[Omega]^2) - 
           13312*r^8*(2462644066119334971446808542135303038642386 + 
             2150202071358803818026709989747480147148759*\[Omega]^2) - 
           2048*r^9*(-7376230043562238338169066727489981206029210 + 
             2949160378266905288508316555044008015054699*\[Omega]^2)))/
         (5133917158393614441275191712822638958216756736000*r^22) + 
        (\[Alpha]1^2*(292038834411341737686744957802004582875152148070400 - 
           114364807471635389797416682525543726004136679833600*r + 
           27150715339742719647545005664344760061000582955008*r^2 + 
           5700251610238185*r^20*(-52529266350957200924104875225 + 
             11961514058620331892672766394*\[Omega]^2) - 159447597489180*r^19*
            (-7511685088186879732146997157175 + 
             1652549166900297494929625851444*\[Omega]^2) + 
           496292160*r^17*(4642215811005178356226590233982662523 + 
             40404783676017839037659818114226876*\[Omega]^2) + 
           1379009888256*r^3*(-7035797489612801899448130077126198891 + 
             311798644261490446011540487241366400*\[Omega]^2) + 
           105462084*r^18*(-20188044577069368594940603012065003693 + 
             2898586336381956326018191856231957150*\[Omega]^2) - 
           35262864*r^16*(8186900164211802459087922946123134648 + 
             7420875680492976232171240623111078341*\[Omega]^2) - 
           918528*r^13*(1234746080724032062144037939340327828345 + 
             47590271298983187570849231552213331474*\[Omega]^2) + 
           4477824*r^15*(-662904744816978775373500334192715021501 + 
             217340582783251631537019053689333639609*\[Omega]^2) + 
           131203072*r^5*(11297463765792733053625550772715301277159 + 
             1176381155125244147895115192720237943630*\[Omega]^2) - 
           13248*r^14*(-216206318084284191000969768082808802355870 + 
             4666271426979598393014803753534867611133*\[Omega]^2) + 
           62619648*r^4*(-40068771417191678950956280508582806113887 + 
             12945343585103917882914967241348320108128*\[Omega]^2) - 
           8192*r^9*(-2613738440384119051764009064790070191139135 + 
             775922064266367661075081478323885574738662*\[Omega]^2) + 
           1024*r^11*(151655555470367647072617209711552792860785 + 
             1898751042913151761038826946482181432925634*\[Omega]^2) + 
           2048*r^10*(1114899006195376507042982064629322166579581 + 
             3493806185586041148467518498799265053726285*\[Omega]^2) - 
           512*r^12*(-128656018542414226703562664859515262216643 + 
             3681844935163785334175119190902883343992570*\[Omega]^2) + 
           8192*r^7*(-27011907445660570831877379752792357311281933 + 
             3752867650366339439311423066659605189998738*\[Omega]^2) - 
           2048*r^8*(21659877871281309308607069977507369774041086 + 
             14035641227197219033242491650632472606024609*\[Omega]^2) + 
           8192*r^6*(51953270846092053995740467111149482852290144 + 
             22542897866733135472595434428770502469666517*\[Omega]^2)))/
         (5133917158393614441275191712822638958216756736000*r^22)) + 
      c^10*((\[Lambda]ev*(-3667819425929213118073252781777281125407784960 + 
           1987853058862987714176682499756414972177940480*r - 
           506408365136302786181431188441266115390013440*r^2 - 
           418374082088337375*r^20*(-1024731694295550598742 + 
             36487347554229847269*\[Omega]^2) + 54868732077159000*r^19*
            (-31254316676014293261631 + 1154075426704294608183*\[Omega]^2) - 
           1346845500*r^18*(-2685733604845365536403531044301 + 
             69291166988672823664139632133*\[Omega]^2) + 448948500*r^17*
            (-12788639773203410099659631913111 + 
             216165096349828472716894982480*\[Omega]^2) - 
           34534500*r^16*(-204213226292376307668239931646839 + 
             2361838271672565339801856410514*\[Omega]^2) + 
           15939000*r^15*(-425643569006273956707965969262435 + 
             10380539833852019501621581951796*\[Omega]^2) + 
           3234000*r^14*(1510882022083602527889315431526153 + 
             13974754153907662463620348078466*\[Omega]^2) + 
           168000*r^13*(-13256158855917074474549741526309429 + 
             810657249945343728284906666261092*\[Omega]^2) - 
           234823680*r^3*(-748939791542379094164155655002273431 + 
             38118000510189031738570301882984000*\[Omega]^2) - 
           192*r^11*(-769079497476975531016132554105446625 + 
             9556577775557849126894903448581949832*\[Omega]^2) - 
           65536*r^5*(350966644633579037379867500961384508905 + 
             15513269128522669890838320478327537808*\[Omega]^2) + 
           5120*r^7*(623708504569410719038767900266515304805 + 
             22868924380498301436507737331886850692*\[Omega]^2) - 
           512*r^9*(435427144473968989063426999829614550625 + 
             31866483742685161021208221696055494456*\[Omega]^2) + 
           512*r^10*(108289403766669695320570070810236293000 + 
             54964763368717811505897010363613918597*\[Omega]^2) - 
           32*r^12*(-12702077518548656282180337697871788875 + 
             99516493976617717077561895123861098604*\[Omega]^2) + 
           28672*r^4*(97629059228494986656639524466065376505 + 
             152595427457118684678378735430488089632*\[Omega]^2) - 
           512*r^8*(884882994881791217392346469721265712195 + 
             248361814138906736200264576362439181858*\[Omega]^2) + 
           2048*r^6*(192543485925977692213370328370687658445 + 
             348942279905345153237812935694656953374*\[Omega]^2)))/
         (118453351306163250221914394960389021307040000*r^22) + 
        (\[Alpha]2^2*
          (-2767273366569077877865526258767853502172198035731251200 + 
           1178361900399144073387980552827565760993655348723712000*r - 
           231614770320787879677473314915569015301923373019136000*r^2 + 
           6858591509644875*r^20*(-1776729440577246073481108789005070 + 
             55951738784571236293380697075273*\[Omega]^2) - 
           95924356778250*r^19*(-508144620005092377015597113655450020 + 
             15555691223475598490718074750995399*\[Omega]^2) + 
           749836626739200*r^3*(114745530492193805194021279238409466831 + 
             14529086020782704326424368426264881000*\[Omega]^2) - 
           6285279000*r^17*(-17308339123082343429323416455162042953139 + 
             77512278219453845580127549189796000663*\[Omega]^2) + 
           3816062250*r^18*(-22928994275479127100047919132497554671618 + 
             560571814039015340870223168672032965847*\[Omega]^2) - 
           29601000*r^15*(-2704640690856274122210046601925501611126541 + 
             23934953725998678782989412334404402467885*\[Omega]^2) + 
           7969500*r^16*(-13386901748878937306367189543268329567301125 + 
             202109606048585334673532476849440088888529*\[Omega]^2) - 
           26650624*r^5*(476579828173923633605381122325807480861057085 + 
             6730409394421626005467233814441096763746109*\[Omega]^2) - 
           172204032*r^4*(-96731637036859579481501758947162555991578405 + 
             49418424777551716948674114846975574570023566*\[Omega]^2) + 
           18000*r^13*(1050534062283517992780580859111659781487519849 + 
             216466887099861571420838386570489389765092942*\[Omega]^2) + 
           115712*r^9*(-779393144848171729478823805333327567777663875 + 
             669932537232161503115407530030489912542526617*\[Omega]^2) + 
           3000*r^14*(-16096776578611132866467351347257218227379764881 + 
             790850659075690335649749575040662664423035317*\[Omega]^2) - 
           236544*r^7*(-6792269833746228913538290642017428296613518500 + 
             1883410552104526013234228679282326566778073767*\[Omega]^2) - 
           197120*r^6*(13148314853671423873621934191750598269174923066 + 
             8747037630224095050184618800329263245178946041*\[Omega]^2) + 
           288*r^12*(693662522965401212859990060861068842404813875 + 
             11740993114606105281882225679312237792784099228*\[Omega]^2) - 
           192*r^11*(1604907025179826595373663074328723259235399625 + 
             88709616319543036516095419950871954683550770208*\[Omega]^2) - 
           384*r^10*(30019175121950972173613651836715002104137681625 + 
             143044357895708965261649620463536312448934332194*\[Omega]^2) + 
           512*r^8*(313288651824425931681432853722106762916733238800 + 
             451041545211042864445370067048791753447231265119*\[Omega]^2)))/
         (778269754230231989207061093715706924572171466448000000*r^22) + 
        (\[Alpha]1^2*
          (2805797846634407734041694498114884381465699204621926400 - 
           1189155471835976997583289115297083478791766010232832000*r + 
           238805441765983943820230791717077202881480314821017600*r^2 + 
           r^12*(4704405088778543530302338453045520194763455916000 - 
             8864239450729652580975244237131984621946585865728*\[Omega]^2) + 
           6858591509644875*r^20*(-1526839350617171513362969608552550 + 
             41940055205313161267506945077563*\[Omega]^2) - 
           383697427113000*r^19*(-109169013569127763205452327011507325 + 
             2897125019024844587415571915531019*\[Omega]^2) + 
           7632124500*r^18*(-7706443704909229083737792551426547913099 + 
             114190150268594961857951214852486943871*\[Omega]^2) + 
           448948500*r^17*(77299345579267983209773024198176162239205 + 
             2973579678839810636004958428847779830944*\[Omega]^2) - 
           994478284800*r^3*(88735867007745442999693518902380296522463 + 
             11203725706220392592467139669381667609600*\[Omega]^2) - 
           7969500*r^16*(-1733623839797067204446848374924873474480669 + 
             149810728191775251775862944415113887757966*\[Omega]^2) + 
           2277000*r^15*(-27230869524447271031581927803886807952982969 + 
             886645697832187715050635663653658705850840*\[Omega]^2) + 
           6000*r^14*(10922890129304422587714130150226373003069561009 + 
             17680514889522870739817792978000298230377006*\[Omega]^2) - 
           72000*r^13*(460946717348062111540413648185377077387163977 + 
             28656804087405599197134338350170262087986784*\[Omega]^2) + 
           2523136*r^5*(5208482516257586904925439865699060278252074335 + 
             36542482738845662719230753804679323105897512*\[Omega]^2) + 
           19869696*r^4*(-890748982696333678778582409036972124585994575 + 
             427284915907433692620941837187712846085138304*\[Omega]^2) + 
           704*r^11*(-880005725574754190156039531360097063660661875 + 
             16692377981885784265160636546600067973941692528*\[Omega]^2) - 
           4096*r^9*(-29811214508319168986668890925654304975131766625 + 
             20430485547538169794799802989149863731123107292*\[Omega]^2) + 
           8192*r^7*(-211292202994688120512689809288398748745188907075 + 
             55190901495674791772011520024746292479503172201*\[Omega]^2) + 
           512*r^10*(27529520895755292585912704352041134185570549375 + 
             102332115771881563672518967021449142396934014466*\[Omega]^2) - 
           1024*r^8*(207125362528446712300660497269952898000938613710 + 
             216693888916455297989912721411265810791234681989*\[Omega]^2) + 
           2048*r^6*(1388397079657337716326240537576779620128362387085 + 
             837789386379105038798101810525285357727501103698*\[Omega]^2)))/
         (778269754230231989207061093715706924572171466448000000*r^22)) + 
      c^12*((\[Lambda]ev*
          (17742095166654552087255087181139633685983915157749760 - 
           9984694644002558351971146936179759425878212172840960*r + 
           2907374352924501050962431416579094484406600599339008*r^2 + 
           33278968940298456375*r^20*(30366407445102206074849245 + 
             8076587491814431166732422*\[Omega]^2) - 133115875761193825500*
            r^19*(30366407445102206074849245 + 8375677814161179005587028*
              \[Omega]^2) + 248334066981000*r^18*
            (22590799227825772555230249479877 + 
             10205294449765411987097108366773*\[Omega]^2) - 
           12735080358000*r^17*(358715499327127152459158585825331 + 
             351205936670689505284572696875840*\[Omega]^2) - 
           604035432000*r^15*(12403145496424807223533478525969565 + 
             8890321746821055050033206444631827*\[Omega]^2) + 
           3872022000*r^16*(1500518087569425336253164585019905147 + 
             1219707555473109972577838785209231265*\[Omega]^2) - 
           58315173396480*r^3*(19997460535839883215495807118085499913 + 
             1588988320915209094985151357655403900*\[Omega]^2) - 
           78848448*r^14*(-86482593788818509181093090079239489125 + 
             10655169455735495989176702798851785009*\[Omega]^2) - 
           45056256*r^13*(13213742741687280040848001415783818125 + 
             142570785339610506520555926662265181738*\[Omega]^2) + 
           25746432*r^11*(-50003849498453573837600804937024330078 + 
             146188895655624820423232132812732156577*\[Omega]^2) + 
           2145536*r^12*(284452920758069566492281560769599005446 + 
             20911519227971029909211083994160216027337*\[Omega]^2) + 
           1835008*r^4*(-16943183478204734422746453256053130092952737 + 
             8979191926968345586192982025959296836830612*\[Omega]^2) + 
           90112*r^7*(-359486932082323400121139752387669242341987773 + 
             12816873477833217174189633180862465377752533*\[Omega]^2) - 
           2048*r^8*(-1500114669377846362873321630409026896899108826 + 
             25645395401506355657310622235530506714161425*\[Omega]^2) - 
           4096*r^9*(-1126730391362928926797816029644993396819004615 + 
             34787327645336759437608067083612194395180078*\[Omega]^2) - 
           1024*r^10*(1306479559651975506757248373470380724297283884 + 
             64426820200160112042445217092374890327945755*\[Omega]^2) + 
           8192*r^6*(411367160772178044445704224886859879421708430 + 
             107954391398578667281519797777938014542525947*\[Omega]^2) - 
           32768*r^5*(-5348340360854626203535495293177849151296948405 + 
             273836154729604749754554679871528162253182492*\[Omega]^2)))/
         (9631733626855049649465905807469623800245880332480000*r^22) + 
        (\[Alpha]2^2*
          (13385944540979879868205110214478733266501596329231848256307200 - 
           4355714490735940559414354631724662125418745466286484527513600*r + 
           1313152647702204864841905805267036544019008847475321533530112*
            r^2 - 11092989646766152125*r^20*
            (2589381044779772087683987729097778975 + 
             609102827715460319511002635612195202*\[Omega]^2) + 
           310293416692759500*r^19*(370281489403507408538810245260982393425 + 
             84671323153770364099107474807913517263*\[Omega]^2) - 
           4163391655500*r^18*(31929077631525358470545824912418830374098583 + 
             13417305998306235494377486358131462213252525*\[Omega]^2) + 
           3428675481000*r^17*(11834935543562153742798706428631793561090583 + 
             18429530339000308694257396563583623805314506*\[Omega]^2) + 
           421977025806336*r^3*
            (-986029056655245234989423483176431036605401756 + 
             267267661485545933945831614205558866835248125*\[Omega]^2) + 
           150858000*r^15*(860446753618919891528302794266149955609414631504 + 
             135698633411863295283195048972223124700473726257*\[Omega]^2) - 
           528003000*r^16*(67014719049917697021636867837211210174019894022 + 
             159249621598373487501429107777338364804725443071*\[Omega]^2) + 
           70802688*r^11*(860789658374884843979409661457118650025409971357 + 
             2156535674316440470942431979916803889887699965452*\[Omega]^2) + 
           11709874176*r^4*
            (-12741351657171282452459553056378035854485349246996 + 
             2826416744263205567814761058739634807895440866267*\[Omega]^2) - 
           9654912*r^12*(-6159174178629927693527190211121175402523095469859 + 
             11069227973203917313233191744348232362785566696606*\[Omega]^2) - 
           4827456*r^13*(2233443816144888259113338202460687730802070880250 + 
             11924879235082245905708177770401955881020330911537*\[Omega]^2) + 
           6150144*r^7*
            (-1579708972446109919046521822204731816632778009991994 + 
             80354941275373000279342325679529949562162496596907*\[Omega]^2) - 
           402288*r^14*(221507216577480418506417446699786071796208546099000 + 
             121404546854477095527260413351709601486900810334727*
              \[Omega]^2) + 4100096*r^5*
            (14983787619882271568609659723412959121506865961436884 + 
             3564092814135493733803630104286180826332271992353607*
              \[Omega]^2) - 2048*r^9*
            (-325452599766042091206266689961419543907439051271831665 + 
             77276142313779834370115229919935774654701147474233277*
              \[Omega]^2) + 78848*r^6*
            (302475791274615684821838141291669069299605242711158196 + 
             110253414023175240159720147296586511158638257754822875*
              \[Omega]^2) - 5120*r^8*
            (445817567185041224767943260009645397791227568736613774 + 
             309156825744369237822637098942059408089375914959630645*
              \[Omega]^2) + 1536*r^10*
            (8550927775635354692627882086490405871771550732299669 + 
             414772975296421923534434131619587802727246679982496007*
              \[Omega]^2)))/
         (63283029816595077873583565314436858107411558623037274976000000*
          r^22) - (\[Alpha]1^2*
          (13572296406268833641192975591622326899497210585470078445158400 - 
           4385765945991424538318273198326050268024387168088505502924800*r + 
           1358150299143330085928038615096651523129020536573107260882944*
            r^2 + 11092989646766152125*r^20*
            (2225194665332654949587201710362760875 + 
             456568585266970220839631489985614662*\[Omega]^2) - 
           310293416692759500*r^19*(318202837142569657790969844581874805125 + 
             63077469249975955969397699627570340812*\[Omega]^2) - 
           1959243132000*r^17*
            (-40494700258316291787294490761386766432150045 + 
             2898974097161356629220539440558301598538056*\[Omega]^2) + 
           4163391655500*r^18*(20100236728320265184007426243902420649846873 + 
             6033781366771885123015806333493547093377838*\[Omega]^2) + 
           2896473600*r^13*(20523079525398300843178803666637006414121351995 + 
             1983623209516246225497016980683001844495699444*\[Omega]^2) - 
           1056006000*r^16*
            (109927168507736080426387370075912878554065221038 + 
             17848928594093241757066034421879512841545759513*\[Omega]^2) + 
           2950888292352*r^3*
            (-143143781087584955769259332621528126563843407261 + 
             39087264530755475207775070077707975780413224000*\[Omega]^2) + 
           603432000*r^15*(-2328074723545987492725765708983137981930642023 + 
             139893403986471893751753297132290091093866235754*\[Omega]^2) + 
           140518490112*r^4*
            (-1107253136006312174764419224418745936851984201485 + 
             234924095914394982072964687172835568488064915272*\[Omega]^2) - 
           1609152*r^14*(23075148951585989599697469500740675523200074537000 + 
             4193382130986433701867767870047135479896968996343*\[Omega]^2) + 
           4291072*r^11*(7921383910029542017575673573991787648573827409945 + 
             29114874672874477152194036406258067382905204639036*\[Omega]^2) - 
           2145536*r^12*(-1803359376143057787719516800884699339263554584333 + 
             64097439939673669104897278160465070224952738676636*\[Omega]^2) + 
           10092544*r^5*
            (6285489628215748113323750938944120468267455234873091 + 
             1523415484784673595789243463898851650408471583705846*
              \[Omega]^2) + 188416*r^7*
            (-53882923558405720984679031845743292490582104481799725 + 
             2076659633079506291122498268012034940641203911996058*
              \[Omega]^2) - 16384*r^9*
            (-62936550334603128887895152548789662025154387544700185 + 
             9283778568590978197287541687376561489744840471308043*
              \[Omega]^2) + 2048*r^10*
            (71757134799365051269166199471633803077439365518571143 + 
             207747151123957719404702285016457575510186934840792991*
              \[Omega]^2) - 2048*r^8*
            (1517280503165119128733969318497497095039851319507097034 + 
             802129885500034332837941502522258928663174605708845131*
              \[Omega]^2) + 8192*r^6*
            (3150524799755366641741637112920553058373282975149732986 + 
             1052463123589330389186275588223485174133082048797768647*
              \[Omega]^2)))/
         (63283029816595077873583565314436858107411558623037274976000000*
          r^22)) + 
      c^14*((\[Lambda]ev*
          (157602818594194331784910534873870321755751519066112655360 - 
           87486105227349607001612885172276358028653247241167831040*r + 
           23302297770666613111168013470247351418566381149261725696*r^2 + 
           11336791617024748875*r^20*(-882114176232880648994215622889 + 
             105587049343574474309807541665*\[Omega]^2) - 
           45347166468098995500*r^19*(-882114176232880648994215622889 + 
             109497124564800994692311141710*\[Omega]^2) - 1950531082500*r^17*
            (-82896916796790289219774405825266822723 + 
             7596162143534135963142530402957423920*\[Omega]^2) + 
           1170318649500*r^18*(-79815377551731341113176860037987797571 + 
             8238632871254483792135004712887932525*\[Omega]^2) - 
           11915971704*r^15*(-15401004587068409194149622726363021269375 + 
             1621161354037232322647284244118731851748*\[Omega]^2) - 
           1134854448*r^14*(112295443283214900146477848728622787470659 + 
             3396068998431182730429680917988764886158*\[Omega]^2) - 
           4539417792*r^13*(-14544926873394081365117583956826133151373 + 
             4787312638934823585787486681944556623964*\[Omega]^2) + 
           283713612*r^16*(-696666790099584153704372383552363164613125 + 
             52660523761780032583627351298825766584662*\[Omega]^2) + 
           46964736*r^3*(-182292219723871249809435219089778781466420463843 + 
             678762246381731686022501718431394731633440000*\[Omega]^2) + 
           5952*r^11*(-1618666373162137245440995992692090202297371751 + 
             10889561594148508843482469345024130393107798936*\[Omega]^2) + 
           992*r^12*(-11211313723156150820182444052093720943520795653 + 
             220508972834384775433962714061995640560313875028*\[Omega]^2) + 
           512*r^9*(38660002919197357376201605846190913705341490707157 + 
             332715731428764747885239787993663819134119978936*\[Omega]^2) + 
           16384*r^5*(72355153857251967379697953277100467301455375650503 + 
             505611637792772183718473074793361129303956859176*\[Omega]^2) - 
           1024*r^7*(183384024578476820301872885054476151415416445972405 + 
             731191664669271763627501978147540345967768115332*\[Omega]^2) - 
           512*r^10*(10863956170349392443092521259874404790824108976384 + 
             2067533901909240209637797190334779611797240594709*\[Omega]^2) - 
           28672*r^4*(4444752850853213006000805365481308508416990465937 + 
             3124616809914545446558959893005586355977452878688*\[Omega]^2) + 
           512*r^8*(45802454373556365125395333817563486647958011766863 + 
             7424592789253208067520264063291447389139497130946*\[Omega]^2) - 
           2048*r^6*(4540256756374708875584782565082153965688502273245 + 
             9638197155066287610107319749526638480027647365646*\[Omega]^2)))/
         (427945148841389997213007294455230987662774647582335760000*r^22) + 
        (\[Alpha]2^2*
          (9146706525172843684975053162575282496358367691189303156041318400 - 
           3507411708761890167666607940215252528409748234606258123315609600*
            r + 
           801478201182475423787854518514271369198730673537991513176178688*
            r^2 - 1453434822695480625*r^20*
            (-15043792924127094808983550030579111841799 + 
             1592587720754198049683025242475218055503*\[Omega]^2) + 
           223605357337766250*r^19*
            (-391138616027304465033572300795056907886774 + 
             40251901774486365270615216224654148752899*\[Omega]^2) + 
           300081705000*r^17*
            (-821864940045390307571335193272570038362785283406 + 
             46281034888791401221810553060034989986062180385*\[Omega]^2) - 
           23188131750*r^18*
            (-7523965608718034301960381956309746193517406697760 + 
             713506853576102110177823403605192938013841096289*\[Omega]^2) - 
           188046802944*r^3*
            (1460946671165753222206461129452750104135829865768301 + 
             15871325598935019656206055693933477856587824950000*\[Omega]^2) - 
           112238352*r^13*
            (424818193044810153054011434201632105451023686447533 + 
             188967529815270654257596486821734351239049555826174*
              \[Omega]^2) + 18706392*r^15*
            (-8344054474544498166142270875046947702540772066231125 + 
             305766713614288603830246193788259491269050426073587*
              \[Omega]^2) - 65472372*r^16*
            (-3703354769968212346668157262826130772424748867472625 + 
             318696017850453112407610199458608847110973374889487*
              \[Omega]^2) - 6235464*r^14*
            (-14614651400859134015255897823174385852812131734877103 + 
             2525750690316511431740414609096236374693553887133135*
              \[Omega]^2) + 5854937088*r^4*
            (-12162562633437311842983114710610502483475977645495482 + 
             4517685587559759960174884384826986373370173062931887*
              \[Omega]^2) + 2050048*r^5*
            (19459209862947411268895067704122120851981875062572651249 + 
             1599341129408532154541395307485150458623896251328273997*
              \[Omega]^2) - 8928*r^12*
            (-1812219893251755470332367265335671517670001196311966225 + 
             3355997572755555247255505961313234113675414277536408484*
              \[Omega]^2) + 236544*r^7*
            (-22695419290783221482082429602008304000946831974069084448 + 
             4945781646050030655611556035418440946359026152619127999*
              \[Omega]^2) + 5952*r^11*
            (2794886783210211868230600889021336167519075255184531317 + 
             12035940085235681016995650058109166639959315945066438896*
              \[Omega]^2) + 11904*r^10*
            (1536994416332861349370661524967153649735757759355123259 + 
             21806275984787929327351142398976718552053948817341245798*
              \[Omega]^2) - 1024*r^9*
            (-295311511803447341890854411378459989273200995591016516098 + 
             212227756978178447375155202563112568147662001238887290113*
              \[Omega]^2) + 3584*r^6*
            (3050366550851893566985722670564644703326040164612745595814 + 
             1619792595133683651282358087482156203062779205908185144059*
              \[Omega]^2) - 512*r^8*
            (1643856049793265628103259353946076470385918341164151056184 + 
             1676194191399264646508176427642394078485505823597390920443*
              \[Omega]^2)))/(216285575155667827402440230353416571796605854483\
885646549224000000*r^22) - (\[Alpha]1^2*
          (
           120562546211793224188545586305743847951495105427390982921807462400 \
- 45979028293272482274195050404187070448832995276481115280480665600*r + 
           10756189840853132063530425789370259415968253412197319228945072128*
            r^2 + 18894652695041248125*r^20*
            (-12927941922114381967187488769193483898035 + 
             1193764811937412791059068298998989655693*\[Omega]^2) - 
           5813739290781922500*r^19*
            (-168063244987486965573437353999515290674455 + 
             14993199597354802166914019140124662277038*\[Omega]^2) + 
           602891425500*r^18*
            (-2557950916214644444891752527125124279980357105620 + 
             155493645125991942816543644591226053194214759869*\[Omega]^2) + 
           35464201500*r^17*
            (36899112058702844457658594947674707840316469558795 + 
             804328309479528514289138402698130781249814833248*\[Omega]^2) - 
           1945464768*r^13*
            (415621866590869687581896668073910458482371266727759 + 
             23136794661277021566088441873379260502709038258048*\[Omega]^2) - 
           162122064*r^14*
            (-11629107054167838223158924228000596152753288935100623 + 
             73437562781882000236615833942627637808461795295750*\[Omega]^2) - 
           851140836*r^16*
            (-78376382928411597236717705328392258969068644717375 + 
             103810505313845060290332258107240586747462790371634*
              \[Omega]^2) - 47011700736*r^3*
            (77599306988868130675823341220828108012668833778457269 + 
             844052327292978418245924127755716589683567208960000*
              \[Omega]^2) + 243183096*r^15*
            (-7871734278821325955465939557109608734466834221191875 + 
             1174280998440230838549746188697976209320026525835048*
              \[Omega]^2) + 1197600768*r^4*
            (-813605880971416022277794976207926949569604205188840799 + 
             286354188884239941002693952562031649680150688253631872*
              \[Omega]^2) + 32800768*r^5*
            (16352798209196934940626821087717064888078107967164831187 + 
             1276546111591329404288300498301422508635587322069035952*
              \[Omega]^2) + 1984*r^11*
            (50548671858418731217561401066452665445089961127009131061 + 
             351859037890977159699055840577571796406738915425722011824*
              \[Omega]^2) - 8192*r^9*
            (-704010672827462113391496430839738506901586735022172125685 + 
             367815939197809338363063480294188299300157359778005704616*
              \[Omega]^2) - 992*r^12*
            (-190913595265750493931239596467328810554210512417384491557 + 
             641485111123267372154811947950309404714301389178420515920*
              \[Omega]^2) + 8192*r^7*
            (-9074973819611117273746670519074922347497047107094167861173 + 
             1848065513928521664995249617737147670139344423809469676929*
              \[Omega]^2) - 5120*r^8*
            (2887165848085795420002481078497165465372886716967479394566 + 
             2156389266481577442393087721191259262124699463560932442673*
              \[Omega]^2) + 512*r^10*
            (1471638730264901071338196417757657281070176411116989480271 + 
             5320011892153593368414780669395140674166619852378620066818*
              \[Omega]^2) + 2048*r^6*
            (75637787402663653313109202731628071570215483619019764198465 + 
             36608996259094783211787168707357570996562767002823114171954*
              \[Omega]^2)))/(281171247702368175623172299459441543335587610829\
0513405139912000000*r^22))) + \[Chi]^14*
     ((\[Lambda]ev*(273164228249191040515033792512000 - 
         126693776678061742481156792647680*r + 
         40698756923930305043212656967680*r^2 + 264801537*r^21*
          (-183750101198977005 + 14439135322585408*\[Omega]^2) - 
         529603074*r^22*(-26250014456996715 + 14459116694944049*\[Omega]^2) + 
         2810369802240*r^3*(-5453159173122403729 + 95294588714885236*
            \[Omega]^2) + 46558512*r^17*(8806198980173901033 + 
           167886067551366251*\[Omega]^2) + 5819814*r^19*
          (-4101743722575128721 + 1508869154960274316*\[Omega]^2) - 
         11639628*r^20*(-5940878302891399413 + 1544831793164636510*
            \[Omega]^2) - 5819814*r^18*(23477584626057079077 + 
           2580405267370178060*\[Omega]^2) + 705432*r^16*
          (-997887714473014678467 + 21708669386041295116*\[Omega]^2) - 
         1653760*r^11*(6651750274026956180082 + 72540673583406061757*
            \[Omega]^2) + 62016*r^15*(13660852780255422743001 + 
           120283922452569784654*\[Omega]^2) - 476872704*r^4*
          (4174469789173876556455 + 345267513423763502406*\[Omega]^2) - 
         41344*r^13*(-20696231273417768582514 + 678292447291869496115*
            \[Omega]^2) - 103360*r^14*(7870521514963886641863 + 
           1346473742211577551349*\[Omega]^2) - 425984*r^7*
          (1105280079871371051803001 + 10879529921555129630188*\[Omega]^2) + 
         1490944*r^5*(1572028998386658583736580 + 22971236068416678174157*
            \[Omega]^2) - 64512*r^10*(43417440726492543582914 + 
           26650884086103371512567*\[Omega]^2) + 4864*r^12*
          (333166359547213664264793 + 111889160634120819935434*\[Omega]^2) + 
         6144*r^9*(14538060888303786692782518 + 144359358565965798427231*
            \[Omega]^2) + 6144*r^8*(-7684480589527461304311881 + 
           1005089405308463633147324*\[Omega]^2) - 
         24576*r^6*(-16070363219422382746059184 + 1396512037941273904793977*
            \[Omega]^2)))/(6500900255778063795179520*r^24) + 
      (\[Alpha]2^2*(15740885199909953517937216023556584898560000 - 
         6725949080067059949843836348198502295142400*r + 
         1773280460288331301525962010127161326305280*r^2 - 
         109330411231641600*r^3*(6812505044632353831658505 + 
           230445049585304752716804*\[Omega]^2) + 1881679721922*r^22*
          (-17911431366113344953977433 + 8603883169815309656309854*
            \[Omega]^2) - 24382110753*r^21*(-4838076627891282398124348847 + 
           181405192324300970746667984*\[Omega]^2) + 26201187876864*r^4*
          (-7015673487004728930273375010 + 1208557686815600429237272191*
            \[Omega]^2) + 261176115200*r^5*(488701543793158386488527753578 + 
           5605307438743329227262454735*\[Omega]^2) - 17459442*r^19*
          (-276904291754264793628262516263 + 175495106910753707065348464264*
            \[Omega]^2) + 15418728*r^17*(-36166168785368957845170351716025 + 
           257097595265133657013130469608*\[Omega]^2) + 
         18429411*r^20*(-7531574430166555723465504602609 + 
           1374689164289289812557473098084*\[Omega]^2) + 
         9523332*r^18*(27188870563875876870515444702759 + 
           2029933891430288250751284287822*\[Omega]^2) - 
         3638272*r^13*(51433268228209760973236216680347 + 
           5787864356009429071477583616583*\[Omega]^2) + 
         7524608*r^14*(70502191416119040927265476504945 + 
           6657271994599294150707274407671*\[Omega]^2) + 
         1209312*r^16*(621047440851732746257191489902198 + 
           14980313866750335498165672809703*\[Omega]^2) + 
         57401344*r^7*(-433962605305588090113592677478932 + 
           31105747078400354438505678900367*\[Omega]^2) + 
         372096*r^15*(-2004286220240039780144469042119446 + 
           72995129460188716162677199050219*\[Omega]^2) + 
         24600576*r^6*(1560309263264657513515948794285350 + 
           323435573621202183768605478790789*\[Omega]^2) + 
         38912*r^11*(-13837345039430179809283157492433357 + 
           2383931274964660995112117759771603*\[Omega]^2) - 
         29184*r^12*(1336285240556382585424975258070832 + 
           3713418505138453641362669568321301*\[Omega]^2) + 
         35840*r^10*(17667570186496760815622292607461810 + 
           10615613391853413495774668521378117*\[Omega]^2) - 
         28672*r^9*(-158357674047777153373812900187164489 + 
           11053587574541032749419556770010722*\[Omega]^2) - 
         8192*r^8*(735207333950741178157520591315158545 + 
           143638585828766400892507565214332141*\[Omega]^2)))/
       (3246159801557308913541169878196224000*r^24) + 
      (\[Alpha]1^2*(-270176449344832660712920207170464687063040000 + 
         115081712137938151895313342741797030540083200*r - 
         30738925348081853157072178584329377913241600*r^2 + 
         2973787185500651520*r^3*(4323922160355975754667657 + 
           146188527336581912628160*\[Omega]^2) + 1881679721922*r^22*
          (-291897324600906241307827485 + 120439877157687062863966124*
            \[Omega]^2) - 387017631*r^21*(-4967216772733621508335300312245 + 
           5529445121712796008297225988*\[Omega]^2) - 12459306123264*r^4*
          (-258223406128586037611363042645 + 43182549826239186866751290064*
            \[Omega]^2) - 39032913920*r^5*(56506262336183531125292298952692 + 
           583293177811303168673985023183*\[Omega]^2) + 
         18429411*r^20*(-98231530815617509012196680084899 + 
           4255070511597960698877645016664*\[Omega]^2) + 
         5819814*r^19*(-132700191756600883383136384811595 + 
           30977637940800324019023013841344*\[Omega]^2) - 
         2116296*r^18*(-1468692374188569460354695506033799 + 
           51833636624530707297989717958608*\[Omega]^2) + 
         744192*r^15*(13984324768397664993700815112735049 + 
           68111530855705536557369727403682*\[Omega]^2) + 
         5788160*r^13*(1136877613059596098634574436235430 + 
           129186147997643334184019555054701*\[Omega]^2) + 
         1209312*r^17*(-1652411914435218963215623377312369 + 
           247082831020676187378143292771757*\[Omega]^2) + 
         186048*r^16*(-20220744879019684636947394612930402 + 
           1045374356325492540402214570151361*\[Omega]^2) - 
         82688*r^14*(148979684024834147265608637831375354 + 
           1924584002654145346660289754225001*\[Omega]^2) - 
         27295744*r^6*(24926784041704513287652711348130160 + 
           4947413819413737348438414657924739*\[Omega]^2) - 
         155648*r^11*(-66505639374274936153688961477084198 + 
           9857358122637552819925065801382127*\[Omega]^2) - 
         2162688*r^7*(-201152221745618317845945907825767939 + 
           14127265894970336524796192861459129*\[Omega]^2) + 
         116736*r^12*(-355303324007706089424101735911869 + 
           20542278530518130589530438552072843*\[Omega]^2) - 
         28672*r^10*(452346142108785368907442870314926502 + 
           215543722182619024382772862425058649*\[Omega]^2) + 
         24576*r^8*(4553751114490679873211671540291726744 + 
           810046763749980047764119611147769457*\[Omega]^2) + 
         4096*r^9*(-20068613052767237520135745472053108356 + 
           1341936473838807768207732063010925633*\[Omega]^2)))/
       (55184716626474251530199887929335808000*r^24) + 
      c^2*((\[Lambda]ev*(-554752023008269029415993737216000 + 
           291441973755693575305748006830080*r - 
           106817581523891141713195434639360*r^2 - 21684737811361285408155408*
            r^21*\[Omega]^2 + 5280660218424420398179611*r^22*\[Omega]^2 + 
           8729721*r^20*(-4594711190137589521 + 5273570252225767746*
              \[Omega]^2) - 2909907*r^19*(-42086022923972422395 + 
             26477413238282321968*\[Omega]^2) - 1058148*r^17*
            (-106731003904549426941 + 103474939281679033580*\[Omega]^2) + 
           793611*r^18*(-184101060730107669379 + 108423127369502653472*
              \[Omega]^2) + 13566*r^16*(-5592898468611667454787 + 
             1312590029223908839864*\[Omega]^2) + 2432*r^13*
            (-11037709508731560649197 + 5254723197840216052985*\[Omega]^2) - 
           7752*r^15*(-11765464050003753638367 + 16776518306937550760728*
              \[Omega]^2) + 39739392*r^3*(1155362886984291954740191 + 
             27974292356120763777280*\[Omega]^2) - 2709504*r^4*
            (-1676596485993081945467007 + 32477137229536977809984*
              \[Omega]^2) + 245760*r^6*(-4761182428261142513159236 + 
             78857261801632361270031*\[Omega]^2) + 18432*r^9*
            (-22764791445035245633276403 + 199483412868776968153447*
              \[Omega]^2) + 2688*r^10*(10312947870094591952189799 + 
             827138159676996216422176*\[Omega]^2) + 
           304*r^14*(-116584182504818130894561 + 2216003302921226930488016*
              \[Omega]^2) + 57344*r^5*(-133694153530085627947337331 + 
             2490821746595881861608914*\[Omega]^2) - 
           768*r^8*(-202913765392213885779487963 + 5009514327134888275722312*
              \[Omega]^2) - 64*r^11*(-1038108623272179599949974865 + 
             7834536852396509837189792*\[Omega]^2) - 
           1024*r^7*(-1754175509173338022161976089 + 
             18350017494772956348479336*\[Omega]^2) - 
           16*r^12*(1134508160828825545365623979 + 83390480021158020314748848*
              \[Omega]^2)))/(716724253199531533418542080*r^24) - 
        (\[Alpha]2^2*(63934344292145273760079793716824543068160000 - 
           15575550505731965547409809738227561614540800*r + 
           8244153978853820636241632904088791851532288*r^2 - 
           90859483179437361176758523148443449602*r^21*\[Omega]^2 + 
           23164719652968741691372602176430369042*r^22*\[Omega]^2 + 
           20309054717952*r^3*(-122541487876077817122144417601 + 
             10299052404996475607611867600*\[Omega]^2) + 
           3350802*r^20*(-52510800723959046500611146017451 + 
             52845848682367318004806527912758*\[Omega]^2) + 
           1205428224*r^4*(-1056134750942467532634997978112891 + 
             93429639998884580894295410500272*\[Omega]^2) + 
           100452352*r^5*(4089948549883478421953949481193529 + 
             428198318727460923988732775424152*\[Omega]^2) - 
           264537*r^19*(-1969577087968743281929303808845209 + 
             740411803667305668558610991888536*\[Omega]^2) + 
           20349*r^18*(-25245549374317126485935069613239301 + 
             12352364717915216753606575809582812*\[Omega]^2) - 
           5814*r^17*(-23016604579554302846079091987331577 + 
             18372704415499848205036172878736164*\[Omega]^2) + 
           3876*r^15*(49132609793244948014853477084095127 + 
             32287821993983075541641484183877024*\[Omega]^2) + 
           1938*r^16*(-34212840011442449768720908187511405 + 
             100029525822290007536237468777108768*\[Omega]^2) - 
           3584*r^9*(-5999846241859740710425350214213286265 + 
             148803067708072639900334743835960818*\[Omega]^2) + 
           25088*r^7*(-3833746717254934499981101914366105537 + 
             166367170625352133565710024301164592*\[Omega]^2) + 
           8960*r^10*(585026447643790739503782667292926995 + 
             231241270758677157078768947910691066*\[Omega]^2) + 
           1064*r^14*(-151219907418891879961716692298198339 + 
             248593045277252423693096817456466352*\[Omega]^2) - 
           304*r^13*(473894416162310929942315168670835573 + 
             951876258082510284868127124495065392*\[Omega]^2) + 
           21504*r^6*(12126888943863404993033168587150821169 + 
             1795927031452289089888517755957805048*\[Omega]^2) - 
           576*r^12*(-82709538563280611381186612168119503 + 
             2095335527460643829408819402582533024*\[Omega]^2) + 
           128*r^11*(-16649262109233039469983795293179102389 + 
             2566695784900450873929303016249887664*\[Omega]^2) - 
           256*r^8*(195836677245454368468529581744943169301 + 
             22748329664686732162856174315316021424*\[Omega]^2)))/
         (715778236243386615435827958142267392000*r^24) + 
        (\[Alpha]1^2*(548684331048316548848705795178785113374720000 - 
           132797860919352929521461871243683700722892800*r + 
           71576256127845879210289835119233814590652416*r^2 + 
           685521732070648424853355662605835389952*r^21*\[Omega]^2 - 
           173671122337010216665996842833298935877*r^22*\[Omega]^2 + 
           2213166219264*r^3*(-9625467500807855807149624781591 + 
             815375694480798362161257779200*\[Omega]^2) + 
           61047*r^18*(42640983972271038318971083042365309 + 
             337425012799515382970592880433560*\[Omega]^2) - 
           1675401*r^20*(-787370607817937157042389266192287 + 
             578637408696082510906337344386740*\[Omega]^2) + 
           264537*r^19*(-14828494799217113994678688205593839 + 
             2258478830590027037349499721435936*\[Omega]^2) + 
           109584384*r^4*(-101058683908786677317516991312405451 + 
             8714475398728362498512589040886784*\[Omega]^2) - 
           46512*r^15*(-7397457573663878307339541940017195 + 
             17338286028760069065673576775274128*\[Omega]^2) + 
           11628*r^16*(-193027144472452123706537928377906981 + 
             41869839786993023837803488743175768*\[Omega]^2) - 
           5814*r^17*(-370288004031307871827110119291090217 + 
             266412357866705153208402310810354720*\[Omega]^2) + 
           36864*r^7*(-22529304486743750614719539984827391971 + 
             930920192959862484063593504275544280*\[Omega]^2) - 
           2128*r^13*(-55923739406089126486258347916410771 + 
             1222140306736268796821354190918606304*\[Omega]^2) + 
           100352*r^5*(35243616203857673633091981266109680115 + 
             3726467146723822572740107196091821344*\[Omega]^2) + 
           1024*r^11*(-26956005483535094363794733043150765273 + 
             3814512282576788052257757579804919076*\[Omega]^2) + 
           50176*r^6*(45845023637845274582362744262841260667 + 
             6504855108097734668756465980856215424*\[Omega]^2) - 
           512*r^9*(-365521018302608556018583370597833048395 + 
             8291340085222248721777187437350979328*\[Omega]^2) - 
           576*r^12*(3469366002602355251707306613978644011 + 
             10552501463148795684769646836747707376*\[Omega]^2) + 
           1792*r^10*(35090248846852363082837459268548735817 + 
             11206714821859320840222655689410539084*\[Omega]^2) + 
           152*r^14*(91712782347918969849935971071610557 + 
             15141642849050760622806101403626550176*\[Omega]^2) - 
           1536*r^8*(298811609168509301581025886032886702629 + 
             32505156078394831704419205661496307624*\[Omega]^2)))/
         (6084115008068786231204537644209272832000*r^24)) + 
      c^4*((\[Lambda]ev*(-27598022653344624736044890518978560000 + 
           13262039038178967042989155689619783680*r - 
           4183721869237034559745667337544531968*r^2 + 566556390379980*r^20*
            (-9040075586936394 + 1187302302622087*\[Omega]^2) + 
           64917950406309*r^22*(-8912543608206315 + 1277070393439102*
              \[Omega]^2) - 259671801625236*r^21*(-8912543608206315 + 
             1311054655237864*\[Omega]^2) - 1070845776*r^19*
            (-7957692355786282522413 + 986538439241610670573*\[Omega]^2) - 
           329491008*r^17*(-33494160401158266540003 + 4743648941665539857864*
              \[Omega]^2) + 41186376*r^18*(-261754197840646164347421 + 
             28297863806812749948926*\[Omega]^2) + 1615152*r^16*
            (-5704411042521791357288769 + 176381444536084141669610*
              \[Omega]^2) - 922944*r^15*(-6606049606672064396158773 + 
             1680906414226587706418822*\[Omega]^2) - 317915136*r^3*
            (-5040408980263038511168962321 + 31375311497313120059889920*
              \[Omega]^2) + 23552*r^13*(4057919629367499755867700 + 
             159199584072072154471098367*\[Omega]^2) + 
           11776*r^11*(79959059635028022208572084657 + 
             516393469000610557651735292*\[Omega]^2) + 21676032*r^4*
            (8076187480461799848456046817 + 559040199944489986068054176*
              \[Omega]^2) + 236544*r^10*(3367882224443146457975978379 + 
             637705576768475107228046806*\[Omega]^2) - 
           24576*r^9*(363538145647143812638885120221 + 
             1663611114076057759242943076*\[Omega]^2) - 
           458752*r^5*(533807170182540602114488556373 + 
             3392633641645018810117533820*\[Omega]^2) + 
           2944*r^14*(-819693122139710537168367225 + 
             4051618832537338475592025543*\[Omega]^2) - 
           2944*r^12*(78604414700471983192625543403 + 
             17304475701863911761865084660*\[Omega]^2) + 
           8192*r^7*(5947913056046255222266186749747 + 
             21685344248636613635449289074*\[Omega]^2) + 
           49152*r^6*(-687711504776373484993995876390 + 
             56635747757608581796349116861*\[Omega]^2) - 
           6144*r^8*(-468687267973145164786474811025 + 
             84290922628009714947499839454*\[Omega]^2)))/
         (159934150204462663556213990983680*r^24) - 
        (\[Alpha]2^2*(1590315500368224110484173090997387460922572800000 - 
           639573094633039986267785536820552386441484697600*r + 
           175402703536647487825616914694881912169648357376*r^2 + 
           64917950406309*r^22*(-21607156704654731796148110009 + 
             2801068087841287086503751722*\[Omega]^2) - 7851039662466*r^21*
            (-714653033319940857094368101114 + 90845727618080261271168780993*
              \[Omega]^2) - 148933067931648*r^3*
            (465247561377011184473951812934099 + 
             6300641510172708934806479594400*\[Omega]^2) + 
           652117620*r^20*(-16458425819566581602959947368188560 + 
             1994476115784709652665930211595521*\[Omega]^2) - 
           17651304*r^17*(-639713661312047083853851714145414181 + 
             45553603591486250155289080407748123*\[Omega]^2) + 
           5223522304*r^5*(2231783033147716813378731657593539695 + 
             54442072163814451990079668617135278*\[Omega]^2) - 
           20593188*r^19*(-707227415257553350936841241702476223 + 
             61162897274190395910273932652815750*\[Omega]^2) + 
           20593188*r^18*(-718569303939346709776837052442924393 + 
             82499516513888116195849780125999139*\[Omega]^2) + 
           14465138688*r^4*(-1286089036758409293472490391748629119 + 
             214271564697726714507890667050410284*\[Omega]^2) + 
           20976*r^15*(224370587742477902117509902955986764025 + 
             51448326004890358124325944740683213992*\[Omega]^2) + 
           1103872*r^7*(-2002831923692015722833507875102448569571 + 
             130063639186137641229335703584681037172*\[Omega]^2) + 
           10488*r^16*(-752452534395833159136672596302167822939 + 
             136980924769081790068643710462169889904*\[Omega]^2) + 
           2838528*r^6*(1303276095384565671893886135561259173723 + 
             270794294410381804729860381934703649614*\[Omega]^2) + 
           5152*r^14*(-241965512758882954567658821859691550029 + 
             366394718876787595881478207292140434364*\[Omega]^2) + 
           11776*r^11*(-2484681456928195651856087847129724790091 + 
             637551239310139369930046802790355090012*\[Omega]^2) - 
           17664*r^12*(177722540177257558060576724671029952329 + 
             778222571045611195672370591342729099936*\[Omega]^2) - 
           1472*r^13*(149816551164803744299061646773534136867 + 
             2318426107209855234830284007932011914924*\[Omega]^2) - 
           7168*r^9*(-51906725744141785400900677430165484702306 + 
             3737446152470260685308748153264605164029*\[Omega]^2) + 
           3584*r^10*(12023273518771707112537512920877920422740 + 
             10300126522570230648232706780627461870369*\[Omega]^2) - 
           1024*r^8*(534547524467718850897856686404845850514821 + 
             117729088105752105545419650982540843756036*\[Omega]^2)))/
         (79861525152383374844021632773807199727616000*r^24) + 
        (\[Alpha]1^2*(27296164718232976604038410398455986069386035200000 - 
           10940560465048204437120233800802875818728698675200*r + 
           3040959416385845391889822867424780005778216976384*r^2 - 
           64917950406309*r^22*(-352125472576893229097675889405 + 
             42000477091501097939450318914*\[Omega]^2) - 194758627295232*r^3*
            (6137391698997564141591853036930299 + 
             83136935726553973993733167820800*\[Omega]^2) + 
           106816866156*r^21*(-856017023834427439936450087143555 + 
             100756438405789132873713048080896*\[Omega]^2) + 
           123559128*r^18*(454223245697596831885244495880097051 + 
             13629891028375323826445841020048406*\[Omega]^2) + 
           370677384*r^19*(-385122430335321452450318804562285977 + 
             15513154349369906615663759705536000*\[Omega]^2) - 
           130423524*r^20*(-1140898131195044896002818272407506883 + 
             107964843772914719420240406524696506*\[Omega]^2) - 
           105907824*r^17*(-708222300648829335296444020824386199 + 
             204108355088475891987808064501784176*\[Omega]^2) + 
           37831901184*r^4*(-8603058029783299601151610730137349033 + 
             1391015112961736067885328054308452352*\[Omega]^2) - 
           1510272*r^15*(-63552412396681787139494647506408777623 + 
             3516860614197137596631484402132709148*\[Omega]^2) + 
           377568*r^16*(-332146894152757466980082776263401518567 + 
             17517871064972971899193498371136579350*\[Omega]^2) + 
           8830976*r^5*(22822703658196883336890713859298670653631 + 
             536322016911681956493160664185334888048*\[Omega]^2) + 
           188416*r^11*(-3622815221804513597502219771656629234686 + 
             808858626492856968185664772166489988331*\[Omega]^2) + 
           2162688*r^7*(-17862292788453601595380360751603113724172 + 
             1129535961154275358310993160506852151475*\[Omega]^2) + 
           6823936*r^6*(9616612333130276245601891055980758907013 + 
             1909081236915385323023000097051497674024*\[Omega]^2) - 
           20608*r^13*(-719230559302368303116665439169210848337 + 
             2250457657647182917984797528675981400592*\[Omega]^2) - 
           35328*r^12*(1890914905937176971150698157015943505589 + 
             5198712309053985077212471879088946163340*\[Omega]^2) - 
           45056*r^9*(-149099053401553498945374003937312168560861 + 
             10245626118542577249037883167709831568976*\[Omega]^2) + 
           1472*r^14*(-21376383997414174448597761034325704560569 + 
             30964832756855642580257295177032385309952*\[Omega]^2) + 
           14336*r^10*(70412998054152978055823391396350145609741 + 
             44316444512087533127439505264755141925747*\[Omega]^2) - 
           12288*r^8*(829133618989681363697333578844678180494347 + 
             166088063117178899355398273884026884224450*\[Omega]^2)))/
         (1357645927590517372348367757154722395369472000*r^24)) + 
      c^6*((\[Lambda]ev*(-10623485181680484135983964327043399680000 + 
           4871029579157313310341656231867323514880*r - 
           381817475127947777158228761659693334528*r^2 - 5950812120578325*
            r^22*(718978513056126687 + 43394957058077539*\[Omega]^2) + 
           23803248482313300*r^21*(718978513056126687 + 44549745070534948*
              \[Omega]^2) - 22086194130*r^20*(1518267436938163190089538 + 
             117329353092035076294817*\[Omega]^2) + 14724129420*r^19*
            (3379464082734948102552021 + 326751351788018099325602*
              \[Omega]^2) + 314954640*r^17*(217496836281007456678715133 + 
             20100246181566623702918942*\[Omega]^2) - 236215980*r^18*
            (269332207246087830894281771 + 23095055513103716676359286*
              \[Omega]^2) - 251160*r^16*(235039141002742688471023441431 + 
             4608686726697472079883608954*\[Omega]^2) + 
           143520*r^15*(244554843330877968474688771515 + 
             55151806315994928678696684422*\[Omega]^2) + 
           4892160*r^10*(104674134572749678245909948849 + 
             78598630379268349896959767006*\[Omega]^2) + 596090880*r^4*
            (-117645831187809619156087342353 + 107726620644879577113895937792*
              \[Omega]^2) - 2066448384*r^3*(62842505705034332550393091279 + 
             119019268425734782720952502400*\[Omega]^2) + 
           29440*r^13*(82383569907552849833066556387 + 
             285125822127680975684458980689*\[Omega]^2) - 
           7360*r^14*(1947200402812154331552690519540 + 
             4015297434415166599087123439141*\[Omega]^2) + 
           2088960*r^6*(16312065103294952437476939637729 + 
             4796674687595076910732498919037*\[Omega]^2) - 
           184320*r^9*(-67898113178921934381305437604090 + 
             5380799499186432134100528153131*\[Omega]^2) - 
           1146880*r^5*(-55613273882512420195526557145994 + 
             28927300736361945257612384320165*\[Omega]^2) + 
           1280*r^11*(-2545125295576072102568233146897309 + 
             119845437385675137095584524040612*\[Omega]^2) - 
           320*r^12*(-2786969400815482132518354812616891 + 
             173386204396798861972896161367188*\[Omega]^2) - 
           3072*r^8*(3063772282060902121699064052094117 + 
             577818811376319191497125088097010*\[Omega]^2) + 
           4096*r^7*(-7745702116354015682348101181086527 + 
             1191786160251805831201697183070950*\[Omega]^2)))/
         (12607409142930036189806903641754764800*r^24) + 
        (\[Alpha]2^2*(-612170421213533318727082540820322601804392038400000 + 
           455686534882281416597315785098710199400514007859200*r - 
           17068619337247980232297016114163220843480522555392*r^2 + 
           1190162424115665*r^22*(8715290539829333047671477416841 + 
             475902620611572108357486820645*\[Omega]^2) - 
           215903590717815*r^21*(192171168275057674729155207259324 + 
             10289817666928763662334369784795*\[Omega]^2) + 
           1025781016260*r^20*(68089721593816359927378065672332929 + 
             4838865715560242639210011782134137*\[Omega]^2) - 
           139879229490*r^19*(568364999632696085017268381614276953 + 
             47845231672745268665341827454988446*\[Omega]^2) + 
           264017711333376*r^3*(77931203913020374953998571560773701 + 
             87636581981512286511309216528866000*\[Omega]^2) - 
           344752472064*r^4*(26565943458995392059422972124451865317 + 
             6307456770054865490916395197361637540*\[Omega]^2) + 
           122752774144*r^5*(-24445995642927821698170560849771716893 + 
             21401932156793933071744455622587002410*\[Omega]^2) + 
           3579030*r^18*(22674961266594332030145683061248593586514 + 
             2242285484072316115848578514285156877957*\[Omega]^2) - 
           1022580*r^17*(72994593007808645990970361021951892506059 + 
             2902249178269843424408909601972165148109*\[Omega]^2) - 
           14350336*r^7*(8765309922199849368317136644343465040923 + 
             31452637409219733289667836866956509748950*\[Omega]^2) - 
           6150144*r^6*(-412531814789029321376973401863622147767427 + 
             34025266786497965628783145587035738993750*\[Omega]^2) + 
           71760*r^15*(-354267499836929130532943021478906360750207 + 
             34692768704927044548914030080821963380164*\[Omega]^2) - 
           40480*r^13*(75959321203555405814015277176330993552355 + 
             94225826426574055704259560201781935567308*\[Omega]^2) + 
           35880*r^16*(1485473309527037991723986412756251107809417 + 
             139651158977147636573598093798446408078582*\[Omega]^2) + 
           627200*r^9*(388022717614898028440042365857919777652466 + 
             150483638307578160690234871058375758247611*\[Omega]^2) - 
           34560*r^12*(-71166792012360199446463893229673681175659 + 
             589780178515304608205401728221519231555600*\[Omega]^2) + 
           12880*r^14*(420561524987652532739352152983571503748889 + 
             596509902346613785003216762686868210477484*\[Omega]^2) + 
           8960*r^10*(13884410864680187325523047318952053954308757 + 
             638895587777655479947340623887907116926873*\[Omega]^2) - 
           10240*r^11*(4887853772870730048461514308321103083565132 + 
             1175198132795802441273812376477867157522793*\[Omega]^2) + 
           1024*r^8*(-787878204230326986454032414736412613509020389 + 
             2938349472098245058365125438327638872418740*\[Omega]^2)))/
         (6295384200855940959735670284518254295528309760000*r^24) + 
        (\[Alpha]1^2*(10507289056294572453219864815029837609005848985600000 - 
           7813980280901279416381848461247953997276324141465600*r + 
           289522868501229625870457437694287926586039864393728*r^2 + 
           5950812120578325*r^22*(28406104902467031235367754833769 + 
             1427179667752098697637111954173*\[Omega]^2) - 
           9791546064300*r^21*(69055241017897352933179012000892439 + 
             3423712068188785531236999116399872*\[Omega]^2) - 
           1958309212860*r^19*(322264384466523346515052759479488649 + 
             27384257788909089483735818192450960*\[Omega]^2) + 
           1025781016260*r^20*(933502504819192544213050462427397996 + 
             54091239099139713906718426084683589*\[Omega]^2) - 
           115084643401728*r^3*(3152331853396817917706080115815306153 + 
             3469092887634619903409516678907136000*\[Omega]^2) + 
           193267620*r^18*(654093704572860615843503738424689561359 + 
             52427221733108156937092503585321639062*\[Omega]^2) + 
           4821712896*r^4*(32416116734121498818959002168361256713679 + 
             7646659217679015849496694611973757949440*\[Omega]^2) + 
           1722240*r^15*(370415160677340830592571112266404254983025 + 
             33451233894288493254821730565375127446622*\[Omega]^2) + 
           2045160*r^17*(166733025113283097588256038302050640717111 + 
             47392049676679417431459860332510512619808*\[Omega]^2) - 
           287006720*r^5*(-184090897416578516051518971327261935150367 + 
             162805419082511388143362435440813766754848*\[Omega]^2) - 
           215280*r^16*(3129286992276159339951391542088469347846895 + 
             168140640201098165525600790705601851909294*\[Omega]^2) + 
           360640*r^13*(171706095337270492838064683408280084906723 + 
             308745997487375568295467406900966028880256*\[Omega]^2) - 
           250880*r^10*(11884902098728783846499439837334212725108580 + 
             1265121147590817155755560787443037108652573*\[Omega]^2) + 
           34560*r^12*(1401373640984384670605039050477838157502719 + 
             2585009824961306690425182522425155754610044*\[Omega]^2) + 
           6144*r^8*(2333119357029773166784548712673072285670838961 + 
             4059556022670009851582202642297473761280730*\[Omega]^2) + 
           811008*r^7*(1991439920168486715004444052975855665028839 + 
             9730334734369447000392926125876475456929900*\[Omega]^2) + 
           200704*r^6*(-219869229251341255800086939496425842258599759 + 
             17566057675218267732782694331805620926067240*\[Omega]^2) + 
           10240*r^11*(125986870918978146731571834072278291280083973 + 
             20350717766578112620735826961516286344284422*\[Omega]^2) - 
           3680*r^14*(87035320292780780095730004019094228552121273 + 
             26570186416642776058007810883158698771420016*\[Omega]^2) - 
           40960*r^9*(92266384519784038339282928492891355225759069 + 
             41443434526549179756667016813587933064668136*\[Omega]^2)))/
         (107021531414550996315506394836810323023981265920000*r^24)) + 
      c^8*(-(\[Lambda]ev*(-293112024002999667642306701633539276800000000 + 
            144378523437163100868436914214219917589217280*r - 
            46577765185174977560367741954486505442377728*r^2 + 
            541523902972627575*r^22*(-8054159023439491095 + 
              2365171866321139466*\[Omega]^2) - 2166095611890510300*r^21*
             (-8054159023439491095 + 2428111717027150712*\[Omega]^2) + 
            17401243860*r^20*(-2600488577813492863928927496 + 
              629625273930908616311705257*\[Omega]^2) - 2047205160*r^19*
             (-41285219957863108075374611085 + 8816117168225895733663045234*
               \[Omega]^2) - 117542880*r^17*
             (-873394061535966880936612343219 + 
              218298352774387292103806973268*\[Omega]^2) + 
            19590480*r^18*(-5396462437486734223537429099059 + 
              1022205791361116770048939723031*\[Omega]^2) + 
            66126348288*r^3*(278863036313725872315220103953063 + 
              3752326497892618169753015600000*\[Omega]^2) + 
            1004640*r^16*(-82175762941014663602375834615202 + 
              4365576752148050807661238801061*\[Omega]^2) + 
            867041280*r^4*(2169099002874918054902395486305071 + 
              45297284465591779969785918381036*\[Omega]^2) - 
            481280*r^11*(-33017692812704161935832755340965648 + 
              193421312973383416830726069655153*\[Omega]^2) + 
            59637760*r^5*(-48301947105222181704470775162448077 + 
              474800534111057442186769079002615*\[Omega]^2) - 
            44160*r^15*(-1376009026775029687011976709252730 + 
              637628173128719001306813146998511*\[Omega]^2) + 
            645120*r^10*(15697104212667681961791209599940742 + 
              1796798164999457284215771611239811*\[Omega]^2) + 
            10240*r^13*(-258294300519650262164463904124751 + 
              2791430690444578682480496895962370*\[Omega]^2) + 
            122880*r^9*(-984470051689017394582275021740619021 + 
              6480636450201736146871112127011990*\[Omega]^2) - 
            212992*r^7*(-2825188822920901713641823320204733384 + 
              21530906214872629088172892302461795*\[Omega]^2) + 
            245760*r^6*(-1597174566704435057314461904722290168 + 
              67460320964602068360416574806531189*\[Omega]^2) - 
            2560*r^12*(1673408618504318060506800290325066282 + 
              199275390727165328188741525930911671*\[Omega]^2) - 
            12288*r^8*(-3059933782559148038701231748375295692 + 
              264750356354623328686264313410491215*\[Omega]^2) + 
            640*r^14*(-36191657348397779630936397876888876 + 
              270719698823696742070742680504765649*\[Omega]^2)))/
         (289113106465671589904651914312720266393600*r^24) + 
        (\[Alpha]2^2*(1689036207308792137203078312339510569607128678400000000\
0 - 6240495234304947847935087562201456222399474700727091200*r + 
           1914240670794634400413077817203946812158637459808714752*r^2 + 
           541523902972627575*r^22*(-19526128992337096888233544607517 + 
             5187660344369325902658769226926*\[Omega]^2) - 
           84202400379947850*r^21*(-502307085506576534765034359162686 + 
             130860298321267788911222083600437*\[Omega]^2) + 
           13539369811968*r^3*(-51310509490560079881453931842464890287787 + 
             1724063923569767116755970865022996000000*\[Omega]^2) - 
           3908300760*r^19*(-39130222150000085395461983631340069876174 + 
             5782791185830556778875061191507131574185*\[Omega]^2) + 
           589346940*r^20*(-162005028253613992675223198546542854869214 + 
             35835563355957970114996588995906113433175*\[Omega]^2) + 
           250729070592*r^4*(-880173811186250934417124409852991846783236 + 
             124667969207021901100315002771802949920245*\[Omega]^2) + 
           10447044608*r^5*(11076083126244555101427685583423702662466934 + 
             638659276149767180348734199429236249141775*\[Omega]^2) + 
           14692860*r^18*(-10516325251625180483163617255542213351495380 + 
             1992043229864061289758876740586582790293613*\[Omega]^2) - 
           1399320*r^17*(-69734438303274236681794034031250369285717992 + 
             9021243175084310709853730446138612636229765*\[Omega]^2) + 
           430560*r^16*(-152274213561340566132251919740225788644109027 + 
             52755707094646452013484409412728118435644640*\[Omega]^2) + 
           5218304*r^7*(-4297913212160102331229821357351925213065160203 + 
             184798762553593360142074667603612627043874435*\[Omega]^2) + 
           66240*r^15*(754905943873374526995398571711714773380822459 + 
             235151498849073012877459223140716383808141010*\[Omega]^2) + 
           58240*r^14*(-417546373140976341275257645186136371353267207 + 
             538824063244958455045291311726900244808131217*\[Omega]^2) - 
           61440*r^12*(291560441925308768615781988804280341994391471 + 
             2928863203790256555673650791186704204939214864*\[Omega]^2) + 
           2236416*r^6*(19735482095832871077656486872779176775016313762 + 
             3644758791494316560451258739287618242997720955*\[Omega]^2) - 
           35840*r^9*(-109286671795945231537567214224087986502082037204 + 
             4843677749548669968836718052368602493147650921*\[Omega]^2) + 
           10240*r^11*(-30175933093180580780659122235063779455474954886 + 
             6760772898999961552656290275470512355852891433*\[Omega]^2) + 
           17920*r^10*(37292596420528726367904185070731031500865978432 + 
             23127750382272410610553447132537934165740996981*\[Omega]^2) - 
           1280*r^13*(10410589956189671825928512852687827111603355943 + 
             33703955879849524497478916062104457289370195049*\[Omega]^2) - 
           4096*r^8*(1753725828934463682466474719679188487091312419179 + 
             323738143903014538536759516648555567805405884605*\[Omega]^2)))/
         (144365750494028438088658390964572607505055199416320000*r^24) - 
        (\[Alpha]1^2*
          (289906062784933249893496681435722056189614227456000000000 - 
           106706035318083865434468046572723772164437756782156185600*r + 
           33200955092069500760508932442229205201835673882479034368*r^2 - 
           541523902972627575*r^22*(-318211576516353338055486824945265 + 
             77786116802355370146977100727862*\[Omega]^2) + 
           36532258365903300*r^21*(-18867618110030608897875328571754615 + 
             4551314204004465831357170632488448*\[Omega]^2) + 
           7365417177710592*r^3*(-1624457688326278650401942007368680303957 + 
             54685133500230720645066960958192000000*\[Omega]^2) + 
           58771440*r^18*(14615630736867228272972955997527046109733148 + 
             169830569145680755598127368735069327757119*\[Omega]^2) + 
           744438240*r^19*(-2318244370719569393120218389819274615305567 + 
             174020553240082135263598318108936079140408*\[Omega]^2) - 
           589346940*r^20*(-2273985619130427572542209819736372840935513 + 
             391304487596108632792734960330782200788454*\[Omega]^2) - 
           44778240*r^17*(-20158767029708827344614057278721911084242372 + 
             8239596514520923862784677255045599613797025*\[Omega]^2) + 
           59613904896*r^4*(-64626731520455550622007911429039244033727911 + 
             8901193174497036585896724539767983185544960*\[Omega]^2) + 
           834928640*r^5*(2395170235419671017034213789076386822646398403 + 
             137915701590059621934453746937425117751871795*\[Omega]^2) - 
           529920*r^15*(-1522001352431549456218257925998549916344119903 + 
             258212141376501398693749848887917926269314867*\[Omega]^2) + 
           66240*r^16*(-19690761552439962110266792774925785131066661016 + 
             1772003834452130956310223180401684874039243807*\[Omega]^2) - 
           35840*r^13*(-2366517485465597500091923613968224052868072619 + 
             18855299870932232235941142924663227241262227410*\[Omega]^2) - 
           81920*r^9*(-853441407962419758890882082289429202302868796777 + 
             35174558297216108825764728665013091163010244364*\[Omega]^2) + 
           40960*r^11*(-186290567824642504414842281420498677316614367010 + 
             35704792836686616100868099514977859837217916561*\[Omega]^2) + 
           3211264*r^6*(243341862048334660187660669523831763628491455606 + 
             43008459955035199876031671702550794770596277785*\[Omega]^2) - 
           30720*r^12*(27455721183898572512592222380810318863372829736 + 
             70185625686442558327301875108609551142609491329*\[Omega]^2) + 
           196608*r^7*(-1988754894414122891674627371045826657559745537291 + 
             81793444222356770366942194820199888850333092665*\[Omega]^2) + 
           71680*r^10*(217868071021471899968229630224811718723830724644 + 
             103804355367626947869470685013408938510127427887*\[Omega]^2) + 
           2560*r^14*(-112997788718382257726709435070180219826306117745 + 
             247575911806287618869473388514872648697214755724*\[Omega]^2) - 
           24576*r^8*(5395534506681729338674940578260003003733461053176 + 
             917994270536294809292367053576241922303125427385*\[Omega]^2)))/
         (2454217758398483447507192646397734327585938390077440000*r^24)) + 
      c^10*((\[Lambda]ev*
          (290270742999703580378988711640943020640314589184000 - 
           143088331746752226055681380048969652888421935349760*r + 
           43279583555593660729110834221413870979805948149760*r^2 + 
           513955413366748353000*r^21*(-117052909619512500146205 + 
             4256783002457647296562*\[Omega]^2) - 64244426670843544125*r^22*
            (-234105819239025000292410 + 8292883171597724653907*\[Omega]^2) + 
           663994831500*r^19*(-305704683422107561252362527102277 + 
             5258311595356331399319911618266*\[Omega]^2) - 
           331997415750*r^20*(-382741013045863556959356185978274 + 
             9784707243801562759853164914523*\[Omega]^2) + 
           204306102000*r^17*(-1303083278300038050898639643548371 + 
             33245003283664789947844440155270*\[Omega]^2) - 
           51076525500*r^18*(-5031183930486645287133791540318337 + 
             68288022124349145816039570698086*\[Omega]^2) - 
           113883000*r^16*(-1969354239322927148318209410787629033 + 
             5283502494742172659585952895515026*\[Omega]^2) + 
           65076000*r^15*(-2204598594067735128829027626484041813 + 
             86667515388682976470893606884151502*\[Omega]^2) + 
           13511393280*r^3*(-1218383841697102391335837090942085055879 + 
             43398554779817139969608850718039167616*\[Omega]^2) - 
           126208*r^13*(17480760777307512538639122843393166125 + 
             367828570977761438887051956430245961079*\[Omega]^2) - 
           631040*r^11*(9666177843656550583719903000297665334825 + 
             708724951629034750572354457132175017564*\[Omega]^2) - 
           31552*r^14*(-1844817036092584412644605713297557749750 + 
             2701233055779843270739395352268767006807*\[Omega]^2) + 
           798720*r^9*(99035186742327769147563992864379304150620 + 
             3298247098925253533302851557829892485953*\[Omega]^2) - 
           118272*r^10*(89328041770189396942035179959470957226455 + 
             19986386450622817315895543676841056963218*\[Omega]^2) + 
           31552*r^12*(48094227698167298998480936135525309681875 + 
             21595298138544974361667607878845478866796*\[Omega]^2) - 
           10838016*r^4*(138022539431121024634529617041348516212815 + 
             22424682199374842210985576129983502432448*\[Omega]^2) + 
           229376*r^5*(10752684282989840687020207011583322207734980 + 
             365371287845251555380394721339964399457301*\[Omega]^2) - 
           24576*r^6*(-10872715783413452017743550536359894277272055 + 
             1967774435447558465526842998052543107101779*\[Omega]^2) + 
           3072*r^8*(-3302939319594107158525299140854383785402625 + 
             2870128269387183479495020622348787893777006*\[Omega]^2) - 
           4096*r^7*(114773426592712931120655386530131079358951955 + 
             3010049705101687343878991588719936989066218*\[Omega]^2)))/
         (4321415162351447694595880956944912275323433280000*r^24) + 
        (\[Alpha]1^2*
          (-16887991691900844839357953538291699047826570616839696547840000 + 
           6674740443507322776647626089347259266042034340299975897907200*r - 
           1797982390140984528144526040883583678228884764002630474137600*
            r^2 + 177616944325273327875*r^22*
            (-196793217481969841014732687012693610 + 
             5802926585532951808653608603899267*\[Omega]^2) - 
           584506604114433000*r^21*
            (-239202155849334341753407581063929082955 + 
             6960423494890240405208043208643702144*\[Omega]^2) + 
           5355862250618880*r^3*
            (126942960539555827644525752898135510162179463 + 
             10454145711071900641667010512641781611325440*\[Omega]^2) + 
           247370623500*r^20*
            (-872336565768632326606398776732342197744067289 + 
             15419413779710792753831738410107433328352247*\[Omega]^2) + 
           117175558500*r^19*
            (1565029881292087199609663371711566656664241701 + 
             20118826874552778614957607301582841401207472*\[Omega]^2) - 
           693346500*r^18*(88095891000672511714344666095200931171186909693 + 
             4023390268416538291862614694291333756345768458*\[Omega]^2) + 
           198099000*r^17*
            (-506036455882255675253145564266993063335166666247 + 
             21871431764540295840037303162731796727636009792*\[Omega]^2) - 
           25056000*r^15*(5449986710078187966495908418092316986849246765153 + 
             41226809716882134518473415684786273710031651029*\[Omega]^2) - 
           1566000*r^16*
            (-108882907590143600027740676778562334429968613372413 + 
             46530973324669458684696209525615921983845594998*\[Omega]^2) - 
           14465138688*r^4*
            (-12789258460073401290109267811116035804942989109545 + 
             2366493537531960357707157925380135981499111352832*\[Omega]^2) + 
           610624*r^13*(-25552337613500031639827566258022463143754321931875 + 
             33976055699303976439979099015206901863424389938016*\[Omega]^2) + 
           22077440*r^5*
            (-5075347384316547335591245541998815514396719530573061 + 
             134287183395850927992756378790623884890304506813184*
              \[Omega]^2) - 59392*r^11*
            (-4239213710537183645525520335799937294414050399169875 + 
             2116256993867424796917516176010658329162849356714618*
              \[Omega]^2) + 22272*r^12*
            (1326831840035760571317260186798278958442787455238875 + 
             4598701003227093077074600807580551327506117437239532*
              \[Omega]^2) - 270336*r^7*
            (-75263068765183236630483498920351275949597386973976675 + 
             9182788446962047016633868700546711200998758250584156*
              \[Omega]^2) - 35840*r^10*
            (11586892601534828007112648139129477045641654692406482 + 
             9714139972881665090846971447626981511664107448813795*
              \[Omega]^2) + 45056*r^9*
            (-70986338450345827728209668464890955837770279399192925 + 
             10950771014037723481900843539130037089382969796786752*
              \[Omega]^2) - 928*r^14*
            (-66267803410410724429444482845300146026654301396385625 + 
             20364457234383166704344022430299028596731736369899056*
              \[Omega]^2) - 200704*r^6*
            (176863544364166358978810133912255672710466094113056655 + 
             40382441433726787197529101041513692841618694226019384*
              \[Omega]^2) + 6144*r^8*
            (824564359607033530080255540664859951550205880648370225 + 
             191518570549679685420241792255466153517351678497801002*
              \[Omega]^2)))/
         (2157855625210876580699152214391167921690388917360651136000000*
          r^24) + (\[Alpha]2^2*
          (16726635371461493709900044552087984826937680384238729297920000 - 
           6633441889932819468608240740924857993436768091758991690956800*r + 
           1763194004858374642210884290483310172698218682165836094504960*
            r^2 + 64244426670843544125*r^22*
            (-567555273122215120031380214039134526 + 
             18189232580675369589733917936558577*\[Omega]^2) - 
           1294930854327985875*r^21*
            (-112630764813069792391533493904419267976 + 
             3539537098249017861162717724501095303*\[Omega]^2) - 
           16267873371750*r^19*
            (-20849645071306374961989441205564995363650697 + 
             127552987622843877111289645644079503767530*\[Omega]^2) + 
           4205300599500*r^20*
            (-63179011897906832689988044531569083913684999 + 
             1508946101155692134517068560232564022568630*\[Omega]^2) - 
           31648276935475200*r^3*
            (21171424919716058037150588008418726057004895 + 
             1743018460553843471193450360082391623404624*\[Omega]^2) - 
           5051524500*r^17*
            (-54815670730450543187465772577679253077607136673 + 
             733186517712811276789540344967943379416454161*\[Omega]^2) + 
           1964481750*r^18*
            (-175053962557280677547104866204017737776500620956 + 
             2488875591133550086438264433070762875805382565*\[Omega]^2) + 
           11832000*r^15*(9326542591870964775088813657953665517160250501994 + 
             731583392483914099229910929238088813950008050451*\[Omega]^2) + 
           21697708032*r^4*
            (-8278559881933923595991279896647654529302035358235 + 
             1580559522579256607709260839679556908579308392324*\[Omega]^2) - 
           1004523520*r^5*
            (-109617475310654583078539559395508692319799502054565 + 
             2640949024166609439226303000041489103312598520778*\[Omega]^2) + 
           2958000*r^16*
            (-65695147738763050660746484744421620798246615630362 + 
             2789935602508543336635937929962161972345499607047*\[Omega]^2) - 
           1514496*r^12*(11640886303058333351589735250084029312799755624375 + 
             73800793781660267385671824404162378314216659748212*\[Omega]^2) + 
           55216*r^14*(-615626004191881808899647221329194706596827656634625 + 
             153519505776274421863018716654066078001736177722228*
              \[Omega]^2) - 78880*r^13*
            (46740336688710591830308461408518190993406044990075 + 
             390351168790528070356219743651804795405628185486556*
              \[Omega]^2) + 252416*r^11*
            (-709264088573543872660118427481338520281594587701875 + 
             421426595473239083754159133416865308295182560532088*
              \[Omega]^2) + 2207744*r^7*
            (-8954623685673651146750742204777869919123856598933145 + 
             1112852414598760968352724125742883850359873307724537*
              \[Omega]^2) + 1419264*r^6*
            (23942004959607830512890571394009766343457757023968325 + 
             5735956088734357206456768324510891421435023551557382*
              \[Omega]^2) - 3584*r^9*
            (-830707440845132810903153904166724183152976298406721550 + 
             133558255817084235485331523115498037739562093175535519*
              \[Omega]^2) + 1792*r^10*
            (167462378367372984594151276859232628281323924845636935 + 
             200842822994335713804877979069895789021735100287126413*
              \[Omega]^2) - 2048*r^8*
            (2241758397077708731059265206709384614011467318379401725 + 
             580395956050646797705892578290947126500872514968102464*
              \[Omega]^2)))/
         (2157855625210876580699152214391167921690388917360651136000000*
          r^24)) + 
      c^12*((\[Lambda]ev*
          (-80333834266081414762500784392680653324920143166308352000 + 
           40940981468535691538542434403898274552715592533184348160*r - 
           14003665597383972992103885165089675145769424160628408320*r^2 + 
           6533770901945263601625*r^22*(341182600437590941119077925 + 
             90278134325416336113264118*\[Omega]^2) - 26135083607781054406500*
            r^21*(341182600437590941119077925 + 92680535764977273106391176*
              \[Omega]^2) - 592181236647000*r^19*
            (17807114101769815177791241122210075 + 
             16484650591300582100762655460672022*\[Omega]^2) + 
           296090618323500*r^20*(41993144604998171644981964833924224 + 
             18637058240513460131129579411482103*\[Omega]^2) - 
           720196092000*r^17*(28173958031700845726867465508593344299 + 
             18255764216109206391128926634752853224*\[Omega]^2) + 
           360098046000*r^18*(39976109634137983122990066200637393063 + 
             30404736222636035184273474747502179973*\[Omega]^2) + 
           872964960*r^16*(23094964523905181368815083811568776620100 + 
             2778596257661084737305272310570698147461*\[Omega]^2) + 
           266046464*r^13*(-11295736051791720962001666070893691928079 + 
             8030576045017939226681901224219294945737*\[Omega]^2) + 
           4453355225088*r^3*(1318750605836022512055767482063886904412683 + 
             89065177960055473419840733133061616371040*\[Omega]^2) - 
           99767424*r^15*(67695492619108684159915421699536618714500 + 
             150193451965873069601764326805926492326327*\[Omega]^2) + 
           166279040*r^14*(23567679475656615863940146329404047571138 + 
             454616427544307234889959029626971649081287*\[Omega]^2) - 
           1907490816*r^4*(-299950371768857229156631537070487469745024921 + 
             36999841780307862791551269762012627035177092*\[Omega]^2) - 
           1079296*r^11*(-7358833908112888132436367584361162496883265048 + 
             204105963770726465040736824710840882513393473*\[Omega]^2) - 
           43008*r^10*(-82996018447818776529347952370061367893126147652 + 
             3705596994900970264027853020028967063067471775*\[Omega]^2) - 
           15872*r^12*(144883543325026108649734485782052827165847427680 + 
             4566871064673731649145868280815062472899722797*\[Omega]^2) + 
           1835008*r^5*(-520387144005003184737208289777221895710985639361 + 
             27810465984679139720653552920361256907326070284*\[Omega]^2) - 
           245760*r^6*(553414092449453773982496293120451831840942540102 + 
             33108535960558334095710266623872137326505955871*\[Omega]^2) + 
           24576*r^9*(-1987189697707584341928797090265738025049257414323 + 
             61628157368067335814855805562403639781898418808*\[Omega]^2) + 
           12288*r^8*(1303018756609841179020449681143453777642750058058 + 
             106672543795999125433232123051753254601570689945*\[Omega]^2) - 
           16384*r^7*(-13156174990568951203642665299405811152394977302002 + 
             474471203064127021837939374150639907692825885367*\[Omega]^2)))/
         (22095196940005483895874787922335316997764049482709120000*r^24) - 
        (\[Alpha]2^2*
          (462917736687481092759940840726741056704883693171255222548299776000\
0 - 1427957021143077520102279587097850265305702752368070501066525900800*r + 
           563103890742407112507326884104833981848667002253110776943603089408*
            r^2 + 124141647136960008430875*r^22*
            (43534065650838198958754062504374463245 + 
             10421681669476483820977958216199103142*\[Omega]^2) - 
           2370541314486105510750*r^21*
            (9119251511775807581432614027276880194210 + 
             2140676254791046277723094608013764357079*\[Omega]^2) + 
           2452237685089500*r^20*
            (10334140692903076771872827562587554924023654702 + 
             4326370079913318083548886870415257547838169825*\[Omega]^2) - 
           318866819733000*r^19*
            (27296703826671946326369159961330548704883372192 + 
             40940045132393557562778051085616042813664721075*\[Omega]^2) + 
           230169286803456*r^3*
            (-767243568780050591775882052205372030462124128862347 + 
             162115507704247548034232239747718857358276801359200*
              \[Omega]^2) - 7014897000*r^17*
            (4032647427425847100962048336403666368390455334115188 + 
             896482219749156144628681106658434285248112632637831*
              \[Omega]^2) + 8184046500*r^18*
            (1142582427556547843550136031853399493913709987989550 + 
             1965299123936246120310074500395136751938948220162579*
              \[Omega]^2) + 636466102272*r^4*
            (-117471530646678617627756956428138486793788861665138632 + 
             11278544799491009345542984862844665031090416143889049*
              \[Omega]^2) - 731627776*r^13*
            (13563950558629250812890383901093379442670297910977777 + 
             21272462050785208097198402996188244602381762601922097*
              \[Omega]^2) + 232790656*r^14*
            (-36215603567218143402727651367215271022284840448614271 + 
             69325949490706124502084286387991487327968897593876603*
              \[Omega]^2) + 24941856*r^15*
            (-99004328229848444316360304410730501660804033967391375 + 
             255173105993141321327552066269411192683895373446745884*
              \[Omega]^2) + 12470928*r^16*
            (1788104785596844449288241639660437224365772862655975125 + 
             865357582335826910316063504973250724134900139849802724*
              \[Omega]^2) + 803618816*r^5*
            (36269373593091868356207528924139773710147610743613728958 + 
             6673846105431018984687178865019885807508653889701349939*
              \[Omega]^2) + 73801728*r^6*
            (206514308224247725852226164080622793069954586306797385678 + 
             28893636930528731965893927564868760421505983251057193259*
              \[Omega]^2) + 31744*r^11*
            (-2672997148944361200860274780389040025911120390563627881761 + 
             139674260765236386823298488073616418375239785281118112530*
              \[Omega]^2) - 2207744*r^7*
            (2728370847949827478237605618549374159840929036486099847073 + 
             152602965775552740663163425429454751917666592045639149846*
              \[Omega]^2) - 47616*r^12*
            (-540923629144355663716808753384262242355625761869881671 + 
             1502969739156542737347376416610487829134523669613574092064*
              \[Omega]^2) + 7168*r^9*
            (159036906486069472727810707987440468942061336410960128703012 + 
             9928059934193807484065394318840252611705410403042801129263*
              \[Omega]^2) + 3584*r^10*
            (85384577181124308725701379505151754808314886447467637315594 + 
             36481996853419138415613545573778591853759209578304404113825*
              \[Omega]^2) - 2048*r^8*
            (1368774667776199897274334521417337410618339643961560857223723 + 
             198676746760984424758929840926418101596758605654526755692550*
              \[Omega]^2)))/(110330165503444522567920531111801795898785607765\
74810668415744000000*r^24) + (\[Alpha]1^2*
          (794551696734852529645203328061922077669568508486921401902982758400\
00 - 24391161804770034122636538681634116010666719349016188441606068633600*r + 
           977405957064519845896363472340094001527591799454339869430142677811\
2*r^2 - 6533770901945263601625*r^22*
            (13479775212934808783019964374453472079475 + 
             2969080429769526883219766264338108775626*\[Omega]^2) + 
           10750754260707961500*r^21*
            (32769333542644520151521533394296390625203725 + 
             7122632649914393949392757833250618808113664*\[Omega]^2) - 
           2452237685089500*r^20*
            (135891934635556754401314613075783666346363759829 + 
             47897880278321223590408883747510484233846686054*\[Omega]^2) + 
           1093257667656000*r^19*
            (-149871968155836012070465092142828037221632797373 + 
             85577530264627415130224456094194478058581836128*\[Omega]^2) - 
           98208558000*r^18*
            (-2739362817323646220228748977352021675060857588453378 + 
             111669141943339552005111590214463392965239733477549*
              \[Omega]^2) + 2407924846559232*r^3*
            (-1258676272578201637276125957023416322645436966288999 + 
             267389172247879763921497984152523893975748692236800*
              \[Omega]^2) + 56119176000*r^16*
            (1503430669589084183817116767993763784199161749406344 + 
             1274615430818541402242558704758768275132359021257785*
              \[Omega]^2) - 56119176000*r^17*
            (-1118863215047470750474192551483575761587770259929007 + 
             3561372664957940284116667529478889584406124243907524*
              \[Omega]^2) - 8979068160*r^15*
            (28214548291704798487886228060272693040146381654767175 + 
             9526819258643630400950626848224996499446585068046986*
              \[Omega]^2) + 1210620837888*r^4*
            (-1074673149123285194345426345540097187487673145958292781 + 
             100686578389155770796123723582834010472676711602293824*
              \[Omega]^2) - 1862325248*r^13*
            (31479257454969199137186622051509044229328887622414845 + 
             153727611302584877224450779903492625471655277605105338*
              \[Omega]^2) + 1330232320*r^14*
            (90263192072898405875128341890098970423563676113529025 + 
             207416381981345899284151360039658575696371441939243416*
              \[Omega]^2) + 2402025472*r^5*
            (209548947360239935074792547295927150662629717107621708505 + 
             39280960724253790757584956027928856205939735683986259623*
              \[Omega]^2) + 253952*r^11*
            (-9078033130373599480284313182638051712094858056144365099973 + 
             517518906706843699978220485574858512502207727664805024267*
              \[Omega]^2) + 54591488*r^6*
            (4930177243838085767063237013878954771171774903168112904647 + 
             662421636166073097927913950029949541733740818579023032301*
              \[Omega]^2) - 190464*r^12*
            (2012431449230314526642256279582216692312007038610582324585 + 
             3811594989180241226030199700041447043780905145379959485199*
              \[Omega]^2) - 1081344*r^7*
            (96671376361940087265147230304674106831734567072396229892071 + 
             5652817646583018321495574496561435301740032337989236156010*
              \[Omega]^2) + 8192*r^9*
            (2438840201145865493609298279780677496163845721902595895159397 + 
             165632289474867615721950153347680634039401691373177137618456*
              \[Omega]^2) + 14336*r^10*
            (491705186143729743179404709402522064585247919690223912212214 + 
             175728162101657784439153884108273619537904000085463404151003*
              \[Omega]^2) - 24576*r^8*
            (2086715255814020097677530048545041886711028579495872631444068 + 
             284854328852674190803185360085204469302343438493289613027177*
              \[Omega]^2)))/(187561281355855688365464902890063053027935533201\
771781363067648000000*r^24)) + 
      c^14*((\[Lambda]ev*
          (-8874449393117108110292054586159280567682599859418043514880000 + 
           4466682210930490160590357098736493465314643101561967235563520*r - 
           1400157325408905131940364036308118430860333850690704265183232*
            r^2 + 129598422835287920889375*r^22*
            (-1982203585156331828477220289437 + 
             236045281087449461784778615477*\[Omega]^2) - 
           518393691341151683557500*r^21*(-1982203585156331828477220289437 + 
             242326708227292378748884794364*\[Omega]^2) - 
           422485032469500*r^19*(-9874768906309636935479869758890830701999 + 
             898276123909525988399443674824761832002*\[Omega]^2) + 
           211242516234750*r^20*(-11367271895899652959062266197600665786954 + 
             1159239060186720897652379410319072038435*\[Omega]^2) - 
           6145236835920*r^17*(-848205133361767162791066011029246129440975 + 
             91017982857136012050096894356047209942382*\[Omega]^2) + 
           1536309208980*r^18*(-3407669876051928932510361938193808469927175 + 
             270045451503165765487177487688052572924242*\[Omega]^2) + 
           204841227864*r^16*(-20870388636709544651912640610085801958398445 + 
             409340071167232616643520959976066702524242*\[Omega]^2) - 
           117052130208*r^15*(-25315330202087044649934782296245194394587865 + 
             5122063560551404596550651587060911245567118*\[Omega]^2) + 
           2864896*r^13*(-30205761043930770225024503120036375226849529035 + 
             375229338858295030892776069332986507747329254263*\[Omega]^2) - 
           2066448384*r^3*
            (-267776874477177764439326663314818781589585075329611 + 
             464392261680930348137495138228581036209907726720*\[Omega]^2) + 
           716224*r^14*(-1632851896993963355344202928039825660893383245240 + 
             5987869760826159165956289095303859911455312020829*\[Omega]^2) + 
           92416*r^11*(4291924876378762100253649938639341011531845254338461 + 
             44590214085263706459191802485761787513373100634780*\[Omega]^2) + 
           10838016*r^4*
            (4499247551563255595713386056363799853854615250729651 + 
             296514208250348309112862554761458351799683796919808*
              \[Omega]^2) + 139776*r^10*
            (2654971559994944335527032339645417694730575447369273 + 
             347966443781227080756178735376201544372120632247550*
              \[Omega]^2) - 23104*r^12*
            (4820882211985222638144763806042417856361128425405387 + 
             775312632732558865497022393861301572358519276964460*
              \[Omega]^2) - 12288*r^9*
            (272822115035765603269080445006303619599548135871625490 + 
             1240791205375535680109023728780810935283204074073127*
              \[Omega]^2) - 229376*r^5*
            (372522962459679607884570888322472582654468928025833114 + 
             1491287718433033589546515310974710512084349660051395*
              \[Omega]^2) + 4096*r^7*
            (4252590816600989492053242965318512781452877984445692547 + 
             11295165376676783544644249366388565391301080558358338*
              \[Omega]^2) + 24576*r^6*
            (-399176897630584653445939350436530513055434178261622109 + 
             33959874092585962914881944651598995087300940820780923*
              \[Omega]^2) - 3072*r^8*
            (-208405373681231494974999034618032931478971632077486001 + 
             51350545054627220047045740482795574172785161965618790*
              \[Omega]^2)))/
         (11432126706148892385548276864077040604423361935514517492640000*
          r^24) - (\[Alpha]2^2*(511383536580912638345699859060243363122109576\
628221292893028378214400000 - 
           184927008762223509983479134773048157568188791006437565752732038227\
558400*r + 
           561242975780408830051797219718383491949929360052070798883333192806\
56384*r^2 - 155166256480620741481125*r^21*
            (-16054864193845506981036313680695604680315828 + 
             1696093536146021754653372261014333485476445*\[Omega]^2) + 
           25919684567057584177875*r^22*
            (-24027811457531228208044166289095345013640091 + 
             2588654891446710104768994780786431608959235*\[Omega]^2) + 
           243248958088500*r^20*
            (-20737582166830118759780059648184158446441611723739459 + 
             1944573783873589799841442859843815144819700077000079*
              \[Omega]^2) - 19203865112250*r^19*
            (-379751241770147139270625246495903243784948713368797295 + 
             23209017060598495337013600792599635866830418801526718*
              \[Omega]^2) - 1672112171778048*r^3*
            (11718539852573295406152847170628273343192984219769830831 + 
             53990926781974487775880845087400373497215343392927600*
              \[Omega]^2) - 131683646484*r^17*
            (-39046808771480443838736915180419509569512819369362145625 + 
             2090294538098763708076497377061753864136492693526240881*
              \[Omega]^2) + 153630920898*r^18*
            (-47911953981451415324389071983188449751851530824718541750 + 
             3930105834971466669153771243649275665368051789010417219*
              \[Omega]^2) + 58526065104*r^15*
            (40996874057671406138070608541167226084538094463160167117 + 
             6799856227465639387578764326648585915509707844769708052*
              \[Omega]^2) + 29263032552*r^16*
            (-120093236455938264747619244752867104496207837452502747743 + 
             17891051263310198702105810443721788093507142807429811718*
              \[Omega]^2) + 1786444627968*r^4*
            (-3564560859125299197828256775601388918443254227068225910091 + 
             545947192621238629682443707519362166191608172245558890276*
              \[Omega]^2) + 2611761152*r^5*
            (1224163995671873018333199139216005976896250445064625193333625 + 
             38588824131626521577444874637313713840765195133488998511534*
              \[Omega]^2) + 1253392*r^14*
            (-889620887224645312791884129126017555431408265556637259740759 + 
             553466559472298900665028803278892325115448273277665359479500*
              \[Omega]^2) + 3696640*r^11*
            (-1554696636424468793776427103104107730646497649029960535407160 + 
             695374094360138118466988404108365715075235852996939103136289*
              \[Omega]^2) - 358112*r^13*
            (1327366901179619010849751994050460678509146094876187909157585 + 
             3288458759540856379702750498016670820418496175990262809814276*
              \[Omega]^2) - 277248*r^12*
            (696552836011574956195580960441850378683647042019562402311085 + 
             17040632088094054793212957887107784430786659846112972602536944*
              \[Omega]^2) + 1304576*r^7*
            (
             -456271836657364989131799134315852636468013379695540522398388093 \
+ 34771210275089973657808040700784211515839600165255644320473254*
              \[Omega]^2) + 1677312*r^6*
            (
             732495689482552715496512257599569861534036298964257693443974223 \
+ 146704151688016956635222068436687098076609725092676861912683234*
              \[Omega]^2) - 3584*r^9*(-26590256835491514820440036577668592202\
511964929201711000888322038 + 
             2433305183200121471818191523318894899616384506757840092973950751*
              \[Omega]^2) + 1792*r^10*(92157063851451654531149345599619643508\
30799400068362844848289625 + 
             6703161761785458169578183215838742540456052946606821016862560257*
              \[Omega]^2) - 1024*r^8*(186179841766011259860539106857991557295\
269739652009916923135047789 + 
             3781466906165219391080523372911150901166243708411905296095038754\
0*\[Omega]^2)))/
         (5708518620452008217134042853897236255386834451122330907972978296768\
000000*r^24) + (\[Alpha]1^2*
          (877738363580878513042973713225520510973034198606082709559689829416\
9600000 - 
           316185519934772357129131820072959504982983209850477913846030123327\
8156800*r + 
           973403970056214312049612455296515114080716774023531063200510883849\
568256*r^2 - 129598422835287920889375*r^22*
            (-78314834109098682893285628835093622105993019 + 
             7763091581954456485048589423411499941378539*\[Omega]^2) + 
           2345672811498423907500*r^21*
            (-17307578338110808919416123972555690485424457199 + 
             1693014229147174699479444461728556039744481536*\[Omega]^2) + 
           115223190673500*r^19*
            (-658071408444346506720556885594102292842441463692017075 + 
             16392168959884870936173591035475698953217563853637328*
              \[Omega]^2) - 243248958088500*r^20*
            (-288802611064650142539253480622393882572884287788346730 + 
             20998255875965751395436598608173669156350013114285837*
              \[Omega]^2) - 12641630062464*r^15*
            (-3330355783399740213030200220178431564583878057916440545 + 
             183447300393013198156526785786076401432047058287031414*
              \[Omega]^2) - 2186608224632832*r^3*
            (154291514516232322153853887008764134324963883283441399681 + 
             712410030382295944565994815852821458020977102456883200*
              \[Omega]^2) + 921785525388*r^18*
            (35584888242952656766375824152599575357344230808652962375 + 
             883851216450552779720508279116366239838884877699517782*
              \[Omega]^2) + 1580203757808*r^16*
            (-39224756863798516431994747546553061776847949671642094581 + 
             1369761695073385661309417188713300604715534957031889222*
              \[Omega]^2) - 1316836464840*r^17*
            (-31205452939069018574156209267880015093487497387907861225 + 
             5948461874850660522442982174645983930274716760900354336*
              \[Omega]^2) + 74955718656*r^4*
            (-1483551926333139296095855440475862658082837877542448598043843 + 
             220784553431857563848746241365864079878718404299620628890112*
              \[Omega]^2) + 22919168*r^11*
            (-6544094974678156149435125040526120193698654468653873159226023 + 
             2320520028335697083192412611664178560935711526346372391742854*
              \[Omega]^2) - 5013568*r^13*
            (-709396931858912142160609978032452119286905663821029597855859 + 
             3390846692760002823168120810623031269943510863721866816367104*
              \[Omega]^2) + 358112*r^14*
            (
             -54714717256900016927684038304887494098060660728376246611044735 \
+ 43914035263143170211225333402277854408745987429400093110923376*
              \[Omega]^2) - 277248*r^12*
            (82117607351728636312593226290020141422208012471794580919356895 + 
             221344861746141162702418479067095633440059270227636813168761276*
              \[Omega]^2) + 5218304*r^5*(105941568326910638199847816550701300\
34057119593420288014471342931 + 
             323779529792891038280454353229758785888253172460504893458003168*
              \[Omega]^2) - 16384*r^9*(-1046553284546562311731463828831428511\
07127404616900963806170956863 + 
             9116110204322838992862078468090503747023637570176829345946846308*
              \[Omega]^2) + 200704*r^6*(1084512596876673681770133278785603932\
60064094055369946919791373403 + 
             2075264601136486175575323205567807824006663513247572404512628178\
4*\[Omega]^2) + 7168*r^10*
            (5354559613935428395099716313198158050460593082057079965981132928\
8 + 29174945019058491914509337254356130966229257707977582929808158499*
              \[Omega]^2) + 24576*r^7*(-4225566316947086345392396538397330457\
85563872962745100849380366471 + 
             3128407527454933897369598426808146022635802306351647402598606557\
2*\[Omega]^2) - 6144*r^8*
            (5750972998179239316965653065138237228228468137444533734310059890\
61 + 106818506931897838540567276810015896842435156309415557780745067874*
              \[Omega]^2)))/(970448165476841396912787285162530163415761856690\
79625435540631045056000000*r^24)))), 
 (-2701189182865920742195200*\[Alpha]1^2 - 773841126693907464192000*
    \[Lambda]ev - 4880860291670587677573120*\[Alpha]1^2*\[Chi]^2 + 
   4196193038641805160960000*\[Alpha]2^2*\[Chi]^2 - 
   2413603033378233016320000*\[Lambda]ev*\[Chi]^2 - 
   1619288263154597677424640*\[Alpha]1^2*\[Chi]^4 + 
   3232218696564230147174400*\[Alpha]2^2*\[Chi]^4 - 
   1626277292541945179136000*\[Lambda]ev*\[Chi]^4 + 
   343035070097188487715840*\[Alpha]1^2*\[Chi]^6 + 
   3343852314640916284377600*\[Alpha]2^2*\[Chi]^6 - 
   1329816763662354519552000*\[Lambda]ev*\[Chi]^6 + 
   1780763466692744931271680*\[Alpha]1^2*\[Chi]^8 + 
   3696256758183955460352000*\[Alpha]2^2*\[Chi]^8 - 
   1180422588187175389056000*\[Lambda]ev*\[Chi]^8 + 
   2916331745523103580115200*\[Alpha]1^2*\[Chi]^10 + 
   4093831530378845466299920*\[Alpha]2^2*\[Chi]^10 - 
   1092426920316627255360000*\[Lambda]ev*\[Chi]^10 + 
   3848713272266344413500600*\[Alpha]1^2*\[Chi]^12 + 
   4478612747576837116378840*\[Alpha]2^2*\[Chi]^12 - 
   1035249471721660227832800*\[Lambda]ev*\[Chi]^12 + 
   4633290866681051449330595*\[Alpha]1^2*\[Chi]^14 + 
   4833243384506775622501847*\[Alpha]2^2*\[Chi]^14 - 
   995495048261360620974000*\[Lambda]ev*\[Chi]^14)/5586165633321644507136000}


==> anc/Potentials/Vl2m1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(4*c^4*(-2 + r))/(1029*r^3) + (16*c^6*(-2 + r))/(554631*r^3) - 
  (5420*c^8*(-2 + r))/(3179699523*r^3) - (6112*c^10*(-2 + r))/
   (200321069949*r^3) + (156353800*c^12*(-2 + r))/(181718654430326013*r^3) + 
  (32662530976*c^14*(-2 + r))/(1184260470922434626721*r^3) + 
  (4*\[Chi]*\[Omega])/r^3 + (2*\[Chi]^5*\[Omega])/r^5 + 
  (\[Chi]^7*\[Omega])/r^5 + ((6 + 5*r^2)*\[Chi]^9*\[Omega])/(8*r^7) + 
  ((12 + 7*r^2)*\[Chi]^11*\[Omega])/(16*r^7) + 
  ((16 + 42*r^2 + 21*r^4)*\[Chi]^13*\[Omega])/(64*r^9) - 
  (4 + 10*r - 6*r^2 + r^4*\[Omega]^2)/r^4 + 
  \[Chi]^2*((-8*c^2*(-2 + r)*\[Omega]^2)/(1029*r^3) + 
    (8*c^12*(54587020425 + 4082816372*r*\[Omega]^2 - 
       2041408186*r^2*\[Omega]^2))/(507540201823900554309*r^4) + 
    (c^4*(2156 + 48*r*\[Omega]^2 - 24*r^2*\[Omega]^2))/(554631*r^4) + 
    (20*c^8*(-17073 - 764*r*\[Omega]^2 + 382*r^2*\[Omega]^2))/
     (200321069949*r^4) + (16*c^6*(17199 - 2710*r*\[Omega]^2 + 
       1355*r^2*\[Omega]^2))/(9539098569*r^4) - 
    (16*c^10*(115508778 - 7817690*r*\[Omega]^2 + 3908845*r^2*\[Omega]^2))/
     (60572884810108671*r^4) + 
    (32*c^14*(228216166041591 - 7165046487826*r*\[Omega]^2 + 
       3582523243913*r^2*\[Omega]^2))/(264785245912134390884668227*r^4) + 
    (42 + 21*r - 8*r^2*\[Omega]^2 - 10*r^3*\[Omega]^2)/(7*r^5)) + 
  \[Chi]^4*((-8*c^2*\[Omega]^2)/(1029*r^4) - 
    (224 + 42*r + 14*r^4*\[Omega]^2 + 3*r^2*(-21 + 4*\[Omega]^2))/(28*r^6) - 
    (2*c^4*(1078 + r*(-539 + 12*\[Omega]^2)))/(554631*r^5) + 
    (10*c^8*(34146 + r*(-17073 + 764*\[Omega]^2)))/(200321069949*r^5) + 
    (8*c^6*(-34398 + r*(17199 + 2710*\[Omega]^2)))/(9539098569*r^5) - 
    (16*c^10*(-115508778 + r*(57754389 + 3908845*\[Omega]^2)))/
     (60572884810108671*r^5) - 
    (4*c^12*(109174040850 + r*(-54587020425 + 4082816372*\[Omega]^2)))/
     (507540201823900554309*r^5) + 
    (16*c^14*(-456432332083182 + r*(228216166041591 + 7165046487826*
          \[Omega]^2)))/(264785245912134390884668227*r^5)) + 
  \[Chi]^6*((-4*c^2*(-2 + r)*\[Omega]^2)/(1029*r^5) + 
    (c^4*(1078 + r^2*(539 - 12*\[Omega]^2) + 2*r*(-539 + 12*\[Omega]^2)))/
     (554631*r^6) + (420 - 196*r - 14*r^5*\[Omega]^2 + 
      r^3*(63 - 40*\[Omega]^2) - 2*r^2*(21 + 16*\[Omega]^2))/(56*r^7) + 
    (5*c^8*(-34146 + r*(34146 - 1528*\[Omega]^2) + 
       r^2*(-17073 + 764*\[Omega]^2)))/(200321069949*r^6) + 
    (4*c^6*(34398 - 2*r*(17199 + 2710*\[Omega]^2) + 
       r^2*(17199 + 2710*\[Omega]^2)))/(9539098569*r^6) - 
    (8*c^10*(115508778 - 2*r*(57754389 + 3908845*\[Omega]^2) + 
       r^2*(57754389 + 3908845*\[Omega]^2)))/(60572884810108671*r^6) + 
    (c^12*(218348081700 + r^2*(109174040850 - 8165632744*\[Omega]^2) + 
       4*r*(-54587020425 + 4082816372*\[Omega]^2)))/
     (507540201823900554309*r^6) + 
    (8*c^14*(456432332083182 - 2*r*(228216166041591 + 7165046487826*
          \[Omega]^2) + r^2*(228216166041591 + 7165046487826*\[Omega]^2)))/
     (264785245912134390884668227*r^6)) + 
  \[Chi]^10*((c^2*(12 - 14*r + 10*r^2 - 5*r^3)*\[Omega]^2)/(4116*r^7) + 
    (c^4*(6468 + r^4*(3773 - 60*\[Omega]^2) + 24*r*(-539 + 6*\[Omega]^2) - 
       14*r^2*(-847 + 12*\[Omega]^2) + 2*r^3*(-3773 + 60*\[Omega]^2)))/
     (8874096*r^8) + (4704 - 6216*r - 98*r^7*\[Omega]^2 + 
      r^5*(441 - 368*\[Omega]^2) + r^2*(3444 - 192*\[Omega]^2) - 
      28*r^3*(35 + 12*\[Omega]^2) - 2*r^4*(147 + 80*\[Omega]^2))/(896*r^9) + 
    (5*c^8*(-204876 + r*(409752 - 9168*\[Omega]^2) + 
       r^3*(239022 - 7640*\[Omega]^2) + 14*r^2*(-26829 + 764*\[Omega]^2) + 
       r^4*(-119511 + 3820*\[Omega]^2)))/(3205137119184*r^8) + 
    (c^6*(206388 - 24*r*(17199 + 1355*\[Omega]^2) + 
       14*r^2*(27027 + 2710*\[Omega]^2) - 2*r^3*(120393 + 13550*\[Omega]^2) + 
       r^4*(120393 + 13550*\[Omega]^2)))/(38156394276*r^8) + 
    (c^10*(-693052668 - 14*r^2*(90756897 + 3908845*\[Omega]^2) + 
       12*r*(115508778 + 3908845*\[Omega]^2) - 
       r^4*(404280723 + 19544225*\[Omega]^2) + 
       r^3*(808561446 + 39088450*\[Omega]^2)))/(121145769620217342*r^8) + 
    (c^12*(655044245100 + 24*r*(-54587020425 + 2041408186*\[Omega]^2) - 
       14*r^2*(-85779603525 + 4082816372*\[Omega]^2) + 
       10*r^3*(-76421828595 + 4082816372*\[Omega]^2) - 
       5*r^4*(-76421828595 + 4082816372*\[Omega]^2)))/
     (4060321614591204434472*r^8) + 
    (c^14*(2738593992499092 - 24*r*(228216166041591 + 3582523243913*
          \[Omega]^2) + 14*r^2*(358625403779643 + 7165046487826*\[Omega]^2) - 
       2*r^3*(1597513162291137 + 35825232439130*\[Omega]^2) + 
       r^4*(1597513162291137 + 35825232439130*\[Omega]^2)))/
     (529570491824268781769336454*r^8)) + 
  \[Chi]^8*((-2*c^2*(2 - 2*r + r^2)*\[Omega]^2)/(1029*r^6) + 
    (-3024 + 2352*r - 70*r^6*\[Omega]^2 + r^4*(315 - 244*\[Omega]^2) - 
      16*r^2*(49 + 6*\[Omega]^2) - 2*r^3*(105 + 64*\[Omega]^2))/(448*r^8) + 
    (c^4*(-6468 + r*(7546 - 96*\[Omega]^2) + r^3*(2695 - 48*\[Omega]^2) + 
       r^2*(-5390 + 96*\[Omega]^2)))/(4437048*r^7) + 
    (5*c^8*(204876 + r^2*(170730 - 6112*\[Omega]^2) + 
       r^3*(-85365 + 3056*\[Omega]^2) + r*(-239022 + 6112*\[Omega]^2)))/
     (1602568559592*r^7) + (c^6*(-206388 - 10*r^2*(17199 + 2168*\[Omega]^2) + 
       5*r^3*(17199 + 2168*\[Omega]^2) + r*(240786 + 21680*\[Omega]^2)))/
     (19078197138*r^7) + 
    (c^10*(693052668 + 10*r^2*(57754389 + 3127076*\[Omega]^2) - 
       5*r^3*(57754389 + 3127076*\[Omega]^2) - 
       2*r*(404280723 + 15635380*\[Omega]^2)))/(60572884810108671*r^7) + 
    (c^12*(-655044245100 + r*(764218285950 - 32662530976*\[Omega]^2) + 
       r^3*(272935102125 - 16331265488*\[Omega]^2) + 
       r^2*(-545870204250 + 32662530976*\[Omega]^2)))/
     (2030160807295602217236*r^7) + 
    (c^14*(-2738593992499092 - 2*r^2*(1141080830207955 + 
         28660185951304*\[Omega]^2) + r^3*(1141080830207955 + 
         28660185951304*\[Omega]^2) + r*(3195026324582274 + 
         57320371902608*\[Omega]^2)))/(264785245912134390884668227*r^7)) + 
  \[Chi]^14*((c^2*(32 - 64*r + 84*r^2 - 70*r^3 + 42*r^4 - 21*r^5)*\[Omega]^2)/
     (32928*r^9) + (c^4*(17248 + r^4*(61446 - 840*\[Omega]^2) + 
       r^2*(71148 - 768*\[Omega]^2) + 1008*r^3*(-77 + \[Omega]^2) + 
       96*r*(-539 + 4*\[Omega]^2) + 42*r^5*(-847 + 12*\[Omega]^2) - 
       21*r^6*(-847 + 12*\[Omega]^2)))/(70992768*r^10) - 
    (-20160 + 44352*r + 462*r^9*\[Omega]^2 + 256*r^2*(-189 + 2*\[Omega]^2) + 
      231*r^7*(-9 + 8*\[Omega]^2) + 84*r^4*(-201 + 16*\[Omega]^2) + 
      42*r^6*(33 + 16*\[Omega]^2) + 84*r^5*(49 + 32*\[Omega]^2) + 
      32*r^3*(1155 + 38*\[Omega]^2))/(7168*r^11) + 
    (5*c^8*(-546336 - 336*r^3*(-7317 + 191*\[Omega]^2) - 
       32*r*(-51219 + 764*\[Omega]^2) - 42*r^5*(-26829 + 764*\[Omega]^2) + 
       21*r^6*(-26829 + 764*\[Omega]^2) + 
       14*r^4*(-139023 + 3820*\[Omega]^2) + 
       4*r^2*(-563409 + 12224*\[Omega]^2)))/(25641096953472*r^10) + 
    (c^6*(550368 - 168*r^3*(14742 + 1355*\[Omega]^2) - 
       42*r^5*(27027 + 2710*\[Omega]^2) + 21*r^6*(27027 + 2710*\[Omega]^2) - 
       32*r*(51597 + 2710*\[Omega]^2) + 14*r^4*(140049 + 13550*\[Omega]^2) + 
       4*r^2*(567567 + 43360*\[Omega]^2)))/(305251154208*r^10) + 
    (c^10*(-1848140448 + 42*r^5*(90756897 + 3908845*\[Omega]^2) - 
       21*r^6*(90756897 + 3908845*\[Omega]^2) + 
       84*r^3*(99007524 + 3908845*\[Omega]^2) + 
       32*r*(173263167 + 3908845*\[Omega]^2) - 
       14*r^4*(470285739 + 19544225*\[Omega]^2) - 
       4*r^2*(1905894837 + 62541520*\[Omega]^2)))/(969166156961738736*r^10) + 
    (c^12*(1746784653600 + r^2*(7205486696100 - 261300247808*\[Omega]^2) + 
       336*r^3*(-23394437325 + 1020704093*\[Omega]^2) + 
       32*r*(-163761061275 + 4082816372*\[Omega]^2) - 
       70*r^4*(-88898861835 + 4082816372*\[Omega]^2) + 
       42*r^5*(-85779603525 + 4082816372*\[Omega]^2) - 
       21*r^6*(-85779603525 + 4082816372*\[Omega]^2)))/
     (32482572916729635475776*r^10) + 
    (c^14*(7302917313330912 - 168*r^3*(195613856607078 + 
         3582523243913*\[Omega]^2) - 42*r^5*(358625403779643 + 
         7165046487826*\[Omega]^2) + 21*r^6*(358625403779643 + 
         7165046487826*\[Omega]^2) - 32*r*(684648498124773 + 
         7165046487826*\[Omega]^2) + 14*r^4*(1858331637767241 + 
         35825232439130*\[Omega]^2) + 4*r^2*(7531133479372503 + 
         114640743805216*\[Omega]^2)))/(4236563934594150254154691632*r^10)) + 
  \[Chi]^12*(-(c^2*(12 - 24*r + 22*r^2 - 14*r^3 + 7*r^4)*\[Omega]^2)/
     (8232*r^8) + (c^4*(-17248 + r^3*(37730 - 528*\[Omega]^2) + 
       42*r^4*(-539 + 8*\[Omega]^2) - 21*r^5*(-539 + 8*\[Omega]^2) - 
       32*r*(-1078 + 9*\[Omega]^2) + 12*r^2*(-3773 + 48*\[Omega]^2)))/
     (35496384*r^9) - (14336 - 23968*r + 294*r^8*\[Omega]^2 + 
      72*r^2*(301 + 4*\[Omega]^2) + 24*r^3*(-441 + 32*\[Omega]^2) + 
      14*r^5*(63 + 32*\[Omega]^2) + 7*r^6*(-189 + 164*\[Omega]^2) + 
      8*r^4*(343 + 178*\[Omega]^2))/(3584*r^10) + 
    (c^6*(-550368 + 48*r*(22932 + 1355*\[Omega]^2) - 
       14*r^4*(51597 + 5420*\[Omega]^2) + 7*r^5*(51597 + 5420*\[Omega]^2) - 
       12*r^2*(120393 + 10840*\[Omega]^2) + 
       10*r^3*(120393 + 11924*\[Omega]^2)))/(152625577104*r^9) + 
    (5*c^8*(546336 + r^2*(1434132 - 36672*\[Omega]^2) + 
       r^4*(717066 - 21392*\[Omega]^2) + 96*r*(-11382 + 191*\[Omega]^2) + 
       7*r^5*(-51219 + 1528*\[Omega]^2) + 
       2*r^3*(-597555 + 16808*\[Omega]^2)))/(12820548476736*r^9) + 
    (c^10*(1848140448 - 110*r^3*(36752793 + 1563538*\[Omega]^2) - 
       24*r*(154011704 + 3908845*\[Omega]^2) + 
       14*r^4*(173263167 + 7817690*\[Omega]^2) - 
       7*r^5*(173263167 + 7817690*\[Omega]^2) + 
       12*r^2*(404280723 + 15635380*\[Omega]^2)))/(484583078480869368*r^9) + 
    (c^12*(-1746784653600 + r^3*(3821091429750 - 179643920368*\[Omega]^2) - 
       96*r*(-36391346950 + 1020704093*\[Omega]^2) + 
       14*r^4*(-163761061275 + 8165632744*\[Omega]^2) - 
       7*r^5*(-163761061275 + 8165632744*\[Omega]^2) + 
       12*r^2*(-382109142975 + 16331265488*\[Omega]^2)))/
     (16241286458364817737888*r^9) + 
    (c^14*(-7302917313330912 + 48*r*(304288221388788 + 
         3582523243913*\[Omega]^2) - 14*r^4*(684648498124773 + 
         14330092975652*\[Omega]^2) + 7*r^5*(684648498124773 + 
         14330092975652*\[Omega]^2) - 12*r^2*(1597513162291137 + 
         28660185951304*\[Omega]^2) + 2*r^3*(7987565811455685 + 
         157631022732172*\[Omega]^2)))/(2118281967297075127077345816*r^9)) + 
  \[Mu]*(c^8*((-1210828*(-2 + r)^2*\[Alpha]1^2)/(734510589813*r^4) - 
      (346880*(-2 + r)^2*\[Lambda]ev)/(734510589813*r^4)) + 
    c^10*((-6827104*(-2 + r)^2*\[Alpha]1^2)/(231370835791095*r^4) - 
      (391168*(-2 + r)^2*\[Lambda]ev)/(46274167158219*r^4)) + 
    c^14*((36484047100192*(-2 + r)^2*\[Alpha]1^2)/(1367820843915411993862755*
        r^4) + (2090401982464*(-2 + r)^2*\[Lambda]ev)/
       (273564168783082398772551*r^4)) + 
    c^12*((34929438920*(-2 + r)^2*\[Alpha]1^2)/(41977009173405309003*r^4) + 
      (10006643200*(-2 + r)^2*\[Lambda]ev)/(41977009173405309003*r^4)) + 
    c^6*((17872*(-2 + r)^2*\[Alpha]1^2)/(640598805*r^4) + 
      (1024*(-2 + r)^2*\[Lambda]ev)/(128119761*r^4)) + 
    c^4*((4468*(-2 + r)^2*\[Alpha]1^2)/(1188495*r^4) + 
      (256*(-2 + r)^2*\[Lambda]ev)/(237699*r^4)) + 
    \[Chi]*((2*(-25536 - 13160*r - 6640*r^2 + 1560*r^3 - 3351*r^4 + 3351*r^5)*
        \[Alpha]1^2*\[Omega])/(1155*r^8) - 
      (2*(189 + 120*r + 70*r^2)*\[Alpha]2^2*\[Omega])/(7*r^8) + 
      (16*(63 + 35*r + 20*r^2 + 12*r^3 - 24*r^4 + 24*r^5)*\[Lambda]ev*
        \[Omega])/(231*r^8)) + \[Chi]^3*
     (((408220800 - 940772800*r - 491761964*r^2 + 175006316*r^3 + 
         109865484*r^4 + 122825212*r^5 - 578557455*r^6 + 578557455*r^7)*
        \[Alpha]1^2*\[Omega])/(55180125*r^10) - 
      ((-806176800 - 181790752*r + 13227104*r^2 - 28602120*r^3 - 
         38232660*r^4 - 6702216*r^5 - 159167925*r^6 + 159167925*r^7)*
        \[Alpha]2^2*\[Omega])/(17657640*r^10) + 
      (2*(-935376 - 296560*r - 76824*r^2 - 21492*r^3 - 21022*r^4 + 
         54020*r^5 - 381465*r^6 + 381465*r^7)*\[Lambda]ev*\[Omega])/
       (147147*r^10) + c^6*((4336*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (15039104326421175*r^10) + (1355*(-267490080 - 102829936*r - 
           21076744*r^2 + 21960678*r^3 + 12923427*r^4 + 5468646*r^5)*
          \[Alpha]2^2*\[Omega])/(601564173056847*r^10) - 
        (10840*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(6076405788453*r^10)) + 
      c^8*((1528*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (315821190854844675*r^10) + (955*(-267490080 - 102829936*r - 
           21076744*r^2 + 21960678*r^3 + 12923427*r^4 + 5468646*r^5)*
          \[Alpha]2^2*\[Omega])/(25265695268387574*r^10) - 
        (3820*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(127604521557513*r^10)) + 
      c^14*((114640743805216*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (2087268995369616386544979049912625*r^10) + 
        (7165046487826*(-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (16698151962956931092359832399301*r^10) - 
        (57320371902608*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 
           410*r^5)*\[Lambda]ev*\[Omega])/(168668201646029606993533660599*
          r^10)) + c^12*((-16331265488*(-1348776000 - 274463200*r - 
           33249736*r^2 + 79055862*r^3 + 42718643*r^4 + 22336130*r^5)*
          \[Alpha]1^2*\[Omega])/(4000875968452580082048558375*r^10) - 
        (1020704093*(-267490080 - 102829936*r - 21076744*r^2 + 21960678*r^3 + 
           12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (32007007747620640656388467*r^10) + 
        (8165632744*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 
           410*r^5)*\[Lambda]ev*\[Omega])/(323303108561824653094833*r^10)) + 
      c^10*((-12508304*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (95497695869497077981825*r^10) - 
        (3908845*(-267490080 - 102829936*r - 21076744*r^2 + 21960678*r^3 + 
           12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (3819907834779883119273*r^10) + 
        (31270760*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(38584927624039223427*r^10)) + 
      c^4*((-8*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (1457362281375*r^10) - ((-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (23317796502*r^10) + (4*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 
           1487*r^4 + 410*r^5)*\[Lambda]ev*\[Omega])/(117766649*r^10)) + 
      c^2*((-8*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (8111478375*r^10) - ((-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (129783654*r^10) + (4*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 
           1487*r^4 + 410*r^5)*\[Lambda]ev*\[Omega])/(655473*r^10))) + 
    \[Chi]^5*(((89434621436160 + 86338372522080*r - 89409347917200*r^2 - 
         68093129381248*r^3 - 31096374986728*r^4 + 6377199288600*r^5 - 
         25083646089150*r^6 + 40937609406480*r^7 - 15623464628835*r^8 + 
         15623464628835*r^9)*\[Alpha]1^2*\[Omega])/(4491441454500*r^12) - 
      ((30789116758400 + 7784412241088*r + 20597113330416*r^2 + 
         13830739971776*r^3 + 8656610908358*r^4 + 1018433287770*r^5 + 
         445605194865*r^6 + 4825503581502*r^7 - 4989693867606*r^8 + 
         4989693867606*r^9)*\[Alpha]2^2*\[Omega])/(718630632720*r^12) + 
      ((10756922176 + 2761837888*r + 2008718016*r^2 + 995888544*r^3 + 
         511392504*r^4 + 209145216*r^5 - 889070364*r^6 + 2507165640*r^7 - 
         1992494889*r^8 + 1992494889*r^9)*\[Lambda]ev*\[Omega])/
       (570341772*r^12) + 
      c^2*(-((445456421329920 - 149427847400160*r + 14431274660640*r^2 + 
            87937670878312*r^3 + 58034494681360*r^4 + 17000346440406*r^5 + 
            16343070945025*r^6 + 7694433189025*r^7)*\[Alpha]1^2*\[Omega])/
         (605221735993875*r^12) - ((1046088191948800 + 256503453364480*r + 
           24767926271424*r^2 + 1812976348288*r^3 + 33294686302864*r^4 + 
           29703610378098*r^5 + 20048778675145*r^6 + 8569211976490*r^7)*
          \[Alpha]2^2*\[Omega])/(387341911036080*r^12) + 
        (2*(1936398464 + 353151728*r + 31200360*r^2 + 13233472*r^3 + 
           23710750*r^4 + 16512006*r^5 + 5374831*r^6 + 679525*r^7)*
          \[Lambda]ev*\[Omega])/(6986686707*r^12)) + 
      c^4*(-((164349051954447360 - 11022057361704480*r - 5185803103771680*
             r^2 + 2771377021170776*r^3 + 3309744649303280*r^4 + 
            974362682718138*r^5 + 1564477609555575*r^6 + 736567104367575*r^7)*
           \[Alpha]1^2*\[Omega])/(10409208637358656125*r^12) - 
        ((18206500640204800 + 4105901105447680*r - 203464883649216*r^2 - 
           812445726872192*r^3 - 48695192551376*r^4 + 153536058804918*r^5 + 
           147631915698795*r^6 + 63100560917790*r^7)*\[Alpha]2^2*\[Omega])/
         (512453348300733840*r^12) + (2*(24708086144 + 3225115088*r - 
           718407240*r^2 - 489185088*r^3 + 4607610*r^4 + 106184946*r^5 + 
           39578301*r^6 + 5003775*r^7)*\[Lambda]ev*\[Omega])/
         (9243386513361*r^12)) + 
      c^6*((2*(17709938687400960 - 11454359225275680*r + 1887511099453920*
            r^2 + 7205225359028696*r^3 + 4569994149598880*r^4 + 
           1338109415230098*r^5 + 1207901516209575*r^6 + 568688562061575*r^7)*
          \[Alpha]1^2*\[Omega])/(306030733938344490075*r^12) + 
        ((60247259943270400 + 15355144761322240*r + 2457576104488512*r^2 + 
           1475913650076544*r^3 + 2938310874154432*r^4 + 2301301445661174*
            r^5 + 1481787005717535*r^6 + 633342666989670*r^7)*\[Alpha]2^2*
          \[Omega])/(97929834860270236824*r^12) - 
        (20*(126137578112 + 25086092624*r + 3846742680*r^2 + 1931350176*r^3 + 
           2028673290*r^4 + 1245417978*r^5 + 397248873*r^6 + 50223075*r^7)*
          \[Lambda]ev*\[Omega])/(17664111627032871*r^12)) + 
      c^8*(((118026296564586009600 - 14115578537171438880*r - 
           2246788722452447520*r^2 + 6161221645819263512*r^3 + 
           4921363271411642960*r^4 + 1444425608790410106*r^5 + 
           1751176394830373775*r^6 + 824466210637217775*r^7)*\[Alpha]1^2*
          \[Omega])/(13219609613934666937769775*r^12) + 
        (5*(38191011500551669760 + 8826353306456349440*r - 
           48646309044177600*r^2 - 1201248684444414592*r^3 + 
           272213223230969552*r^4 + 538657417781546694*r^5 + 
           429649336764092379*r^6 + 183639926498575998*r^7)*\[Alpha]2^2*
          \[Omega])/(8460550152918186840172656*r^12) - 
        (10*(285944713518464 + 42530639946128*r - 3776094954600*r^2 - 
           2986755907968*r^3 + 1264259036082*r^4 + 1653620731770*r^5 + 
           575918516481*r^6 + 72811783275*r^7)*\[Lambda]ev*\[Omega])/
         (763036629952938928587*r^12)) + 
      c^10*((-2*(-58069192206929519616 - 655561873780981865376*r + 
           158966730771670523232*r^2 + 442650909510518054456*r^3 + 
           269465773892629741760*r^4 + 78862215384105369258*r^5 + 
           66205532280764655075*r^6 + 31170032033254587075*r^7)*\[Alpha]1^2*
          \[Omega])/(36922369651719524757190981575*r^12) - 
        ((10739950054924842752000 + 2989964721407847975680*r + 
           885498894429229383744*r^2 + 858193305844831983488*r^3 + 
           966707696176168632224*r^4 + 666493534837036133718*r^5 + 
           406086490180498907175*r^6 + 173568738102714007350*r^7)*\[Alpha]2^2*
          \[Omega])/(59075791442751239611505570520*r^12) + 
        (4*(28827168098834560 + 6531698111440720*r + 1575151324508760*r^2 + 
           851602682269920*r^3 + 649359033820938*r^4 + 349772230864266*r^5 + 
           108866793906465*r^6 + 13763727292875*r^7)*\[Lambda]ev*\[Omega])/
         (2131161307458558427543491*r^12)) + 
      c^12*((-2*(116679641146304873887810560 - 19638400496772661593269280*r - 
           866805861451169047618080*r^2 + 9914587565168870049551576*r^3 + 
           7197826224381936477511280*r^4 + 2110628605021291032152538*r^5 + 
           2306588121471445230565575*r^6 + 1085957972951427302977575*r^7)*
          \[Alpha]1^2*\[Omega])/(41276809316595066909430299987047625*r^12) - 
        ((16000822447721369949644800 + 3764992778824779591873280*r + 
           98301388797602088915264*r^2 - 345424455010890840943232*r^3 + 
           231540507966971432534704*r^4 + 293657084179676839955478*r^5 + 
           217661167549498127964795*r^6 + 93032334487999240409790*r^7)*
          \[Alpha]2^2*\[Omega])/(1016044537023878570078284307373480*r^12) + 
        (4*(25642523782951209344 + 4110188001657633488*r - 
           80476504903748040*r^2 - 115695795586394688*r^3 + 
           182260489532124570*r^4 + 172453615859379666*r^5 + 
           58352282191213101*r^6 + 7377317455373775*r^7)*\[Lambda]ev*
          \[Omega])/(36653843326979746395320501709*r^12)) + 
      c^14*((4*(-467460114471946488744271580160 - 
           158933564696442974835472330080*r + 60090624881708300925164737440*
            r^2 + 120125215148027735590594415368*r^3 + 
           68676867118467596613203422240*r^4 + 20083354938214838336649430134*
            r^5 + 14813006178980229156687354725*r^6 + 
           6974067894349676204942670725*r^7)*\[Alpha]1^2*\[Omega])/
         (39401562592532836424667972028336064348625*r^12) + 
        ((-29279592279067316986876876800 + 26170490137455495022048354560*r + 
           58355170361496568296506390208*r^2 + 78489974818542836952856795776*
            r^3 + 57524024967837595204970865408*r^4 + 
           32989196441997459144275473506*r^5 + 18171779550790883687887523405*
            r^6 + 7766948475211650528176158610*r^7)*\[Alpha]2^2*\[Omega])/
         (6304250014805253827946875524533770295780*r^12) - 
        (8*(782734740244786302669696 + 261962016556550025553392*r + 
           116512570210314279694920*r^2 + 66585168177099863378528*r^3 + 
           37309779407392455957854*r^4 + 16399537333647055486542*r^5 + 
           4871630618369850886859*r^6 + 615906769151955275225*r^7)*
          \[Lambda]ev*\[Omega])/(454852093420292483978851047946159473*
          r^12))) + \[Chi]^7*
     (-((11372083959914496000 + 5593357586896450560*r - 524982176686804480*
           r^2 + 2598637099216146880*r^3 + 5215623392719812384*r^4 + 
          1758702291540563328*r^5 + 909963480301064816*r^6 - 
          574541140113063552*r^7 + 3714500962237959960*r^8 - 
          2920371897446720640*r^9 - 221063046496202295*r^10 + 
          221063046496202295*r^11)*\[Alpha]1^2*\[Omega])/
       (299992357628964000*r^14) - 
      ((-5371908177263846400 - 1358495937379096320*r - 2855612789592966144*
          r^2 - 608625483556708128*r^3 + 1723581308852988960*r^4 + 
         1055704806127696880*r^5 + 668716844421038600*r^6 + 
         170419961488260000*r^7 - 766348573884573900*r^8 + 
         1376612750566086000*r^9 - 861955227491426145*r^10 + 
         861955227491426145*r^11)*\[Alpha]2^2*\[Omega])/
       (119996943051585600*r^14) + ((-6717791808000 - 1458800412160*r - 
         2165158442240*r^2 - 645401482560*r^3 + 184152809440*r^4 + 
         161659241792*r^5 + 60813325584*r^6 + 222410845800*r^7 - 
         1479098830440*r^8 + 1802045722092*r^9 - 824413202613*r^10 + 
         824413202613*r^11)*\[Lambda]ev*\[Omega])/(288592936632*r^14) + 
      c^2*(-((11479039588703232000 + 21478939702485027840*r - 
            34986043288168810880*r^2 - 10864303558884308480*r^3 + 
            286800027545470848*r^4 + 5256323424986994800*r^5 + 
            3227753386925755376*r^6 + 1291603018568110950*r^7 + 
            748379849649610035*r^8 + 340631183308115700*r^9)*\[Alpha]1^2*
           \[Omega])/(47773782952412517000*r^14) - 
        ((-57454538419731398400 - 12287126077947557760*r - 
           20979377877928541568*r^2 - 8123624954926751256*r^3 - 
           2260688701878020460*r^4 + 1858447983478783500*r^5 + 
           1855834126902666885*r^6 + 1263930792937600320*r^7 + 
           597211625628550075*r^8 + 255829639844006800*r^9)*\[Alpha]2^2*
          \[Omega])/(19109513180965006800*r^14) - 
        ((3076336972800 + 499140759040*r + 481075202912*r^2 + 
           122187803600*r^3 - 1857781336*r^4 - 35062841736*r^5 - 
           26645027112*r^6 - 8956637518*r^7 - 473996985*r^8 + 545090700*r^9)*
          \[Lambda]ev*\[Omega])/(3535263473742*r^14)) + 
      c^4*(-((-653905263887576064000 + 270008346810162078720*r - 
            302969193754739397760*r^2 - 154589712145209336320*r^3 - 
            36479786944489562496*r^4 + 31333187220463885392*r^5 + 
            19075778999842473296*r^6 + 8240151015525988050*r^7 + 
            5510797074692582985*r^8 + 2508284167996124700*r^9)*\[Alpha]1^2*
           \[Omega])/(63204714846041759991000*r^14) - 
        ((-6728656745323089158400 - 1196324976014474893440*r - 
           718849918243973335680*r^2 - 270007911366527864040*r^3 - 
           172560465873869925396*r^4 + 2404379396804398708*r^5 + 
           40698155710712479675*r^6 + 40251328707422889600*r^7 + 
           21988246216323889125*r^8 + 9419182194256614000*r^9)*\[Alpha]2^2*
          \[Omega])/(126409429692083519982000*r^14) - 
        ((51526427581440 + 5783040395776*r + 2886468160544*r^2 + 
           826929318000*r^3 + 134152097144*r^4 - 189168902936*r^5 - 
           192236466552*r^6 - 70217298378*r^7 - 3490341435*r^8 + 
           4013849700*r^9)*\[Lambda]ev*\[Omega])/(4677153575760666*r^14)) + 
      c^6*(((2091770429880972911616000 + 1072443977251792476226560*r - 
           2024727377220595035909760*r^2 - 555591348164980419745280*r^3 + 
           61343785457259307631232*r^4 + 315822413729318742812304*r^5 + 
           194770352994222402066560*r^6 + 77158199606274646901250*r^7 + 
           43760360354646101242725*r^8 + 19917884395967745379500*r^9)*
          \[Alpha]1^2*\[Omega])/(9555889235215630672159294500*r^14) + 
        ((-9080349213753525697516800 - 2469423144316287691351680*r - 
           6348302025612175504874880*r^2 - 2527517904721502154531720*r^3 - 
           575708554825955408721252*r^4 + 623766864791464745469796*r^5 + 
           578107409271060901139875*r^6 + 377611302698045007801000*r^7 + 
           174605155107565570100625*r^8 + 74796223029084995790000*r^9)*
          \[Alpha]2^2*\[Omega])/(19111778470431261344318589000*r^14) + 
        ((103773185180421120 + 20543087029058048*r + 22748736730315936*r^2 + 
           5756674795734000*r^3 - 189438282181640*r^4 - 1634386632420760*
            r^5 - 1195333254283080*r^6 - 396304122881370*r^7 - 
           21194775184275*r^8 + 24373730650500*r^9)*\[Lambda]ev*\[Omega])/
         (540751449238357279923*r^14)) + 
      c^8*(((-27625126369422423389184000 + 22626474401188730487905280*r - 
           30191858969073486829047680*r^2 - 12734052266477294143690240*r^3 - 
           1934718849508531145207424*r^4 + 3702934885654520294321712*r^5 + 
           2269954441455473273749840*r^6 + 941633766125538637493550*r^7 + 
           586001283125500743209775*r^8 + 266723256357811616170500*r^9)*
          \[Alpha]1^2*\[Omega])/(7625599609702073276383117011000*r^14) + 
        ((-463270296189583356726470400 - 87545788523180489905415040*r - 
           80405108724021598734215040*r^2 - 31162116869341628294895960*r^3 - 
           13997442696777346227366156*r^4 + 3616585596093354038324588*r^5 + 
           5749764242381763679749125*r^6 + 4603637175547699050942000*r^7 + 
           2338162759724558870461875*r^8 + 1001606986614573615210000*r^9)*
          \[Alpha]2^2*\[Omega])/(15251199219404146552766234022000*r^14) + 
        ((2692119540229217280 + 348734404720712192*r + 237503466805117984*
            r^2 + 64370769502076400*r^3 + 4843592114171320*r^4 - 
           16184187655168600*r^5 - 14126244042745560*r^6 - 
           4958640379603290*r^7 - 253946254698675*r^8 + 292035067978500*r^9)*
          \[Lambda]ev*\[Omega])/(386096534756187097865022*r^14)) + 
      c^10*(-((3036680186174252032771399680 + 797847767894771664660882432*r - 
            1766493391104455663707125376*r^2 - 397197849137110257206345216*
             r^3 + 109329298360048016196040320*r^4 + 
            294759887954932930205959056*r^5 + 182118436693420104212230688*
             r^6 + 71306068289918766786876498*r^7 + 
            39411780319128905154715365*r^8 + 17938592778346300570992300*r^9)*
           \[Alpha]1^2*\[Omega])/(18944277110382860640518577590427300*r^14) - 
        ((-1216637577396990008355513600 - 1126707681124353184937969280*r - 
           5824268224858978274082003840*r^2 - 2341809963952962511443557640*
            r^3 - 397045168035296810705847588*r^4 + 
           655165877431795769148680164*r^5 + 560129688362617989441930715*
            r^6 + 349064323597965208075117080*r^7 + 
           157254189863091099552164625*r^8 + 67363529158184604478926000*r^9)*
          \[Alpha]2^2*\[Omega])/(37888554220765721281037155180854600*r^14) - 
        ((397525096282598968320 + 106321241877306821120*r + 
           139451416344724892320*r^2 + 34720415287626069360*r^3 - 
           2118506025163860680*r^4 - 10115657797194154456*r^5 - 
           7067320628432811240*r^6 - 2303268030084368490*r^7 - 
           124810048356432075*r^8 + 143530019765086500*r^9)*\[Lambda]ev*
          \[Omega])/(7009389540231198668190541899*r^14)) + 
      c^12*(-((-364444586349192598317228905472000 + 
            769950015548944077915006182906880*r - 
            1128464545311578461193517167715200*r^2 - 
            426818726697922678982963986193920*r^3 - 
            40930421936193091713436324681344*r^4 + 
            149318961893640088194320081540784*r^5 + 
            91749389788775096231267211915568*r^6 + 
            37460739373382311820951439535950*r^7 + 
            22611445393795670807498426721255*r^8 + 
            10291783516621404490158886520100*r^9)*\[Alpha]1^2*\[Omega])/
         (348755521956063240190355577486962948578500*r^14) - 
        ((-13607845318792203988586062490668800 - 
           2701846921099072475106702877687680*r - 
           3164455600616114143534708756387200*r^2 - 
           1239612591361747214754165081054360*r^3 - 
           463825465082752030968127749163692*r^4 + 
           197652663762698900561669036880716*r^5 + 
           246362139318657049082662617809525*r^6 + 
           183208683523257938375645739844800*r^7 + 
           90220347780357555586573672084875*r^8 + 
           38648006985727553565526594362000*r^9)*\[Alpha]2^2*\[Omega])/
         (697511043912126480380711154973925897157000*r^14) - 
        ((125518376766706794992378880 + 17836278938998298045076992*r + 
           14052464145464084244076000*r^2 + 3723444716978462560429200*r^3 + 
           147108925543275207090952*r^4 - 973742931085059254276968*r^5 - 
           800166993880485589979016*r^6 - 275861058533964948906774*r^7 - 
           14321279425373783467605*r^8 + 16469295109277105195100*r^9)*
          \[Lambda]ev*\[Omega])/(25807934432683112457198769932805191*r^14)) + 
      c^14*(((288981072868553143237913175991296000 + 
           26055953259279201263920355489448960*r - 
           90910772197781120129829703037189760*r^2 - 
           10531852147149443542557817895994880*r^3 + 
           11965042452680070291503958485686912*r^4 + 
           17392913190048300108077043016673424*r^5 + 
           10776326274833048108951313643432000*r^6 + 
           4131197665626363577391919210001250*r^7 + 
           2174087552183969782781795766473125*r^8 + 
           989553654955568404565101787587500*r^9)*\[Alpha]1^2*\[Omega])/
         (2492148833977701903860249230792256070050531250*r^14) + 
        ((2026775060549709441681376137277497600 + 
           167755179684230191111000361499077760*r - 
           994966873669030081168910256800576640*r^2 - 
           405940655121598734304528607900017560*r^3 - 
           25251944405867495948615124363467436*r^4 + 
           139052763189835282280059736019946028*r^5 + 
           105592813598522112111507517605865625*r^6 + 
           60700012000178739526753454443575000*r^7 + 
           26024024335499297288258035538421875*r^8 + 
           11148002629780315685393776150250000*r^9)*\[Alpha]2^2*\[Omega])/
         (14952893003866211423161495384753536420303187500*r^14) + 
        (2*(-8000044848523108416885857280 + 33169490519476184768638668288*r + 
           64404653997590495372766074336*r^2 + 15538780059253566647627042000*
            r^3 - 1780839978085031947894389400*r^4 - 
           4770397045218041138272693320*r^5 - 3064964181182994561302271000*
            r^6 - 965164460438526240713872750*r^7 - 
           53702577465714618172895625*r^8 + 61757303250759300125287500*r^9)*
          \[Lambda]ev*\[Omega])/(14384697454416749805831164391297293333625*
          r^14))) + \[Chi]^9*
     (-((-28128034996385651712000 - 9785970093666819064320*r - 
          6366688694837714799360*r^2 - 5297676831243757751168*r^3 + 
          3070682073295143608576*r^4 + 6306412455073799025136*r^5 + 
          7309300943935673752160*r^6 + 1960992103649146401808*r^7 + 
          3018010107063342998464*r^8 - 3671754157116213507768*r^9 + 
          5581874324700446176404*r^10 - 2936633511928857350610*r^11 - 
          2133355616622598803435*r^12 + 2133355616622598803435*r^13)*
         \[Alpha]1^2*\[Omega])/(557685792832244076000*r^16) - 
      ((54043722327162800232000 + 12580901653130202712320*r + 
         24692391491615865937920*r^2 + 6112098779017934723328*r^3 - 
         82244489731771558576*r^4 + 6103399264723884910376*r^5 + 
         15705721301244575047980*r^6 + 7536914817354513487780*r^7 + 
         4950417851805576436143*r^8 + 7027475100230656193694*r^9 - 
         9371293066457720447049*r^10 + 14717170669638184828080*r^11 - 
         8856235275531449305500*r^12 + 8856235275531449305500*r^13)*
        \[Alpha]2^2*\[Omega])/(1115371585664488152000*r^16) + 
      ((1992037372864000 + 374716803776000*r + 777810868450560*r^2 + 
         191058170867968*r^3 - 127317820717088*r^4 - 19142841486048*r^5 + 
         62822574698000*r^6 + 34358611109680*r^7 - 52767766872392*r^8 + 
         255767251520352*r^9 - 418792939933368*r^10 + 468755405838720*r^11 - 
         190267229417265*r^12 + 190267229417265*r^13)*\[Lambda]ev*\[Omega])/
       (75034163524320*r^16) + 
      c^2*(-((-8087976000751365734400 - 3759447617596301621760*r + 
            2784522768114717504000*r^2 - 684440514175982083072*r^3 - 
            2406142180724485114784*r^4 - 67271123695327764152*r^5 + 
            442317310011244901212*r^6 + 529290091980561966140*r^7 + 
            360557610545283328307*r^8 + 143999437059249119010*r^9 + 
            62008976227726230703*r^10 + 27691300196660915815*r^11)*
           \[Alpha]1^2*\[Omega])/(6831650962194989931000*r^16) - 
        ((178249377401743289241600 + 34700997078042896240640*r + 
           76187779101970893477120*r^2 + 18291044638546872960768*r^3 - 
           26126761199165770240944*r^4 - 11361570095760059599080*r^5 - 
           350172492397393427100*r^6 + 5228554140660841654140*r^7 + 
           4509216423158621165238*r^8 + 2802004293309685029670*r^9 + 
           1119410090295617673553*r^10 + 479845259820757320490*r^11)*
          \[Alpha]2^2*\[Omega])/(54653207697559919448000*r^16) - 
        ((-528006952704000 - 77776058232320*r - 139222963272960*r^2 - 
           25216186020416*r^3 + 24556259539536*r^4 + 5601001247296*r^5 - 
           2540623320920*r^6 - 3548605989560*r^7 - 1937327697838*r^8 - 
           450739518242*r^9 + 84919397563*r^10 + 88795621915*r^11)*
          \[Lambda]ev*\[Omega])/(459584251586460*r^16)) + 
      c^4*(-((-24637642891462534348800 - 58306360904843640196608*r + 
            85577923735811046618624*r^2 + 3876550090338681613312*r^3 - 
            22912379397123760114912*r^4 - 7918437352133661029288*r^5 + 
            50870630274723265748*r^6 + 3465318418115738472052*r^7 + 
            2505690575274186383017*r^8 + 1017593729920104980550*r^9 + 
            456611552222347698813*r^10 + 203908665084503107365*r^11)*
           \[Alpha]1^2*\[Omega])/(9038274222983971678713000*r^16) - 
        ((4798811151886260295987200 + 762138816541645870559232*r + 
           1297321841934729052425984*r^2 + 296118774574766207108352*r^3 - 
           196690339232434201099792*r^4 - 153527325021228277514296*r^5 - 
           49393143969016226107284*r^6 + 16209649151608129511092*r^7 + 
           25913288492720882732418*r^8 + 18964378453618723627410*r^9 + 
           8242928846722275596163*r^10 + 3533406004134667541790*r^11)*
          \[Alpha]2^2*\[Omega])/(72306193783871773429704000*r^16) - 
        ((-10465773203916800 - 1110729798330880*r - 1701746682504960*r^2 - 
           235124605465280*r^3 + 244086366296560*r^4 + 89313820505280*r^5 - 
           2535065155720*r^6 - 25181347169960*r^7 - 15411050291498*r^8 - 
           3789242558982*r^9 + 625315563873*r^10 + 653858670465*r^11)*
          \[Lambda]ev*\[Omega])/(608029964848886580*r^16)) + 
      c^6*(((-616320190355579473552588800 - 166251332250959102797579776*r + 
           75639425253661825812684288*r^2 - 56949289937906937606812672*r^3 - 
           136229131208851268581070176*r^4 + 5456118489492887845061368*r^5 + 
           29866835924033786900846372*r^6 + 31480789847518797231591844*r^7 + 
           21275026956113222349939145*r^8 + 8475126276125860504142550*r^9 + 
           3625879486491325607695305*r^10 + 1619206176999444497027025*r^11)*
          \[Alpha]1^2*\[Omega])/(1366492160635835186118779113500*r^16) + 
        ((3633541357213513100926771200 + 1184384140489544818653333504*r + 
           3591325115122262335213363968*r^2 + 884527541206758479025692928*
            r^3 - 1548330958973018844387595216*r^4 - 
           590956076504364334742924152*r^5 + 34681577297490480053711292*r^6 + 
           333611830921272903066883924*r^7 + 273042909795700230870143130*
            r^8 + 165988035620240523957829650*r^9 + 
           65455782860666557895360055*r^10 + 28058213344542136996698150*r^11)*
          \[Alpha]2^2*\[Omega])/(10931937285086681488950232908000*r^16) + 
        ((-1148715422395340800 - 228590045746280960*r - 434987417875449600*
            r^2 - 84076757664074944*r^3 + 79982619286408304*r^4 + 
           15720871332372864*r^5 - 9986200379395400*r^6 - 12288524995733800*
            r^7 - 6577050837964090*r^8 - 1514814682097310*r^9 + 
           292090066309965*r^10 + 305422787225325*r^11)*\[Lambda]ev*\[Omega])/
         (5407514492383572799230*r^16)) + 
      c^8*(((-907239252499586911030133145600 - 757908459877418635906063544832*
            r + 968927404685633282118452783616*r^2 - 
           14963405294062103093828537344*r^3 - 369525538389055497784610914592*
            r^4 - 77928811132685120864448667864*r^5 + 
           28634835540850308490936663084*r^6 + 66000148928971692019928079308*
            r^7 + 46328433836706605144042528735*r^8 + 
           18659091417195975746263382730*r^9 + 8205739907544710282380583955*
            r^10 + 3664430876604931031258935275*r^11)*\[Alpha]1^2*\[Omega])/
         (184287865767670004870350788804837000*r^16) + 
        ((52319079240088856403803128934400 + 9015831282636929001705582256128*
            r + 17062313357793461449835995627776*r^2 + 
           3967952870992790565702362278656*r^3 - 
           3530057965360611328899954617072*r^4 - 
           2173914917857941386943544886024*r^5 - 
           487493305298774561594098371756*r^6 + 
           484102577901782416072985380268*r^7 + 
           529102229911223338363181250270*r^8 + 
           355320771364484855282010136830*r^9 + 
           148133199572803175733513716205*r^10 + 
           63498635802291650045062627650*r^11)*\[Alpha]2^2*\[Omega])/
         (1474302926141360038962806310438696000*r^16) + 
        ((-6658010488448573900800 - 808690201110787842560*r - 
           1310827304172996422400*r^2 - 201609711760033706944*r^3 + 
           202224834124897715504*r^4 + 62584306826196665664*r^5 - 
           9832089952326535400*r^6 - 24265725940085461000*r^7 - 
           14052084252304556770*r^8 - 3368781094186012830*r^9 + 
           591447893937745845*r^10 + 618445079447920725*r^11)*\[Lambda]ev*
          \[Omega])/(652503143737956195391887180*r^16)) + 
      c^10*(-((-71471687655145180675721457254400 - 
            11921256601361473829315861352960*r - 
            2978824342017093763642017891840*r^2 - 
            7505185282386692431543331142656*r^3 - 
            13311988310487367579703141364256*r^4 + 
            1780439805207266748578947321192*r^5 + 
            3617241447248740392185674453100*r^6 + 
            3330952013080924146392559395500*r^7 + 
            2228031288960183382770726780499*r^8 + 
            884812606977910576581124107378*r^9 + 
            375540144827826764675764010955*r^10 + 
            167704669855120906341146770275*r^11)*\[Alpha]1^2*\[Omega])/
         (311538637080246143233328008474576948500*r^16) - 
        ((-244271291342050075406759814758400 + 
           34886104835746194074515572541440*r + 
           252265159538072028779564456843520*r^2 + 
           65255163530804814735236474106624*r^3 - 
           160357743383832981723833233396336*r^4 - 
           50130413423149916096641852324648*r^5 + 
           11162554698128823935806414353780*r^6 + 
           38196332875885127593068768342940*r^7 + 
           29477393227895942545875974573934*r^8 + 
           17465848554974658496776485491878*r^9 + 
           6779396355255092725059127793205*r^10 + 
           2906049564602544859396740037650*r^11)*\[Alpha]2^2*\[Omega])/
         (2492309096641969145866624067796615588000*r^16) - 
        ((-38228092332557053696000 - 13651381399426678100480*r - 
           28565684112306654001920*r^2 - 6094175424933655431616*r^3 + 
           5677405716608238758576*r^4 + 861750439602666894336*r^5 - 
           880424869667800960040*r^6 - 947700367793705353480*r^7 - 
           495314936881126661650*r^8 - 112605948465778806870*r^9 + 
           22360467369295840785*r^10 + 23381131559414053425*r^11)*\[Lambda]ev*
          \[Omega])/(911220640230055826864770446870*r^16)) + 
      c^12*(-((-30819317682432330763354756147739443200 - 
            18086501258401015301337514966234728960*r + 
            20382397502635669845627908546674475520*r^2 - 
            1487223524943552160738721366804003840*r^3 - 
            9998900523994951642331371917701916832*r^4 - 
            1403327097667530342911087446640374904*r^5 + 
            1171158548869576220128866416212413500*r^6 + 
            1931245713710361656249728378817705500*r^7 + 
            1338762842126416428084555835850708875*r^8 + 
            537269792592837757093154856553571250*r^9 + 
            234191330203985293402423411098222375*r^10 + 
            104582639847458359248059231307849375*r^11)*\[Alpha]1^2*\[Omega])/
         (6234004954964630418402605947579462705840687500*r^16) - 
        ((1080797244680616032490931077490347724800 + 
           198783602330191438536168670249404272640*r + 
           406108043969751400527371843146998693120*r^2 + 
           95494134699201591462823930429045620480*r^3 - 
           100621889897420589204539473933795504432*r^4 - 
           54505663975480205934107794514131858984*r^5 - 
           8786067878697660904322411811585733500*r^6 + 
           16277555523114954970997690846802065500*r^7 + 
           15908720829534336198651646158799131750*r^8 + 
           10325787845275328009196220003584993750*r^9 + 
           4227712728675488975194554159606353625*r^10 + 
           1812247299113661352450689314579696250*r^11)*\[Alpha]2^2*\[Omega])/
         (49872039639717043347220847580635701646725500000*r^16) - 
        ((-2847748381275584272887484160000 - 378951402206773091156121525760*
            r - 637094251721265798543128290560*r^2 - 
           104004163051680506686392939584*r^3 + 
           102717652972868148273209051344*r^4 + 28627670077561811873535395904*
            r^5 - 7129397836222895668580095000*r^6 - 
           13265824706318716961343035000*r^7 - 7492917920162975765444366750*
            r^8 - 1774635826692809478718163250*r^9 + 
           320717868367382259868969875*r^10 + 335357331754588833076261875*
            r^11)*\[Lambda]ev*\[Omega])/
         (419378934531100577429480011408084353750*r^16)) + 
      c^14*(((-122108753092918714668584614939694284800 - 
           2453408598176738130385648037855973888*r - 
           34907580520781458561382036050331198976*r^2 - 
           15220501474242498522581819128551791616*r^3 - 
           16832123014809719683412388987964364832*r^4 + 
           6019375307312147578465246517884527336*r^5 + 
           6696932224757188222592659136146374636*r^6 + 
           4994101586477647520440276611418893292*r^7 + 
           3275936885105494032166414804468700875*r^8 + 
           1293246766237241489208435193919585250*r^9 + 
           540419187142025991259985768755694875*r^10 + 
           241334575307728084817722756332461875*r^11)*\[Alpha]1^2*\[Omega])/
         (1069131849776434116756046920009877854051677906250*r^16) + 
        ((-2056695455228945646433367302563979468800 - 
           194197908560223154570290226423787931648*r + 
           20960220090317978062368493657336260864*r^2 + 
           18529545842912707771757709305161261824*r^3 - 
           230043895597171010963017378707062275952*r^4 - 
           40239484233856446303484011270803552744*r^5 + 
           37704304259710636407491326675016431156*r^6 + 
           65338559348714747789636849042251548732*r^7 + 
           45822453519300816909995423591252268750*r^8 + 
           25912969472825647529998104531499657750*r^9 + 
           9755856778774658833204156543925201125*r^10 + 
           4181936246035595833593718032859371250*r^11)*\[Alpha]2^2*\[Omega])/
         (8553054798211472934048375360079022832413423250000*r^16) + 
        ((1909701380424717800995577395200 - 199813973797049644952867745280*
            r - 633062507720099282810189067520*r^2 - 
           178914690895739503667690915392*r^3 + 
           158655795123874504950982645072*r^4 + 6149773769592996338187604352*
            r^5 - 36706722786737593217966499800*r^6 - 
           31817873848031704748727675000*r^7 - 15859378018714279694797736750*
            r^8 - 3507581199389895629573848250*r^9 + 
           740087558211728135541892375*r^10 + 773869538513981851036624375*
            r^11)*\[Lambda]ev*\[Omega])/
         (71923487272083749029155821956486466668125*r^16))) + 
    \[Chi]^11*(-((1554692483593591917740605440 + 425986264476382966928732160*
           r + 521186696278701270246598400*r^2 + 238325255264921381367605760*
           r^3 - 142279298616175602038606848*r^4 - 36198623407316386867920512*
           r^5 + 254603001747441364609772128*r^6 + 
          234012827785529123078259616*r^7 + 256774629295122360785905360*r^8 + 
          49035156594674883957432368*r^9 + 261760230687553658805927468*r^10 - 
          212268226052291468620472340*r^11 + 149785229093750226256966686*
           r^12 - 2215337885123624217957000*r^13 - 
          163326621672005774253596325*r^14 + 163326621672005774253596325*
           r^15)*\[Alpha]1^2*\[Omega])/(26070695443321746064848000*r^18) - 
      ((-21948844110583314559914639360 - 4578138880405311906799994880*r - 
         9575010773491907071020492800*r^2 - 2385050261375375332923824640*
          r^3 + 609832049611632042924694784*r^4 + 333667709358682000124996096*
          r^5 + 1714422499597367760953603840*r^6 + 
         2544918490203965178657094912*r^7 + 4782544544071896570602961600*
          r^8 + 2375623072907771910082857504*r^9 + 17413688118097644177008776*
          r^10 + 4361364510773624903789036940*r^11 - 
         4250424946547171257784456538*r^12 + 6236772091110683304696734220*
          r^13 - 3668343559761546286238262645*r^14 + 
         3668343559761546286238262645*r^15)*\[Alpha]2^2*\[Omega])/
       (417131127093147937037568000*r^18) + 
      ((-3919270182532024320 - 649836636585973760*r - 1673312247491870720*
          r^2 - 351639588171961600*r^3 + 237423715420187648*r^4 + 
         46122490181113984*r^5 - 132247969391068224*r^6 - 
         2101909203156640*r^7 + 80387756191400320*r^8 + 
         88760523486349728*r^9 - 408665531148227496*r^10 + 
         718789127284951866*r^11 - 748079793095750115*r^12 + 
         814887321474175950*r^13 - 316598289373691325*r^14 + 
         316598289373691325*r^15)*\[Lambda]ev*\[Omega])/
       (134911426016727360*r^18) + 
      c^10*(-((82993665085088848093453904300550832128 + 
            11346259316024880602530382778022932480*r + 
            33767284521705621786297416308221747200*r^2 + 
            9006721401653440304026599799341830400*r^3 - 
            14008820214323568137507817862665699712*r^4 - 
            7168258207438891320909874207578576128*r^5 - 
            7887243073476454576654246026237726800*r^6 + 
            3805793368240394312491012891718089000*r^7 + 
            4081754706579785862870452732588033500*r^8 + 
            3011127205031103868504549956872035100*r^9 + 
            1942570887301156676731409975759135850*r^10 + 
            736252985769393312418650958728555450*r^11 + 
            252722818817579581756885214040664875*r^12 + 
            111121389871842202348696402507646250*r^13)*\[Alpha]1^2*\[Omega])/
         (364095205155683667596790443504238079711950000*r^18) + 
        ((-2370389976485539261124184203114212724736 + 
           6283783432787095642319317626730629120*r + 
           263950417630082048463709235207677834240*r^2 + 
           174667465391921284952772309496798584576*r^3 + 
           159223654227980488435797519329980957568*r^4 + 
           154836967781498574492764485106709681920*r^5 + 
           515898345877371197691615444480525723200*r^6 + 
           62682787332675246407549793305550256000*r^7 - 
           104564808479921637946156683714477108000*r^8 - 
           157878892115638780309780219555545830400*r^9 - 
           109032985925092165533265843406793181400*r^10 - 
           62466108286358747015764883664218119050*r^11 - 
           21968606220256112588087255743034665125*r^12 - 
           9419470475763995773813080628156991250*r^13)*\[Alpha]2^2*\[Omega])/
         (11651046564981877363097294192135618550782400000*r^18) + 
        ((-5274006095861078122127572992 - 4174217684333125115482808320*r - 
           10386522407304144922574064640*r^2 - 2582016305548691529964828928*
            r^3 + 1791292475559115358196576640*r^4 + 
           327068471806455672507930368*r^5 - 1249666215894809904917875200*
            r^6 + 6907526846259137679848800*r^7 + 313239733660975249655006000*
            r^8 + 231603437511425788763502000*r^9 + 
           95035211840107403981766000*r^10 + 11243800645984189779005250*
            r^11 - 10568111543562060982869375*r^12 - 
           7506918777553557280668750*r^13)*\[Lambda]ev*\[Omega])/
         (327674942226728075340571452694452000*r^18)) + 
      c^2*(-((10911409215980297482636738560 + 3270103453739314733216772096*
             r + 538919164513361476538867712*r^2 + 
            1149672895326734850005822720*r^3 - 514616945366952242097999744*
             r^4 - 888577594546231425039563008*r^5 - 
            1111032475857278398298232080*r^6 + 250694555533982718992012904*
             r^7 + 384738390631009989632148748*r^8 + 
            335993009152629341012280028*r^9 + 219592646029622798682313330*
             r^10 + 82900058281281176057841706*r^11 + 
            28376025217183121338019159*r^12 + 12476844694613281665052370*
             r^13)*\[Alpha]1^2*\[Omega])/(5429222326071753618004596000*
          r^18) + ((611109944419276542494431457280 + 
           108328083379383550986803275776*r + 266194806296620706192521946112*
            r^2 + 56156768541043255900361747200*r^3 - 
           42391747390510430526849732224*r^4 + 473794020091573908983999232*
            r^5 + 62356228147020234289498199616*r^6 + 
           15697161216111508785941752704*r^7 - 6712744019868667945578331680*
            r^8 - 15638723174401594897019096704*r^9 - 
           11649179110789012182540179640*r^10 - 6877880857503766137001140114*
            r^11 - 2466661803666897627683773881*r^12 - 
           1057629591990758341345520730*r^13)*\[Alpha]2^2*\[Omega])/
         (173735114434296115776147072000*r^18) - 
        ((9178121713408327680 + 1235415502132568064*r + 3047384546834367488*
            r^2 + 486852454647847680*r^3 - 561859824332631168*r^4 - 
           73501764185586944*r^5 + 221157834102365696*r^6 + 
           18378797226848224*r^7 - 43216281027273360*r^8 - 
           35865313150908944*r^9 - 15093053637144912*r^10 - 
           1914089730859878*r^11 + 1605400550598845*r^12 + 
           1140375126540650*r^13)*\[Lambda]ev*\[Omega])/(6610659874819640640*
          r^18)) + c^4*(-((134770416792184626887576862720 + 
            57785205863580129956888875008*r - 47228225263043412391508418560*
             r^2 + 11996025383596232487180064512*r^3 + 
            16403773493629036503476967808*r^4 - 9447585397356966225022352128*
             r^5 - 13125148336730871626223035440*r^6 - 
            1713323301332740474285492552*r^7 + 1346993635770793257423977444*
             r^8 + 2432778928980711257504657620*r^9 + 
            1647103434282911853620337270*r^10 + 615183573788068346355091806*
             r^11 + 208950731144712075307231989*r^12 + 
            91874947296697801351749270*r^13)*\[Alpha]1^2*\[Omega])/
         (7182861137392930036620080508000*r^18) - 
        ((-17728280960379048586358078607360 - 2588229884827425541010272892928*
            r - 6154995989654932298501481098240*r^2 - 
           1096101648445467780016433524992*r^3 + 
           1504366695521810261209146495872*r^4 + 
           288480317962519369004384046848*r^5 - 
           576910293335052302192980156096*r^6 - 
           302347163361487405611385858688*r^7 - 55525168149465374314125422496*
            r^8 + 72239147257143033056785971072*r^9 + 
           73702317221149027861964953000*r^10 + 47879289388392831986483552214*
            r^11 + 18163600554274427985671425851*r^12 + 
           7787999722841038695362470830*r^13)*\[Alpha]2^2*\[Omega])/
         (229851556396573761171842576256000*r^18) - 
        ((204269915410895093760 + 20700292067769982976*r + 
           50092234259413240832*r^2 + 5706176667328856320*r^3 - 
           9724205776718499200*r^4 - 894012029297985280*r^5 + 
           2289491879490943488*r^6 + 527378184915615136*r^7 - 
           231970402104418480*r^8 - 278574025434038064*r^9 - 
           124502350098266352*r^10 - 18290062172142738*r^11 + 
           11821585872591495*r^12 + 8397307749981150*r^13)*\[Lambda]ev*
          \[Omega])/(8745903014386384566720*r^18)) + 
      c^6*(((36778102033335748010493609000960 + 
           7687258629410601960016254308352*r + 
           7790797247080645165074029109248*r^2 + 
           3795159322752663313787267642112*r^3 - 
           3480110542124229698149174369408*r^4 - 
           3001634077674946019937836568320*r^5 - 
           3496121659811443236692173261040*r^6 + 
           1136557890448443208701085578424*r^7 + 
           1437361657653282253876215780436*r^8 + 
           1159007197466808784822521505652*r^9 + 
           753037701171992021169224502750*r^10 + 
           284786028037472539103060004030*r^11 + 
           97602612891257174663809745745*r^12 + 42915546963048683819447440350*
            r^13)*\[Alpha]1^2*\[Omega])/(63880775525404023280680685997898000*
          r^18) + ((-434789068131928600327136247828480 - 
           181677552994757099423909636462592*r - 
           514659500190509702361670452763648*r^2 - 
           133484106525319549586759082822912*r^3 + 
           51036415896940047240998332263808*r^4 - 
           30789077959413119070715221566720*r^5 - 
           209329008515341625014784371693760*r^6 - 
           41299360807575960561677884084864*r^7 + 
           30672495219924490527195156653664*r^8 + 
           56981803273103982240385576643328*r^9 + 
           40982094565081288214958973166600*r^10 + 
           23866513453546809757488228203070*r^11 + 
           8484367888535794417067688391455*r^12 + 
           3637839015835904556404996880150*r^13)*\[Alpha]2^2*\[Omega])/
         (2044184816812928744981781951932736000*r^18) + 
        ((16424692034574267924480 + 3296307208086949568512*r + 
           8087586244694028319744*r^2 + 1542138767873101610240*r^3 - 
           1467201153015781017472*r^4 - 208004449676534694656*r^5 + 
           713916174130219725312*r^6 + 33085207515288372512*r^7 - 
           155538436237323726320*r^8 - 122347678051703618160*r^9 - 
           50903753509152506160*r^10 - 6266455252904257290*r^11 + 
           5521960432309796475*r^12 + 3922451829481935750*r^13)*\[Lambda]ev*
          \[Omega])/(77781688458445311144124320*r^18)) + 
      c^8*(((121394442472819926873017062263275520 + 
           42075549172055145869875471316742144*r - 
           20810552516560354423305529030959104*r^2 + 
           11092429493840709112403971644029184*r^3 + 
           6773773830238529070368306367243904*r^4 - 
           8733482336125157954866764787959040*r^5 - 
           11412860916841548256310535474773200*r^6 + 
           17128524536898370066399596474248*r^7 + 
           2186542640750829152640508452131612*r^8 + 
           2593153063212045736896477151865164*r^9 + 
           1725774538990701023837699500753290*r^10 + 
           647895325447051745586630044628210*r^11 + 
           220884797375722939035015427583595*r^12 + 
           97122316856032180203508983815850*r^13)*\[Alpha]1^2*\[Omega])/
         (8615089148907037387679158675048520076000*r^18) + 
        ((-10851355984815172361864286110166773760 - 
           1738395365968353116894605736949172224*r - 
           4252541276901987770201679286041629696*r^2 - 
           800279582169001898362414811825213184*r^3 + 
           975112681763879833360889096156986496*r^4 + 
           146372705287401289744683837709410560*r^5 - 
           554699215839372923597892741767206720*r^6 - 
           226044994512585879004671291817324928*r^7 - 
           5492560763088743634933511570726752*r^8 + 
           98246884370945507080397022662065536*r^9 + 
           84091386570042062922166606126351960*r^10 + 
           52029554889695399231341656577659690*r^11 + 
           19201001145412882847904171063349605*r^12 + 
           8232805558122421034493509194069650*r^13)*\[Alpha]2^2*\[Omega])/
         (275682852765025196405733077601552642432000*r^18) + 
        ((123740957617183999387975680 + 14237294025604539150671872*r + 
           34386435691359318859070464*r^2 + 4467593701183577500202240*r^3 - 
           6586635230287789902105472*r^4 - 661418091685557795136256*r^5 + 
           1867022037189795801825792*r^6 + 318760727888733289059872*r^7 - 
           259355313007653594308720*r^8 - 256959356839992603279600*r^9 - 
           111641991166792407887280*r^10 - 15378862867247948352570*r^11 + 
           11181317835819094638675*r^12 + 7942501786957217229750*r^13)*
          \[Lambda]ev*\[Omega])/(9385605219526761914516905197120*r^18)) + 
      c^12*(-((3135824425786594750458347612783356469821440 + 
            971196217477646798701982883494641964396544*r - 
            234675731735712207892017352488294553280512*r^2 + 
            294429297135698810641674193506824575714560*r^3 + 
            59243854869539721380984499809458058652800*r^4 - 
            232346784721728391631241998186897473417472*r^5 - 
            294088644387643919220908655539279532625040*r^6 + 
            23759659735093116694534019170520371564840*r^7 + 
            72113716403750474181572561115284972963500*r^8 + 
            74280454576101620893401137843269690485500*r^9 + 
            49057219824069243497306045445951134561250*r^10 + 
            18460002634571290278572662658894292764250*r^11 + 
            6304039014409433941770156456339339801375*r^12 + 
            2771865161859956043257350225825665341250*r^13)*\[Alpha]1^2*
           \[Omega])/(291427263634686542799485022837444722572640459250000*
          r^18) - ((-216582285931242896163970208985271517836062720 - 
           37275626725814350092788479631650447276222464*r - 
           92905399531638836148828194660639856144729088*r^2 - 
           18272358130213063015742249293988744947864320*r^3 + 
           19990131323782169408177028635147402219428480*r^4 + 
           2180988337485257226027089589272863023492352*r^5 - 
           15111057086561406255762419039537061659554880*r^6 - 
           5251434224243585089852728028548080952004480*r^7 + 
           523207568828385068183719317415795374708000*r^8 + 
           3083123967183727379572763344259544728208000*r^9 + 
           2478716297833344647975910659716126345355000*r^10 + 
           1502961796579722058496348768439921646133250*r^11 + 
           547995433703427707011810329961739655968625*r^12 + 
           234963782265962351321625027201660477146250*r^13)*\[Alpha]2^2*
          \[Omega])/(9325672436309969369583520730798231122324494696000000*
          r^18) - ((51058189730442795300764057938083840 + 
           6408810783098570768157112178204672*r + 
           15510809133093042878225341774029824*r^2 + 
           2192400425908269443490990613246720*r^3 - 
           2943303013168350917107740806959232*r^4 - 
           315733155724904526954578350433536*r^5 + 
           939804711083054023240290852490752*r^6 + 
           129289670251703701877046626774752*r^7 - 
           150276583755371124971564974090000*r^8 - 
           137750727153656457183980523834000*r^9 - 
           59057665227793826739243548802000*r^10 - 
           7874279728192856536259569881750*r^11 + 
           6063168807596682949355136073125*r^12 + 
           4306892067292009157055900056250*r^13)*\[Lambda]ev*\[Omega])/
         (6032346594295350705745640484093885344340000*r^18)) + 
      c^14*(((27789229969684447140890137466935525352659599360 - 
           2483404594862409812957196007565402147283603456*r + 
           28785763171829220046582529980155210660274544640*r^2 + 
           3542422678962340185892135460051941650396534016*r^3 - 
           11478024819322192401576148127516306135411679104*r^4 - 
           2847054105942245169307766489883975328944109824*r^5 - 
           2684475310348504260162973166397762550054067600*r^6 + 
           2656828024663393696490748038507458576797922312*r^7 + 
           2311682057325223276829858758363935803468870668*r^8 + 
           1462227840595604476268071597128443711374641196*r^9 + 
           930218493721835330392906860010054535933763250*r^10 + 
           354096973304199387493914418618203957394203250*r^11 + 
           121919922914968961198678782551609261604526375*r^12 + 
           53607787974058524046339094933863339347091250*r^13)*\[Alpha]1^2*
          \[Omega])/
         (418880500253575807457226001952707053709642896659083875000*r^18) + 
        ((4339756004647053852717252871515909260019499192320 + 
           426940177956621132504569372084024369172073322496*r + 
           871553159447266265998542547950100452461386152960*r^2 + 
           76594174919254754732214578447428613617338283264*r^3 - 
           353310562150506039958640937057161238937305700736*r^4 - 
           144671662125741278479657171005640842542250119936*r^5 - 
           223178706277440544158370990386773694564362132800*r^6 + 
           12225581602727538756940378828193899495278825088*r^7 + 
           74472331188653953380853127498487671818505777312*r^8 + 
           86021706667736901405097892978083855688583608064*r^9 + 
           55379620113408731687072194621419540507897923000*r^10 + 
           30771952446169807976198277330499206730881959250*r^11 + 
           10598215030421387067438970360077242144237243625*r^12 + 
           4544192406835750953043905244221148870797896250*r^13)*\[Alpha]2^2*
          \[Omega])/
         (13404176008114425838631232062486625718708572693090684000000*r^18) + 
        ((-29276535582361492300145870819334635520 - 
           4062826688533918278340251011162112*r + 
           287143767750451397039421789579682816*r^2 + 
           1203739946124645837822220598357891840*r^3 + 
           131685562583903185692038264570127232*r^4 - 
           125914003009200645401263360698385664*r^5 + 
           664627988447435208733187075082239488*r^6 - 
           94903458403011234148210691429363232*r^7 - 
           224427911414510707833606828870166160*r^8 - 
           147862992825089207759645434146747920*r^9 - 
           58953908549035615923951170731506000*r^10 - 
           6373327550140829854504975498707750*r^11 + 
           6897735319819750048054616517438125*r^12 + 
           4899715392055389725040225861106250*r^13)*\[Lambda]ev*\[Omega])/
         (510031888374374754495441030109895958921274830000*r^18))) + 
    \[Chi]^13*(-((-16075122126303219679018922803200 - 
          3656711093968199059296865320960*r - 6255766043997562322886766702592*
           r^2 - 2071450396449446603610703839232*r^3 + 
          1214089269634473786229130284032*r^4 + 
          239365234906234874854582394880*r^5 - 388328136288198359317608113152*
           r^6 + 754489340246262961182076725248*r^7 + 
          2508245571660216938970976992512*r^8 + 
          1741244003076820417092286030464*r^9 + 
          2234417604631467955668646250144*r^10 - 
          317764850379778941457900375040*r^11 + 
          2697447062395652399819463163544*r^12 - 
          1564702561543082708280890076864*r^13 + 
          267848411201674371009496150596*r^14 + 
          1202062715086198320932875354056*r^15 - 
          1993349411389171802050061652675*r^16 + 
          1993349411389171802050061652675*r^17)*\[Alpha]1^2*\[Omega])/
       (241101791459839507607714304000*r^20) - 
      ((54721981369983697399060829798400 + 10178287344251015884751806709760*
          r + 23808610728589270116638740963328*r^2 + 
         5473163240469863775174239469568*r^3 - 
         2561531149286716692397987411968*r^4 - 695014350150198236875989997312*
          r^5 + 1678759824337572080604928582784*r^6 + 
         2598319127293916672464049192448*r^7 + 
         6455663327656942066951992141312*r^8 + 
         5937960837295049736238513520320*r^9 + 
         9456043266527538148081065607584*r^10 + 
         7154559169766064927442714903904*r^11 - 
         3229648815150270650430723370512*r^12 + 
         13116377128378404523703538954762*r^13 - 
         11714995763117295573845398272795*r^14 + 
         16295390250866817195607186807122*r^15 - 
         9278363393348175273238557445980*r^16 + 
         9278363393348175273238557445980*r^17)*\[Alpha]2^2*\[Omega])/
       (964407165839358030430857216000*r^20) + 
      ((1138327390106948321280 + 168647711339504517120*r + 
         510248004889263083520*r^2 + 93590914120367964160*r^3 - 
         66621317055496519680*r^4 - 10744011443583777792*r^5 + 
         29224835484752149504*r^6 + 8045522066307689984*r^7 - 
         17397769640251772672*r^8 + 2959160180141289088*r^9 + 
         3343618246610310240*r^10 + 74740950369194192512*r^11 - 
         164511547736976191752*r^12 + 233421945383765170032*r^13 - 
         199161335987261355708*r^14 + 214396302098656093416*r^15 - 
         81607503401482225167*r^16 + 81607503401482225167*r^17)*\[Lambda]ev*
        \[Omega])/(36695907876549841920*r^20) + 
      c^12*(-((-10553579103454691377628646552366748460612439244800 - 
            2389870138085069567619382369363772605484158832640*r - 
            1534573363773227000093644701819723850185336193024*r^2 - 
            922921358179036684741772422986895195347118238720*r^3 + 
            669716122879602558922639941180243690917236976640*r^4 + 
            314615835231274242995133411221704334668189643520*r^5 - 
            270183941511313772009097696119394107243660456576*r^6 - 
            365157192890402904052636953768343816453281653504*r^7 - 
            390773484024950045536239603099197627155963458368*r^8 + 
            117208242327036138524684321588817307972308541152*r^9 + 
            168374283383238571205363024193536107538473252000*r^10 + 
            141032539792817287709518020885147866416753193000*r^11 + 
            86156003196757561890908931959048648923395625000*r^12 + 
            29856723949043177313178291750966643993892083250*r^13 + 
            7992909960532951249792350701450113221653817375*r^14 + 
            3451832098009153884570211037482357972448848125*r^15)*\[Alpha]1^2*
           \[Omega])/
         (664346915854067752935075641580969787807713515400996000000*r^20) - 
        ((521898475510741296632012969419071900494038499328000 + 
           83627015950218921272036329589626413556330031185920*r + 
           233670858972641804569103148265195123387258070466560*r^2 + 
           42629865853621236047190768072638269650340511039488*r^3 - 
           36918971292896866023963158015323535263985205101568*r^4 - 
           4927076203130929774073752412946301122574460366080*r^5 + 
           17545471713529033827149046127677642547184909422976*r^6 - 
           4436162026009392104206043226776784665986834927104*r^7 - 
           24922905425788250921288065366971227462818618220544*r^8 - 
           5826067276388717131362983108979693377403493333184*r^9 + 
           3342305392310007122116769170168007621029032948000*r^10 + 
           6542402492217125129388479730476664593121764180000*r^11 + 
           4633325455098565504214557857912006843541877145000*r^12 + 
           2693339615790596952746580490148456101882289364750*r^13 + 
           903063380481925938326348174336240449790276529375*r^14 + 
           387256436859478495042711834247342074370821323750*r^15)*\[Alpha]2^2*
          \[Omega])/
         (21259101307330168093922420530591033209846832492831872000000*r^20) + 
        ((34425320228462214211659489544871116800 + 
           4075651302883273088961266789850101760*r + 
           12335856696881929889535857955501106176*r^2 + 
           1623300604763807945624559151867451392*r^3 - 
           2202271849804167136496288773927027968*r^4 - 
           265673334383606693727596755522672896*r^5 + 
           827581927770599758026541151674576768*r^6 + 
           47176233249719709059288974193016704*r^7 - 
           343911948018818450636974192051140704*r^8 - 
           10942858976767953543880752714341264*r^9 + 
           76086112207403345229399993047283000*r^10 + 
           54308076958657235962597986262846000*r^11 + 
           18995078448968296890726848406319250*r^12 + 
           125142427755286326594653199005250*r^13 - 
           3337004376708501671068049165887875*r^14 - 
           2069238205398542193068495800483125*r^15)*\[Lambda]ev*\[Omega])/
         (3486696331502712707920980199806265729028520000*r^20)) + 
      c^10*(-((-89707780708081768765699783863272983756800 - 
            11075076325255374731510832429690914672640*r - 
            63124379596578098294015620949029954060288*r^2 - 
            10372241732902677757757017202428452666368*r^3 + 
            18253728961643342278208777866452725695488*r^4 + 
            321927664722168278025548606749116943104*r^5 - 
            17922024032146659303216349293941923971200*r^6 - 
            3837592050071569444882287848928537793280*r^7 - 
            4914847241553770431015568738350430696000*r^8 + 
            5276805065281150601429807056275154908000*r^9 + 
            4937648913840780115449513055281582724000*r^10 + 
            3257352225474010544169508445308730645000*r^11 + 
            1972617736334324908327393749817973023000*r^12 + 
            694460843570436846694668111390518807250*r^13 + 
            191163357253021487915960520937270531875*r^14 + 
            82556142354588987204413148096304415625*r^15)*\[Alpha]1^2*
           \[Omega])/(495169479011729787931635003165763788408252000000*
          r^20) - ((-4613345957734141224220070460132231099187200 - 
           166969680902370312548575049215742528225280*r - 
           700876714437113997532023130531729703993344*r^2 + 
           111189725153252343924060534266046285561856*r^3 + 
           486466910894142905809421398024081997067264*r^4 + 
           44996223487747234091495928142110516538112*r^5 - 
           418706828966769816749038033608540224371840*r^6 - 
           204916703748117139631615473158326871114240*r^7 - 
           445682057755065419788419027948833837280000*r^8 + 
           19053672710376262219054642355931225544000*r^9 + 
           159281795425430766422066268557818216836000*r^10 + 
           186278108027353976518804728771638950100000*r^11 + 
           118304858173935299317875794539391567943000*r^12 + 
           66130143586931198893042945965765065514750*r^13 + 
           21598219982159899381002350197371612571875*r^14 + 
           9261863445658597728294850181936947068750*r^15)*\[Alpha]2^2*
          \[Omega])/(15845423328375353213812320101304441229064064000000*
          r^20) + ((-10441620115825751275004854272 + 
           6223571184709076048882583552*r + 15318203017933161933265423360*
            r^2 + 5015201900609616667592947712*r^3 - 
           1229217051546408152744909568*r^4 - 801036266335439142144414464*
            r^5 + 1343598362315570069051782784*r^6 + 
           386780676489206283381713536*r^7 - 1504532584537559478223165600*
            r^8 + 193194749043044193615664400*r^9 + 
           495676793602775360989545000*r^10 + 308007986148331621122230000*
            r^11 + 103943253848684240589712750*r^12 - 
           2261637055813708710842250*r^13 - 20125962641037363462977625*r^14 - 
           12479878992048478955319375*r^15)*\[Lambda]ev*\[Omega])/
         (655349884453456150681142905388904000*r^20)) + 
      c^4*(-((-1313125667916011041691099057356800 - 
            342981001995175405416287399546880*r - 
            8618880968595632779358385111040*r^2 - 
            108964420806323211152104976964608*r^3 + 
            39145556621801610050274352339968*r^4 + 
            47806916384382409579757103259392*r^5 + 
            18367371407750708414956734784384*r^6 - 
            43341970117712970393783396175616*r^7 - 
            44004451712977918902793818812480*r^8 + 
            548003656793987368426114982496*r^9 + 
            9611694806219042119146499820320*r^10 + 
            10980244582561635213189939451592*r^11 + 
            6766355208278563294629089210440*r^12 + 
            2308703225287010924796303941946*r^13 + 
            600603258231024725950431861339*r^14 + 
            259377575272034729446189492785*r^15)*\[Alpha]1^2*\[Omega])/
         (37121026358046662429252576065344000*r^20) - 
        ((102917383246434368588310416130048000 + 
           13886302636891762120085754837565440*r + 
           39547562623506417138774941124755456*r^2 + 
           6290815396857206339439073090748416*r^3 - 
           7565015417855125724660493640406016*r^4 - 
           959498422639738207185661419208960*r^5 + 
           4121497888007970301286525915035520*r^6 + 
           14501543602997462177190361668096*r^7 - 
           2363975762054184940621992611653632*r^8 - 
           961542434523361880787016658715584*r^9 - 
           12048579164566518453248991754848*r^10 + 
           392599424838525979563910767932576*r^11 + 
           323247406533050034221419712800200*r^12 + 
           196681727629858758383630923185798*r^13 + 
           67857990567230573154613169054235*r^14 + 
           29099224049463884699689762318590*r^15)*\[Alpha]2^2*\[Omega])/
         (1187872843457493197736082434091008000*r^20) + 
        ((8677486291090717900800 + 837861264234803128320*r + 
           2639842777652848610304*r^2 + 280383391642575915008*r^3 - 
           502696885323207251712*r^4 - 46789526803503747840*r^5 + 
           168961108457636792960*r^6 + 3600139278110399104*r^7 - 
           50884554230505599008*r^8 - 6484272899530005808*r^9 + 
           7980733320511893864*r^10 + 6620748462786871568*r^11 + 
           2392267073513185414*r^12 + 75060066075598422*r^13 - 
           382722448474439073*r^14 - 237321808138630215*r^15)*\[Lambda]ev*
          \[Omega])/(297360702489137075268480*r^20)) + 
      c^2*(-((-76179317806363258634002484428800 - 
            17565716527752999094426778480640*r - 
            16282724084347363993514537877504*r^2 - 
            7419758834492323271071852508160*r^3 + 
            6089537499421322866168617088000*r^4 + 
            2043727826545419884652480357632*r^5 - 
            4736535870999570985564153692544*r^6 - 
            2651071090379415133183737459968*r^7 - 
            3098618336978192982682953930432*r^8 + 
            1661447241780159820450389544992*r^9 + 
            1889832282109411494840738588768*r^10 + 
            1416106740215271312547340543768*r^11 + 
            862166864461711499951409977880*r^12 + 
            300878957039715256541086247006*r^13 + 
            81563405438781135622898154009*r^14 + 
            35224115160399778072939313835*r^15)*\[Alpha]1^2*\[Omega])/
         (28058220981138822697847752128000*r^20) - 
        ((3391402341176735318806044672000000 + 
           546468164363322925179552434257920*r + 
           1482448437952217983025815503667200*r^2 + 
           286338484762756705431716001005568*r^3 - 
           192543959426802479295071027452928*r^4 - 
           29881894751237841810863498902272*r^5 + 
           25659429282100519010681007970944*r^6 - 
           56244633655871828370016007791104*r^7 - 
           221753824197935423152197913276416*r^8 - 
           27707457467891695174363627900224*r^9 + 
           49690164649626212440967005265888*r^10 + 
           72563615922918335995393420243168*r^11 + 
           48729582435767612982148926758040*r^12 + 
           27815727763623049660513906251618*r^13 + 
           9215282669623904996305492093785*r^14 + 
           3951746475853120144402313401290*r^15)*\[Alpha]2^2*\[Omega])/
         (897863071396442326331128068096000*r^20) + 
        ((358105905002926080000 + 44273726421278914560*r + 
           134614792785502503936*r^2 + 19525810638483494912*r^3 - 
           22650379564559486208*r^4 - 3172692812481478912*r^5 + 
           8864195958292634496*r^6 + 942934577342950272*r^7 - 
           4682276954119151456*r^8 + 128043674725265904*r^9 + 
           1226204029813084664*r^10 + 822636793403624368*r^11 + 
           283421737151787234*r^12 - 1582088232843118*r^13 - 
           51974653496528763*r^14 - 32228887524999165*r^15)*\[Lambda]ev*
          \[Omega])/(224762435743867781760*r^20)) + 
      c^6*(((-204494672282760544475423802064896000 - 
           37258672015435843038333143866429440*r - 
           79490927628024762384143722594697216*r^2 - 
           20506937282936973117910562446978048*r^3 + 
           25390250805288126092151929048122368*r^4 + 
           3754537821569071207824928506412800*r^5 - 
           21137227739793693122301420474673792*r^6 - 
           7756364679962620787638310124222208*r^7 - 
           9165234441091862511434769912278848*r^8 + 
           6643333079794985638499226901865184*r^9 + 
           6841216740970232366675358601923872*r^10 + 
           4831424017057547834717136939045544*r^11 + 
           2933935971129159220865831726115800*r^12 + 
           1027864177329997208932033190105130*r^13 + 
           280546744168853729182914688962495*r^14 + 
           121157408415175082810113955240925*r^15)*\[Alpha]1^2*\[Omega])/
         (330135847915287992314557785237136864000*r^20) + 
        ((1195245465267527358730340021895168000 + 
           753788081270233741916867136347013120*r + 
           1866590575748389253790482411197136896*r^2 + 
           575753551425906977105763079432060928*r^3 + 
           78688849592284824684266297849951232*r^4 - 
           9705040749984281756306470481355008*r^5 - 
           239686362562891787407978133967976064*r^6 - 
           253976803957244965596022903466365440*r^7 - 
           719458726025031615062689759391498496*r^8 - 
           41828780768829648053610058610991040*r^9 + 
           198682706711272051921131369956280864*r^10 + 
           260182595973982371201537396398846368*r^11 + 
           170301722531806089448884645499080600*r^12 + 
           96291232896390645297696540519566790*r^13 + 
           31697028044017916300753852228738175*r^14 + 
           13592487974444020558226880287590950*r^15)*\[Alpha]2^2*\[Omega])/
         (10564347133289215754065849127588379648000*r^20) + 
        ((-515742252792993799372800 - 105551482082748976834560*r - 
           298615258778745049709568*r^2 - 57336319936320013367296*r^3 + 
           44101457991509799976704*r^4 + 9248372189442300780288*r^5 - 
           21806074161777526102144*r^6 - 3192738307927089091712*r^7 + 
           14889623348646140951072*r^8 - 1019133986399480540368*r^9 - 
           4303584943383855514440*r^10 - 2788199836421212964080*r^11 - 
           951777049883671958870*r^12 + 11999217907137797490*r^13 + 
           178772817776714125965*r^14 + 110854977360025974075*r^15)*
          \[Lambda]ev*\[Omega])/(2644577407587140578900226880*r^20)) + 
      c^8*(((-53347676070194932554451070875769241600 - 
           12683920347217648629046837185365790720*r - 
           4782467784299443176159886183810170880*r^2 - 
           4532749355968100633856519443159567360*r^3 + 
           2643864986387058638058323114446617600*r^4 + 
           1730302351777391417473063817325761280*r^5 - 
           470074075031692165231764642790891136*r^6 - 
           1803243638953853105021130422399062784*r^7 - 
           1886033757956817875332591155443841344*r^8 + 
           348464152509614155234885602990439392*r^9 + 
           651816538887796524756594468566946976*r^10 + 
           596208072405444638461007882985380072*r^11 + 
           365216419014085545763064505824455240*r^12 + 
           125942565346420368782470268909485650*r^13 + 
           33416119391241437359023259206717255*r^14 + 
           14431143860639987077592872181630325*r^15)*\[Alpha]1^2*\[Omega])/
         (2343304248502714169448731159613197460672000*r^20) + 
        ((3199219285954264859350910946006466560000 + 
           476248500618928401556010885150477352960*r + 
           1343976643394827469543486078706427461632*r^2 + 
           230692503616652877831817913294967095296*r^3 - 
           234427496352604974903312795286096229376*r^4 - 
           30211200992843887309459692094161128704*r^5 + 
           121395081229827421456366883472622429568*r^6 - 
           12731143661857240098112097820227151360*r^7 - 
           112708551513300265416861601249935733248*r^8 - 
           33378356223144094236200676293904632000*r^9 + 
           9447212528941880418041325055269998112*r^10 + 
           25650590442712399058287149448282701344*r^11 + 
           18942812005686524048454964636827860040*r^12 + 
           11162181695352194980859908304792186190*r^13 + 
           3775455233331565757461378583363245575*r^14 + 
           1619010772424644057560905788941506550*r^15)*\[Alpha]2^2*\[Omega])/
         (74985735952086853422359397107622318741504000*r^20) + 
        ((-297214758799078839054336000 - 32388390843190915314862080*r - 
           99415855238602282472193024*r^2 - 12000329712712961254197248*r^3 + 
           18277223733269798458866432*r^4 + 1972600835156442392964864*r^5 - 
           6547091891177611842991232*r^6 - 267695338423848327216256*r^7 + 
           2391263703850595872241056*r^8 + 159527964724645609953136*r^9 - 
           472753254803777470066440*r^10 - 353288629174426472193680*r^11 - 
           124879977611409312322030*r^12 - 1841187975888651179790*r^13 + 
           21293755664260351557285*r^14 + 13204014074554532904675*r^15)*
          \[Lambda]ev*\[Omega])/(18771210439053523829033810394240*r^20)) + 
      c^14*(((22754659278400998518394036854357364232109516390400 + 
           49283604030118172853637940611705391092367520829440*r - 
           236619794680323767123537002624298987054032514580480*r^2 - 
           10098952172971054726942027823677586457340544173056*r^3 + 
           58814660661167399516908830517189275649819434331136*r^4 - 
           11943804054994815312811021158146548549640111850240*r^5 - 
           74094017222076543721910918454883865097167273805696*r^6 - 
           2774600286398640924749895871506322308707805938944*r^7 - 
           6805589905883948171818144651935942383801768710592*r^8 + 
           20196719761452668990553775114880668712135814088352*r^9 + 
           16393584161215073080515380978220286947938514018144*r^10 + 
           9536752826629461357253164417625832622924979099768*r^11 + 
           5743358984007640046820480534437803265650987037000*r^12 + 
           2042189172839512586460182319145524113915137154750*r^13 + 
           571776841184749113859747441230634715686929886125*r^14 + 
           246928548306604274580473614899296481392029254375*r^15)*\[Alpha]1^2*
          \[Omega])/
         (3532000378138151208479329648465225876879708904629395234000000*
          r^20) + ((-44437958565446465636900538042396239564933123604480000 - 
           4384345295877263940539930993782713057958362887454720*r - 
           13370576476368343822928308484656761938997957336465408*r^2 - 
           1293335829469899433789955124234870641817385773907968*r^3 + 
           3913433972163738536716159818186650483508887756438528*r^4 + 
           426658774801796720431458562811743725073380267711744*r^5 - 
           2749418549998284177608396871891746801857656098089856*r^6 - 
           790952932736122433042062660260112441171053663651328*r^7 - 
           1065643590106278958513523014074740234836733820215040*r^8 + 
           339193461797187481889870859993877241138106323538112*r^9 + 
           617852757590966720214224802250564482252096886541408*r^10 + 
           610305921370521373604524207243303857756546922545376*r^11 + 
           367212679277112191192317635078586888583961490437000*r^12 + 
           200855128303221771762386758285088724361094956871250*r^13 + 
           64601093923388522216131783017359059563133100998125*r^14 + 
           27702584326523519528040464160009051869197099511250*r^15)*
          \[Alpha]2^2*\[Omega])/
         (113024012100420838671338548750887228060150684948140647488000000*
          r^20) + ((1565005870477369023272278627560394752000 + 
           52834070680068281335766794326527600640*r + 
           222278459693132411383139165181092584448*r^2 - 
           24045912701041817535128782727348783104*r^3 - 
           66389957539909920723118069730702100224*r^4 + 
           3597473254924377003806510290060364032*r^5 + 
           9253383612882457708776632243561143424*r^6 - 
           4956733029264733088366827115926951808*r^7 + 
           12926627132259573153446736269734511328*r^8 - 
           3858854043247720019066732411871060912*r^9 - 
           5743540507176062132686164068124234360*r^10 - 
           3288434138939117298758202630309672720*r^11 - 
           1083088842930285291680147181176428250*r^12 + 
           45047923523713306255578250255042750*r^13 + 
           223313367511098350862467439013540875*r^14 + 
           138474062262380792225253757254598125*r^15)*\[Lambda]ev*\[Omega])/
         (17341084204728741652844995023736462603323344220000*r^20))) - 
    (8*\[Lambda]ev*(39312 - 35336*r + 7800*r^2 + 2*r^3 + 
       r^4*(1 - 966*\[Omega]^2) + 12*r^8*(-4 + \[Omega]^2) + 
       8*r^7*(21 + 2*\[Omega]^2) + 14*r^5*(-8 + 3*\[Omega]^2) + 
       r^6*(-86 + 25*\[Omega]^2)))/(231*r^10) + 
    (\[Alpha]1^2*(322560 - 217280*r + 2400*r^2 - 9808*r^3 + 
       r^8*(6702 - 1098*\[Omega]^2) - 3*r^7*(7819 + 488*\[Omega]^2) + 
       14*r^5*(1117 + 1392*\[Omega]^2) + 8*r^4*(1697 + 4340*\[Omega]^2) + 
       r^6*(11719 + 11380*\[Omega]^2)))/(1155*r^10) + 
    \[Chi]^2*((\[Lambda]ev*(3228825600 - 2715675648*r + 556807552*r^2 + 
         328496*r^3 - 63*r^9*(42385 + 1292*\[Omega]^2) + 
         14*r^8*(111489 + 3064*\[Omega]^2) - 
         70*r^10*(-10899 + 3155*\[Omega]^2) + 
         6*r^7*(296695 + 20448*\[Omega]^2) - 
         168*r^4*(-1093 + 220038*\[Omega]^2) + 
         2*r^6*(-606529 + 251880*\[Omega]^2) + 
         4*r^5*(25375 + 335092*\[Omega]^2)))/(147147*r^12) + 
      (\[Alpha]2^2*(4649508864 - 3345560064*r + 138157488*r^2 + 
         75149648*r^3 + 490*r^10*(-43311 + 10127*\[Omega]^2) + 
         14*r^8*(-2458435 + 148394*\[Omega]^2) + 
         21*r^9*(3537065 + 156488*\[Omega]^2) + 
         r^7*(-49518910 + 558336*\[Omega]^2) + 
         196*r^4*(714313 + 1760616*\[Omega]^2) + 
         8*r^6*(-580027 + 9004650*\[Omega]^2) + 
         16*r^5*(-580027 + 10534194*\[Omega]^2)))/(2354352*r^12) - 
      (\[Alpha]1^2*(309967257600 - 206945424000*r + 1970539200*r^2 - 
         927690400*r^3 + 5096*r^4*(872393 + 2487600*\[Omega]^2) + 
         28*r^8*(-96877970 + 4549927*\[Omega]^2) + 
         21*r^9*(192852485 + 4580668*\[Omega]^2) + 
         70*r^10*(-16530213 + 5813516*\[Omega]^2) + 
         r^7*(-2699934790 + 260790816*\[Omega]^2) + 
         8*r^5*(-47922329 + 553503000*\[Omega]^2) + 
         2*r^6*(1779180767 + 569052000*\[Omega]^2)))/(110360250*r^12) + 
      c^2*(((-2 + r)*\[Alpha]2^2*(-774918144 + 405388368*r + 181647144*r^2 + 
           69537580*r^3 + 498792*r^8*\[Omega]^2 + 686735*r^9*\[Omega]^2 + 
           r^6*(1745772 - 13493400*\[Omega]^2) - 392*r^4*
            (21583 + 92664*\[Omega]^2) - 7*r^7*(-686735 + 
             359784*\[Omega]^2) - 30*r^5*(73829 + 954822*\[Omega]^2)))/
         (43261218*r^12) - (8*(-2 + r)*\[Lambda]ev*(538137600 - 93768360*r - 
           3273368*r^2 - 1656340*r^3 - 26894*r^8*\[Omega]^2 + 
           21301*r^9*\[Omega]^2 - 119*r^7*(-1253 + 1584*\[Omega]^2) - 
           112*r^4*(7145 + 54054*\[Omega]^2) - 
           r^6*(94129 + 744480*\[Omega]^2) - 
           r^5*(338471 + 2257200*\[Omega]^2)))/(21630609*r^12) - 
        (8*(-2 + r)*\[Alpha]1^2*(-25830604800 + 13489896000*r + 
           5343996000*r^2 + 1841222600*r^3 - 41490414*r^8*\[Omega]^2 + 
           16652020*r^9*\[Omega]^2 - 392*r^4*(1470929 + 3732300*\[Omega]^2) - 
           28*r^7*(-4163005 + 6616968*\[Omega]^2) - 
           75*r^5*(4067021 + 15970152*\[Omega]^2) - 
           27*r^6*(5378387 + 24077600*\[Omega]^2)))/(8111478375*r^12)) + 
      c^4*(((-2 + r)*\[Alpha]2^2*(-4649508864 + 2898491904*r + 
           1303670592*r^2 + 493674720*r^3 + 245*r^9*(-1111649 + 
             16818*\[Omega]^2) + 14*r^8*(38907715 + 213768*\[Omega]^2) - 
           56*r^7*(-686735 + 269838*\[Omega]^2) - 
           448*r^4*(129511 + 486486*\[Omega]^2) - 
           120*r^5*(127526 + 1432233*\[Omega]^2) - 
           48*r^6*(-290962 + 1686675*\[Omega]^2)))/(46635593004*r^12) - 
        (4*(-2 + r)*\[Lambda]ev*(3228825600 - 349648320*r - 24856384*r^2 - 
           12733280*r^3 - 42*r^8*(-466235 + 3842*\[Omega]^2) + 
           21*r^9*(-466235 + 6086*\[Omega]^2) - 
           56*r^7*(90811 + 20196*\[Omega]^2) - 448*r^4*
            (13894 + 81081*\[Omega]^2) - 8*r^6*(94129 + 558360*\[Omega]^2) - 
           8*r^5*(332927 + 1692900*\[Omega]^2)))/(11658898251*r^12) - 
        (2*(-2 + r)*\[Alpha]1^2*(-309967257600 + 193298649600*r + 
           76883721600*r^2 + 25995144000*r^3 + r^8*(29699282690 - 
             497884968*\[Omega]^2) - 47520*r^5*(100079 + 302465*\[Omega]^2) + 
           385*r^9*(-38570497 + 519024*\[Omega]^2) - 
           432*r^6*(5378387 + 18058200*\[Omega]^2) - 
           448*r^4*(19479871 + 39189150*\[Omega]^2) - 
           28*r^7*(520403345 + 79403616*\[Omega]^2)))/(4372086844125*r^12)) + 
      c^8*((4*(-2 + r)*\[Lambda]ev*(1027842816000 + 30304767360*r - 
           11381124224*r^2 - 5912128960*r^3 - 2464*r^7*(168956 + 
             146115*\[Omega]^2) - 70*r^8*(-44304435 + 733822*\[Omega]^2) + 
           35*r^9*(-44304435 + 1162426*\[Omega]^2) - 
           832*r^4*(3518924 + 13898115*\[Omega]^2) - 
           64*r^6*(5701528 + 22218075*\[Omega]^2) - 
           160*r^5*(7928102 + 26945325*\[Omega]^2)))/(4210949211397929*
          r^12) - ((-2 + r)*\[Alpha]2^2*(-1480093655040 + 1232661919104*r + 
           557160463872*r^2 + 207988223360*r^3 + 1225*r^9*
            (-35211843 + 1070746*\[Omega]^2) + 210*r^8*(410804835 + 
             4536632*\[Omega]^2) - 560*r^7*(-33277216 + 8589843*\[Omega]^2) - 
           1800*r^5*(3450356 + 30395167*\[Omega]^2) - 
           1664*r^4*(14000017 + 41694345*\[Omega]^2) - 
           48*r^6*(-140991872 + 536924875*\[Omega]^2)))/(16843796845591716*
          r^12) + (2*(-2 + r)*\[Alpha]1^2*(-98672910336000 + 
           82426139174400*r + 32956630742400*r^2 + 10868749515200*r^3 - 
           630*r^8*(-7466146205 + 251576796*\[Omega]^2) + 
           175*r^9*(-13439063169 + 363489808*\[Omega]^2) - 
           3456*r^6*(325776584 + 718565875*\[Omega]^2) - 
           140*r^7*(12138502979 + 5055363552*\[Omega]^2) - 
           832*r^4*(4783828319 + 6717422250*\[Omega]^2) - 
           240*r^5*(9343030333 + 19064368950*\[Omega]^2)))/
         (1579105954274223375*r^12)) + 
      c^6*((16*(-2 + r)*\[Lambda]ev*(729176448000 - 9181749360*r - 
           7322567056*r^2 - 3791506040*r^3 + r^7*(567435386 - 
             255412080*\[Omega]^2) - 70*r^8*(8926281 + 520591*\[Omega]^2) + 
           35*r^9*(8926281 + 824653*\[Omega]^2) - 
           224*r^4*(8357123 + 36621585*\[Omega]^2) - 
           10*r^5*(80876677 + 305850600*\[Omega]^2) - 
           2*r^6*(115872799 + 504385200*\[Omega]^2)))/(200521391018949*
          r^12) - ((-2 + r)*\[Alpha]2^2*(-1050014085120 + 807321737376*r + 
           364463387568*r^2 + 136538075240*r^3 + 210*r^8*(-82767321 + 
             3218396*\[Omega]^2) + 245*r^9*(35471709 + 3798065*\[Omega]^2) - 
           3300*r^5*(1247225 + 11761671*\[Omega]^2) - 
           70*r^7*(-169074157 + 48750732*\[Omega]^2) - 
           112*r^4*(138224731 + 439459020*\[Omega]^2) - 
           24*r^6*(-179087111 + 761814875*\[Omega]^2)))/
         (200521391018949*r^12) + (8*(-2 + r)*\[Alpha]1^2*
          (-70000939008000 + 53948531481600*r + 21542547633600*r^2 + 
           7148624940800*r^3 - 1890*r^8*(501416461 + 59491546*\[Omega]^2) + 
           35*r^9*(13538244447 + 1289342120*\[Omega]^2) - 
           140*r^7*(-7845927509 + 3586396656*\[Omega]^2) - 
           448*r^4*(5721377374 + 8850216375*\[Omega]^2) - 
           108*r^6*(6620794397 + 16312574000*\[Omega]^2) - 
           60*r^5*(23882423173 + 54098889900*\[Omega]^2)))/
         (75195521632105875*r^12)) + 
      c^10*((-16*(-2 + r)*\[Lambda]ev*(2103496467072000 + 263356405742640*r - 
           28223098201136*r^2 - 14741925360040*r^3 - 
           1190*r^8*(3526415046 + 88339897*\[Omega]^2) + 
           595*r^9*(3526415046 + 139936651*\[Omega]^2) - 
           238*r^7*(-11808055321 + 3095805240*\[Omega]^2) - 
           32*r^4*(229283394871 + 739510476705*\[Omega]^2) - 
           10*r^5*(319405743671 + 882304493400*\[Omega]^2) - 
           2*r^6*(462375458069 + 1455028462800*\[Omega]^2)))/
         (1273302611593294373091*r^12) + ((-2 + r)*\[Alpha]2^2*
          (-3029034912583680 + 2963378031346656*r + 1342355670411408*r^2 + 
           497927390206840*r^3 + 420*r^8*(-277933371331 + 
             4642144322*\[Omega]^2) + 245*r^9*(238228603998 + 
             10956492535*\[Omega]^2) - 70*r^7*(-674668614767 + 
             140633988948*\[Omega]^2) - 300*r^5*(48713814401 + 
             373225120059*\[Omega]^2) - 24*r^6*(-714624016141 + 
             2197650380125*\[Omega]^2) - 16*r^4*(3408577147727 + 
             8874125720460*\[Omega]^2)))/(1273302611593294373091*r^12) - 
        (16*(-2 + r)*\[Alpha]1^2*(-100967830419456000 + 99195608501068800*r + 
           39752876353504800*r^2 + 12965315177758400*r^3 + 
           4235*r^9*(375715211277 + 15369578540*\[Omega]^2) - 
           210*r^8*(15153846854839 + 772283796723*\[Omega]^2) - 
           140*r^7*(-20759488772957 + 5172940456392*\[Omega]^2) - 
           330*r^5*(8522118730573 + 14187465635100*\[Omega]^2) - 
           54*r^6*(26419426030207 + 47057803186000*\[Omega]^2) - 
           32*r^4*(153976342427408 + 178715031870375*\[Omega]^2)))/
         (477488479347485389909125*r^12)) + 
      c^12*((-8*(-2 + r)*\[Lambda]ev*(1098558501834393600 + 
           161189574101095680*r - 15318902536978944*r^2 - 8009451919361280*
            r^3 + r^8*(1983146452040250 - 54901631754284*\[Omega]^2) - 
           336*r^7*(-483104087761 + 1145229992346*\[Omega]^2) + 
           7*r^9*(-141653318002875 + 6212005109998*\[Omega]^2) - 
           48*r^6*(10497118526069 + 31662240964860*\[Omega]^2) - 
           192*r^4*(20780475416056 + 64368662216859*\[Omega]^2) - 
           48*r^5*(36215853166927 + 95997219946650*\[Omega]^2)))/
         (10669002582540213552129489*r^12) + 
        ((-2 + r)*\[Alpha]2^2*(-1581924242641526784 + 1599404900145300864*r + 
           724792492898969472*r^2 + 268534518595625920*r^3 + 
           245*r^9*(-112581830553675 + 5722067145358*\[Omega]^2) - 
           336*r^7*(-76583610693835 + 15301375058163*\[Omega]^2) + 
           42*r^8*(1313454689792875 + 24243763616936*\[Omega]^2) - 
           384*r^4*(76271560078972 + 193105986650577*\[Omega]^2) - 
           120*r^5*(65466209013856 + 487295361743223*\[Omega]^2) - 
           48*r^6*(-194685756817692 + 573865358686925*\[Omega]^2)))/
         (21338005165080427104258978*r^12) - (4*(-2 + r)*\[Alpha]1^2*
          (-105461616176101785600 + 107099895621454041600*r + 
           42938770445706153600*r^2 + 13975535921451976000*r^3 - 
           798*r^8*(-3769152358649125 + 212277871629396*\[Omega]^2) - 
           2640*r^5*(1158758129121187 + 1852363580935470*\[Omega]^2) + 
           35*r^9*(-42968336888600025 + 1942489710939184*\[Omega]^2) - 
           864*r^6*(1799367861702621 + 3072013108702100*\[Omega]^2) - 
           84*r^7*(4960395752431865 + 9005288427800032*\[Omega]^2) - 
           192*r^4*(27850522589123459 + 31111520071481850*\[Omega]^2)))/
         (4000875968452580082048558375*r^12)) + 
      c^14*((-2*(-2 + r)*\[Alpha]2^2*(-2776162263009921257472 + 
           3294358616565439293024*r + 1495540727343204090192*r^2 + 
           551210385993620335640*r^3 + r^7*(55212728742433158610 - 
             9022541799515963544*\[Omega]^2) + 245*r^9*(470679541306064181 + 
             10041812652688139*\[Omega]^2) + 42*r^8*(-5491261315237415445 + 
             42546046044710788*\[Omega]^2) - 784*r^4*(75241111509448147 + 
             165985466936977116*\[Omega]^2) - 60*r^5*(264879686311813601 + 
             1710336004399749243*\[Omega]^2) - 24*r^6*(-835465020316416329 + 
             2014184130808986425*\[Omega]^2)))/
         (5566050654318977030786610799767*r^12) + 
        (32*(-2 + r)*\[Lambda]ev*(1927890460423556428800 + 
           505594772944880503920*r - 32338719477757658224*r^2 - 
           16979311924166608520*r^3 + r^7*(4370838565456193894 - 
             675291301384624848*\[Omega]^2) - 14*r^8*(592220950877928645 + 
             6882027151556873*\[Omega]^2) + 7*r^9*(592220950877928645 + 
             10901618231227259*\[Omega]^2) - 224*r^4*(37902544960737725 + 
             96824855713236651*\[Omega]^2) - 2*r^6*(540561907722410161 + 
             1333558452314175120*\[Omega]^2) - 2*r^5*(1856134841959718999 + 
             4043235733080211800*\[Omega]^2)))/
         (5566050654318977030786610799767*r^12) + 
        (16*(-2 + r)*\[Alpha]1^2*(-185077484200661417164800 + 
           220811957685856830720000*r + 88694606481456750600000*r^2 + 
           28605225907869970889600*r^3 - 378*r^8*(33266859212617866745 + 
             786456997643245238*\[Omega]^2) - 3136*r^4*(3595241777331727168 + 
             3342762875814122475*\[Omega]^2) + 
           35*r^9*(179641039748136480423 + 3408928497605951672*\[Omega]^2) - 
           300*r^5*(21713863828433652743 + 28606720374411842388*\[Omega]^2) - 
           108*r^6*(30886880102725094483 + 43129280828819824400*\[Omega]^2) - 
           28*r^7*(-344173367600090526505 + 47410883328457031568*
              \[Omega]^2)))/(2087268995369616386544979049912625*r^12))) + 
    \[Chi]^4*((\[Lambda]ev*(-916389137664000 + 675282849905664*r - 
         124156090340352*r^2 - 2058*r^12*(-13554387 + 6832583*\[Omega]^2) + 
         147*r^11*(-664164963 + 15722348*\[Omega]^2) + 
         98*r^8*(-2510739219 + 119187752*\[Omega]^2) - 
         4704*r^3*(-1024478231 + 133696160*\[Omega]^2) + 
         14*r^9*(3464028981 + 152812304*\[Omega]^2) + 
         14*r^10*(7525633689 + 358411192*\[Omega]^2) + 
         16*r^5*(-707627109 + 5382057224*\[Omega]^2) + 
         32*r^6*(-112705173 + 5988190690*\[Omega]^2) + 
         4*r^7*(25540497801 + 6575954152*\[Omega]^2) + 
         272*r^4*(-4069951683 + 18871733800*\[Omega]^2)))/(7984784808*r^14) + 
      (\[Alpha]2^2*(-17290361088000000 + 11060949112012800*r - 
         364731222062592*r^2 + r^8*(67491347642334 - 6070501565072*
            \[Omega]^2) + 126*r^11*(277205214867 + 1567951174*\[Omega]^2) + 
         4704*r^3*(-34494759059 + 3292351920*\[Omega]^2) + 
         882*r^12*(-11314498566 + 5144217689*\[Omega]^2) + 
         28*r^9*(-831615644601 + 12018789088*\[Omega]^2) - 
         63*r^10*(521375037463 + 34655427580*\[Omega]^2) - 
         816*r^4*(214168481891 + 616233538800*\[Omega]^2) - 
         24*r^7*(-46159454607 + 653853150548*\[Omega]^2) - 
         64*r^5*(-91789858587 + 2856841989856*\[Omega]^2) - 
         8*r^6*(673758652917 + 7381051681256*\[Omega]^2)))/
       (1437261265440*r^14) + (\[Alpha]1^2*(81841042483200000 - 
         50472288208742400*r + 1846533732072960*r^2 + 
         r^9*(5169623537820 - 1085991852704*\[Omega]^2) - 
         23520*r^3*(4766530733 + 3945044480*\[Omega]^2) - 
         420*r^12*(-49598300409 + 41031936611*\[Omega]^2) + 
         5*r^10*(26185192568283 + 271473531836*\[Omega]^2) + 
         30*r^11*(-2430316720041 + 341961586598*\[Omega]^2) + 
         144*r^6*(508249502621 + 2533318659194*\[Omega]^2) + 
         240*r^4*(2711347851123 + 8334998312800*\[Omega]^2) + 
         6*r^8*(-69568216129375 + 8721285455928*\[Omega]^2) + 
         4*r^7*(68818659067395 + 29812213216232*\[Omega]^2) + 
         16*r^5*(-4684067978589 + 47820693530080*\[Omega]^2)))/
       (5988588606000*r^14) + 
      c^2*(-(\[Lambda]ev*(1832778275328000 - 1190247149984256*r + 
            164174874015040*r^2 - 13718071752*r^11*\[Omega]^2 + 
            2678675307*r^12*\[Omega]^2 + r^4*(119246857128 - 
              9692270564608*\[Omega]^2) + 74480*r^3*(3269527 + 
              4221984*\[Omega]^2) + 1376*r^5*(39597859 + 494970368*\[Omega]^
                2) + 7*r^9*(-9537711183 + 571807328*\[Omega]^2) + 
            21*r^10*(892891769 + 1121134236*\[Omega]^2) + 
            7*r^8*(9144712619 + 2462780296*\[Omega]^2) + 
            4*r^6*(5518743783 + 57100531912*\[Omega]^2) + 
            r^7*(58008000554 + 66009847936*\[Omega]^2)))/
         (537974876439*r^14) + (\[Alpha]2^2*(-34580722176000000 + 
           29964628024531200*r - 1404998011709600*r^2 - 3289780956000*r^11*
            \[Omega]^2 + 857406019470*r^12*\[Omega]^2 + 
           119168*r^3*(-6575325187 + 64980630*\[Omega]^2) + 
           210*r^10*(28580200649 + 46394640711*\[Omega]^2) - 
           13200*r^4*(52796944543 + 73893925296*\[Omega]^2) + 
           70*r^9*(-250229649747 + 128020560848*\[Omega]^2) + 
           35*r^8*(638642759445 + 339712199872*\[Omega]^2) - 
           8*r^6*(260451310791 + 5084999100269*\[Omega]^2) - 
           32*r^5*(-627958656640 + 8670585191969*\[Omega]^2) + 
           2*r^7*(9829668312905 + 10837917504144*\[Omega]^2)))/
         (96835477759020*r^14) + (\[Alpha]1^2*(163682084966400000 - 
           139503315837849600*r + 5843721455201280*r^2 + 21401208129400*r^11*
            \[Omega]^2 - 3290290346035*r^12*\[Omega]^2 - 
           968240*r^3*(-3057799189 + 47915520*\[Omega]^2) + 
           45*r^9*(2176361352781 + 92753679296*\[Omega]^2) + 
           5*r^8*(-18871319233037 + 2967157725752*\[Omega]^2) + 
           240*r^5*(-173245852841 + 4271336882688*\[Omega]^2) - 
           2*r^7*(42287427754149 + 4604882765248*\[Omega]^2) - 
           5*r^10*(4606406484449 + 7359415356756*\[Omega]^2) + 
           136*r^4*(21687988017071 + 28929630633600*\[Omega]^2) + 
           4*r^6*(46120191405211 + 38977174228360*\[Omega]^2)))/
         (403481157329250*r^14)) + 
      c^4*((\[Lambda]ev*(-612147943959552000 + 357518654351179776*r - 
           29768198127187968*r^2 + r^8*(72221274112680 - 9076414731664*
              \[Omega]^2) + r^10*(302021007610140 - 5082204450344*
              \[Omega]^2) - 361179*r^12*(-115965311 + 1419918*\[Omega]^2) + 
           206388*r^11*(-811757177 + 12725484*\[Omega]^2) + 
           56*r^9*(-5203450799001 + 9706241416*\[Omega]^2) + 
           37632*r^3*(-6809528439 + 20572496620*\[Omega]^2) - 
           16*r^7*(2454814391463 + 2723050191712*\[Omega]^2) - 
           64*r^5*(1241067454389 + 6499665087584*\[Omega]^2) - 
           16*r^6*(2208068517123 + 9205449834716*\[Omega]^2) + 
           64*r^4*(-2328731190891 + 43102448603176*\[Omega]^2)))/
         (18505259799748722*r^14) + (\[Alpha]1^2*(27334908189388800000 - 
           27902795068553932800*r + 2042523496498114560*r^2 + 
           r^10*(173461403656137870 - 3790322296327100*\[Omega]^2) + 
           24460800*r^3*(41693327399 + 2334783536*\[Omega]^2) - 
           12285*r^12*(-1273023043831 + 25638626073*\[Omega]^2) + 
           7020*r^11*(-8911161306817 + 291834656310*\[Omega]^2) - 
           24*r^8*(-4252615004019255 + 175840113316313*\[Omega]^2) - 
           96*r^6*(-24287511242491 + 203246616679219*\[Omega]^2) + 
           4*r^9*(-63580364226464085 + 356013210889264*\[Omega]^2) + 
           160*r^5*(-234568913273607 + 813532375368256*\[Omega]^2) - 
           16*r^7*(2269728231000597 + 1579059115494616*\[Omega]^2) + 
           192*r^4*(4088563893549837 + 3589612391421200*\[Omega]^2)))/
         (6939472424905770750*r^14) + (\[Alpha]2^2*(-5774980603392000000 + 
           5942798203703961600*r - 397380537474117120*r^2 + 
           51597*r^12*(-145202731597 + 1590734730*\[Omega]^2) - 
           29484*r^11*(-1016419121179 + 10681107000*\[Omega]^2) - 
           14112*r^3*(15994884286681 + 675480868920*\[Omega]^2) + 
           378*r^10*(-128716746420717 + 2866251272485*\[Omega]^2) + 
           140*r^9*(261929114195931 + 4217392571360*\[Omega]^2) + 
           35*r^8*(55681629722721 + 47073565039712*\[Omega]^2) - 
           576*r^4*(295362655093877 + 257324564286900*\[Omega]^2) + 
           8*r^6*(295766454525507 + 379080343530493*\[Omega]^2) + 
           6*r^7*(708878097624585 + 1014172411838384*\[Omega]^2) - 
           8*r^5*(-870527572624269 + 3885505076643068*\[Omega]^2)))/
         (1665473381977384980*r^14)) + 
      c^6*((2*\[Lambda]ev*(595652939481600000 - 328550720191948800*r + 
           30890430153045120*r^2 + r^4*(8239576571856 - 3381580517882368*
              \[Omega]^2) + 3087*r^12*(3700347651 + 320664815*\[Omega]^2) - 
           1764*r^11*(25902433557 + 2873838470*\[Omega]^2) + 
           742*r^8*(91118254605 + 6280084108*\[Omega]^2) + 
           98*r^9*(-1315795497471 + 22209854288*\[Omega]^2) + 
           4704*r^3*(5088005749 + 113374343680*\[Omega]^2) + 
           14*r^10*(6876074943675 + 600818590366*\[Omega]^2) + 
           128*r^5*(17906895867 + 1268028745048*\[Omega]^2) + 
           16*r^6*(73244181087 + 3251514180434*\[Omega]^2) + 
           4*r^7*(7492084729395 + 3696422909272*\[Omega]^2)))/
         (1360136595281531067*r^14) + (\[Alpha]2^2*(11238734707200000000 - 
           11228315027068339200*r + 494706132842349120*r^2 - 
           11466*r^12*(356406704829 + 27633917425*\[Omega]^2) - 
           23520*r^3*(-12866494315799 + 558382885632*\[Omega]^2) + 
           504*r^11*(32433010139439 + 2412149997500*\[Omega]^2) - 
           140*r^9*(-235589817217671 + 25312788208648*\[Omega]^2) - 
           126*r^10*(245927494035496 + 27511807308225*\[Omega]^2) + 
           10368*r^4*(27675963936516 + 31475194228225*\[Omega]^2) - 
           35*r^8*(434800640419461 + 117504596477296*\[Omega]^2) - 
           30*r^7*(371080706122189 + 183908490063752*\[Omega]^2) + 
           40*r^6*(79310063917665 + 493451479595399*\[Omega]^2) + 
           8*r^5*(-295090403282283 + 12494723593625260*\[Omega]^2)))/
         (122412293575337796030*r^14) - (\[Alpha]1^2*(53196677614080000000 - 
           52345558676939673600*r + 1839072940982753280*r^2 - 
           23520*r^3*(-43675312967197 + 3345397719040*\[Omega]^2) - 
           105*r^12*(81242016069942 + 11580112776305*\[Omega]^2) + 
           120*r^11*(284347056244797 + 65905993216675*\[Omega]^2) + 
           r^9*(211298848499675790 + 346561544525696*\[Omega]^2) - 
           10*r^10*(11168376023642817 + 1325962476414406*\[Omega]^2) + 
           6*r^8*(-21155225861373935 + 1505342781417388*\[Omega]^2) + 
           4*r^7*(-9644951844607617 + 2994200729589088*\[Omega]^2) + 
           24*r^6*(5139767221219057 + 3412387031844804*\[Omega]^2) + 
           64*r^5*(387363638848107 + 5634796975059200*\[Omega]^2) + 
           48*r^4*(24752507635632053 + 26265860969243200*\[Omega]^2)))/
         (510051223230574150125*r^14)) + 
      c^8*((\[Lambda]ev*(19028200964535899136000 - 9585906734703874498560*r + 
           304410651408502399488*r^2 + 222248565*r^12*(-3673238877 + 
             90401446*\[Omega]^2) - 126999180*r^11*(-25712672139 + 
             810189148*\[Omega]^2) - 224*r^9*(-22300941693316671 + 
             42712394055734*\[Omega]^2) - 18816*r^3*(-383283195738327 + 
             1149286517849080*\[Omega]^2) + 112*r^8*(-7333901786180655 + 
             2158816656574013*\[Omega]^2) + 28*r^10*(-203378050802451987 + 
             6899674397542018*\[Omega]^2) + 32*r^7*(47953298149683507 + 
             34929678381570004*\[Omega]^2) + 64*r^5*(36317789358386109 + 
             170122889262689056*\[Omega]^2) + 16*r^6*(66294168088817319 + 
             237966190851385924*\[Omega]^2) - 256*r^4*(-16730428047902205 + 
             340695540976961018*\[Omega]^2)))/(822553487089268165016786*
          r^14) + (\[Alpha]2^2*(179511329854112256000000 - 
           203307068640789111398400*r + 13163613913450003597440*r^2 - 
           31749795*r^12*(-4599343667079 + 101276777810*\[Omega]^2) + 
           18142740*r^11*(-32195405669553 + 680030479000*\[Omega]^2) - 
           22050*r^10*(-41613971973082201 + 1836292695359319*\[Omega]^2) + 
           14112*r^3*(551322262918264667 + 18867934943783640*\[Omega]^2) + 
           40*r^6*(-1272646655700597429 + 99627300981274517*\[Omega]^2) - 
           140*r^9*(4464228814084759797 + 190878768831195664*\[Omega]^2) - 
           35*r^8*(4053209522488153083 + 1544068750942607488*\[Omega]^2) + 
           2112*r^4*(2886016187589497249 + 2255273842947937200*\[Omega]^2) - 
           30*r^7*(6292616938258444479 + 5401716471571481312*\[Omega]^2) + 
           40*r^5*(-4445211612355561383 + 28156851831311317124*\[Omega]^2)))/
         (74029813838034134851510740*r^14) + 
        (\[Alpha]1^2*(-849686961309464678400000 + 954301691942238889267200*
            r - 65104805636736658759680*r^2 + r^5*(824780149436971221984 - 
             4450661807806631168000*\[Omega]^2) + 7559475*r^12*
            (-40323418232517 + 1632325859981*\[Omega]^2) - 
           4319700*r^11*(-282263927627619 + 18580139785070*\[Omega]^2) - 
           235200*r^3*(143098118016051421 + 6782523048050048*\[Omega]^2) + 
           84*r^8*(-18810461369469378045 + 701625310761970474*\[Omega]^2) - 
           56*r^9*(-79557253032003999615 + 875113031019624808*\[Omega]^2) + 
           70*r^10*(-46613568730403897607 + 2104414011654842974*\[Omega]^2) + 
           48*r^6*(-14804302998180943555 + 3629690174336438594*\[Omega]^2) + 
           8*r^7*(166007264607858249303 + 66331854141218757328*\[Omega]^2) - 
           96*r^4*(288590596662955667899 + 219006498063221064800*
              \[Omega]^2)))/(308457557658475561881294750*r^14)) + 
      c^10*((-2*\[Lambda]ev*(189890139290198905958400 - 
           89076027480764407050240*r + 5061599790722292580224*r^2 + 
           410571*r^12*(24851598077922 + 925039895785*\[Omega]^2) - 
           469224*r^11*(86980593272727 + 4145162042165*\[Omega]^2) + 
           14*r^8*(3243399035224180119 + 73671687797128340*\[Omega]^2) + 
           14*r^9*(-7066373319651803535 + 94925917363946384*\[Omega]^2) + 
           4704*r^3*(-7372409278831201 + 104367103294436320*\[Omega]^2) + 
           14*r^10*(5815910645204368527 + 216299251784072026*\[Omega]^2) + 
           16*r^6*(-346759488542188323 + 288879947386389134*\[Omega]^2) + 
           4*r^7*(2787703873505446413 + 289462535135570488*\[Omega]^2) + 
           64*r^5*(-202516282140979443 + 310710992207764496*\[Omega]^2) - 
           16*r^4*(1416293541796881825 + 78080986828338654208*\[Omega]^2)))/
         (1148695944720162992445941649*r^14) + 
        (\[Alpha]2^2*(-3582832816796205772800000 + 3920699461603327141939200*
            r - 133137734089839788793792*r^2 + 117306*r^12*
            (31117235786700294 + 1036322582614475*\[Omega]^2) - 
           134064*r^11*(108910325253451029 + 3479232640951250*\[Omega]^2) + 
           882*r^10*(29725055745378164318 + 1410453458233536825*\[Omega]^2) + 
           4704*r^3*(-19504049426572660013 + 2570105475851181840*
              \[Omega]^2) + 140*r^9*(-179981806002829664463 + 
             10760586888876187432*\[Omega]^2) + 
           35*r^8*(238131502250920223463 + 41883630807544561264*\[Omega]^2) + 
           6*r^7*(844823767201925519995 + 157392121022994873448*\[Omega]^2) - 
           576*r^4*(175747166620728432121 + 189488857529925652050*
              \[Omega]^2) - 40*r^5*(41491416966407502171 + 
             931868523513530378036*\[Omega]^2) - 
           8*r^6*(321162709800555777735 + 1251703103682544328497*
              \[Omega]^2)))/(103382635024814669320134748410*r^14) + 
        (\[Alpha]1^2*(16958741999502040657920000 - 18265661439404157067161600*
            r + 314348929440814504642560*r^2 + 
           r^9*(164899901064273438023730 - 748938258718709753344*
              \[Omega]^2) - 13965*r^12*(545622768678141924 + 
             33405805110771895*\[Omega]^2) + 15960*r^11*
            (1909679690373496734 + 190122739524010325*\[Omega]^2) - 
           23520*r^3*(-9642325041314759211 + 3079616233894120960*
              \[Omega]^2) - 70*r^10*(1345044252103197496683 + 
             68996999633698900366*\[Omega]^2) + 
           42*r^8*(-2182984495147120153735 + 122842557112160939292*
              \[Omega]^2) + 24*r^6*(2915351883278374945335 + 
             1853508299286592909132*\[Omega]^2) + 
           64*r^5*(466800489095689204869 + 2043450643638355943360*
              \[Omega]^2) + 4*r^7*(-2666621012921506641231 + 
             2988857072641264667296*\[Omega]^2) + 
           48*r^4*(8209327485972962862163 + 8198032694528132651200*
              \[Omega]^2)))/(430760979270061122167228118375*r^14)) + 
      c^12*((\[Lambda]ev*(-4429936086928400517460992000 + 
           1924158468385409534393536512*r + 51868535948243377882477056*r^2 + 
           r^10*(845362337657039897978556 - 49454324733262655850392*
              \[Omega]^2) - 10955763*r^12*(-11744342857418325 + 
             483105371441458*\[Omega]^2) + 6260436*r^11*(-82210400001928275 + 
             4329651201402004*\[Omega]^2) - 112*r^9*(5371464258317258716797 + 
             7266702941831920996*\[Omega]^2) + 18816*r^3*
            (-78600614278592558787 + 191946826442330696360*\[Omega]^2) - 
           112*r^8*(361080957564319029030 + 454880501775144953257*
              \[Omega]^2) - 128*r^7*(3280291568843177501235 + 
             1762067885546819179424*\[Omega]^2) - 
           64*r^5*(7694349670782931144023 + 34860030097103999878304*
              \[Omega]^2) + 512*r^4*(-1745739525201785519931 + 
             41171169376173133089083*\[Omega]^2) - 
           16*r^6*(14384115188269059178323 + 48249952782202157145476*
              \[Omega]^2)))/(256833480192147082992010755474963*r^14) + 
        (\[Alpha]1^2*(197814756082966312414924800000 - 
           240725105592229826390204928000*r + 15381703485321613200024821760*
            r^2 - 372645*r^12*(-128924925593874707325 + 8723150190535872263*
              \[Omega]^2) + 1064700*r^11*(-180494895831424590255 + 
             19858455211657685122*\[Omega]^2) + 611520*r^3*
            (13382908355682137127659 + 435682939647996076160*\[Omega]^2) - 
           420*r^8*(-299869952380533411602055 + 6970848679039038808298*
              \[Omega]^2) + 1120*r^9*(-505327056038207212166487 + 
             9131117952537404057662*\[Omega]^2) - 
           70*r^10*(-6889114390658115646798677 + 544086313641038180655014*
              \[Omega]^2) + 48*r^6*(6438405447469217983546961 + 
             685185787268850266756950*\[Omega]^2) + 
           480*r^4*(14829046515106283009208477 + 10089473872760346029537120*
              \[Omega]^2) - 8*r^7*(43237198956298100482259433 + 
             10663122563383990194859472*\[Omega]^2) + 
           32*r^5*(-3468702505699470448334499 + 34447029446755284582484160*
              \[Omega]^2)))/(96312555072055156122004033303111125*r^14) + 
        (\[Alpha]2^2*(-41791849876683023749632000000 + 
           51275606574299685734572416000*r - 3216517067220944343539760000*
            r^2 + 7825545*r^12*(-2941070306289881955 + 108244629985883326*
              \[Omega]^2) - 22358700*r^11*(-4117498428805834737 + 
             145363328435612680*\[Omega]^2) + 13230*r^10*
            (-10300303433306376469161 + 778662829916838966017*\[Omega]^2) - 
           14112*r^3*(139083395057447115648179 + 3151207447171328567880*
              \[Omega]^2) + 140*r^9*(529586167998839140829367 + 
             54876774689975859876704*\[Omega]^2) + 
           35*r^8*(1470715497230859023581647 + 375057118983814183645472*
              \[Omega]^2) - 1152*r^4*(1376664142366884408849679 + 
             983114783645098695886350*\[Omega]^2) - 
           8*r^6*(-835580307583630605959109 + 2096120559709166076512549*
              \[Omega]^2) + 6*r^7*(9321769857646370349774255 + 
             5625821884696789817913488*\[Omega]^2) - 
           8*r^5*(-4065347262622715293245399 + 35848492070751133422934436*
              \[Omega]^2)))/(23115013217293237469280967992746670*r^14)) + 
      c^14*((4*\[Lambda]ev*(726123724044798517431875481600 - 
           276951545901127358112676091904*r + 24979232114221004934411472256*
            r^2 + r^7*(20773407489936937431216964 - 
             49439699560293653590879712*\[Omega]^2) + 
           r^8*(504409211590344992205595258 - 2717081597954240186600840*
              \[Omega]^2) + 2863707*r^12*(49100479907682262059 + 
             847814873241743189*\[Omega]^2) - 1636404*r^11*
            (343703359353775834413 + 7598223703340496482*\[Omega]^2) + 
           42*r^9*(-29272759247843321951181441 + 368000427149090872427888*
              \[Omega]^2) - 1024*r^5*(288958894450502392194071 + 
             398664976737200862174411*\[Omega]^2) + 
           14*r^10*(77462075988044370401568405 + 1183532833282896008763122*
              \[Omega]^2) - 48*r^6*(2733713847526286110114951 + 
             3418659141848804098691078*\[Omega]^2) + 
           1568*r^3*(-545420117076403488049411 + 4557967681723327054073280*
              \[Omega]^2) - 80*r^4*(6639736315614279475710861 + 
             94822773792358532714955680*\[Omega]^2)))/
         (35023611193362521266371530691854279421*r^14) + 
        (\[Alpha]2^2*(13700447623486764479846707200000 - 
           15063052077466511604291040435200*r - 
           298101680126964585988813750592*r^2 - 10636626*r^12*
            (4729215171090841146261 + 73062104424675258955*\[Omega]^2) + 
           467544*r^11*(430358580569266544309751 + 6377552349703641948500*
              \[Omega]^2) - 140*r^9*(-2229426857443125922790863809 + 
             83197308797589144192339160*\[Omega]^2) - 
           1568*r^3*(17922588361794186096934081 + 112242817207463136826563360*
              \[Omega]^2) + 4224*r^4*(69013608666342320781456712 + 
             117287714736824711530315275*\[Omega]^2) - 
           42*r^10*(8315770804474393397829704012 + 
             161124233835968785773342045*\[Omega]^2) - 
           35*r^8*(2072671810287568438030881075 + 230040478961300702254357456*
              \[Omega]^2) + 24*r^6*(1417908038855581237612828033 + 
             3990300461483065518215319783*\[Omega]^2) + 
           r^7*(-30285932197203910283029369130 + 8728085417376412844571059376*
              \[Omega]^2) + 8*r^5*(5257677505022629989977799691 + 
             28166709739649140887066748404*\[Omega]^2)))/
         (1576062503701313456986718881133442573945*r^14) + 
        (2*\[Alpha]1^2*(-64848785417837351871274414080000 + 
           69483218318056023356587749273600*r + 
           5092875924707486774543998924800*r^2 + 
           r^8*(1088950400135554095149039159150 - 
             54425354865117720127459445432*\[Omega]^2) + 
           97405*r^12*(1078012758240100457743878 + 30616991282838793447883*
              \[Omega]^2) - 111320*r^11*(3773044653840351602103573 + 
             174250739934989442423505*\[Omega]^2) + 
           7840*r^3*(247467897044628968379757499 + 
             134494403151152645535267840*\[Omega]^2) + 
           10*r^10*(125131848826098825423343435343 + 
             2719233518435178050294991722*\[Omega]^2) + 
           2*r^9*(-1038039766744642526481876279405 + 
             8660370429013192532035938112*\[Omega]^2) - 
           64*r^5*(6822216946112241979227700707 + 
             11639511090271275174414367360*\[Omega]^2) - 
           4*r^7*(14665159568486948458019559117 + 
             42420388771118293804823322784*\[Omega]^2) - 
           8*r^6*(82898901513054356775699737545 + 
             57025697343910526968142443348*\[Omega]^2) - 
           16*r^4*(38546246425367854625545774477 + 
             86396950930313546044494600000*\[Omega]^2)))/
         (13133854197510945474889324009445354782875*r^14))) + 
    \[Chi]^6*((\[Lambda]ev*(1562268501262909440 - 1012288154886328320*r + 
         197237910995693568*r^2 + r^4*(6293370464705632 - 4856942354434304*
            \[Omega]^2) + r^9*(201747376822068 - 966990292832*\[Omega]^2) - 
         22638*r^14*(-509841189 + 269658970*\[Omega]^2) + 
         1617*r^13*(-24982218261 + 1236760744*\[Omega]^2) - 
         1617*r^12*(-31206181167 + 3827404492*\[Omega]^2) - 
         154*r^11*(22416573753 + 8359589480*\[Omega]^2) + 
         84*r^10*(-1550086474013 + 9423889716*\[Omega]^2) + 
         75264*r^3*(-494426628201 + 22798271600*\[Omega]^2) - 
         32*r^7*(-48631445863 + 180330081972*\[Omega]^2) - 
         352*r^5*(-3544938273709 + 455796319984*\[Omega]^2) - 
         192*r^6*(1399268068891 + 2987808788276*\[Omega]^2) + 
         4*r^8*(-14736860318257 + 8305654009112*\[Omega]^2)))/
       (4040301112848*r^16) + (\[Alpha]2^2*(3405421546535264256000 - 
         1944287005291158528000*r + 132906271580773891200*r^2 + 
         228690*r^14*(-2512732600147 + 1138127676440*\[Omega]^2) - 
         3104640*r^3*(11348907763213 + 1783401048000*\[Omega]^2) - 
         1815*r^13*(-1108115076664827 + 8585445375952*\[Omega]^2) + 
         5445*r^12*(-379517323976917 + 38130664758468*\[Omega]^2) + 
         330*r^11*(-1331609445191949 + 585490376546672*\[Omega]^2) + 
         30*r^10*(156082689334239789 + 3780110679419884*\[Omega]^2) + 
         8448*r^4*(2147206579475377 + 5787742131033775*\[Omega]^2) + 
         20*r^9*(-277057495512623925 + 6488678295718612*\[Omega]^2) + 
         96*r^6*(32015262070705529 + 107886678454537740*\[Omega]^2) + 
         128*r^5*(8914148865607293 + 120475399505821520*\[Omega]^2) + 
         16*r^7*(-13242687329580885 + 248340621274502896*\[Omega]^2) + 
         4*r^8*(-52803238551918525 + 394715127457650608*\[Omega]^2)))/
       (79997962034390400*r^16) + (\[Alpha]1^2*(-190046320583681802240000 + 
         106348562429006177280000*r - 8227937421306905702400*r^2 - 
         533610*r^14*(5799896274333 + 7694126044195*\[Omega]^2) + 
         12418560*r^3*(237117953966437 + 26744159769600*\[Omega]^2) - 
         203280*r^12*(-213708866533638 + 83008590611041*\[Omega]^2) + 
         12705*r^13*(852584752326951 + 700688256095500*\[Omega]^2) + 
         22*r^11*(-3522594776410706535 + 56159601967690112*\[Omega]^2) - 
         24640*r^4*(21255128121839591 + 102904956577455552*\[Omega]^2) + 
         8*r^8*(-23946584051697609071 + 335355628569905792*\[Omega]^2) - 
         1120*r^5*(127363812531756779 + 723695846039986896*\[Omega]^2) + 
         12*r^9*(40744494918753723405 + 1241438067018491752*\[Omega]^2) + 
         6*r^10*(-34562083155333062175 + 2088140955319972808*\[Omega]^2) - 
         16*r^7*(550306986754157941 + 8009426660051580592*\[Omega]^2) - 
         48*r^6*(2614312832185965757 + 9859983454209243984*\[Omega]^2)))/
       (4199893006805496000*r^16) + 
      c^2*((\[Lambda]ev*(14060416511366184960 - 8346840792300541440*r + 
           1289786399248236288*r^2 + 17340138479664*r^13*\[Omega]^2 - 
           3799766533563*r^14*\[Omega]^2 - 40131*r^12*(662788511 + 
             856132110*\[Omega]^2) + 1365*r^11*(63947875761 + 
             26814324560*\[Omega]^2) + 9408*r^3*(-13682062998311 + 
             729544691200*\[Omega]^2) + 7*r^10*(-13842467767947 + 
             1621171025632*\[Omega]^2) + 88*r^7*(1185162986721 + 
             3054513804728*\[Omega]^2) + 4*r^9*(2625203462973 + 
             13234332902500*\[Omega]^2) + 32*r^5*(1584760195851 + 
             30887158041436*\[Omega]^2) + 2*r^8*(66725106585459 + 
             57877306311368*\[Omega]^2) - 32*r^6*(-785447806563 + 
             62302454144600*\[Omega]^2) - 16*r^4*(-987770316009015 + 
             2513836004587616*\[Omega]^2)))/(965126928331566*r^16) + 
        (\[Alpha]2^2*(61297587837634756608000 - 45189387458977297536000*r + 
           2496377203550360390400*r^2 - 1142514583609421880*r^13*\[Omega]^2 + 
           312130555127421030*r^14*\[Omega]^2 + r^9*(709679460689523090 - 
             2003811992889270800*\[Omega]^2) - 2069760*r^3*(-50644847277841 + 
             21400812576000*\[Omega]^2) + 12870*r^12*(169767978701783 + 
             242130294550058*\[Omega]^2) - 1170*r^11*(5285226434636687 + 
             475967119788392*\[Omega]^2) + 45*r^10*(173409078200328113 + 
             16137754843349664*\[Omega]^2) + 192*r^7*(-40540533134891235 + 
             60278777108200648*\[Omega]^2) + 4*r^8*(-2968780105646723595 + 
             253213827564802048*\[Omega]^2) + 768*r^4*(695377216424905567 + 
             1137276546013925350*\[Omega]^2) + 8*r^6*(6965235111705017133 + 
             8861127204378811120*\[Omega]^2) + 16*r^5*(1359366053881774869 + 
             13543106702792114720*\[Omega]^2)))/(38219026361930013600*r^16) + 
        (\[Alpha]1^2*(-570138961751045406720000 + 415232971023721923072000*
            r - 23432286116773829836800*r^2 + 6104249493901879320*r^13*
            \[Omega]^2 - 822427781788527915*r^14*\[Omega]^2 + 
           r^7*(57767117620033791536 - 167582708683532692096*\[Omega]^2) + 
           3104640*r^3*(697281226719011 + 142635518771200*\[Omega]^2) - 
           15015*r^12*(383416215286027 + 1174416724794272*\[Omega]^2) - 
           16*r^8*(-9810319758178792503 + 274510620744731344*\[Omega]^2) + 
           13*r^11*(2086297515475097925 + 2412307200220836992*\[Omega]^2) - 
           1120*r^4*(4332964384991770577 + 6677217650615415552*\[Omega]^2) - 
           112*r^5*(1969098676597831931 + 16646431880501160720*\[Omega]^2) + 
           r^10*(-48394047880884821115 + 18461986833389864264*\[Omega]^2) - 
           24*r^6*(31244767152913889995 + 34623750100013979872*\[Omega]^2) + 
           r^9*(33050011484032931206 + 62486547789906513120*\[Omega]^2)))/
         (334416480666887619000*r^16)) + 
      c^4*((\[Lambda]ev*(158101572327806435328 - 86734578900219973632*r + 
           9438829711447836672*r^2 - 11918907*r^14*(-132181049 + 
             1565026*\[Omega]^2) + 6810804*r^13*(-925267343 + 
             12498424*\[Omega]^2) - 168*r^10*(-82211730134247 + 
             19565922548*\[Omega]^2) - 1279488*r^3*(417259414887 + 
             124988171360*\[Omega]^2) + 1456*r^11*(-11736826572933 + 
             163286349328*\[Omega]^2) - 588*r^12*(-21206517198867 + 
             315096843599*\[Omega]^2) + 160*r^9*(-22470369277356 + 
             1579358703847*\[Omega]^2) - 192*r^6*(-8319580790227 + 
             8128284099916*\[Omega]^2) + 128*r^7*(15875698154806 + 
             24529414925373*\[Omega]^2) + 32*r^8*(47295932697181 + 
             27025418363149*\[Omega]^2) + 256*r^5*(20547810084739 + 
             136516110570737*\[Omega]^2) - 1024*r^4*(-57940959358807 + 
             339313806924737*\[Omega]^2)))/(851241950788441212*r^16) + 
        (\[Alpha]2^2*(344628660509368742707200 - 303133691166526867046400*r + 
           20016765576001333440000*r^2 + r^9*(24555384441697668390 - 
             11493600630222528400*\[Omega]^2) + 405405*r^14*
            (-193480410211319 + 1889810523582*\[Omega]^2) - 
           231660*r^13*(-1354362871479233 + 12105473443626*\[Omega]^2) + 
           564480*r^3*(10858417013507959 + 914171377204800*\[Omega]^2) - 
           1680*r^11*(-344246621064370596 + 2091210362285221*\[Omega]^2) + 
           990*r^12*(-537437733310609677 + 8672968290918578*\[Omega]^2) + 
           15*r^10*(-24794936264608528491 + 121812497664827104*\[Omega]^2) - 
           32*r^8*(2260183735416961005 + 623163281960438408*\[Omega]^2) + 
           24*r^6*(6888306446531606341 + 2920522269144906960*\[Omega]^2) - 
           8*r^7*(9113563654294887555 + 5530137096084948736*\[Omega]^2) + 
           768*r^4*(5686675343874676907 + 6167570900341442350*\[Omega]^2) + 
           16*r^5*(-805423237122883281 + 54205671727471722400*\[Omega]^2)))/
         (16854590625611135997600*r^16) + 
        (\[Alpha]1^2*(-19232687643068598386688000 + 
           16786710441364826279116800*r - 1135076480292392263987200*r^2 - 
           2837835*r^14*(148864004374547 + 4268084029158*\[Omega]^2) + 
           1621620*r^13*(1042048030621829 + 55437739477812*\[Omega]^2) - 
           9031680*r^3*(31161404023738757 + 3427264074474240*\[Omega]^2) - 
           4620*r^12*(-1718846240510062755 + 58752167397650336*\[Omega]^2) + 
           32*r^7*(131233327041829201063 + 1615942006749399592*\[Omega]^2) + 
           36*r^10*(938032615388725892805 + 4136960362042973788*\[Omega]^2) - 
           2240*r^5*(455344029984130921 + 20147758478931651336*\[Omega]^2) + 
           16*r^8*(253910498491270201553 + 24393527689957132912*\[Omega]^2) - 
           7168*r^4*(33614611795077780551 + 34870049643908532240*
              \[Omega]^2) + 24*r^9*(-468201678504581838621 + 
             39158346809173805224*\[Omega]^2) + 
           8*r^11*(-3808303440172610574195 + 71812389404912288824*
              \[Omega]^2) - 96*r^6*(189715581643718198719 + 
             79193956818620763552*\[Omega]^2)))/(884866007844584639874000*
          r^16)) + c^6*(-(\[Lambda]ev*(205713579625995116003328 - 
            108883174062732885623808*r + 16726888806130602333696*r^2 - 
            69849549*r^14*(12653331327 + 1060305115*\[Omega]^2) + 
            39914028*r^13*(88573319289 + 8467682260*\[Omega]^2) - 
            604758*r^12*(13286305746777 + 1078844344519*\[Omega]^2) + 
            28798*r^11*(451374411958911 + 22667192989556*\[Omega]^2) + 
            319872*r^3*(-6099833072488573 + 1333426918630560*\[Omega]^2) + 
            120*r^9*(21507669494347267 + 9040171507005948*\[Omega]^2) - 
            704*r^5*(9505623373502585 + 10812215348731344*\[Omega]^2) + 
            14*r^10*(-826608539064326403 + 19333601280119300*\[Omega]^2) + 
            16*r^7*(136767038964569629 + 230544434481876668*\[Omega]^2) + 
            4*r^8*(1077925252400156545 + 511336394991771836*\[Omega]^2) - 
            64*r^6*(24370563344369088 + 721229807405197633*\[Omega]^2) - 
            32*r^4*(910859066252279837 + 23119772652756682752*\[Omega]^2)))/
         (64349422459364516310837*r^16) - 
        (\[Alpha]2^2*(896825937291773526451814400 - 
           706647680337075016700160000*r + 29489269233512642127974400*r^2 + 
           14255010*r^14*(6173783998561179 + 426782209908935*\[Omega]^2) - 
           8145720*r^13*(43216487989928253 + 2733819419352205*\[Omega]^2) + 
           8145720*r^12*(83771188598959778 + 7251973373985105*\[Omega]^2) - 
           123420*r^11*(7215957710114815893 + 54685861321030460*\[Omega]^2) - 
           2069760*r^3*(3899633230890749041 + 1329923001377599200*
              \[Omega]^2) - 90*r^9*(181245871751356078601 + 
             366761171262092224320*\[Omega]^2) + 120*r^8*
            (-2907170772770790135951 + 418812488728533749612*\[Omega]^2) + 
           16896*r^4*(495318498430128989623 + 783730001522901647775*
              \[Omega]^2) + 15*r^10*(47918769371726733889761 + 
             869615937145527906160*\[Omega]^2) + 816*r^5*
            (1287123185111259189617 + 4763164890501995809120*\[Omega]^2) + 
           40*r^7*(-4103027696418338640711 + 8622859128479130017248*
              \[Omega]^2) + 8*r^6*(196358013734534175837159 + 
             205064130880567509927280*\[Omega]^2)))/
         (2548237129390834845909145200*r^16) + 
        (\[Alpha]1^2*(25024577318441001728114688000 - 
           19469496824571210461626982400*r + 779492473297900578668390400*
            r^2 + 49892535*r^14*(-4750115048678727 + 963875643251515*
              \[Omega]^2) - 85530060*r^13*(-11083601780250363 + 
             4173229832913070*\[Omega]^2) + 4751670*r^12*
            (1079622461867877375 + 213066705526815748*\[Omega]^2) - 
           31046400*r^3*(14724226166943573053 + 2659164317526592512*
              \[Omega]^2) - 20570*r^11*(985512732577042332663 + 
             83321193850465697576*\[Omega]^2) - 456*r^9*
            (22884921531310872258379 + 8256454291458327503096*\[Omega]^2) - 
           120*r^10*(-206277816877869207845220 + 9783328431163207900811*
              \[Omega]^2) + 1792*r^5*(18488429791142818177759 + 
             55927578710887963814430*\[Omega]^2) + 4928*r^4*
            (46241895271468510175051 + 67511478790867089156480*\[Omega]^2) + 
           8*r^8*(-1828358577483551115251249 + 87000814362785079624200*
              \[Omega]^2) + 96*r^6*(670136559262831465425929 + 
             577500154957864597584756*\[Omega]^2) + 
           16*r^7*(-150717653457072969175909 + 770625154063620862411784*
              \[Omega]^2)))/(66891224646509414705115061500*r^16)) + 
      c^8*(-(\[Lambda]ev*(84307070406679702238232576 - 
            41515980788622592024141824*r + 3680031544777681220026368*r^2 - 
            46449950085*r^14*(-12560632929 + 298919966*\[Omega]^2) + 
            26542828620*r^13*(-87924430503 + 2387198984*\[Omega]^2) - 
            994308*r^12*(-4510711756362273 + 135450540622373*\[Omega]^2) + 
            336*r^10*(13893710361229781663 + 22791828917977680*\[Omega]^2) - 
            602112*r^3*(521046505883314641 + 111895781911416880*\[Omega]^2) + 
            1064*r^11*(-5538296009515551975 + 155872558850497564*\[Omega]^
                2) + 32*r^9*(-43964671294903752729 + 5856547277381517865*
               \[Omega]^2) - 192*r^6*(-3538363788357960905 + 
              22686772754174106112*\[Omega]^2) + 64*r^7*
             (21651991435012349719 + 25593353101755415794*\[Omega]^2) + 
            16*r^8*(82410123580886862733 + 33396134601392009458*\[Omega]^2) + 
            256*r^5*(7855923384422648948 + 55881344706912343303*\[Omega]^2) - 
            1408*r^4*(8357240103803073049 + 138428409599289398056*\[Omega]^
                2)))/(718911747716020376224670964*r^16) - 
        (\[Alpha]2^2*(183771940518601817262302822400 - 
           173500506638483042338396876800*r + 11027335055200170404170099200*
            r^2 + r^9*(13204430816765206364187030 - 6003261603850154137641200*
              \[Omega]^2) + 4739790825*r^14*(-6128554811758533 + 
             120317936668054*\[Omega]^2) - 2708451900*r^13*
            (-42899883682309731 + 770715142577522*\[Omega]^2) + 
           279417600*r^3*(9984695676907320177 + 778051397847975680*
              \[Omega]^2) + 131670*r^12*(-1455046472121958908731 + 
             46711104595386037390*\[Omega]^2) - 2280*r^11*
            (-87166493280282563005551 + 931868914486676767330*\[Omega]^2) - 
           560*r^8*(105248357043343698716613 + 12032947431082834401748*
              \[Omega]^2) + 15*r^10*(-7945871580087331122428427 + 
             115327693684697091069440*\[Omega]^2) - 
           40*r^7*(1227564063751063034290959 + 135121267171696754817856*
              \[Omega]^2) + 2304*r^4*(1128986790453818687710487 + 
             1110419815569618698004850*\[Omega]^2) + 
           24*r^6*(6681168785178594296909613 + 3812567364134334372596560*
              \[Omega]^2) + 16*r^5*(3735035229074654520413727 + 
             32774237034703563516425120*\[Omega]^2)))/
         (14234452604777203449248485087200*r^16) + 
        (\[Alpha]1^2*(10255758544083036524089245696000 - 
           9609513580783204948329703833600*r + 620335344941627474838099456000*
            r^2 + r^9*(3944076152378286507554897352 - 
             690185503914043839480144192*\[Omega]^2) + 33178535775*r^14*
            (4715315671032729 + 271734683189726*\[Omega]^2) - 
           56877489900*r^13*(11002403232409701 + 1176512026695788*
              \[Omega]^2) + 5881260*r^12*(-485373275724958153071 + 
             34431809636535140392*\[Omega]^2) + 173859840*r^3*
            (603034695482986658267 + 75007156469409116160*\[Omega]^2) - 
           3040*r^11*(-3577787498786785628516865 + 133872555756113273250412*
              \[Omega]^2) - 900*r^10*(13195034679877038061744671 + 
             145203722579088294669260*\[Omega]^2) - 
           16*r^8*(233656449199462793447092009 + 9291693326404852740560000*
              \[Omega]^2) + 2240*r^5*(2137848627768023949705395 + 
             12176067171797306319846168*\[Omega]^2) + 
           288*r^6*(55850437703417272169008923 + 26001167837469448630672784*
              \[Omega]^2) + 32*r^7*(-81807073356332185062003299 + 
             29881452772040477857489144*\[Omega]^2) + 
           1792*r^4*(80267415522641989247542699 + 74561514580353693934578240*
              \[Omega]^2)))/(747308761750803181085545467078000*r^16)) + 
      c^10*((\[Lambda]ev*(12531175330139638704776724480 - 
           5954371399482007692194694144*r + 1146103937953267387987533312*
            r^2 - 2289754467*r^14*(84979989488394 + 3058722027485*
              \[Omega]^2) + 2616862248*r^13*(297429963209379 + 
             12213600540070*\[Omega]^2) - 149058*r^12*(11303078688090276549 + 
             394285431338252269*\[Omega]^2) + 7098*r^11*
            (364267470522711111741 + 7239923724870627716*\[Omega]^2) + 
           94080*r^3*(-1495866220947560865297 + 860492548423730496352*
              \[Omega]^2) + 14*r^10*(-160692565749907773514023 + 
             2502107579263618872716*\[Omega]^2) - 
           704*r^5*(2038952813031420342105 + 4449000716429823779396*
              \[Omega]^2) + 16*r^7*(9035450113559402542569 + 
             13033678509411768925292*\[Omega]^2) + 
           8*r^9*(70533312327292721986989 + 13758608518267962894536*
              \[Omega]^2) + 4*r^8*(124882622023321548776733 + 
             43282418439610250376748*\[Omega]^2) - 
           64*r^6*(5799105792189647060823 + 78419449057086017501683*
              \[Omega]^2) - 32*r^4*(950928235573000662999525 + 
             2183797388480428760322592*\[Omega]^2)))/
         (13394943411381820654912125568989*r^16) + 
        (\[Alpha]2^2*(54630730169841927493259771904000 - 
           42197187916470472859298586060800*r + 
           352928617302303229511297433600*r^2 + 467296830*r^14*
            (41463238869106084338 + 1231162736008480465*\[Omega]^2) - 
           267026760*r^13*(290242672083742590366 + 7886403223791711995*
              \[Omega]^2) + 7027020*r^12*(20395247208934509389261 + 
             758111233118730555696*\[Omega]^2) + 30420*r^11*
            (-5802274423485334372629975 + 959668301774014069708*\[Omega]^2) - 
           564480*r^3*(3535332173371891615439681 + 925543651695387122455200*
              \[Omega]^2) + 45*r^10*(2977310763707655260454291723 + 
             18734928803417950296337520*\[Omega]^2) + 
           280*r^8*(-135585042035147382696869223 + 29092328578758585717591268*
              \[Omega]^2) - 10*r^9*(691179403918413590839991241 + 
             253581752752992696704068496*\[Omega]^2) + 
           120*r^7*(-91576911821202783211348329 + 367649100282613182586776928*
              \[Omega]^2) + 1536*r^4*(265951913117605598752490034 + 
             563501867828058747223144025*\[Omega]^2) + 
           16*r^5*(9457158178155715066145922291 + 
             20491581605024788312570768160*\[Omega]^2) + 
           8*r^6*(23282996635626885452570539887 + 
             22539697456933016759998487920*\[Omega]^2)))/
         (530439759090720097934520172531964400*r^16) - 
        (\[Alpha]1^2*(508129420381724417117008527360000 - 
           386215216830132683128165507276800*r + 
           150278426615752813617584486400*r^2 + 545179635*r^14*
            (-31901853865474171194 + 2780546486159017085*\[Omega]^2) - 
           1869187320*r^13*(-37218829509719866393 + 6019375854698556865*
              \[Omega]^2) + 390390*r^12*(917687870969453658868647 + 
             78552451021896440621908*\[Omega]^2) - 69290*r^11*
            (20231885877405313709520153 + 680516643192843150378280*
              \[Omega]^2) - 3951360*r^3*(6849534921160725397029727 + 
             1321866352064975354260480*\[Omega]^2) + 35840*r^5*
            (43500860024945704712990743 + 78403870311289557183137613*
              \[Omega]^2) - 120*r^10*(-13922039615296492430404853199 + 
             360808393887177523536117949*\[Omega]^2) + 
           8*r^8*(-72223594873504960519280104759 + 
             4851340077757553232337164808*\[Omega]^2) - 
           24*r^9*(28434902185721081917493218501 + 
             5143411836339520257409636928*\[Omega]^2) + 
           448*r^4*(8070881529969137832862674023 + 
             15645812239179389860174581120*\[Omega]^2) + 
           96*r^6*(25704975595553367838098849307 + 
             20391990432269019141033059300*\[Omega]^2) + 
           16*r^7*(260380310407302463058406901 + 
             28699630487381494387644379192*\[Omega]^2)))/
         (4641347892043800856927051509654688500*r^16)) + 
      c^12*((\[Lambda]ev*(2684765676076133420586374960873472 - 
           1193509718340980467807826162196480*r + 
           81799115091399537087413687169024*r^2 - 335388772719*r^14*
            (-40159756706276025 + 1597428443851418*\[Omega]^2) + 
           191650727268*r^13*(-281118296943932175 + 12757192532849432*
              \[Omega]^2) + 10130120*r^11*(-11718611234570102932251 + 
             591682697130567571504*\[Omega]^2) - 1636404*r^12*
            (-60046467280010017863147 + 3104937442040372427065*\[Omega]^2) + 
           672*r^10*(132635685877957982945280825 + 981113844212467594180807*
              \[Omega]^2) - 602112*r^3*(15302327283433583726240853 + 
             1437435287989312250508220*\[Omega]^2) + 
           2816*r^5*(11945001749316278182412992 + 126163935889909461406236131*
              \[Omega]^2) + 32*r^9*(-1009911463416621816195278133 + 
             232481211537628108503528835*\[Omega]^2) + 
           64*r^7*(820692718995757257802534921 + 806063111887409509706009130*
              \[Omega]^2) - 192*r^6*(-75239083073208199043909087 + 
             1154007561078542472043539228*\[Omega]^2) + 
           16*r^8*(3639335275114147773274604263 + 
             1178120347276829877958875274*\[Omega]^2) - 
           128*r^4*(17462212378597045792815353579 + 
             53242633103439078003371432840*\[Omega]^2)))/
         (32879308467238285270471232894393813334*r^16) + 
        (\[Alpha]2^2*(5852232745726576839589056715230412800 - 
           5864700603017148955911278449296076800*r + 
           354818305377612821344587449607129600*r^2 + 
           r^9*(385563281535482105398070249752230 - 
             194254791844222051668009616288400*\[Omega]^2) + 
           34223344155*r^14*(-19594655109541092428925 + 642979112138206807042*
              \[Omega]^2) - 19556196660*r^13*(-137162585766787647002475 + 
             4118702097203954320406*\[Omega]^2) + 19286190*r^12*
            (-218085422047505276968266381 + 11980390259480479884359618*
              \[Omega]^2) + 18627840*r^3*(3885422203961003294571899591 + 
             149925026131210243754068800*\[Omega]^2) - 333960*r^11*
            (-11900511019621125899141335191 + 201686162262145454129125898*
              \[Omega]^2) - 112*r^8*(22404886928943593028288389433015 + 
             1081296655806409289321070612128*\[Omega]^2) + 
           15*r^10*(-133616216187474298268842374414507 + 
             4397180388776023906911336797024*\[Omega]^2) + 
           8448*r^4*(10678876834279036849826164855757 + 
             9758992541101029238866579201850*\[Omega]^2) + 
           8*r^7*(-230427440949653935684645651483935 + 
             32311018477153910422835896897024*\[Omega]^2) + 
           24*r^6*(308742733234259931949912201434341 + 
             179801263980931037872010046716240*\[Omega]^2) + 
           16*r^5*(253589899139175259742401585393359 + 
             1143691845146307083373191031838880*\[Omega]^2)))/
         (651010307651318048355330411308997504013200*r^16) + 
        (\[Alpha]1^2*(-326595484678318447919828556121178112000 + 
           324895242350217365632866667059803750400*r - 
           19736073976669805565286234890440601600*r^2 + 
           r^7*(92216016590597952877345353827601376 - 
             53579865679911955153179362730377984*\[Omega]^2) - 
           239563409085*r^14*(15076145542376041631025 + 
             1452150279276500647898*\[Omega]^2) + 410680129860*r^13*
            (35177672932210763805725 + 6287280843518932342724*\[Omega]^2) - 
           12857460*r^12*(-4858828651788862254616978047 + 
             600375565181436538239184256*\[Omega]^2) - 173859840*r^3*
            (10630342317741548856750105623 + 963556728583561440178007040*
              \[Omega]^2) + 44528*r^11*(-5276219284135151967269476396575 + 
             334897408858924276687797930164*\[Omega]^2) + 
           108*r^10*(2283921944563659754545580204477585 + 
             53317890393855497020464963910996*\[Omega]^2) + 
           16*r^8*(10582220709773819611551683688593773 + 
             177252573117923058486339210013616*\[Omega]^2) - 
           19712*r^4*(253242100498183580665394427885551 + 
             216981749649755862243552868689600*\[Omega]^2) + 
           24*r^9*(-3162538906032898802990307682148271 + 
             1122937594742578446310608718829480*\[Omega]^2) - 
           448*r^5*(645189262007143254036430753392511 + 
             2123746992312572813489011179426600*\[Omega]^2) - 
           96*r^6*(7434829900029440921631492003291161 + 
             3401001850066061725966441066002528*\[Omega]^2)))/
         (34178041151694197538654846593722368960693000*r^16)) + 
      c^14*((2*\[Lambda]ev*(4508145058817311932815140342284288 - 
           2134294153705026268376338129185792*r - 
           4974521264113610117608968719592960*r^2 + 
           r^10*(21135029495066934245730721571250 - 
             266983680222500731923700188824*\[Omega]^2) + 11812791375*r^14*
            (167898991982202278343 + 2803371011164093369*\[Omega]^2) - 
           6750166500*r^13*(1175292943875415948401 + 22387947246140046556*
              \[Omega]^2) + 771750*r^12*(21587636792713361731120529 + 
             320764356200466789311207*\[Omega]^2) - 5250*r^11*
            (4699332610934774214956450589 + 25851622700525999898344156*
              \[Omega]^2) + 16*r^7*(39306935690445051678854515095 + 
             19123343478963807846841896836*\[Omega]^2) - 
           18816*r^3*(-25631558912499522992566694353 + 
             41069312753506960199775266080*\[Omega]^2) - 
           8*r^9*(724183575920982170481058055625 + 
             73848788228174975827773760348*\[Omega]^2) - 
           4*r^8*(581415672409484196398673052557 + 
             156405883741895950781068332668*\[Omega]^2) + 
           64*r^6*(60311753757681778190484802422 + 
             464053579846685272769035057013*\[Omega]^2) + 
           64*r^5*(219445974607545586910642766735 + 
             574669484495104896030515309624*\[Omega]^2) + 
           32*r^4*(8860363360206902833441517053689 + 
             10440921278067352477404299793344*\[Omega]^2)))/
         (302078646542751745922454452217243160006125*r^16) - 
        (\[Alpha]2^2*(-3930728759055840684218299568909844480 + 
           18740156354371890105828469164858562560*r - 
           5022600452563258792117246422092974080*r^2 + 482154750*r^14*
            (81920885756180919710673411 + 1128381687887318604076061*
              \[Omega]^2) - 275517000*r^13*(573446200293266437974713877 + 
             7228023331726948742191423*\[Omega]^2) + 99000*r^12*
            (2866046509794039193655088094501 + 45573709519900277507068171735*
              \[Omega]^2) - 5381376*r^3*(820198253720035073194691900909 + 
             185345668430587582423033413600*\[Omega]^2) + 
           4500*r^11*(-74661135868231056386249800002287 + 
             310579411086886769772705052188*\[Omega]^2) - 
           45*r^10*(-5420611318696797407927985671676775 + 
             2423056047828863884812353334832*\[Omega]^2) + 
           1536*r^4*(-422225737533636034439838923157989 + 
             67567938514349978189949009839425*\[Omega]^2) - 
           10*r^9*(1828073744833862140658979482351925 + 
             136612621896407966127006705396128*\[Omega]^2) + 
           40*r^8*(-763447303511351552880778267707117 + 
             351863479168114271147978311276132*\[Omega]^2) + 
           72*r^7*(107797365837130623134656848803385 + 
             873516240345129508316780016576352*\[Omega]^2) + 
           136*r^6*(1551388820277904752209470966312563 + 
             1593613335364710648830641368842288*\[Omega]^2) + 
           16*r^5*(12940441595050794492467544958299807 + 
             14700091791674580460264595149232288*\[Omega]^2)))/
         (1196231440309296913852919630780282913624255000*r^16) + 
        (\[Alpha]1^2*(-182801778395358980239436727039983616000 + 
           888734580350825767929154438778566041600*r - 
           262843239006242559077747379339722803200*r^2 + 2812569375*r^14*
            (-63030004341294521582084943 + 2548418373572064239669209*
              \[Omega]^2) - 4821547500*r^13*(-147070010129687217024864867 + 
             11033721681625268273753242*\[Omega]^2) + 288750*r^12*
            (12262026042635198146493023506505 + 
             455907693414575160223707828172*\[Omega]^2) - 
           105557760*r^3*(2366270770007685186442142325071 + 
             472328660104397032658757002240*\[Omega]^2) - 
           250*r^11*(55064538812545180723006815801373185 + 
             606087048185955544012783368417304*\[Omega]^2) + 
           448*r^4*(-69697353871137627368703063223578617 + 
             2254815212024749668717762117820800*\[Omega]^2) - 
           40*r^10*(-403871003519494034604147310610511375 + 
             6838061588465262806666121107265211*\[Omega]^2) + 
           896*r^5*(11465883232676606239980160998819239 + 
             11111575642460152602586894865941260*\[Omega]^2) - 
           40*r^9*(162494079939020836038451410477005275 + 
             15650989318353330270783902877260952*\[Omega]^2) + 
           8*r^8*(-376371032974337705564172765132870835 + 
             44153289964360066731260238780468792*\[Omega]^2) + 
           96*r^6*(132103259641572027521358009864269637 + 
             116231852906264567672776288185398092*\[Omega]^2) + 
           16*r^7*(72752846931843945934335619176183785 + 
             176028129375557997712481129295196632*\[Omega]^2)))/
         (52335125513531739981065233846637377471061156250*r^16))) + 
    \[Chi]^8*((\[Lambda]ev*(-1068294401127694540800 + 615017505377798082560*
          r - 141207899656959815680*r^2 - 126126*r^16*(-21119683585 + 
           11275287554*\[Omega]^2) + 21021*r^15*(-443513355285 + 
           24916761664*\[Omega]^2) + 5096*r^11*(13107703663527 + 
           38210029256*\[Omega]^2) - 21021*r^14*(-574628215987 + 
           111795801456*\[Omega]^2) + 4368*r^12*(-6853955820173 + 
           135723729700*\[Omega]^2) + 2002*r^13*(-1227841382355 + 
           169818949264*\[Omega]^2) - 6522880*r^3*(-6805295671273 + 
           201310343640*\[Omega]^2) + 3200*r^5*(-1441292601141575 + 
           9368550599768*\[Omega]^2) + 224*r^10*(-284268619850215 + 
           30887678613136*\[Omega]^2) + 256*r^7*(783990231173786 + 
           43945301808175*\[Omega]^2) + 64*r^9*(244271420225833 + 
           61947132957181*\[Omega]^2) + 2560*r^4*(-907620543688313 + 
           785941242501970*\[Omega]^2) + 448*r^6*(1595709264874959 + 
           803048441715280*\[Omega]^2) - 32*r^8*(1382074098351765 + 
           1710310557636806*\[Omega]^2)))/(1050478289340480*r^18) + 
      (\[Alpha]2^2*(-6251314200946583408640000 + 3210773395892160489431040*
          r - 405650007095941255697280*r^2 + 8324316*r^16*
          (-52078994417625 + 23461640774587*\[Omega]^2) - 
         42042*r^15*(-36090743131414125 + 370162036583096*\[Omega]^2) + 
         1552320*r^3*(117410712696134189 + 7664565776868000*\[Omega]^2) + 
         3003*r^14*(-523295354575070847 + 75192889204104370*\[Omega]^2) + 
         429*r^13*(-536321789384101875 + 191378587921105868*\[Omega]^2) - 
         24192*r^5*(930386739502938641 + 548649509782616490*\[Omega]^2) + 
         26*r^12*(130638737579771952531 + 902218285414927400*\[Omega]^2) + 
         39*r^11*(-148815182562945534867 + 2034335518612798768*\[Omega]^2) + 
         72*r^8*(12671585759224122185 + 11069931095395120726*\[Omega]^2) - 
         3360*r^4*(-1384305379238454603 + 14743242273264725600*\[Omega]^2) + 
         16*r^9*(-2185941624386200681 + 45618453054041623850*\[Omega]^2) - 
         56*r^7*(-11498593213503203171 + 72991496160317308500*\[Omega]^2) - 
         56*r^6*(55937299492666190263 + 230813300009118574680*\[Omega]^2) + 
         r^10*(4319856959383826773913 + 383135925437714508508*\[Omega]^2)))/
       (54598609088471448000*r^18) + 
      (\[Alpha]1^2*(1849841642878865383587840000 - 
         938690799362764019662970880*r + 126523780304732267381084160*r^2 + 
         36072036*r^16*(-1655963008726005 + 257530026521156*\[Omega]^2) - 
         12430978560*r^3*(4690016836241411 + 291971280182400*\[Omega]^2) + 
         546546*r^15*(382527455015707155 + 52038609309563414*\[Omega]^2) - 
         351351*r^14*(73195825923196823 + 188414395304274840*\[Omega]^2) + 
         1048320*r^4*(-4368288163976765581 + 13450127487881158800*
            \[Omega]^2) + 2288*r^13*(-150785551055323023840 + 
           17875589630140199689*\[Omega]^2) + 1456*r^11*
          (1185893860919028221961 + 31939062153575721512*\[Omega]^2) + 
         16*r^9*(49143108238059437024423 + 109351860144501532456*
            \[Omega]^2) + 2176*r^7*(-219316766682321199073 + 
           538878423619860558424*\[Omega]^2) + 
         78*r^12*(-3344571879901602379029 + 546879302284126055864*
            \[Omega]^2) + 16*r^8*(-9173146242158134054273 + 
           2976684049411577793752*\[Omega]^2) + 
         896*r^5*(8098277925752172633839 + 4186014015416736373200*
            \[Omega]^2) + 4*r^10*(-550856519804642975630707 + 
           25874494575232906986224*\[Omega]^2) + 
         32*r^6*(52423205055017902777763 + 111361050233837818936280*
            \[Omega]^2)))/(15615202199302834128000*r^18) + 
      c^2*((\[Lambda]ev*(-854635520902155632640 + 460322917431552774144*r - 
           88269630457440144384*r^2 + 286772998824312*r^15*\[Omega]^2 - 
           66180429582267*r^16*\[Omega]^2 - 21021*r^14*(22038105089 + 
             27444762468*\[Omega]^2) - 188160*r^3*(-113394388797587 + 
             3024128717792*\[Omega]^2) + 273*r^13*(5373510999857 + 
             3091150622048*\[Omega]^2) + 140*r^10*(3232175151681 + 
             6500774043952*\[Omega]^2) - 480*r^7*(4599730823499 + 
             22263698245928*\[Omega]^2) - 21*r^12*(81160765594909 + 
             25297906708600*\[Omega]^2) + 14*r^11*(69037950900009 + 
             39185097598832*\[Omega]^2) + 16*r^9*(2922346410291 + 
             93999717294904*\[Omega]^2) - 64*r^5*(20300410686193155 + 
             134255231775152*\[Omega]^2) + 448*r^6*(343248340733733 + 
             394295740443988*\[Omega]^2) + 1024*r^4*(-1002773122744323 + 
             1430947743748300*\[Omega]^2) - 16*r^8*(122145925785513 + 
             1581308544868172*\[Omega]^2)))/(19302538566631320*r^18) + 
        (\[Alpha]2^2*(-6668068481009688969216000 + 4264477340673376566964224*
            r - 382169615706913230249984*r^2 - 44933863405039757148*r^15*
            \[Omega]^2 + 11979479245260414888*r^16*\[Omega]^2 + 
           1034880*r^3*(147474795757944503 + 6642623673285600*\[Omega]^2) + 
           546*r^14*(153583067246928396 + 184923597069256891*\[Omega]^2) - 
           78*r^13*(3091344572236693003 + 769990196156126348*\[Omega]^2) + 
           24*r^11*(-1805511766602156067 + 1475407513211569632*\[Omega]^2) - 
           280*r^7*(-2664025520198761551 + 7810027499902279408*\[Omega]^2) + 
           3*r^12*(89168650279528229137 + 38919232102756799240*\[Omega]^2) - 
           224*r^5*(81292544408257086639 + 52603210691157771352*\[Omega]^2) + 
           4*r^8*(279106526914116122963 + 52621565475581248680*\[Omega]^2) + 
           4*r^9*(1306670004974930519 + 77544057181805933592*\[Omega]^2) + 
           r^10*(-94517776253396959267 + 96368361520038338560*\[Omega]^2) - 
           448*r^4*(56122966201243699149 + 117729146325686651200*
              \[Omega]^2) - 56*r^6*(98362909863806419363 + 
             159011564405043712496*\[Omega]^2)))/(1337665922667550476000*
          r^18) + (\[Alpha]1^2*(1479873314303092306870272000 - 
           938602925216918399035293696*r + 87346969134568286435905536*r^2 - 
           1064472378403194528768*r^15*\[Omega]^2 + 561474905995531691163*
            r^16*\[Omega]^2 - 22949498880*r^3*(1677164042056067 + 
             68532147709480*\[Omega]^2) - 10647*r^14*(-369148524651894603 + 
             460985875759919042*\[Omega]^2) + 185472*r^5*
            (25753099420097485191 + 13521703947682858136*\[Omega]^2) + 
           56*r^11*(1005728840628643531491 + 562215071861329807910*
              \[Omega]^2) + 39*r^13*(-196307119650766735611 + 
             573308193081529382320*\[Omega]^2) + 10*r^10*
            (3083399601160411232343 + 773288073888615331208*\[Omega]^2) - 
           16*r^9*(1039462132845881179827 + 3774520521615354715412*
              \[Omega]^2) - 3*r^12*(5700908260547014086663 + 
             4024480677482760644488*\[Omega]^2) + 2688*r^4*
            (1534119772336409901377 + 4166083394997237542400*\[Omega]^2) + 
           80*r^7*(-1908585151191669659751 + 5112621453711511964776*
              \[Omega]^2) - 8*r^8*(37273536321602132552847 + 
             17514971625569845259240*\[Omega]^2) + 
           48*r^6*(24250501616393900943025 + 38665658706683510453776*
              \[Omega]^2)))/(286929340412189577102000*r^18)) + 
      c^4*((\[Lambda]ev*(-2124623904962758902743040 + 
           1076881738293593977192448*r - 159991832314351225323520*r^2 - 
           459918459*r^16*(-11372137315 + 132096534*\[Omega]^2) + 
           1839673836*r^15*(-11372137315 + 143100156*\[Omega]^2) - 
           54978*r^14*(-770429514227373 + 10527669098428*\[Omega]^2) - 
           31416*r^12*(-2121596164039023 + 21693872906710*\[Omega]^2) + 
           41888*r^13*(-1495568691483867 + 22359078174044*\[Omega]^2) + 
           20944*r^11*(-2084093948566287 + 24904645431436*\[Omega]^2) + 
           1705984*r^3*(17873981304669391 + 776027691162360*\[Omega]^2) + 
           112*r^10*(93483337520448799 + 5448137760485936*\[Omega]^2) - 
           64*r^9*(-19334099548276051 + 15342892573887860*\[Omega]^2) - 
           1024*r^5*(1087791709791576559 + 84708979835356934*\[Omega]^2) + 
           896*r^6*(72486027557045421 + 232759461333113348*\[Omega]^2) - 
           128*r^7*(105890666216574701 + 304427639547593620*\[Omega]^2) - 
           64*r^8*(141718740527026509 + 504588106965523810*\[Omega]^2) + 
           4096*r^4*(-213446428271040503 + 652942245059301790*\[Omega]^2)))/
         (3183644895948770132880*r^18) - 
        (\[Alpha]2^2*(24865227365685130166206464000 - 
           18806170469476303140794671104*r + 1518020832619560138020540928*
            r^2 + r^9*(381959026234563079801268 - 688578058370626875798304*
              \[Omega]^2) + r^10*(669985947952418786092481 - 
             26800392233254051075616*\[Omega]^2) - 1273620348*r^16*
            (-1336694190052375 + 12951852525462*\[Omega]^2) + 
           115783668*r^15*(-58814544362304500 + 534392552745347*\[Omega]^2) + 
           10555776*r^3*(-23160456955709231603 + 2272769181246564000*
              \[Omega]^2) + 1122*r^11*(-5471242897577949984429 + 
             16832326722025113104*\[Omega]^2) + 4488*r^13*
            (-2915107236560411071452 + 26054622254017535291*\[Omega]^2) - 
           3927*r^14*(-2948143295061246819537 + 39330130053214537066*
              \[Omega]^2) + 4480*r^7*(-647519122162883417909 + 
             571011790242543807753*\[Omega]^2) - 187*r^12*
            (-60709712336146166796153 + 1000802994996226589240*\[Omega]^2) + 
           4032*r^5*(10353896329109847009265 + 8399332684431098200844*
              \[Omega]^2) + 6720*r^4*(25692308725689614916831 + 
             28637366151759279243680*\[Omega]^2) - 
           36*r^8*(91649837630735433313957 + 29324790540139801513032*
              \[Omega]^2) + 56*r^6*(358637293354805094856919 + 
             299347842727601546597616*\[Omega]^2)))/
         (330939886933874655312876000*r^18) + 
        (\[Alpha]1^2*(167225684516249430676340736000 - 
           125734861722844551666024087552*r + 10408872709830786719642763264*
            r^2 + 376296921*r^16*(-14167683519100265 + 62261515373907*
              \[Omega]^2) - 136835244*r^15*(-155844518710102915 + 
             324605912525568*\[Omega]^2) + 591123456*r^3*
            (-3550211544012704969 + 281378733885194400*\[Omega]^2) - 
           13923*r^14*(872618203974094388811 + 14272981082399860042*
              \[Omega]^2) - 1326*r^12*(-60101708126805688456323 + 
             485019381928333593436*\[Omega]^2) + 476*r^11*
            (-139582373137763765038641 + 3129940186921310336788*\[Omega]^2) + 
           161280*r^4*(7047160036213872026711 + 7723530773893560000960*
              \[Omega]^2) + 68*r^13*(-593550457486874676111141 + 
             15208973086813959931360*\[Omega]^2) - 
           8*r^10*(-2767261247713301178658399 + 25863086551748652545510*
              \[Omega]^2) + 1792*r^5*(180646677464089058331823 + 
             124585304875413833504412*\[Omega]^2) + 
           128*r^7*(-181357498771243404683920 + 126486801115781272588679*
              \[Omega]^2) - 32*r^8*(964223634516139104653231 + 
             413943530031452761868174*\[Omega]^2) - 
           16*r^9*(52137094220357200352347 + 421327772006076512443316*
              \[Omega]^2) + 160*r^6*(956954410746684691118365 + 
             757688133564462868609192*\[Omega]^2)))/
         (2151109265070185259533694000*r^18)) + 
      c^6*((\[Lambda]ev*(198669427824436000519127040 - 
           98002166234466840143429632*r + 22618857821888340425971712*r^2 + 
           4107818715*r^16*(72574912683 + 5966360119*\[Omega]^2) - 
           16431274860*r^15*(72574912683 + 6463357046*\[Omega]^2) + 
           22980804*r^14*(120029455601692 + 9071535671375*\[Omega]^2) - 
           547162*r^13*(8517203593240251 + 540037091335160*\[Omega]^2) + 
           3990*r^12*(1272396365832970301 + 44983828004722468*\[Omega]^2) - 
           1596*r^11*(2034008200480890403 + 131737309082933280*\[Omega]^2) - 
           224*r^10*(-1234930419219124166 + 1497696814872143631*\[Omega]^2) + 
           175616*r^3*(-33874065850990036573 + 3352324945465073760*
              \[Omega]^2) - 32*r^9*(-5564460439867484309 + 
             21649817377151299788*\[Omega]^2) + 64*r^7*(5459777682972369491 + 
             27948707546636890240*\[Omega]^2) - 1344*r^6*
            (-1294630855761619855 + 48743535735677765088*\[Omega]^2) - 
           128*r^5*(-2816539617706279236961 + 52810593950491033392*
              \[Omega]^2) - 2560*r^4*(66773101146856148387 + 
             201170487019094990928*\[Omega]^2) + 
           32*r^8*(24163535072640238443 + 273628684313688435554*\[Omega]^2)))/
         (24452780534558516198118060*r^18) + 
        (\[Alpha]2^2*(4650197601491979922418761728000 - 
           2924224663472799423305355730944*r + 242733799752450367175565037056*
            r^2 + r^10*(106839237124145431339998641 - 
             127360298448997818889399664*\[Omega]^2) - 22750995960*r^16*
            (8530539285606975 + 584992005733367*\[Omega]^2) + 
           344712060*r^15*(2252062371400241400 + 144820381793989037*
              \[Omega]^2) - 1641486*r^14*(917855556835150531521 + 
             66594064294414502515*\[Omega]^2) + 468996*r^13*
            (4325575116712449522489 + 127619358306844327760*\[Omega]^2) - 
           20490624*r^3*(10777874583145558623451 + 1041305893529021848000*
              \[Omega]^2) - 114*r^11*(-7207175398264272668896197 + 
             401221781473909587302176*\[Omega]^2) + 
           5376*r^5*(4622343122499697249507545 + 2038871608774221614458913*
              \[Omega]^2) + 448*r^7*(-1911594808259310482730716 + 
             5848875141975246608721705*\[Omega]^2) - 
           19*r^12*(99331194940734480419501883 + 6517416724404502917117440*
              \[Omega]^2) - 12*r^8*(131768283382057004760767851 + 
             8134050008151339906951144*\[Omega]^2) + 
           1344*r^4*(9231150200777385429925719 + 28717900235524440969634400*
              \[Omega]^2) - 4*r^9*(25452541394106249730355587 + 
             77810913585110281376621608*\[Omega]^2) + 
           56*r^6*(120598920266307400504775783 + 175884649804252659457242576*
              \[Omega]^2)))/(5083733073134715517588744674000*r^18) + 
        (\[Alpha]1^2*(-344012830516211140747370299392000 + 
           214238490780706588863513882427392*r - 
           18371438823616012568526226219008*r^2 + 
           r^10*(9807139640693027074471519028 - 3088865669170979299050756240*
              \[Omega]^2) + 80662622040*r^15*(331523794346946201 + 
             4887122349690496*\[Omega]^2) - 36970368435*r^16*
            (180831160552879746 + 5624290222109599*\[Omega]^2) + 
           64017954*r^14*(-283581201917914708038 + 28243663058259964985*
              \[Omega]^2) + 382491648*r^3*(47404378450289739474469 + 
             4254300920110822526400*\[Omega]^2) - 78166*r^13*
            (574770501477068848392987 + 102969959918007274923100*
              \[Omega]^2) - 3724*r^11*(33688556750490853690845663 + 
             3111262698189321525759428*\[Omega]^2) + 
           228*r^12*(495647482582805823270627627 + 18459734266400700458799100*
              \[Omega]^2) - 7168*r^5*(300240729942423298757922767 + 
             107116983253488945458256678*\[Omega]^2) - 
           5376*r^4*(50730281480206469747161073 + 503199981251610904185038400*
              \[Omega]^2) + 16*r^9*(908421135625503510210288935 + 
             1044677709369626405775885132*\[Omega]^2) + 
           32*r^8*(4447331608742454817125174763 + 
             1202187538520066988628440048*\[Omega]^2) - 
           64*r^7*(-851092299062693300435027653 + 
             2512292390024956383463813660*\[Omega]^2) - 
           64*r^6*(6853140364796554149963120899 + 
             10365817287399565471575018176*\[Omega]^2)))/
         (363486914729132159507595244191000*r^18)) + 
      c^8*((\[Lambda]ev*(959166027358390165958734970880 - 
           446226978086780554034906988544*r + 65855565365257000356899692544*
            r^2 + 4859549539845*r^16*(-360216141705 + 8410145998*
              \[Omega]^2) - 19438198159380*r^15*(-360216141705 + 
             9110709932*\[Omega]^2) + 114228114*r^14*(-120681974689702741 + 
             3332806899981140*\[Omega]^2) + 283920*r^12*
            (-73848943663774364239 + 1500641399696686587*\[Omega]^2) - 
           179816*r^13*(-109718147547858375141 + 3344936080542930520*
              \[Omega]^2) - 37856*r^11*(-372654018315716399199 + 
             9567417523030600570*\[Omega]^2) - 2609152*r^3*
            (5401097967542405727983 + 125888462842969321740*\[Omega]^2) - 
           64*r^9*(7161550068134879978561 + 1756875598968801240548*
              \[Omega]^2) - 112*r^10*(37362013607877996260951 + 
             4556591702657590433944*\[Omega]^2) + 
           512*r^5*(1117996531897944393181123 + 26557682057246439656204*
              \[Omega]^2) + 128*r^7*(56465904697040360318251 + 
             128755398729209946559940*\[Omega]^2) - 10240*r^4*
            (70238120343374084918453 + 129709388187547691556044*\[Omega]^2) - 
           896*r^6*(-42104804009809630898445 + 135558202788334990667764*
              \[Omega]^2) + 64*r^8*(85432741383917722095483 + 
             293191960974437809363334*\[Omega]^2)))/
         (2429921707280148871639387858320*r^18) + 
        (\[Alpha]2^2*(11225460325471290344171618500608000 - 
           8967678949832811604497968050888704*r + 
           711338687202592781791379789557248*r^2 + 
           r^10*(397470312176040655189796931955 - 
             47102024574656230232454153664*\[Omega]^2) - 13457214110340*r^16*
            (-42340222461529125 + 824601277454414*\[Omega]^2) + 
           407794366980*r^15*(-5588909364921844500 + 102068977574361277*
              \[Omega]^2) + 13039488*r^3*(-14643549745551551444338549 + 
             456476155913218997556000*\[Omega]^2) + 77064*r^13*
            (-52858893243171046177092639 + 934359596861059686161455*
              \[Omega]^2) - 67431*r^14*(-55888835797328925245994909 + 
             1489912639439436207956390*\[Omega]^2) - 1014*r^11*
            (2016313506003041685787865385 + 7485802238459558057506256*
              \[Omega]^2) + 3584*r^7*(-488467776786763850440805168 + 
             534658487095795408251533235*\[Omega]^2) - 
           169*r^12*(-20574544525466625063005062329 + 
             728515137739888196214391240*\[Omega]^2) + 
           4032*r^5*(7345788341455916722227407249 + 
             4274721913880539135056782244*\[Omega]^2) - 
           36*r^8*(63572115840679360817458521511 + 
             13033631515021727217038398328*\[Omega]^2) + 
           1344*r^4*(62684006759554750889483326953 + 
             65418724954059726734865490400*\[Omega]^2) - 
           4*r^9*(-36912546081540106227156081175 + 
             93627203793166954343840611928*\[Omega]^2) + 
           56*r^6*(218549698302781339959928398229 + 
             178502846924023861528703686416*\[Omega]^2)))/
         (252590361471771475206914367872364000*r^18) - 
        (\[Alpha]1^2*(830438340765091363826725928435712000 - 
           659620771252950271245443621913526272*r + 
           53530188892023321358042922989092864*r^2 + 43735945858605*r^16*
            (-448765975364747355 + 3963983145472079*\[Omega]^2) - 
           47711940936660*r^15*(-1645475243004073635 + 6888858810264832*
              \[Omega]^2) + 84530654208*r^3*(-201967547832594927186967 + 
             5370083732973542637600*\[Omega]^2) - 2629809*r^14*
            (16377846225043179986736627 + 580434731921286679101710*
              \[Omega]^2) + 25688*r^13*(-5910223112234678002908533391 + 
             290068555475214900208690090*\[Omega]^2) + 3354624*r^4*
            (1768657965290615881688365663 + 1861700575874478098004207600*
              \[Omega]^2) + 4732*r^11*(-47144016398152229650898785821 + 
             2282443212296443090450040516*\[Omega]^2) - 
           1014*r^12*(-283178483112242642645219992857 + 
             4559806767444707056770361060*\[Omega]^2) + 
           16*r^10*(5885599676984269309045795436984 + 
             62509870637667286016019055865*\[Omega]^2) + 
           1792*r^5*(1411695320319734611742793722965 + 
             696893086844692879693822826292*\[Omega]^2) + 
           128*r^7*(-1170273753761746403593235605921 + 
             978988501382616203987009811965*\[Omega]^2) + 
           352*r^6*(2805166128338844447924894202237 + 
             2140242616650587577845627012392*\[Omega]^2) - 
           16*r^9*(748100882857922242318175911951 + 
             2175158371208655161549703053972*\[Omega]^2) - 
           32*r^8*(7188356412526453211059072580975 + 
             2297543131015137797742979934258*\[Omega]^2)))/
         (18060210845231660477294377302874026000*r^18)) + 
      c^10*((\[Lambda]ev*(-106209711699879322083863587553280 + 
           48540937848992049452756441284608*r - 
           19871096111742939506171714979840*r^2 + 14344766556120*r^15*
            (243707177087913 + 9322605487997*\[Omega]^2) - 
           1793095819515*r^16*(487414354175826 + 17211495881441*\[Omega]^2) - 
           37711674*r^14*(204593361497987607607 + 6650308949743969450*
              \[Omega]^2) + 1795794*r^13*(6953841983722561911753 + 
             185757917398475394200*\[Omega]^2) - 53130*r^12*
            (255078896575161849638721 + 3464427729668511118420*\[Omega]^2) + 
           7084*r^11*(1249380489203107773567237 + 37809727040075351164240*
              \[Omega]^2) + 224*r^10*(-5787082159834650711975246 + 
             1815418162605632897197639*\[Omega]^2) - 376320*r^3*
            (-14249307514590235144344199 + 3620880869814554873957248*
              \[Omega]^2) + 192*r^7*(4491801494064450649331171 + 
             4057049979202209056574520*\[Omega]^2) + 
           32*r^9*(-15252378745017895486457529 + 33725775829450335090975092*
              \[Omega]^2) + 128*r^5*(-2523941624737427571711419847 + 
             68464499937079593906332768*\[Omega]^2) + 
           448*r^6*(-143481466088739422248875039 + 
             185785608351601700925740056*\[Omega]^2) - 
           32*r^8*(14676532176910551311323575 + 315665750170931528372859166*
              \[Omega]^2) + 512*r^4*(1236898165580533970594743047 + 
             1294936962497015769119275040*\[Omega]^2)))/
         (67778413661592012513855355379084340*r^18) + 
        (\[Alpha]2^2*(-828673292464487110602408941125632000 + 
           350760993714494338750754716427378688*r - 
           19809027693987179892748880679249408*r^2 + 
           r^8*(714352424052485537934876770991636 - 
             26270863768308996073894110479136*\[Omega]^2) + 
           3310330743720*r^16*(57291247663320813450 + 1687559466162983713*
              \[Omega]^2) - 50156526420*r^15*(15124889383116694750800 + 
             417771531567177178843*\[Omega]^2) + 1795794*r^14*
            (782472775399122974540085558 + 24431170610087009691177613*
              \[Omega]^2) - 513084*r^13*(3487503154511866124499076947 + 
             39117295221849438269670356*\[Omega]^2) + 
           7590*r^11*(-102563952298948582493084415291 + 
             3034963548447659673825623744*\[Omega]^2) + 
           4346496*r^3*(24461440000504053237928789417 + 
             3787340205031612726681184000*\[Omega]^2) + 
           253*r^12*(6457563948567657275887853025801 + 
             185675277638263653379655547280*\[Omega]^2) - 
           11200*r^4*(-366109159707465271913563144551 + 
             713551327964947916367800574496*\[Omega]^2) + 
           68*r^9*(1383185800507405810877547776575 + 
             1708803063626460196719753887432*\[Omega]^2) - 
           1792*r^5*(6307108622085812031083016990720 + 
             1949933988571675562900955747503*\[Omega]^2) - 
           224*r^7*(-1342120594534404531041498126747 + 
             5146740871488631310426531026190*\[Omega]^2) + 
           r^10*(-16266707500577936547856624937485 + 
             66110332523555814952222279847056*\[Omega]^2) - 
           56*r^6*(45474783274775982100770754139875 + 
             71148283617665577788865153407312*\[Omega]^2)))/
         (4697044066748326467210176127770544762000*r^18) + 
        (\[Alpha]1^2*(16719186581492545126061444459003904000 - 
           6927617900240499514902325863170015232*r + 
           393758127840431470155639675610816512*r^2 - 6401796644880*r^15*
            (1113259734953749163011 + 7049078878588910272*\[Omega]^2) + 
           1467078397785*r^16*(1214465165404089996012 + 16224707537447967161*
              \[Omega]^2) - 19100718*r^14*(-238327598079185818555143099 + 
             10603649192592697381368971*\[Omega]^2) - 104315904*r^3*
            (22366319681670039779737160717 + 3282224610991297955126124800*
              \[Omega]^2) + 23322*r^13*(537293932061750674706364191541 + 
             37478960260761901456592434828*\[Omega]^2) + 
           86016*r^5*(3092363734207313023521769297991 + 
             749735403075860132544657636099*\[Omega]^2) - 
           276*r^12*(104828189947329328739490002902767 + 
             1495727044338689052614895178160*\[Omega]^2) + 
           644*r^11*(45769656089984459829812106835617 + 
             1987606809318196950243492999052*\[Omega]^2) + 
           5632*r^7*(-706733840397939533771914810677 + 
             3380773148713572309508435339717*\[Omega]^2) + 
           16128*r^4*(-10786363297701205504446962589833 + 
             9273626454250995059858258312000*\[Omega]^2) - 
           128*r^8*(132187595809689391811218017133467 + 
             18524015914540225549054452136477*\[Omega]^2) - 
           16*r^9*(147973083844605038884586604080751 + 
             70338785535968387118967287184060*\[Omega]^2) + 
           4*r^10*(-1230603982977926326986641940087489 + 
             81551643838865157755280327596932*\[Omega]^2) + 
           192*r^6*(195404381528064413064501657748421 + 
             365646360877156604553059852963432*\[Omega]^2)))/
         (91592359301592366110598434491525622859000*r^18)) + 
      c^14*(-(\[Lambda]ev*(3205369708086422079509193181225451520 - 
            1336483965103792924797429016269717504*r - 
            197753733439691529993373453853583360*r^2 - 7312680375*r^16*
             (4815038177602621248735 + 78873150582557316257*\[Omega]^2) + 
            29250721500*r^15*(4815038177602621248735 + 85443272512929391738*
               \[Omega]^2) - 916030500*r^14*(329587853945259243130433 + 
              4592751014290155553461*\[Omega]^2) + 5250*r^13*
             (90442055536992210426442196129 + 887109223437481047487966056*
               \[Omega]^2) + 53888*r^5*(-64517187636952137448435132611 + 
              1465867671443171192658308656*\[Omega]^2) - 
            210*r^12*(2448827357739297465054479457025 + 
              7997867196830685116006326308*\[Omega]^2) + 
            224*r^10*(-288594417833631025449942390915 + 
              30719453070360652039389476273*\[Omega]^2) + 
            140*r^11*(2439327741004868218861572752025 + 
              35425235052648353101194988288*\[Omega]^2) - 
            75264*r^3*(-684567523087539117624910601727 + 
              634822637415389666158863482080*\[Omega]^2) + 
            192*r^7*(429347072209177775896711304669 + 
              656789745655517582910978511120*\[Omega]^2) + 
            32*r^9*(-594928409410974441122657305815 + 
              870257009864722003562081089444*\[Omega]^2) + 
            448*r^6*(-5136648051225584148578258448879 + 
              3602036514910123334481773563952*\[Omega]^2) - 
            32*r^8*(-838947122127382063792730259855 + 
              4829640983344983500243107672742*\[Omega]^2) + 
            512*r^4*(26707576040804810879436161657337 + 
              24750723148736591531236112831440*\[Omega]^2)))/
         (3020786465427517459224544522172431600061250*r^18) - 
        (\[Alpha]2^2*(25009052628554732811742279729517887488000 - 
           30637488678300157746571423462170944299008*r + 
           2850788634405926421656026615993878053376*r^2 + 13500333000*r^16*
            (565965163680561799170163875 + 7733385454033484278168801*
              \[Omega]^2) - 204550500*r^15*(149414803211668314980923263000 + 
             1914473741584209488256822811*\[Omega]^2) - 
           1500*r^13*(44961263852824954861020511008361531 + 
             112861655912598084314225309864520*\[Omega]^2) + 
           5250*r^14*(10475104864339201075420177113568509 + 
             140750170883850927037188026277901*\[Omega]^2) + 
           206976*r^3*(10925724100153459574298009195290449 + 
             2788828302726436011230536635288000*\[Omega]^2) - 
           1792*r^5*(108913083220206568301647331956371126 + 
             12831941564939907199699190701729027*\[Omega]^2) + 
           15*r^12*(4053633283313233786864445845493662175 + 
             44517307096194111647533296282215968*\[Omega]^2) - 
           448*r^7*(-1251203527777508241068449177279426 + 
             52309412605609417216855169753471765*\[Omega]^2) + 
           2240*r^4*(231282377553287444967029758151739759 + 
             66663031737647747687491777457418080*\[Omega]^2) + 
           6*r^11*(-5138306526009520311702656754119548375 + 
             97300218979438839981854168505776928*\[Omega]^2) + 
           4*r^9*(933309296561163525587539701813214147 + 
             410221872625685841284686686954210984*\[Omega]^2) - 
           4*r^8*(-2669014201490383252226868657820716497 + 
             757744726279218181885437109819461000*\[Omega]^2) - 
           56*r^6*(321687424763249638708893553898779751 + 
             1218142590786665919378866775812296528*\[Omega]^2) + 
           r^10*(1536254101287396244899672354524672815 + 
             1718374991360945628590603333133738416*\[Omega]^2)))/
         (209340502054126959924260935386549509884244625000*r^18) + 
        (\[Alpha]1^2*(5550367352465403930501527577387734532096000 - 
           6796978496148438810370070237198197425733632*r + 
           651242685351148300732805246104382283669504*r^2 + 
           r^9*(643602852090264060752094849745684999632 - 
             91402246726159565804886659656665976256*\[Omega]^2) + 
           r^10*(2732692355688282309338597854444887825900 - 
             48712693162776692350195392380576651056*\[Omega]^2) + 
           143594451000*r^15*(21995200098093186211747545045 + 
             64606012596357632772937088*\[Omega]^2) - 65814123375*r^16*
            (11997381871687192479135024570 + 74351108676089475585592697*
              \[Omega]^2) + 49341422592*r^3*
            (10590125312215172866970010196863 + 
             2676504675473611850476230731200*\[Omega]^2) + 
           204750*r^14*(-9482908427959636758130667782582656 + 
             192386253946063538515550463283901*\[Omega]^2) + 
           3900*r^12*(3208471936483556123238858213060683745 + 
             13232192233173011527416059856077668*\[Omega]^2) - 
           2250*r^13*(2533696227001618003750666807784309091 + 
             70405876969682113712033246160584924*\[Omega]^2) - 
           43008*r^5*(1177363628122307641471366706957031899 + 
             77601519246408689799627491314346757*\[Omega]^2) + 
           26880*r^4*(5233053442436197954460642186349414277 + 
             1242960580974364792312110501084567360*\[Omega]^2) - 
           28*r^11*(429638901837252981370818785563143725625 + 
             8487345126613758585325692593885357276*\[Omega]^2) - 
           32*r^8*(-72902872943234616912388750992904807701 + 
             11343293546173242289520100680170779752*\[Omega]^2) - 
           192*r^6*(-10431523499161646388396043162988392063 + 
             62221059762591774542205977704991437200*\[Omega]^2) - 
           64*r^7*(13956950280797788896380625041771888457 + 
             65121891282723417757808493183258901420*\[Omega]^2)))/
         (44903537690610232903753970640414869870170472062500*r^18)) + 
      c^12*((\[Lambda]ev*(-21555580990737709057815876402215976960 + 
           9267138025092509323916343401007251456*r - 
           1364446532939468544920103133061472256*r^2 - 25952702650875*r^16*
            (-1151708890333598625 + 44943824308304554*\[Omega]^2) + 
           103810810603500*r^15*(-1151708890333598625 + 48687638312712836*
              \[Omega]^2) - 102275250*r^14*(-2189107864239497188704171 + 
             103993992777007435359076*\[Omega]^2) + 19481000*r^13*
            (-15424174326745827101014101 + 842459244898941515250032*
              \[Omega]^2) + 56000*r^11*(-3936619059261764549069733183 + 
             187633163802529169094830099*\[Omega]^2) - 
           42000*r^12*(-7544153778213316985963652564 + 
             269911656103023324202338835*\[Omega]^2) - 2007040*r^3*
            (-153272133551820394844404114861 + 2093214441921334358656513302*
              \[Omega]^2) - 512*r^5*(23742334224638780407809248598215 + 
             77346844955470516479525836116*\[Omega]^2) + 
           112*r^10*(769718958224389173648134900875 + 
             135671924786229025698023022896*\[Omega]^2) + 
           64*r^9*(103579251361971442875701335375 + 
             196334250476857093856577376372*\[Omega]^2) - 
           128*r^7*(1401047231862892673454492889673 + 
             2718537778164289634598861976780*\[Omega]^2) + 
           896*r^6*(-3447627039293396534361834119373 + 
             3687675298997422092336936931676*\[Omega]^2) + 
           8192*r^4*(5148878766519964805436044126966 + 
             4205239617486450849219545066825*\[Omega]^2) - 
           64*r^8*(2338387227355582004828452224369 + 
             7780799428571441851816324420126*\[Omega]^2)))/
         (82198271168095713176178082235984533335000*r^18) + 
        (\[Alpha]2^2*(-252272612146632315366372008455700545536000 + 
           211170503995098002540123994652741429469184*r - 
           16274408210615033975077773732624018507264*r^2 + 
           71869022725500*r^16*(-135373196761350326428125 + 
             4406669628223816705322*\[Omega]^2) - 2177849173500*r^15*
            (-17869261972498243088512500 + 545456665855894069605271*
              \[Omega]^2) - 8349000*r^13*(-7256155138194926243274908610879 + 
             227295118573810985470909431317*\[Omega]^2) + 
           7305375*r^14*(-8381396086929190601946208638099 + 
             382995695191778311542970726822*\[Omega]^2) + 
           21732480*r^3*(276984526144167706220412963391271 + 
             3503110098862766932607112645600*\[Omega]^2) + 
           750*r^11*(44798808578900181466359946859558793 + 
             618089533548891675892924099443440*\[Omega]^2) + 
           125*r^12*(-397628588670320062592070749065945017 + 
             27131374409439903511064916648364600*\[Omega]^2) - 
           4032*r^5*(223723701985284711128173681119908137 + 
             104846024593862533786524209268699124*\[Omega]^2) - 
           224*r^7*(-217813864561284505984181246926956901 + 
             255040931394333343878621086762987580*\[Omega]^2) + 
           36*r^8*(1931623687712134112878946510463079411 + 
             278594667376809276309195882249557304*\[Omega]^2) - 
           1344*r^4*(1498451818816527787270666579709573493 + 
             1488887245392752250006508832628306400*\[Omega]^2) + 
           r^10*(-10696598290479413674084265154116264375 + 
             1853915298950224253154958802923150688*\[Omega]^2) + 
           4*r^9*(-572864701743259891372814946940275875 + 
             2413852115147232065391719248331998648*\[Omega]^2) - 
           56*r^6*(6118745799380977642911427361196225785 + 
             4834261251452202324579564188655142416*\[Omega]^2)))/
         (8544510287923549384663711648430592240173250000*r^18) + 
        (\[Alpha]1^2*(18662651096468887674608069187375491579904000 - 
           15535210195166698233320352602484709358272512*r + 
           1220634614618846989121369658612273933975552*r^2 - 
           4841358712690500*r^15*(-276896394426087376719625 + 
             1937582359806124121344*\[Omega]^2) + 233574323857875*r^16*
            (-1434826771116998224819875 + 21183527859509766767117*
              \[Omega]^2) - 284909625*r^14*(2410161614586191320317065800197 + 
             153470879836116689785760857894*\[Omega]^2) - 
           1912458240*r^3*(275370416692367513195899049095031 + 
             3035902126305962358702834988320*\[Omega]^2) + 
           5566000*r^13*(-482819545302246325741663913394213 + 
             37278141521645979582562235898340*\[Omega]^2) - 
           30750*r^12*(-152840669008185861190354097282452401 + 
             4096870311829986524951475744429388*\[Omega]^2) + 
           3500*r^11*(-897087697081352946088160797158028965 + 
             86690034493837449278014852097446388*\[Omega]^2) + 
           258048*r^4*(534894369810942482934892155181662169 + 
             550106992008212329432774442219323800*\[Omega]^2) + 
           16*r^10*(118695868092816776892084084600316924000 + 
             3003598088650975156654800128215251841*\[Omega]^2) + 
           1792*r^5*(42938677734774626916757125226317284189 + 
             17024158369831087940824809637038647532*\[Omega]^2) - 
           64*r^8*(107524428695686830247366980070269534407 + 
             27190002905669005161280523248812561707*\[Omega]^2) - 
           16*r^9*(28964981691168895322143462884262022375 + 
             50422485333377262649517827983176438596*\[Omega]^2) + 
           64*r^7*(-63696909855101194055932814825949332803 + 
             57041206741229000467264030437203280182*\[Omega]^2) + 
           32*r^6*(837196980534310548794284537272991122979 + 
             618925227955674728662900621157551035688*\[Omega]^2)))/
         (610932485586533781003455382862787345172387375000*r^18))) + 
    \[Chi]^10*((\[Lambda]ev*(4298921012045366443376640 - 
         2222131417543573566750720*r + 623485832434026307665920*r^2 + 
         315315*r^17*(-49199423368095 + 2871211642612*\[Omega]^2) + 
         2184*r^13*(56873265648405283 + 7936862251644*\[Omega]^2) - 
         210210*r^18*(-21085467157755 + 11275950911567*\[Omega]^2) + 
         332666880*r^3*(-711025881530437 + 15755462818976*\[Omega]^2) - 
         2002*r^14*(24306438260492367 + 470821214834216*\[Omega]^2) + 
         2002*r^15*(-2602447738041375 + 660127965149552*\[Omega]^2) - 
         2002*r^16*(-10167440703664545 + 2304820120710568*\[Omega]^2) + 
         32*r^9*(7909226176635090853 + 86420619936390972*\[Omega]^2) + 
         56*r^12*(-2990215721880510123 + 155378031161480464*\[Omega]^2) + 
         16*r^11*(7575178226762110965 + 240047645179342724*\[Omega]^2) - 
         14336*r^4*(743653082105110870 + 365455670414649401*\[Omega]^2) + 
         512*r^5*(65269241965222795605 + 438899326592329324*\[Omega]^2) - 
         128*r^7*(39176964742423071151 + 650624589889645312*\[Omega]^2) + 
         128*r^8*(5773050473111205529 + 1548029319945944357*\[Omega]^2) - 
         640*r^6*(-498598909434808693 + 1842673889405730888*\[Omega]^2) - 
         16*r^10*(5027412852501736515 + 3710196395657767124*\[Omega]^2)))/
       (1888759964234183040*r^20) + 
      (\[Alpha]2^2*(116532793799901947984072933376000 - 
         54286815484115429909858131968000*r + 
         10716629945924328880533101102080*r^2 - 610499169280*r^3*
          (8326820137607687563 + 369350282372544000*\[Omega]^2) - 
         819819*r^17*(-16865714770653950916715 + 227153473069931188112*
            \[Omega]^2) + 6012006*r^18*(-657105770285218866885 + 
           298163575264378627663*\[Omega]^2) + 156156*r^16*
          (-92873945750881615792549 + 14508393493767562589817*\[Omega]^2) + 
         2002*r^15*(-825780363490018237996695 + 186829832095180495230224*
            \[Omega]^2) + 157696*r^5*(5115432710265110054017315 + 
           741432404328627368332911*\[Omega]^2) + 
         1092*r^14*(28233328452787394588398747 + 898511700522401073588292*
            \[Omega]^2) + 137984*r^4*(-6277016252922682092156925 + 
           3986455815994559201425872*\[Omega]^2) + 
         7168*r^7*(-15478960916266069058090807 + 6820259041447603841626328*
            \[Omega]^2) - 512*r^9*(-5035188959934986557418987 + 
           9902516509006556782591047*\[Omega]^2) + 
         104*r^13*(-556785836242573474431157263 + 10966154025859452792715124*
            \[Omega]^2) + 3584*r^6*(46173255434369840462530817 + 
           46305425956789497152290350*\[Omega]^2) - 
         256*r^8*(17342299934278734592243227 + 53317426771324403104840610*
            \[Omega]^2) + 44*r^12*(1441157086734501346210018291 + 
           57919999739147754051862520*\[Omega]^2) + 
         16*r^11*(-2245570606659890613328035811 + 284883869751365412002796912*
            \[Omega]^2) + 16*r^10*(255691901286829416682543725 + 
           585188579111247950622017152*\[Omega]^2)))/
       (449218136869543932194304000*r^20) + 
      (\[Alpha]1^2*(-193377800577945485191636058112000 + 
         89383446273017261936114159616000*r - 
         18272608299869749987609424936960*r^2 + 348856668160*r^3*
          (24797299726573671851 + 1089125679961388160*\[Omega]^2) + 
         6012006*r^18*(-760668802861501082850 + 231220670342110511959*
            \[Omega]^2) + 126126*r^17*(126904911944060430655475 + 
           8016022981211086307526*\[Omega]^2) - 
         182*r^14*(-48647090548742141596916391 + 52331552011369861248544*
            \[Omega]^2) + 24024*r^15*(-654897664387975547463925 + 
           109379887128255504161836*\[Omega]^2) - 372736*r^5*
          (3661411532127160059541265 + 498175449107525380319832*\[Omega]^2) - 
         3003*r^16*(3000643488816451549460389 + 716305658257683829601088*
            \[Omega]^2) - 551936*r^4*(-2973302272275189571046165 + 
           1615215892917491222188896*\[Omega]^2) + 
         16*r^11*(7106261805794926501213333847 + 26675707081575296377593368*
            \[Omega]^2) + 52*r^13*(959645057688781629389713797 + 
           37997274514078379397511520*\[Omega]^2) + 
         512*r^8*(69668228311050863880921465 + 46754998428866772275063657*
            \[Omega]^2) - 16*r^10*(2262668168445088611757424693 + 
           107872487163849366957169736*\[Omega]^2) + 
         32*r^9*(-482131482401776670149945713 + 451435476368094462052447192*
            \[Omega]^2) + 8*r^12*(-14854769477049359654416560941 + 
           523939476911704276970467120*\[Omega]^2) - 
         128*r^7*(-1600415796673829707979289099 + 626513895443617749429560288*
            \[Omega]^2) - 256*r^6*(1301764642114089474258412741 + 
           1041083026041108110279913616*\[Omega]^2)))/
       (729979472413008889815744000*r^20) + 
      c^2*((\[Lambda]ev*(64483815180680496650649600 - 
           31594906016954618842183680*r + 7748787439222145888044032*r^2 + 
           7800108311299143840*r^17*\[Omega]^2 - 1850320576558428975*r^18*
            \[Omega]^2 - 561561*r^16*(23064714315825 + 28126128571222*
              \[Omega]^2) + 255255*r^15*(157695728293103 + 97323188928192*
              \[Omega]^2) + 195761664*r^3*(-13030993395674831 + 
             240965901937280*\[Omega]^2) + 476*r^13*(70839434231921355 + 
             54538530778989332*\[Omega]^2) - 357*r^14*(133445886240299633 + 
             63256480030051328*\[Omega]^2) + 238*r^12*(-32950677780205395 + 
             83714014782596504*\[Omega]^2) - 344064*r^4*(357480608498291614 + 
             206812606614311289*\[Omega]^2) + 136*r^11*(53744448065479773 + 
             316315703501997952*\[Omega]^2) - 144*r^9*(40578793339661857 + 
             859058222590966928*\[Omega]^2) + 64*r^7*
            (-386947364266178267097 + 2400291858317707352*\[Omega]^2) + 
           128*r^5*(2319058242556137150957 + 11707472210932772912*
              \[Omega]^2) - 24*r^10*(-92275253920569475 + 
             18736723844669948232*\[Omega]^2) + 
           96*r^8*(31142098111310165147 + 22965900572694853276*\[Omega]^2) - 
           128*r^6*(36658716201503415747 + 97915991830919601488*\[Omega]^2)))/
         (590001393827652927120*r^20) + 
        (\[Alpha]2^2*(1747991906998529219761094000640000 - 
           986261211519224010698610906624000*r + 
           140799272192234491930555293600768*r^2 - 
           5436704847200421464837285118*r^17*\[Omega]^2 + 
           1417915207393311603668975283*r^18*\[Omega]^2 - 
           69161444352*r^3*(1063270494918842039671 + 29342827988485440000*
              \[Omega]^2) - 454818*r^15*(63660350770977965587583 + 
             19124576959478701036636*\[Omega]^2) + 60333*r^16*
            (164510408097611277836057 + 181647524280011773198368*
              \[Omega]^2) + 6426*r^14*(4644168975184255347374089 + 
             2268411747366396565741398*\[Omega]^2) + 575232*r^6*
            (2409280024407119847580492 + 3292131751479017931205865*
              \[Omega]^2) - 204*r^13*(28359317272824754448005865 + 
             3574050460082768025800002*\[Omega]^2) + 2069760*r^4*
            (-2091777356016463081492707 + 3996046740449536541104544*
              \[Omega]^2) + 118272*r^5*(96960821412297670502039841 + 
             13555878244271721368395879*\[Omega]^2) + 
           340*r^12*(-3446932981793240450186319 + 23328710674248172592332568*
              \[Omega]^2) + 544*r^11*(-4140538892431792916329467 + 
             31720293951653163348899912*\[Omega]^2) - 
           1536*r^9*(-19196605053887925112685257 + 55332785070810926921583912*
              \[Omega]^2) + 2688*r^7*(-405609743217002867170603633 + 
             161676297538500007703242792*\[Omega]^2) + 
           16*r^10*(3156672789860597051998859577 + 
             1413189039172838411364935128*\[Omega]^2) - 
           64*r^8*(3150524752833841946892389193 + 
             3641630877219748624491367120*\[Omega]^2)))/
         (140324515504623785819195712000*r^20) + 
        (\[Alpha]1^2*(-725166752167295569468635217920000 + 
           406800969746939646138112140288000*r - 
           59623738323542760366379897380864*r^2 - 
           1135149638412125081277457926*r^17*\[Omega]^2 + 
           314575087289264205185377596*r^18*\[Omega]^2 + 823350528*r^3*
            (38479848843420299261117 + 1038299814896523379200*\[Omega]^2) + 
           9282*r^16*(237236114094467726384146 + 74718306083750772789249*
              \[Omega]^2) + 4641*r^15*(-1330542845392649692042393 + 
             516003631977890128602704*\[Omega]^2) - 
           357*r^14*(-2932748322111922402373649 + 8238987575316280274854252*
              \[Omega]^2) - 136*r^11*(13536248370188912238274131 + 
             21147212424524814810706220*\[Omega]^2) + 
           68*r^12*(-23348864789985347336760225 + 28069906273532037376040536*
              \[Omega]^2) - 17472*r^5*(282619415529493898600219279 + 
             36871188898129413616326912*\[Omega]^2) + 
           136*r^13*(81282725796977693585701650 + 52090691030224365027022411*
              \[Omega]^2) - 18816*r^4*(-128178010278128764012224397 + 
             177656842486446630780707520*\[Omega]^2) - 
           240*r^7*(-2322109499004027639251235177 + 
             724293579283939730468988544*\[Omega]^2) - 
           416*r^6*(1748747101356984131357473071 + 
             1812540478635431279011278880*\[Omega]^2) + 
           4*r^9*(-2455746492917986321561594737 + 
             6207771790022991561852272000*\[Omega]^2) + 
           8*r^8*(7735243114090362578738524557 + 9397901808175052918558811008*
              \[Omega]^2) - 2*r^10*(10995006515394108616874723727 + 
             9593216964157096197159482984*\[Omega]^2)))/
         (57006834423753412989048258000*r^20)) + 
      c^4*((\[Lambda]ev*(200974557313120881227857920000 - 
           93780910150623948205351157760*r + 19096473194805868529539063808*
            r^2 - 1966151412225*r^18*(-84101578407 + 965555806*\[Omega]^2) + 
           524307043260*r^17*(-1261523676105 + 15263787184*\[Omega]^2) + 
           3581424*r^13*(-598719150236393473 + 8198278590064366*\[Omega]^2) - 
           646646*r^16*(-2086428213471789495 + 27329725571799554*
              \[Omega]^2) - 397936*r^14*(-6107092943585493951 + 
             72616038001018646*\[Omega]^2) + 198968*r^15*
            (-10313839042008887385 + 151680201509121916*\[Omega]^2) + 
           2432*r^11*(-72192742821056674047 + 649480323107408476*
              \[Omega]^2) + 4256*r^12*(278939369331372647436 + 
             2957062252353835669*\[Omega]^2) - 602112*r^3*
            (9182900058440055324971 + 111213715618818650240*\[Omega]^2) - 
           1408*r^10*(61962250318295225997 + 423636397167111859877*
              \[Omega]^2) - 57344*r^4*(5385976011910156738999 + 
             2786808922530240433184*\[Omega]^2) + 1024*r^7*
            (-22217554060134928612271 + 3309612621034980286261*\[Omega]^2) - 
           128*r^9*(970688073942441927611 + 3369457579257108800988*
              \[Omega]^2) - 1024*r^5*(-489086726261101766726313 + 
             5303980781482141367788*\[Omega]^2) + 
           256*r^8*(7175075815305733683887 + 16074203245805591898373*
              \[Omega]^2) - 512*r^6*(5733818454237483778861 + 
             42158961452756697436200*\[Omega]^2)))/
         (108759676935401885279446560*r^20) + 
        (\[Alpha]2^2*(495264373649583278932309966848000000 - 
           326725842109528868856036896636928000*r + 
           37688264595452695071077364816281600*r^2 + 794404611*r^18*
            (-16865714770653950916715 + 166480426477596165798*\[Omega]^2) + 
           1381219840000*r^3*(-12156588465192338841659 + 
             189610735432317907968*\[Omega]^2) - 288874404*r^17*
            (-185522862477193460083865 + 1755421323085583280597*\[Omega]^2) + 
           2821728*r^16*(-32584948826275851260223969 + 
             400226191283400288026410*\[Omega]^2) - 36176*r^15*
            (-2940091321951668023269326378 + 29487771699740375357126017*
              \[Omega]^2) + 54264*r^14*(-1861780615545177022596049422 + 
             29694584436837397979720723*\[Omega]^2) - 
           5168*r^13*(-14644221544948193055345126240 + 
             75261481384849192036505939*\[Omega]^2) + 
           1520*r^12*(-22483002415719141077000685025 + 
             225007680451343030661009388*\[Omega]^2) + 
           608*r^11*(-2815996460088427573900576081 + 
             3310978837511843533524688848*\[Omega]^2) + 
           401408*r^4*(2287765170556660501925229649 + 
             5751058835929432297315346550*\[Omega]^2) + 
           1792*r^7*(-99944547252349661168715899323 + 
             31932426615886839608620491016*\[Omega]^2) + 
           7168*r^5*(360483769306852712716389481595 + 
             56884918073941702831870732533*\[Omega]^2) + 
           32*r^10*(286724595540449218437822978147 + 
             91332324030910257380456728264*\[Omega]^2) - 
           512*r^8*(132002282344283888293130511081 + 
             95021365974060145108409530556*\[Omega]^2) + 
           3584*r^6*(77971902257244378057443793745 + 
             101669009419447049177446641819*\[Omega]^2) - 
           64*r^9*(-92999282139253823544745521239 + 
             226079564387143386779582635488*\[Omega]^2)))/
         (2351558230826485402758081741696000*r^20) - 
        (\[Alpha]1^2*(4520206088509475716354492858368000000 - 
           2969040054115819303652797291118592000*r + 
           349581702585540543645738089034956800*r^2 + 
           r^9*(53938941441027152536899366197088 - 
             99226206845390476544466140432896*\[Omega]^2) - 
           8738450721*r^18*(-9761916303389263896575 + 73869854019580749552*
              \[Omega]^2) + 244432188*r^17*(-1395954031384664737210225 + 
             9529543048649880214554*\[Omega]^2) + 15785369600*r^3*
            (-10191928807326813035313011 + 153757100043412981210368*
              \[Omega]^2) - 2686068*r^15*(-13098458065685787274138841 + 
             1738945822381039865940104*\[Omega]^2) + 696388*r^14*
            (-743969967559037509885615791 + 8882125742643932900173204*
              \[Omega]^2) - 74613*r^16*(-5129232046465563507337357491 + 
             23633010727303376599344520*\[Omega]^2) + 
           1216*r^12*(-441842601311318519322191114395 + 
             149920720449351716567809301*\[Omega]^2) - 
           28424*r^13*(-25592132889017590712775399945 + 
             610064930904129440859990908*\[Omega]^2) + 
           24016*r^11*(6366287880510412746089804837 + 
             1090406190719238217792452728*\[Omega]^2) + 
           1103872*r^4*(5858909399190079814483199463 + 
             18629196783217091410397151600*\[Omega]^2) + 
           78848*r^5*(316122371376088337650022207579 + 
             46901319915015862464497872608*\[Omega]^2) + 
           1024*r^6*(2737681657532117576780832292037 + 
             3198313068271732414548439011104*\[Omega]^2) + 
           128*r^7*(-14907210038730635354951934926907 + 
             3827713932729236590558950488608*\[Omega]^2) + 
           16*r^10*(7031937662810411674780497653767 + 
             4304725981379399137803467001700*\[Omega]^2) - 
           64*r^8*(9612320786963898229416540914487 + 
             7061721540027890354525316023912*\[Omega]^2)))/
         (21017051688011713287150355566408000*r^20)) + 
      c^6*((\[Lambda]ev*(-9405888712119840190282570137600 + 
           4291497499069899692000299192320*r - 
           1414740085033774245236950620160*r^2 + 801024649425*r^18*
            (8050814732961 + 654164058565*\[Omega]^2) - 1068032865900*r^17*
            (24152444198883 + 2068243163432*\[Omega]^2) + 
           7113106*r^16*(8431442859568176630 + 613981194247048613*
              \[Omega]^2) - 7113106*r^15*(14465228035837546695 + 
             941747306480014612*\[Omega]^2) + 190190*r^14*
            (641901962496218810001 + 31754201086944232268*\[Omega]^2) - 
           13832*r^13*(7486568562715006366833 + 527753270594249975524*
              \[Omega]^2) - 3120*r^11*(2926881460199565001595 + 
             4490089626583439606016*\[Omega]^2) - 364*r^12*
            (-140404698602392781690595 + 15976439462839762141052*
              \[Omega]^2) - 1956864*r^3*(-248108143125060692400223 + 
             17529885817730630639840*\[Omega]^2) + 
           32*r^9*(-161074225335964673547269 + 707505933422887018426128*
              \[Omega]^2) + 128*r^7*(41877908180948849029443605 + 
             1357377196195272193393104*\[Omega]^2) - 
           768*r^5*(81194729920939552581879761 + 1552204807109463368571456*
              \[Omega]^2) + 7168*r^4*(7755557924648216580949051 + 
             2661240241315758163895672*\[Omega]^2) - 
           128*r^8*(-289415669887482590329969 + 4293571993820688019979995*
              \[Omega]^2) + 16*r^10*(-409913937264335636885571 + 
             7561489587140732512708924*\[Omega]^2) + 
           256*r^6*(-14691426332059416502347239 + 13452312626826414081128600*
              \[Omega]^2)))/(571559292214770757614811534440*r^20) - 
        (\[Alpha]2^2*(19613051860492497355459395051847680000 - 
           9866067797460051176338019290401792000*r + 
           1694105363880776621042539992108996608*r^2 + 4107818715*r^18*
            (107633925172718850395763 + 7519365929238093488543*\[Omega]^2) - 
           746876130*r^17*(2367946353799814708706786 + 
             158573059518731023013929*\[Omega]^2) + 21339318*r^16*
            (162507942390846694319488657 + 10908346996783023567180256*
              \[Omega]^2) - 2209951744*r^3*(661335673733487019302725801 + 
             51368439244919568342120000*\[Omega]^2) - 1094324*r^15*
            (4363210198443332531738809821 + 159296776409659292425326778*
              \[Omega]^2) + 189924*r^14*(24420564746766378989478225117 + 
             1596158736628685188976470313*\[Omega]^2) - 
           152*r^13*(18412558350641071763176039930305 + 
             46668017602230168023105023871*\[Omega]^2) + 
           275968*r^4*(-586572588609408736511547794533 + 
             358703757800795382232335637008*\[Omega]^2) + 
           352*r^12*(3130963170096984397182151673158 + 
             553038924835691497849169236455*\[Omega]^2) + 
           39424*r^5*(5986901719653569590834208591873 + 
             579719294396336642731104142659*\[Omega]^2) - 
           384*r^8*(9943627465222017092863426053475 + 
             9798618660381145639758870942852*\[Omega]^2) + 
           896*r^7*(-29748710636515415379916339759907 + 
             10485930959686709018177003675192*\[Omega]^2) + 
           1792*r^6*(14543893536761797072766891987795 + 
             19360561054240468724922697205439*\[Omega]^2) + 
           16*r^11*(727488878631620225168071277947 + 
             22510592668971090912856792322440*\[Omega]^2) + 
           16*r^10*(83205769073242092839118079582563 + 
             26803687039996776626200955633896*\[Omega]^2) - 
           32*r^9*(-21560211669926780452873179885949 + 
             49433790418748986719344760553320*\[Omega]^2)))/
         (10456791562927673964714499984886688000*r^20) + 
        (\[Alpha]1^2*(16273225363135557442589153380270080000 - 
           8123631433383984321464194322460672000*r + 
           1434729254317676230107550860580364288*r^2 + 
           r^12*(1834791570894885687215679357117616 - 
             93320564695122595701089823938704*\[Omega]^2) - 
           4107818715*r^18*(62298774954356938685415 + 3336455073217730521432*
              \[Omega]^2) + 114904020*r^17*(8908724818473042232014345 + 
             430417694364019589690689*\[Omega]^2) - 6565944*r^15*
            (-66093887516051532343612924 + 16118649697641698947095173*
              \[Omega]^2) - 820743*r^16*(1633294275491720306682820603 + 
             34976987579743727481790804*\[Omega]^2) - 78926848*r^3*
            (15891491086245379729940595443 + 1211785971014860789748054400*
              \[Omega]^2) - 1140*r^13*(2754794651442760227827717643837 + 
             260020796810173802992419333940*\[Omega]^2) + 
           275968*r^4*(-591058039320971459408658909721 + 
             288571124143323973552450824288*\[Omega]^2) + 
           266*r^14*(5506101238753942780569421654233 + 
             477728938694935455417257092072*\[Omega]^2) - 
           256*r^9*(-1923306158957624972761627390833 + 
             3412529374131562359731676205843*\[Omega]^2) + 
           8*r^11*(-37788505434643126034055203755351 + 
             6521794100992343466267749384352*\[Omega]^2) + 
           1792*r^5*(112242560463772906327813770295325 + 
             9885283850071401498688441102128*\[Omega]^2) + 
           16*r^10*(69637815999598758576022879423217 + 
             44267427902524237910662400426298*\[Omega]^2) + 
           128*r^7*(-213579624082417761295790004011481 + 
             59318261901330900829116385441472*\[Omega]^2) - 
           32*r^8*(44314463568401350334203052055861 + 
             60833730263040574801020648511780*\[Omega]^2) + 
           128*r^6*(223167759206760162441654709097417 + 
             211985719645076923332285515620104*\[Omega]^2)))/
         (8496143144878735096330531237720434000*r^20)) + 
      c^8*((\[Lambda]ev*(-104600930488393621874666323260211200 + 
           45450571565423385071088251445411840*r - 
           9822655493126254131318659853565952*r^2 + 8382722956232625*r^18*
            (-7991834405247 + 184421158946*\[Omega]^2) - 2235392788328700*
            r^17*(-119877516078705 + 2915383352144*\[Omega]^2) - 
           1000855856*r^15*(-784787013194708700435 + 23545782590832006964*
              \[Omega]^2) + 11373362*r^16*(-46760887829590697295225 + 
             1237798701350333808458*\[Omega]^2) + 532267008*r^3*
            (5448454382351423442581449 + 3038537762875558636360*\[Omega]^2) - 
           1306032*r^13*(-644043212248021189955967 + 18231803999318551237118*
              \[Omega]^2) + 217672*r^14*(-4289505382659566054783721 + 
             102806275438944300053480*\[Omega]^2) - 79856*r^12*
            (6051962863084574646615951 + 165681401616404970795946*
              \[Omega]^2) - 1472*r^11*(-46445645554984153869299181 + 
             12052644485443979112288760*\[Omega]^2) + 
           512*r^9*(131977468850368720915688261 + 457007996626619679813742491*
              \[Omega]^2) + 2048*r^5*(-135024558055511475984106900041 + 
             1741934684549726037097675238*\[Omega]^2) - 
           1280*r^8*(-568447200650077230928464347 + 
             1945983873973186882833934199*\[Omega]^2) - 
           512*r^7*(-28096157999306613687481434361 + 
             3188016136481206897853554538*\[Omega]^2) + 
           28672*r^4*(11724349754722606638752720255 + 
             3333183678645013038332956216*\[Omega]^2) + 
           64*r^10*(706007842352393886975448233 + 
             6763664118663181823681961242*\[Omega]^2) + 
           512*r^6*(-40686417167294786809390574777 + 
             26498406768493347146227231320*\[Omega]^2)))/
         (100486982282863276437775245492965280*r^20) - 
        (\[Alpha]2^2*(2835464673514037561827150994574362542080000 - 
           1951533842187612474479677345569981960192000*r + 
           225215645107645353292768731589467654922240*r^2 + 
           111769639416435*r^18*(-534226991241882938777505 + 
             10599253819073622555806*\[Omega]^2) - 40643505242340*r^17*
            (-5876496903660712326552555 + 111761824236448802198009*
              \[Omega]^2) + 44399939584*r^3*
            (-2739665898243190018243524303823 + 1567092345015268077288480000*
              \[Omega]^2) + 161294952*r^16*
            (-2470228867924780310879398437647 + 60859188747258830567438589224*
              \[Omega]^2) - 140616112*r^15*
            (-3135881097596792994653130839913 + 63444325563883008546330091291*
              \[Omega]^2) + 25467624*r^14*
            (-16412770682389343996299956052320 + 
             545523330833484124926307591973*\[Omega]^2) - 
           62192*r^13*(-5402888469262470145219610682287970 + 
             38051649443976870633332868159811*\[Omega]^2) + 
           11408*r^12*(-13935388735875812749257065127776273 + 
             421588825898122260673318601934500*\[Omega]^2) + 
           1103872*r^4*(3720128100009854462995327749593701 + 
             12145042685449432754350701684078312*\[Omega]^2) + 
           736*r^11*(-15760009615574792965226380256682613 + 
             22251394477732079288761847270715360*\[Omega]^2) + 
           78848*r^5*(246101881804901862644270070644627261 + 
             32754645826114121832325937219700027*\[Omega]^2) - 
           2048*r^8*(243476307651213154459634791278847023 + 
             154793498038128277462320078290552836*\[Omega]^2) + 
           1792*r^7*(-875473400762668508242871721194775887 + 
             245135091585482760905122021611056456*\[Omega]^2) - 
           320*r^9*(-155429622261474723909495398693066387 + 
             312360499826991326542604649801037296*\[Omega]^2) + 
           3584*r^6*(580588512241155528532673913940080425 + 
             684649298092990267040706088287640167*\[Omega]^2) + 
           32*r^10*(2623720337734298583318315725084283783 + 
             728162924089853715957378387533551208*\[Omega]^2)))/
         (23899582697398722796097013727457679078528000*r^20) + 
        (\[Alpha]1^2*(2352624974915293837846417545261723156480000 - 
           1612344621610416265439330032941525073920000*r + 
           189739705707312078430359266396816896737280*r^2 + 
           r^9*(41344795682546398940243736433249690848 - 
             60117475095139970342801599513792327168*\[Omega]^2) - 
           111769639416435*r^18*(-309211868363200190178525 + 
             4703047372579974388144*\[Omega]^2) + 3126423480180*r^17*
            (-44217297175937627195529075 + 606714240764042373659938*
              \[Omega]^2) + 33952894976*r^3*
            (-3115822798792734882264536752787 + 1726520250860214896804572800*
              \[Omega]^2) - 6203652*r^15*(-4570245187796536003277267535713 + 
             619410434305292598783413736416*\[Omega]^2) - 
           1550913*r^16*(-96733140174408185724455664572087 + 
             858248820186711178730298597464*\[Omega]^2) - 
           91264*r^12*(2337710704451680214189211430712506 + 
             16252129004536973373108990636991*\[Omega]^2) + 
           108836*r^14*(-1950485373921250169642872127648565 + 
             47247427547004059813306558783972*\[Omega]^2) - 
           155480*r^13*(-1728616992960868952623879578001173 + 
             86869988746045990394677216103372*\[Omega]^2) + 
           372736*r^5*(45356317012772361255537210111553453 + 
             5697080244493170047785448416715796*\[Omega]^2) + 
           1605632*r^4*(1265540454173032704073510624026905 + 
             6758772179852697040024103513816847*\[Omega]^2) + 
           368*r^11*(193817715137199865990332535774627789 + 
             36567769547271800759957441627240872*\[Omega]^2) + 
           128*r^7*(-12063312258585840954542610494550679203 + 
             2687929619706060237196838484487347232*\[Omega]^2) + 
           16*r^10*(5490536691016601826244506364939214959 + 
             2838719105730536549073740323832629708*\[Omega]^2) - 
           64*r^8*(5943489808520189260062955545731328321 + 
             3865157116641251126886537243042427280*\[Omega]^2) + 
           512*r^6*(3827690173302752041831899431929328989 + 
             3878003054553456596454575274161015656*\[Omega]^2)))/
         (19418410941636462271828823653559364251304000*r^20)) + 
      c^10*((\[Lambda]ev*(17379743440327755672148094377100574720 - 
           7639251308528529747218212678471004160*r + 
           9640727772366270331753271512077158400*r^2 - 642152440363809375*
            r^18*(283085912917962 + 9880125613885*\[Omega]^2) + 
           8965479097575000*r^17*(81104114050996113 + 2983188910762124*
              \[Omega]^2) + 3816062250*r^15*(697953032800768859326905 + 
             19341152369908481679284*\[Omega]^2) - 224474250*r^16*
            (7191562536411683306138955 + 225338911134649828243991*
              \[Omega]^2) + 1771000*r^13*(1547618304494550182676812667 + 
             48030055081542334767229528*\[Omega]^2) - 1328250*r^14*
            (2384643143729104572898349493 + 48819522170686409451158132*
              \[Omega]^2) + 3500*r^12*(-405465279384869800435078394193 + 
             20929275029619121215803724628*\[Omega]^2) + 
           2000*r^11*(118263418648595651277885024063 + 
             98865210415569509456849909600*\[Omega]^2) + 
           2257920*r^3*(-1517888106515697096862638833723 + 
             318825604866088169370392076192*\[Omega]^2) - 
           96*r^9*(-1930608114230687831286936021125 + 
             695886100918331322614644062272*\[Omega]^2) - 
           24320*r^6*(-3218507295711895694656620837597 + 
             1741295693270963803792696073816*\[Omega]^2) - 
           528*r^10*(-353102853625662876688410394125 + 
             2588399306353512633799222580468*\[Omega]^2) + 
           1920*r^8*(-4988819704621020265515265851950 + 
             3104527641113381914311898063643*\[Omega]^2) - 
           640*r^7*(74769992235980555223598626997875 + 
             8515527528719078305069553417992*\[Omega]^2) - 
           21504*r^4*(31125180817867931251273072216345 + 
             11031817667527328836481222497832*\[Omega]^2) + 
           256*r^5*(2057504560179057305865575522444025 + 
             130072702876126528917399635491984*\[Omega]^2)))/
         (15233198470442804812488991121449205415000*r^20) + 
        (\[Alpha]2^2*(42829141480598865237435544119618285600768000 + 
           26618950890700987414843489788035132138496000*r + 
           5103926834848748003724506244420312601344000*r^2 + 
           20376088858125*r^18*(722871281356136597870771586 + 
             21691539421160646156622777*\[Omega]^2) - 3704743428750*r^17*
            (15903168189835005153156974892 + 457444657442431118563012031*
              \[Omega]^2) + 795863250*r^16*
            (138483111418896015151266143840891 + 
             4001961103771458852627816832576*\[Omega]^2) + 
           6003000*r^13*(-15166468564390964103674466138455665 + 
             19516467208909112745890372123397*\[Omega]^2) - 
           40813500*r^15*(3517710678932303199188554932421383 + 
             51701446115331326529950531328718*\[Omega]^2) - 
           3013570560*r^3*(5382002235301764618222018117479263 + 
             934265852246639283385507806456000*\[Omega]^2) + 
           241500*r^14*(574938665107497546202126922797963035 + 
             16346308185678084977665129296923351*\[Omega]^2) + 
           4000*r^12*(9576304755913042049041171473170855013 + 
             793623015120568457708742299059860697*\[Omega]^2) + 
           2000*r^11*(681912002941896234840609319785740487 + 
             2445915485540473082329305855368303864*\[Omega]^2) + 
           75264*r^4*(-45555207144948354191756418075135198985 + 
             4775766871663678966017834524212560656*\[Omega]^2) + 
           10752*r^5*(252188930827035518859558214579723106225 + 
             10939168271709984584075251305930572299*\[Omega]^2) + 
           26880*r^6*(10549628272146729874363122037060646189 + 
             14330531447807342606946807213595857841*\[Omega]^2) + 
           2688*r^7*(-145035304290663015609719473999649724625 + 
             48831465530312885499419277731165767176*\[Omega]^2) - 
           96*r^9*(-101118400818432020184706454648220143375 + 
             193615301630726331879824812221043519624*\[Omega]^2) - 
           128*r^8*(219912849543440218243848097179030755625 + 
             253476849885287906307348206224909190788*\[Omega]^2) + 
           16*r^10*(1265533656786895739858740987004409532875 + 
             304797294541066407955722416812914382952*\[Omega]^2)))/
         (329366124048526148533711970431526139800964000000*r^20) + 
        (\[Alpha]1^2*(-195447680457642813130477068869221607276544000 - 
           123507199911297853636714097784164611749888000*r - 
           23954692271046802165298449433229284236800000*r^2 + 
           224136977439375*r^18*(209199818764892603156381565 + 
             4812430158919468583043124*\[Omega]^2) - 3134782901250*r^17*
            (59831148166759284502725127590 + 1241650223266661367575277671*
              \[Omega]^2) + 336711375*r^16*
            (690956912691440171472227561626597 + 
             6157013339930972806684734454142*\[Omega]^2) + 
           673422750*r^15*(-64096303020976390407932896967389 + 
             12699084116505757653930683948906*\[Omega]^2) + 
           20718297600*r^3*(3666069119088911489709349568907677 + 
             629697517214989149448684518724992*\[Omega]^2) + 
           1834250*r^13*(277865048827215682997036395464514755 + 
             11707769187641716957518536696663516*\[Omega]^2) - 
           664125*r^14*(413340668575250214156408652459094055 + 
             14577997656033917754584967431583632*\[Omega]^2) - 
           384384*r^5*(32385107320705900890866836654583063875 + 
             1027384868304981875306260870152740016*\[Omega]^2) - 
           413952*r^4*(-43499832212305519127658916761944390425 + 
             3741650300012394344564318003824302816*\[Omega]^2) + 
           500*r^11*(143745505511999113377063476581493500521 + 
             6157595197691181542416626517070540912*\[Omega]^2) + 
           1000*r^12*(-326791704634749538781048345422712279481 + 
             8267165546929468976731495212900113645*\[Omega]^2) + 
           32*r^9*(-1171255276627069598133167992378719324375 + 
             1689796486537133931491410291960420372756*\[Omega]^2) + 
           16*r^8*(-4628065221442412866355286490344482686875 + 
             2248019454583568239399609018569521308516*\[Omega]^2) - 
           192*r^7*(-11590524510712972627577536213749952144875 + 
             3092704578774299731857449600315611894048*\[Omega]^2) - 
           8*r^10*(10502519480622302061992074491709448575125 + 
             5193359438799321940701191827900795690262*\[Omega]^2) - 
           64*r^6*(29446523205339437472214333271077988709075 + 
             25299344221587753498296778855626807128808*\[Omega]^2)))/
         (1471854866841851226260025367865882437235557875000*r^20)) + 
      c^12*((\[Lambda]ev*(98609568362237371219630742560879411200000 - 
           40166542604911410502537271511019314216960*r + 
           9170266373044729229901217600036319657984*r^2 - 1946452698815625*
            r^18*(-25552066298391361575 + 985546763204113958*\[Omega]^2) + 
           519054053017500*r^17*(-383280994475870423625 + 
             15579810053389744112*\[Omega]^2) + 389620000*r^15*
            (-1345856814976691086967176461 + 72104343101122586836192001*
              \[Omega]^2) - 63313250*r^16*(-5937538264044081906362758425 + 
             270229292036950310834438894*\[Omega]^2) - 
           77000*r^14*(-8121781435378395170160090094779 + 
             343835955709908186784650877012*\[Omega]^2) + 
           42000*r^13*(-13824738933042846143175681856785 + 
             695261890980227875668584570954*\[Omega]^2) + 
           2408448*r^3*(-1114971458683748761616460209713751 + 
             21800789334691679256182447447680*\[Omega]^2) + 
           112*r^12*(3153714545194712412095430794382375 + 
             158903473344391850670818216338166*\[Omega]^2) - 
           4096*r^5*(-63745722920252507142926883796705686 + 
             453343862648777115333269282227903*\[Omega]^2) + 
           64*r^11*(-714129256646114639426799694096875 + 
             486719523161726988002274864627272*\[Omega]^2) - 
           256*r^9*(235385554858701951695846363710999 + 
             874074990074595287756587312400022*\[Omega]^2) - 
           114688*r^4*(4096739125269438058462612951654649 + 
             942593971125342551614663202889064*\[Omega]^2) + 
           512*r^7*(-26263653645082826104003308219592033 + 
             2466350272482434463967290020786402*\[Omega]^2) - 
           64*r^10*(556952054394202336296634788756399 + 
             7918201434274693894111485772906694*\[Omega]^2) + 
           256*r^8*(-12669135329362349755599941492523976 + 
             10538129856073582914773509888927033*\[Omega]^2) - 
           512*r^6*(-81507927392857106387779476343480661 + 
             30197261193691098183796383424538184*\[Omega]^2)))/
         (147792491560236092290768191860300190936330000*r^20) + 
        (\[Alpha]2^2*(2673054113917428604738909061450432251822080000000 - 
           1909474048099649578657160392372440070621728768000*r + 
           218308982071905115978486207853388617229946986496*r^2 + 
           25952702650875*r^18*(-1708068862092600017249850053625 + 
             56642417570022659743708403738*\[Omega]^2) - 9437346418500*r^17*
            (-18788757483018600189748350589875 + 
             597255243137643414599241794507*\[Omega]^2) + 
           759759000*r^16*(-370264384130106229038819919529721567 + 
             15661500915141610633607710181861464*\[Omega]^2) - 
           38962000*r^15*(-7317510054563981120860991537125494381 + 
             266576223470606392432565348688555031*\[Omega]^2) - 
           2209951744*r^3*(61815872798739748282570603304244637231 + 
             1022137881854498511486750143331840000*\[Omega]^2) + 
           71751680*r^4*(39136055145352616974532030562898827701 + 
             178791152046749701106671631486356841016*\[Omega]^2) + 
           21000*r^14*(-12759548491715888917763440869449442698568 + 
             789860710569839588193835790090108497579*\[Omega]^2) - 
           2000*r^13*(-121540547068081742650024448606376866720790 + 
             1140016646700237668828864015712516426859*\[Omega]^2) + 
           78848*r^5*(283619105215712911248122416744181399325191 + 
             32515972638808971408089648485011286852617*\[Omega]^2) + 
           176*r^12*(-695170762763870273021110968371017219728125 + 
             40316504346935993464297066821976784236388*\[Omega]^2) - 
           2048*r^8*(275445693130516170998087472175069195615098 + 
             158387558586240660869766516606748156438861*\[Omega]^2) + 
           1792*r^7*(-1114832177985530507778889338814195211610869 + 
             285978692114221339014314618961039891399992*\[Omega]^2) + 
           32*r^11*(-382048904305777515974834330595611836396625 + 
             606937971006453842043298142764449188596944*\[Omega]^2) + 
           3584*r^6*(660822713095927062275279104394749170298259 + 
             728935499187307595213382298365081130038285*\[Omega]^2) + 
           32*r^10*(3441949944963024051768078121700003750148453 + 
             823115849148198636190828852362781870499576*\[Omega]^2) - 
           64*r^9*(-977679868771664564106848713737639983397349 + 
             1694161997210840877155254554900072787659360*\[Omega]^2)))/
         (35150611490706807623814808908393332691838480008000000*r^20) + 
        (\[Alpha]1^2*(-2217870646192369136475796663604196322836480000000 + 
           1577756340992947961974956053964615764584169472000*r - 
           183712371852929775199224567178859208590417084416*r^2 + 
           25952702650875*r^18*(-988634368534787096564108743125 + 
             25133087449032857737244772112*\[Omega]^2) - 725949724500*r^17*
            (-141374714700474554808667550266875 + 
             3242281198058876952984995323174*\[Omega]^2) + 
           87664500*r^15*(-445730573568346069989703889853098781 + 
             55093013337864715843207217856957896*\[Omega]^2) + 
           7305375*r^16*(-14366177124018141494071883399209951257 + 
             215328361526033450123589265397143864*\[Omega]^2) + 
           2209951744*r^3*(53726702717493016349549762475379671511 + 
             861154355726749321533023698467993600*\[Omega]^2) - 
           3500*r^14*(-45884046611357965616876556487065738900873 + 
             1816249665205375726574378374747090456844*\[Omega]^2) - 
           4415488*r^4*(149279751289417713203270866003468716949 + 
             2351393276198941850243008648759014882060*\[Omega]^2) - 
           229376*r^5*(84512850939822039779100094456769508055241 + 
             9126622178882466442035750104280873898671*\[Omega]^2) + 
           1000*r^13*(-167022201646105875840282558006619859054085 + 
             16144662558241819641108474163297052417884*\[Omega]^2) + 
           64*r^12*(2351782893855639492801369996593159827138750 + 
             41125097199594322602211820981530972884193*\[Omega]^2) - 
           16*r^11*(3830580544731610269693253506365644237468625 + 
             764423887125069233681145558710649490910648*\[Omega]^2) + 
           32*r^9*(-1632347388192273237599763969593797282356633 + 
             2001362791613278122613433770474233514250000*\[Omega]^2) - 
           16*r^10*(6910397123365622579430908915127925960956601 + 
             3078881552663659607712127686681556478691892*\[Omega]^2) - 
           128*r^7*(-15484919871519460296253030672756277714558781 + 
             3160689844370729795910283475865751379614624*\[Omega]^2) + 
           64*r^8*(6212549540692211132930656438219971899326041 + 
             3706954840526685941906306058403443638844392*\[Omega]^2) - 
           512*r^6*(4450289239867125899730037481390312011353991 + 
             4103698890330164294623660114482055997114080*\[Omega]^2)))/
         (28559871836199281194349532238069582812118765006500000*r^20)) + 
      c^14*((\[Lambda]ev*(2728486452658478176240900601835753426360729600 - 
           1084793268760393915231646479700006812570767360*r + 
           33802805763348915945059828677715014439221248*r^2 + 
           59755384867303125*r^18*(106827494148933931221849 + 
             1729563059145075654439*\[Omega]^2) - 15934769297947500*r^17*
            (1602412412234008968327735 + 27341436188410677705496*
              \[Omega]^2) - 1591885044750*r^15*
            (55629231339867183947764214035 + 591599699353575238295720932*
              \[Omega]^2) + 6292035750*r^16*
            (8755191631889313076689343039920 + 117927442393314939080801647369*
              \[Omega]^2) + 22880130*r^14*
            (4612219144187221759654356948717125 + 
             32955672812798111448260618197148*\[Omega]^2) - 
           30506840*r^13*(3037609239511939430180217358154325 + 
             40706940348468577892407066640236*\[Omega]^2) - 
           3050684*r^12*(-16232965864993618787401459604832045 + 
             424330325462300508151505187096404*\[Omega]^2) - 
           1743248*r^11*(4541984506680347859147205941319275 + 
             2373223748050602354051806739487168*\[Omega]^2) - 
           99800064*r^3*(30509074306779453546884154831133753 + 
             208699175148068273331115758362564320*\[Omega]^2) + 
           1870848*r^4*(1951206623867898419258104371471614373 + 
             2054049404614418269248726155915232968*\[Omega]^2) - 
           96*r^9*(78630970470294109271351943334367366429 + 
             58273290017953695943362543565816362768*\[Omega]^2) - 
           384*r^8*(-796160045067530241585550310188967786761 + 
             204477047005606544654823553874211498479*\[Omega]^2) + 
           48*r^10*(-142000757985422076509281698899597646035 + 
             398252900320578108897187444471209984172*\[Omega]^2) + 
           128*r^7*(3965523553073602301552923901734920877215 + 
             1577826984056845671818934527333271412288*\[Omega]^2) + 
           256*r^6*(-4611591875058176538412390458663247189473 + 
             2806562462671341866368044240115179439400*\[Omega]^2) - 
           256*r^5*(15075558812071935290909103586044435496737 + 
             4599784045846275634866399653200013416352*\[Omega]^2)))/
         (591764498486368308903335455185006786338409121507500*r^20) - 
        (\[Alpha]2^2*(-5689408830415696275441934858362799268149426913280000 + 
           5367586395249836368492068381727929691039053044736000*r - 
           455663150368859818508398295889926758000828092364800*r^2 + 
           61287574222875*r^18*(7141055218014241064918647657267335 + 
             99403332918756252018843657047929*\[Omega]^2) - 
           11143195313250*r^17*(157103214796313303428210248459881370 + 
             2096279230938204749642693650418687*\[Omega]^2) - 
           616003500*r^15*(6478494706081920722026203072644068257137 + 
             28424437329644505958989092985074413338*\[Omega]^2) + 
           572003250*r^16*(5560269655310913975165064412190000454409 + 
             69130920978054337600539587817462197664*\[Omega]^2) - 
           461076295680*r^3*(97235622549851492036763598038933518621 + 
             149492080890117636685419451336738008000*\[Omega]^2) + 
           1005720*r^13*(-2655909773134692209677362868695432586725875 + 
             8375499941261966018839046582546331394183*\[Omega]^2) + 
           704004*r^14*(5469014711057334835994663119603079369124375 + 
             60301966659632697434779218534068429439847*\[Omega]^2) + 
           268192*r^12*(4369757695165628711109235346733487030449483 + 
             201474435359708801713923201358309124698183*\[Omega]^2) + 
           134096*r^11*(465852166812150655803960441072550080208857 + 
             446169927324103055346373308321358978818872*\[Omega]^2) - 
           24009216*r^4*(3549357293540847603691785771647406483923769 + 
             971894625070161360574914341393061085093360*\[Omega]^2) - 
           2720256*r^5*(-3201023396247687143281965001375295721010283 + 
             1551086722350052921577792136094921238081423*\[Omega]^2) + 
           102144*r^6*(5455221462422564302584386029520995970533845 + 
             22021707325392018255743637967512886261010657*\[Omega]^2) + 
           2688*r^7*(-1649622842420142487480563978768410217270595959 + 
             643621496139421685757626931789034724708198936*\[Omega]^2) + 
           128*r^8*(5578945358962385203351501897658751354553392693 + 
             1020785204703275030508209657653318725228385148*\[Omega]^2) - 
           96*r^9*(-896477384304389231838712900354457831266787777 + 
             1535403854417617445458773863542977242112786664*\[Omega]^2) + 
           16*r^10*(14319736065240608710886564660023788486938980581 + 
             1995006652882689692424881907697582407711672920*\[Omega]^2)))/
         (10826449852707805485048302819700736157418462559804014000000*r^20) - 
        (\[Alpha]1^2*(4720582637466357145936894968138814614189039943680000 - 
           4445487566040210868092233599862037466228341387264000*r + 
           383127441324837696108511151351023837520841839616000*r^2 + 
           61287574222875*r^18*(4133259948011871007444953443733675 + 
             44106744841601364850879843579496*\[Omega]^2) - 
           1714337740500*r^17*(591056172565697554064628342453915525 + 
             5689968245942958073537145419084967*\[Omega]^2) + 
           176001000*r^15*(-658015946485167506631635731663793880413 + 
             128791642962095204890195089794853938533*\[Omega]^2) + 
           22000125*r^16*(55228677081668763880379007156985855252061 + 
             191157307010826413304736501886735798436*\[Omega]^2) + 
           16467010560*r^3*(1982648925864984525307927014144595394453 + 
             3526531252716221392242827711381298360960*\[Omega]^2) + 
           2179060*r^13*(1165941915435080125133378661906092633806875 + 
             19917524557519474688883753116700669090796*\[Omega]^2) - 
           352002*r^14*(4269178280091826447837432352776178756551875 + 
             63203007072862883565682290256536500894344*\[Omega]^2) + 
           134096*r^12*(-12877728689142333672052288060931415600460941 + 
             189575502004677879245807807907728834908639*\[Omega]^2) + 
           67048*r^11*(6668383971902895076158500727388893339608541 + 
             649967001192110643347365680494184018299776*\[Omega]^2) + 
           2182656*r^4*(35174085144245469229157584633773361826718247 + 
             8753218777693508660950675472458364656232160*\[Omega]^2) + 
           5376*r^5*(-1003666300273146579606817574615144042945197829 + 
             759469534666516773515921421319440473523342288*\[Omega]^2) + 
           64*r^9*(-698652949195074475018277658017640158490079293 + 
             1008338312016768220400054552351623050277044308*\[Omega]^2) - 
           1152*r^7*(-4165742470633392730129413430447126162503829429 + 
             1282874941398191719003813837734269119693158272*\[Omega]^2) - 
           16*r^10*(6676592830623139238658770763274608335072926221 + 
             2040495500897939844321016791429052583746858726*\[Omega]^2) - 
           128*r^6*(16576016243931505985028021702291891701006223723 + 
             11525228932165095273083206434156323747822142616*\[Omega]^2) - 
           32*r^8*(42315832353141720118319133641972953770778090293 + 
             15055131340122749565261479665890205386459252724*\[Omega]^2)))/
         (8796490505325091956601746041006848127902500829840761375000*
          r^20))) + \[Chi]^12*
     ((\[Lambda]ev*(-2334522028693925917658972160 + 
         1093731523295620040955002880*r - 374946081749150566443909120*r^2 + 
         1072071*r^19*(-3729946679532073 + 220824161195788*\[Omega]^2) - 
         714714*r^20*(-1598548576942317 + 854857995360839*\[Omega]^2) - 
         2439557120*r^3*(-61634557537783867 + 1099944463156800*\[Omega]^2) + 
         68068*r^15*(494216384101568205 + 2239171484703544*\[Omega]^2) + 
         102102*r^17*(-14538029682163589 + 4479532773540624*\[Omega]^2) - 
         204204*r^18*(-25834015399954447 + 6293611007260352*\[Omega]^2) - 
         102102*r^16*(120615767810715317 + 6782573473462936*\[Omega]^2) + 
         13328*r^13*(4026558259156500067 + 57296265077445376*\[Omega]^2) + 
         13328*r^14*(-3958984699160108189 + 140867746884930192*\[Omega]^2) + 
         544*r^11*(105331422614939097577 + 2305890006342925136*\[Omega]^2) - 
         512*r^9*(1824699028351529598471 + 17660271809166524740*\[Omega]^2) - 
         14336*r^5*(1676972260949247925509 + 18241589861168145232*
            \[Omega]^2) + 16384*r^6*(-226820848198449559369 + 
           30792145994526904182*\[Omega]^2) - 272*r^12*
          (155641399915799396599 + 38731989871247219584*\[Omega]^2) + 
         43008*r^4*(437414065621779230985 + 45063034164974757872*
            \[Omega]^2) + 512*r^7*(9865627322983818059737 + 
           129695079061949364184*\[Omega]^2) + 128*r^10*
          (1033831256260038421311 + 212832302836882151720*\[Omega]^2) - 
         256*r^8*(-1097218457314798778701 + 339373732337891760480*
            \[Omega]^2)))/(513742710271697786880*r^22) + 
      (\[Alpha]1^2*(1785855877943218443632127922038374400 - 
         756249900184549415003495548059648000*r + 
         213637185050635321203687207881932800*r^2 - 2885996072960*r^3*
          (33717742529512935446077 + 1157368836115973606400*\[Omega]^2) + 
         1737469734*r^20*(-16061800222097224301175 + 5858203078890199132667*
            \[Omega]^2) + 30375345*r^19*(3215572404463864305095235 + 
           103280718368491848896428*\[Omega]^2) + 3171424256*r^4*
          (-8146898228486299119428647 + 1652027018905888318912896*
            \[Omega]^2) - 1157156*r^18*(63426403966845536302454769 + 
           3356625658936989138075986*\[Omega]^2) + 714714*r^17*
          (-91927097861947278849443525 + 17444569346750372279468528*
            \[Omega]^2) - 15470*r^16*(-7992028665771836779264943541 + 
           338864484480975443579335448*\[Omega]^2) + 
         1103872*r^5*(15254518361179723323885424969 + 
           661708706163528553464128064*\[Omega]^2) + 
         3536*r^13*(194998254044040247484751531233 + 
           1194454884778908360053924224*\[Omega]^2) - 
         272*r^12*(1884635020454413543782267504885 + 
           1986028475277474851376341152*\[Omega]^2) + 
         884*r^15*(64678440539887238157571754199 + 
           14037101862935930826307861400*\[Omega]^2) + 
         2720*r^11*(28005593644481519153801577955 + 
           17657254220081391224484049792*\[Omega]^2) - 
         3072*r^9*(-205686366855325422141665512573 + 
           23234040980540887740937639016*\[Omega]^2) + 
         28672*r^6*(196940147529372708014157047297 + 
           60617622757398881282663485438*\[Omega]^2) + 
         272*r^14*(-1621244213785757225196800879611 + 
           66016920856788110295193540220*\[Omega]^2) - 
         2048*r^8*(435591208043339015876031511254 + 
           92975964780222836030697665885*\[Omega]^2) + 
         2048*r^7*(-1686662318112824115921328367827 + 
           245444882529047935038724894014*\[Omega]^2) + 
         256*r^10*(411659127175264497556455234919 + 
           379943519460928321938998945340*\[Omega]^2)))/
       (3375425080437753106508000256000*r^22) + 
      (\[Alpha]2^2*(-1761335519410653028500578416931635200 + 
         749859914674681888557408149097676800*r - 
         207551427216790363155386487373824000*r^2 + 1220998338560*r^3*
          (77828847026957975667061 + 2674851154570093356000*\[Omega]^2) + 
         1737469734*r^20*(-18690553994259455374395 + 8587377250136587403512*
            \[Omega]^2) - 6075069*r^19*(-18709244548253714829769395 + 
           323140392957971119997516*\[Omega]^2) + 1123122*r^17*
          (-8585850581030302628305985 + 936708476366960678074632*
            \[Omega]^2) - 1585712128*r^4*(-15351522621753792027699299 + 
           3310313941432146304247616*\[Omega]^2) - 14350336*r^5*
          (1151093290464342880409663953 + 52886571485498766624051924*
            \[Omega]^2) + 289289*r^18*(-419553656593744448919694551 + 
           68889842609024358352582196*\[Omega]^2) + 
         12376*r^16*(20871181694229214706066931915 + 
           991642731279276094241262059*\[Omega]^2) - 
         5440*r^11*(-2391772018446485818246655461 + 
           2679334099242466163823663032*\[Omega]^2) + 
         14144*r^12*(18542932298291800864372991167 + 
           4008387307913146500438257304*\[Omega]^2) + 
         8192*r^9*(-68587871970427062802085786746 + 
           8468625775951816298408145927*\[Omega]^2) + 
         884*r^15*(-578857678852627039922986461147 + 
           9232630079219730652484698412*\[Omega]^2) - 
         157696*r^6*(33060544085399634784713032384 + 
           11080906409075887510016001735*\[Omega]^2) + 
         1904*r^13*(-282542356322649029400118417807 + 
           14395072623068482966254156384*\[Omega]^2) - 
         14336*r^7*(-231758033483395810792521514128 + 
           34827703654009153034526288767*\[Omega]^2) + 
         272*r^14*(2351949402658218040322869122899 + 
           55517476170277239592196199348*\[Omega]^2) + 
         512*r^8*(1405548787168084984265227548203 + 
           363661193832704640435922582938*\[Omega]^2) - 
         64*r^10*(1295665783586910261626179387 + 
           1118184375026496668742287553856*\[Omega]^2)))/
       (3375425080437753106508000256000*r^22) + 
      c^2*((\[Lambda]ev*(-42021396516490666517861498880 + 
           18827506147081631384001576960*r - 5840798562041481477363843072*
            r^2 + 2194492717582591994568*r^19*\[Omega]^2 - 
           529032181841407026783*r^20*\[Omega]^2 - 969969*r^18*
            (3817880028011049 + 4601200640915804*\[Omega]^2) + 
           969969*r^17*(11736405786606501 + 7395638273398240*\[Omega]^2) + 
           217056*r^13*(25058141978738589 + 49953921003317888*\[Omega]^2) + 
           9044*r^14*(-567640990584719415 + 158376918649200568*\[Omega]^2) - 
           29393*r^16*(462528823261137633 + 253707345955923304*\[Omega]^2) + 
           4522*r^15*(2292265398938798283 + 2089155772032667168*\[Omega]^2) - 
           128*r^9*(41245282979606708766057 + 48659745891868366496*
              \[Omega]^2) - 43008*r^5*(7288036646431540697677 + 
             51891641934385990608*\[Omega]^2) - 304*r^11*
            (7620584407394323449 + 68508132990952811264*\[Omega]^2) - 
           301056*r^3*(-7103963688858836739639 + 102501991280810264000*
              \[Omega]^2) + 768*r^7*(69002875649294231264599 + 
             398276376724560280896*\[Omega]^2) - 152*r^12*
            (-2874165214651931487 + 611936075326964144464*\[Omega]^2) + 
           21504*r^4*(13085804772300397274921 + 1463727761684162908352*
              \[Omega]^2) + 128*r^10*(4898025470814544173231 + 
             2729956281196683623668*\[Omega]^2) - 
           128*r^8*(-2623052659127554645509 + 9749503434960802597544*
              \[Omega]^2) + 512*r^6*(-80777631984817973953083 + 
             13508223578339003307944*\[Omega]^2)))/(179360423723606489844480*
          r^22) + (\[Alpha]1^2*(32145405802977931985378302596690739200 - 
           16154032503126047528607645329208115200*r + 
           3425626456172545228437412233973334016*r^2 - 
           38523980049972658168586426535768*r^19*\[Omega]^2 + 
           9968709972655671883907479599381*r^20*\[Omega]^2 - 
           77520*r^13*(-115504290518729207121619747 + 
             3203406976928619419175904*\[Omega]^2) + 440895*r^17*
            (-464089862628276589159334649 + 13553271098001833517590528*
              \[Omega]^2) + 1499043*r^18*(46550345659590620941061969 + 
             29086299538090319915340564*\[Omega]^2) - 904071168*r^3*
            (2003298398895657835765682441 + 42487652956504122187392000*
              \[Omega]^2) + 5218304*r^5*(59920345216516673859647752941 + 
             2755372157433471724627816040*\[Omega]^2) - 
           6783*r^16*(-15397973067325816501267461637 + 
             5719929796018649041734090392*\[Omega]^2) - 
           1292*r^14*(73625012233138166656464298011 + 
             6476091925363242976070471944*\[Omega]^2) + 
           1938*r^15*(98564801886595625302711496143 + 
             70318467662692324019702951392*\[Omega]^2) + 
           150528*r^4*(-2068803987524425332535822492619 + 
             629716918122876476414263712256*\[Omega]^2) - 
           1536*r^9*(-4969920424395097566830935044181 + 
             664501037017409897885969306248*\[Omega]^2) + 
           304*r^11*(-450180212416219308203702349723 + 
             882130094876462527851957762112*\[Omega]^2) - 
           152*r^12*(1610914417381044814352185175115 + 
             1748570828300620599000736024192*\[Omega]^2) + 
           3072*r^7*(-18341194963761087138326402658197 + 
             1902385630653265332987569808360*\[Omega]^2) - 
           1024*r^8*(6760815438904972222526532978684 + 
             3364003992263331052930732384825*\[Omega]^2) + 
           3584*r^6*(18689456646286792890065190757395 + 
             7196254887888335955920297472728*\[Omega]^2) + 
           128*r^10*(2362817562031487524600126577871 + 
             7345380112337461041831888635032*\[Omega]^2)))/
         (1178445281207830553309605589376000*r^22) + 
        (\[Alpha]2^2*(-63408078698783509026020823009538867200 + 
           31996542984607575896996002012323840000*r - 
           6671363961330715916921038880114958336*r^2 - 
           103424452590316339939195384209564*r^19*\[Omega]^2 + 
           26598279552980652758290223476302*r^20*\[Omega]^2 + 
           611152109568*r^3*(5758337737522403637453241 + 
             122911696750063798335000*\[Omega]^2) - 3879876*r^17*
            (141286355784816772261591713 + 47486988604856035240552912*
              \[Omega]^2) + 2998086*r^18*(62102273540807224778752699 + 
             66123807319331550918695928*\[Omega]^2) - 14350336*r^5*
            (42515063107397822115189877101 + 2038839694934083396628920790*
              \[Omega]^2) + 108528*r^13*(-1066808284057559587328457499 + 
             2210811493322137555722352308*\[Omega]^2) - 43051008*r^4*
            (-13388247974764292445766292965 + 4416426669713995148942339376*
              \[Omega]^2) - 8398*r^15*(14548959769853814270936290187 + 
             9388550107915569693112139504*\[Omega]^2) + 
           6783*r^16*(81014307720444293380882949161 + 
             39462319021463989351096658344*\[Omega]^2) + 
           1292*r^14*(25966806404201838834631199829 + 
             150743993249384451911158284076*\[Omega]^2) - 
           12800*r^10*(105411351542243870257814288112 + 
             203917046730075592838191411741*\[Omega]^2) + 
           4096*r^9*(-2897646449209571886618366593592 + 
             456973468729156858526889260567*\[Omega]^2) - 
           21504*r^7*(-4964037492114581880751544151037 + 
             543313141443086265717846697460*\[Omega]^2) + 
           456*r^12*(1321031652586972696438475764581 + 
             775539688895436286006083574784*\[Omega]^2) + 
           3328*r^8*(2765701759375812829975829384133 + 
             2109490504499218562321045176748*\[Omega]^2) - 
           304*r^11*(-1297374849180781293527281596675 + 
             2385519232119785390815991099168*\[Omega]^2) - 
           3584*r^6*(33766010511126120785897318958279 + 
             14537232673396823321384943318686*\[Omega]^2)))/
         (2356890562415661106619211178752000*r^22)) + 
      c^4*((\[Lambda]ev*(-7498484756164890047520618577920 + 
           3226354257070435800735704678400*r - 872276028235351351271504216064*
            r^2 - 148553662257*r^20*(-16877586785213 + 192305846826*
              \[Omega]^2) + 594214649028*r^19*(-16877586785213 + 
             199427272524*\[Omega]^2) + 69837768*r^17*(-452784772766564469 + 
             6515604280605320*\[Omega]^2) - 7759752*r^18*
            (-2644190259891296886 + 33834275201072077*\[Omega]^2) + 
           5173168*r^15*(-7669971106413948549 + 108845595893311304*
              \[Omega]^2) - 596904*r^16*(-66159762786723178755 + 
             813218326234822918*\[Omega]^2) - 23408*r^14*
            (-1258129440960811190975 + 1566118025063788164*\[Omega]^2) + 
           88309760*r^3*(3330346037491770044867 + 12063228420498520200*
              \[Omega]^2) + 8512*r^13*(-1492355008582379942693 + 
             17939645900871624352*\[Omega]^2) - 22528*r^7*
            (-214007830040440659093493 + 4854336772215019597280*\[Omega]^2) + 
           57344*r^5*(-664375209943822062873957 + 5355122465464444433608*
              \[Omega]^2) - 512*r^11*(2490225671318452245101 + 
             9471388639161418372792*\[Omega]^2) + 1024*r^9*
            (-252905662003873495049895 + 20534278574436734986712*
              \[Omega]^2) + 172032*r^4*(236222756133387164623867 + 
             23348926782180438492016*\[Omega]^2) - 
           64*r^12*(-19413915429568028173805 + 100828972319547476784244*
              \[Omega]^2) - 1024*r^8*(-18476245878803936230931 + 
             133465885696013724348750*\[Omega]^2) + 
           256*r^10*(70382149439593068960729 + 134883796306337961324956*
              \[Omega]^2) + 2048*r^6*(-2185282299718898853153373 + 
             355340739088363920723228*\[Omega]^2)))/
         (1740154830966430164471144960*r^22) + 
        (\[Alpha]1^2*(5736169079953617640946394885587258572800 - 
           3335883271936538141944397919845508710400*r + 
           559875585728807867870962596391673659392*r^2 + 148553662257*r^20*
            (-412252872367162090396825 + 3623675985800481669582*\[Omega]^2) - 
           4155347196*r^19*(-58952160748504178926745975 + 
             500630831691043017504732*\[Omega]^2) - 10147368*r^17*
            (-16536855387845615621582654325 + 33274524543653637004486784*
              \[Omega]^2) + 8839806976*r^3*(-34088595103372906834865020747 + 
             150008284598408328631968000*\[Omega]^2) + 1691228*r^18*
            (-196296603943530312128264054697 + 1579567277527145880125823782*
              \[Omega]^2) + 468041728*r^5*(110268375169368807404068035329 + 
             6380624420384005734882703608*\[Omega]^2) - 
           198968*r^16*(-472749738371993989226817856989 + 
             8327068424237697238672847698*\[Omega]^2) + 
           56848*r^15*(-5457315692111888907902089963809 + 
             156214310455627311799180065896*\[Omega]^2) - 
           448512*r^9*(-1377228762286646522821987675795 + 
             226197103420348834496499753156*\[Omega]^2) - 
           2432*r^13*(93526893068443490306835962157149 + 
             2680575911312388176711422688056*\[Omega]^2) - 
           608*r^14*(-594909492608752852870035180647317 + 
             3725274679528386764820402218198*\[Omega]^2) + 
           4415488*r^4*(-6096292506488610587274569316259 + 
             3796087365811139630197380096384*\[Omega]^2) + 
           16384*r^7*(-464179103408188421830923692585932 + 
             30523478400608716778696676777033*\[Omega]^2) + 
           28672*r^6*(236491323549592981812432833630749 + 
             124440001937744896299662752731410*\[Omega]^2) + 
           1024*r^10*(125990167997186387277500490130835 + 
             127743127399955707432133122879722*\[Omega]^2) + 
           128*r^11*(-83056807093975881106432578274573 + 
             159371061455927625668999745331568*\[Omega]^2) - 
           2048*r^8*(220067371152446576367391581046941 + 
             270886832748197197626037554108691*\[Omega]^2) - 
           64*r^12*(-284405354784996981078541945013067 + 
             390586407584795548454583463548160*\[Omega]^2)))/
         (11433276118278372028209793428125952000*r^22) + 
        (\[Alpha]2^2*(-5657409688347017527543857875184412262400 + 
           3300767573604263614453357144056161894400*r - 
           546096997036643155761075388565599420416*r^2 + 
           r^11*(20883563384288584575378751186274672 - 
             34299196726382221285873788060302848*\[Omega]^2) + 
           148553662257*r^20*(-479724219185992687942805 + 
             4834303894090887666522*\[Omega]^2) - 4155347196*r^19*
            (-68600563343596954375821115 + 672016100754855233607843*
              \[Omega]^2) - 28729372672*r^3*(-10153319711164469472822650293 + 
             45131426105483900149110000*\[Omega]^2) - 10147368*r^17*
            (-58057347416944409669357734239 + 626676891366747516310394896*
              \[Omega]^2) + 1691228*r^18*(-293109106152832086861157421007 + 
             3485539932615784552364459764*\[Omega]^2) - 
           35530*r^15*(-13845045951373015357288638322617 + 
             91328010590888671475907288688*\[Omega]^2) + 
           24871*r^16*(-23601393790308426054949073501589 + 
             348215748509497451276192198584*\[Omega]^2) - 
           7175168*r^5*(6963223973617399919588213164405 + 
             411769647132687178724999357124*\[Omega]^2) - 
           28700672*r^4*(-843048396476583227715611227247 + 
             585170567657279136581061113568*\[Omega]^2) - 
           78848*r^7*(-89240053013898786864233663019117 + 
             6418970588056579081863502610572*\[Omega]^2) + 
           1064*r^13*(84233981013935693788865295785287 + 
             6450173452511946409385494914216*\[Omega]^2) + 
           152*r^14*(-2009889513402134700827206361328683 + 
             28218243427991927307159205584258*\[Omega]^2) - 
           78848*r^6*(76492978931726872014395723014061 + 
             45415486989192654170098250343303*\[Omega]^2) + 
           256*r^9*(-2020994866358822302071459674220421 + 
             413686152316816557790386126030576*\[Omega]^2) + 
           8*r^12*(3692144066303473822107168542942579 + 
             1330006406297567607353202910659840*\[Omega]^2) - 
           64*r^10*(2393294533911503650916748735608903 + 
             2149915198127041322074901455106456*\[Omega]^2) + 
           256*r^8*(1556677850650441888896640632576365 + 
             2250804248801725492990170542093556*\[Omega]^2)))/
         (11433276118278372028209793428125952000*r^22)) + 
      c^6*((\[Lambda]ev*(5955949325705378497427452723200000 - 
           2512378675906332509416169243934720*r + 
           1131478612901084064163468401672192*r^2 + 12528025517007*r^20*
            (179516150351811 + 14476356802735*\[Omega]^2) - 
           50112102068028*r^19*(179516150351811 + 15012441903890*
              \[Omega]^2) + 1472412942*r^18*(14228845380656589137 + 
             1014912547793390670*\[Omega]^2) - 490804314*r^17*
            (73737309585917333811 + 4783498087213718560*\[Omega]^2) - 
           5249244*r^15*(8186342186290386034147 + 608934158388150845464*
              \[Omega]^2) + 874874*r^16*(51269146329457384435107 + 
             2785486573563229105852*\[Omega]^2) - 267904*r^13*
            (54595327240100949586669 + 15532746480906628530646*\[Omega]^2) - 
           33488*r^14*(-897961998534460675337599 + 17026724381349644112790*
              \[Omega]^2) + 143503360*r^3*(-2944985148511855456366093 + 
             177277259366856909417600*\[Omega]^2) + 
           736*r^11*(-106437058782390431184089 + 4899654096993826860905008*
              \[Omega]^2) + 28672*r^5*(2430381398520905265884174727 + 
             75692165907239251494434704*\[Omega]^2) + 
           368*r^12*(893216977563968219219057 + 82634933746684587586443000*
              \[Omega]^2) + 256*r^9*(5390784470179002493399600527 + 
             143686553302960630138502288*\[Omega]^2) - 
           43008*r^4*(1920808070470784354757686789 + 
             235113608703862302327502016*\[Omega]^2) - 
           4096*r^6*(-3736672167460781670271781267 + 
             557319346546272500159505901*\[Omega]^2) - 
           512*r^7*(26401393568671716167562734927 + 
             776610570233245563801636440*\[Omega]^2) - 
           128*r^10*(-98117835280922097251649675 + 
             827924072751888394444733516*\[Omega]^2) + 
           256*r^8*(-4519037215513252424884947419 + 
             1513224810401435010761126380*\[Omega]^2)))/
         (210333819535035638802250644673920*r^22) - 
        (\[Alpha]1^2*(4556164808602636054316466361100402688000000 - 
           1794860631383984071799636242176568668979200*r + 
           585787918437415502472824260603947703074816*r^2 + 
           20880042528345*r^20*(2630922876379525340532465 + 
             163669365358655088742787*\[Omega]^2) - 584057133660*r^19*
            (376221971322272123696142495 + 22611825898045442957297062*
              \[Omega]^2) + 2781224446*r^18*(124319509156369802399652404877 + 
             5201207167711359931471832926*\[Omega]^2) + 490804314*r^17*
            (-593287755993582889088948412825 + 6446946576581852659535967424*
              \[Omega]^2) - 590824*r^14*(677460801339844842237413687218951 + 
             1633906635957626861210152976772*\[Omega]^2) - 
           2611761152*r^3*(160247571122266534368233834376839 + 
             12124599781189163766838509312000*\[Omega]^2) + 
           57401344*r^5*(1312672584117339131402635080098789 + 
             18835824929407393677840888998416*\[Omega]^2) - 
           79534*r^16*(151099316370509592029122596799689 + 
             173819972500385890861307641245140*\[Omega]^2) + 
           9568*r^13*(22692880774805217444656727501634595 + 
             801177636831436931471201153128096*\[Omega]^2) + 
           14350336*r^4*(-7118534661790244731216746970808917 + 
             1014109279015223619450536068631808*\[Omega]^2) + 
           22724*r^15*(17890995632506833192263276577989781 + 
             1948490468313399657640400765755792*\[Omega]^2) + 
           38912*r^7*(-448428123235761564106380071586178859 + 
             52371640597441160388073293246257940*\[Omega]^2) - 
           1104*r^12*(127728130666092877927173469916812471 + 
             71450587363715096450198129596019808*\[Omega]^2) - 
           3072*r^9*(-988178469331034869440398043793358309 + 
             101923138925016663337654928617884944*\[Omega]^2) + 
           736*r^11*(-103354209810174967482139735264469093 + 
             110969562623653757316227853196256096*\[Omega]^2) - 
           3072*r^8*(681139343275498985220355268054618911 + 
             208901712658236823097014885186935381*\[Omega]^2) + 
           256*r^10*(-212462120406888020886573302664125863 + 
             860346050955645808825508702052649508*\[Omega]^2) + 
           7168*r^6*(2835459344846204985887616095753992333 + 
             863859077607462316863679838231269620*\[Omega]^2)))/
         (1381948659373395535828738889002654912704000*r^22) + 
        (\[Alpha]2^2*(691324191368681313686477028645666816000000 - 
           274092261898618525167627581325730951987200*r + 
           87717804078988072530428471374043645263872*r^2 - 
           3212314235130*r^20*(3061512744259698790325901 + 
             218349392549771759604577*\[Omega]^2) + 44927471820*r^19*
            (875592644858273854033207686 + 60705454434855256102575151*
              \[Omega]^2) - 427880684*r^18*(182888896200735616990014603687 + 
             11914897448083683295889317907*\[Omega]^2) + 151016712*r^17*
            (730306729430219677065816094833 + 29874748637430144748143942926*
              \[Omega]^2) - 28729372672*r^3*
            (2182106415543723731633345057633 + 165809169245743448022880920000*
              \[Omega]^2) + 7175168*r^5*(1592388644330327629237720927323467 + 
             28114950440706424093699179281476*\[Omega]^2) + 
           28700672*r^4*(-508850046885580982812678682896585 + 
             78481967711152834775803322339928*\[Omega]^2) - 
           21413*r^16*(5145026993042497773013025844329589 + 
             314352952948809270398009097197800*\[Omega]^2) - 
           6992*r^14*(6323003973127732901155102543756016 + 
             771003391994481993323878704935617*\[Omega]^2) + 
           874*r^15*(86205282857259107634740882296933563 + 
             2267735160564950653242026466110392*\[Omega]^2) - 
           1288*r^13*(-13506338354211063784744677133923035 + 
             4878274827820596550865852841200808*\[Omega]^2) + 
           78848*r^6*(35834968179995785115366263524937324 + 
             12313955788930355139045481749871523*\[Omega]^2) + 
           7168*r^7*(-358862120452117673479950041711353809 + 
             43266128292464406509277072822716650*\[Omega]^2) + 
           368*r^11*(-34858807456194465497983068387899477 + 
             45071712359789189443777711835825792*\[Omega]^2) - 
           184*r^12*(108569988348527094614628641410678625 + 
             48361274489453925545990097692597856*\[Omega]^2) - 
           1280*r^8*(144321760249682700702983967700952897 + 
             79910040929390169688356723643912276*\[Omega]^2) - 
           256*r^9*(-1408135622243326096263687336229470257 + 
             161151274009737113784343095459814520*\[Omega]^2) + 
           64*r^10*(386236708535360973717812873923149253 + 
             874844626683154741588171459625889192*\[Omega]^2)))/
         (212607486057445467050575213692716140416000*r^22)) + 
      c^8*((\[Lambda]ev*(3751885813404063844731096566952099840 - 
           1518451180292500751726790310279249920*r + 
           444925953061161197844822443983503360*r^2 + 5700251610238185*r^20*
            (-178201013719197 + 4081157415974*\[Omega]^2) - 
           22801006440952740*r^19*(-178201013719197 + 4232289894676*
              \[Omega]^2) + 409441032*r^18*(-19759576620438537989183 + 
             510905147535437614915*\[Omega]^2) - 272960688*r^17*
            (-44428879497841494817623 + 1303958477595942609820*\[Omega]^2) - 
           6094816*r^15*(-2561018025699566946167193 + 74392935897859924437704*
              \[Omega]^2) + 1306032*r^16*(-11664050751989469606204894 + 
             289999055944441304470211*\[Omega]^2) - 2576*r^14*
            (4577085842917270674691730849 + 2862851202298969313923020*
              \[Omega]^2) - 10304*r^13*(-478014006375167788895495581 + 
             28764651928835342779001264*\[Omega]^2) + 10436608*r^3*
            (-14147756590027857009663755053 + 67844139157266504233269200*
              \[Omega]^2) - 57344*r^5*(-343816350491018039549802630687 + 
             1893155715450823002088186408*\[Omega]^2) - 
           688128*r^4*(40237988911091621979804209189 + 
             3487839435807297956955762508*\[Omega]^2) - 
           2048*r^9*(-79882900107559048263247374849 + 
             5110143807177727411998340372*\[Omega]^2) + 
           640*r^12*(-704026258491194260171712981 + 
             7323562745621125123488851950*\[Omega]^2) + 
           4096*r^7*(-648067881604084297218877751401 + 
             10731709414701892037515325660*\[Omega]^2) + 
           128*r^11*(6087815260889529951507143693 + 
             19544500726490281790346171664*\[Omega]^2) + 
           2048*r^8*(-114676547884494332643756298981 + 
             38749315561113594108640705545*\[Omega]^2) - 
           256*r^10*(-38990181531842185202125705641 + 
             80780370890173543342095860708*\[Omega]^2) - 
           2048*r^6*(-1793952275521490898367510286281 + 
             216000741003821614769372134548*\[Omega]^2)))/
         (1607791716525812423004403927887444480*r^22) + 
        (\[Alpha]1^2*(-2870106707447944997354164748410823466654105600 + 
           1724113763998274199599866649969672793882624000*r - 
           292716539798896876159223834604207592817295360*r^2 - 
           1900083870079395*r^20*(-13058243580565043356855275 + 
             230707371095963999630054*\[Omega]^2) + 53149199163060*r^19*
            (-1867328832020801200030304325 + 31873496284329738781134604*
              \[Omega]^2) + 297775296*r^17*
            (-187028097527696810347160802774555 + 
             471445032631554417127084197656*\[Omega]^2) + 
           83576356864*r^3*(2126231878281372480384338939644033 + 
             10545666736426468703184658701600*\[Omega]^2) - 
           35154028*r^18*(-3706788393683821449716149614696519 + 
             59604068539927696015432215756418*\[Omega]^2) + 
           435344*r^16*(-100937393008062900011234041156834788 + 
             3450035570732988785898226064824585*\[Omega]^2) - 
           497536*r^15*(-226248294441636975552653277134689104 + 
             13752661435799586516710121964321037*\[Omega]^2) + 
           76544*r^13*(1236407982169618897214789357334561371 + 
             35118207211119740544228035292718252*\[Omega]^2) - 
           83492864*r^4*(-204564490782180489684448255173914915 + 
             102164326644271972522507024777327224*\[Omega]^2) + 
           1472*r^14*(-94990815288810053531597950435885405048 + 
             839671270504939653208430394697006841*\[Omega]^2) - 
           802816*r^5*(38765143130808241446579507214092443177 + 
             1952684352873646944585365120809009704*\[Omega]^2) + 
           6144*r^9*(-84630684852061499098012950155859813897 + 
             9956304735325661037516415138159357348*\[Omega]^2) - 
           512*r^11*(-22115364967492047256932476873050917553 + 
             26981584357446260267781045943074685652*\[Omega]^2) - 
           57344*r^6*(76020569537343972501884019409759369511 + 
             35093540487589715320057342683875714551*\[Omega]^2) - 
           2048*r^10*(33043245923694154805395739419237440874 + 
             35950605516738992476769496265298849403*\[Omega]^2) - 
           8192*r^7*(-616417631156133324857382309219253746677 + 
             40312387046144446342215792304877961702*\[Omega]^2) + 
           256*r^12*(12296700933189461334798734647559222283 + 
             63704454425941748191759590677847856648*\[Omega]^2) + 
           2048*r^8*(157306093338358916246225980361945272563 + 
             143979187255734932054916214295385874573*\[Omega]^2)))/
         (10563615552250235475874880067536294152709376000*r^22) + 
        (\[Alpha]2^2*(2830699246654189912051772826547579828096204800 - 
           1705873323627594456925124530725793921931673600*r + 
           285632942689065832697374850792639763848724480*r^2 - 
           1900083870079395*r^20*(-15195420397332937219383135 + 
             307784014590453181435234*\[Omega]^2) + 53149199163060*r^19*
            (-2172945116818610022371788305 + 42785025081392449873032671*
              \[Omega]^2) + 20062610568*r^17*
            (-11076110019734727763694828653493 + 
             242847269774886893233584580164*\[Omega]^2) - 
           35154028*r^18*(-5553932755671994685648622761444649 + 
             132807458172270940637335575377606*\[Omega]^2) - 
           2611761152*r^3*(65859440035563687463003945489900673 + 
             329967521150672742016049104878000*\[Omega]^2) + 
           373108736*r^4*(-41222078683630487191708795059263105 + 
             22905775536072579268550439539366448*\[Omega]^2) + 
           7175168*r^5*(4210091519328807105808768107973251223 + 
             217084771699619619753312589000716924*\[Omega]^2) - 
           27209*r^16*(-8169019690570631920971926736037944093 + 
             248201521902077523779652186714605240*\[Omega]^2) + 
           7774*r^15*(-25532723361337232980108908586315821381 + 
             301248317755813634314646813709328192*\[Omega]^2) - 
           1288*r^13*(25051237567583814006442551940165895777 + 
             4221525918924495245092961367515578488*\[Omega]^2) - 
           184*r^14*(-681438695962135200084152460338968390003 + 
             21416635572575662353133483454399981886*\[Omega]^2) + 
           7168*r^7*(-656505978652585095422357678092104925365 + 
             46363271939423976529081935777067465472*\[Omega]^2) - 
           104*r^12*(245643379664301511071015739219320016601 + 
             80050173490171733011789095155406783936*\[Omega]^2) - 
           256*r^9*(-1662354108124823205426717368341194690019 + 
             240126356697346105237597612940443464768*\[Omega]^2) + 
           7168*r^6*(542446258521193631120926210647123819955 + 
             282402260578746487710875947428611525883*\[Omega]^2) - 
           256*r^8*(1004243127725172395206199227063594817987 + 
             1197739622543737162371164568641729472876*\[Omega]^2) + 
           64*r^10*(1513179006543728724114883402087004108933 + 
             1329057258399737637877962703258692032456*\[Omega]^2) + 
           16*r^11*(-1087526149957323772822698370530191803889 + 
             1369102344483885222099090230140870668256*\[Omega]^2)))/
         (10563615552250235475874880067536294152709376000*r^22)) + 
      c^10*((\[Lambda]ev*(634747632013632904639906666235780136960 - 
           245500430469244457819927243840060129280*r - 
           215986185786756291537390461052866887680*r^2 + 18289577359053000*
            r^19*(602816767207452721 + 21653619363029855*\[Omega]^2) - 
           2286197169881625*r^20*(1205633534414905442 + 41760763768698665*
              \[Omega]^2) + 2020268250*r^17*(20209004977935156661078031 + 
             559768761569371026240640*\[Omega]^2) - 673422750*r^18*
            (36425173749491597698633929 + 1118216768811247381746590*
              \[Omega]^2) - 5755750*r^16*(8835516651503689478782315137 + 
             201908835001792384815140612*\[Omega]^2) + 6198500*r^15*
            (8025439674991954489831860849 + 260370306544014619845715640*
              \[Omega]^2) + 154000*r^14*(-231341800204020254328327883863 + 
             2412123108323533370167824326*\[Omega]^2) + 
           168000*r^13*(98777439596764161531486241669 + 
             14734613222526583535889736196*\[Omega]^2) - 562974720*r^3*
            (-156692047536293141027221861459 + 39419071953421406861901707200*
              \[Omega]^2) + 422400*r^7*(11809541518647270424592881520387 + 
             953767122397222009418385848232*\[Omega]^2) - 
           258048*r^5*(76590024061380261742532195290625 + 
             8509136551531406213767193670496*\[Omega]^2) + 
           32*r^11*(30281828817689502698536810524375 + 
             17826558554467649626970553562448*\[Omega]^2) + 
           43008*r^4*(616915135820820457836670111049085 + 
             126205381488891048366716332936448*\[Omega]^2) - 
           256*r^9*(2079066351704584057605655716571875 + 
             176050505017545988718761721041552*\[Omega]^2) + 
           4096*r^6*(-1685376163599610883001976914698775 + 
             301813491845994146156595494352697*\[Omega]^2) + 
           128*r^10*(-842416531164664915856916587866875 + 
             396472193808466168856826861270028*\[Omega]^2) - 
           256*r^8*(-3441181254924934344563592118844655 + 
             784788797006973920316091342215916*\[Omega]^2) - 
           16*r^12*(32405019135637842453883436226375 + 
             940169616913795491456999833336648*\[Omega]^2)))/
         (243731175527084876999823857943187286640000*r^22) + 
        (\[Alpha]1^2*(-485567399111788349946941369916727437270869606400 + 
           873831888327543521623982970280747547361804288000*r + 
           26008569554300510315754079146633206663754547200*r^2 + 
           3810328616469375*r^20*(17669323010805514059244078230 + 
             472146258623876125724575093*\[Omega]^2) - 213165237285000*r^19*
            (1263356595272594255235951593445 + 32614805388356250729304735909*
              \[Omega]^2) + 3816062250*r^18*
            (105380548398870044355794395476881061 + 
             1881750743541367214754372504093466*\[Omega]^2) + 
           673422750*r^17*(-435805973737960219455109369348854015 + 
             4055642620188800146664097020717504*\[Omega]^2) - 
           165746380800*r^3*(539000940365152759875674667082917719 + 
             166662159891594488516613280747576320*\[Omega]^2) - 
           1328250*r^16*(34831970292557521010902220720119035663 + 
             5777511900124500093828951610154116988*\[Omega]^2) + 
           379500*r^15*(1148918285938199053988136523515056879331 + 
             55712429577385830734866138091816787632*\[Omega]^2) - 
           3311616*r^4*(15165620391096334939878407045907757472543 + 
             142588239107455882689967696982719723776*\[Omega]^2) - 
           4415488*r^5*(-3932993719287158322799773594128394903009 + 
             407529846061873655084857368652923502496*\[Omega]^2) + 
           12000*r^13*(22370633229620789407178656449526168303291 + 
             738099484884243713793601399181362289792*\[Omega]^2) + 
           1000*r^14*(-459296320091059039196529818038612824745083 + 
             977273180493691167698596478756492655484*\[Omega]^2) - 
           9216*r^9*(-186339183066046619318382204013434467832625 + 
             16634450585326259184666024362012033396264*\[Omega]^2) - 
           1024*r^8*(991457153769529119298686126825742038736065 + 
             59105124248958256511871732670539567757231*\[Omega]^2) + 
           6144*r^7*(-1128001189808630783609434423476599967551275 + 
             181103900801728104911728531318075602994084*\[Omega]^2) + 
           256*r^10*(-564936577727333570767379088993970476733875 + 
             220213613043555467639820736112785311896612*\[Omega]^2) + 
           7168*r^6*(1240880125444596016659795898607542577042937 + 
             259129737510136101594728232388966988747188*\[Omega]^2) + 
           32*r^11*(-1627061466616244070096160311273016081416375 + 
             1225338999581586875701959747960392540254496*\[Omega]^2) - 
           16*r^12*(6642664921811626300901689837660023908232375 + 
             2059152039663724293927714975478477111286048*\[Omega]^2)))/
         (1601378095123934134170907600238080091712286968000000*r^22) + 
        (\[Alpha]2^2*(957800814373033416556151285855414874068641382400 - 
           1721812992675150786806164139952312111425165721600*r - 
           49695637185182931519855617590133521296193536000*r^2 + 
           r^11*(97153791617741599714890829719121155676374000 - 
             94652596530327946269758087693265900162040832*\[Omega]^2) + 
           7620657232938750*r^20*(20561171923999321002303799422 + 
             629884820163256526694872903*\[Omega]^2) - 106582618642500*r^19*
            (5880495170263805806658886634692 + 175120451690340807040789938089*
              \[Omega]^2) - 18855837000*r^17*
            (84183272665641283921452677137286307 + 
             1413209274965907110874597284638186*\[Omega]^2) + 
           7632124500*r^18*(155803753648773671235719867065274151 + 
             4369682419532326047659120309553431*\[Omega]^2) + 
           2154702950400*r^3*(81582526712044870073767139262897163 + 
             25070951827308772336701377182183200*\[Omega]^2) + 
           86102016*r^4*(1091700068931344257754006287572752653901 + 
             9875469456558351512404801271696027496*\[Omega]^2) - 
           822250*r^15*(1426868613926611528516591744271294429319 + 
             14631925250601663045251906903470900424*\[Omega]^2) + 
           1992375*r^16*(797355037387415307805491076066720564139 + 
             21012457886126532842015145943930858072*\[Omega]^2) + 
           7175168*r^5*(-4947518656840471360912001446451567511303 + 
             439980556244970026584426045249517684876*\[Omega]^2) + 
           21000*r^13*(-11628061591226210756406421127038808391751 + 
             2037960202677418302422179219705994078920*\[Omega]^2) - 
           236544*r^7*(-57564014956520940959934527718289799645025 + 
             9196894654820426318826195142083994180886*\[Omega]^2) + 
           2000*r^14*(352405551450832985284051920204940312877886 + 
             19361771571617766650659017441652490535025*\[Omega]^2) - 
           78848*r^6*(204970257124816639783310940230064585413304 + 
             48834041454351090872895132015033711323855*\[Omega]^2) + 
           256*r^8*(3598278949006236800272210451013472794835785 + 
             498935273447214475080695433237195779473652*\[Omega]^2) + 
           256*r^9*(-10183443361920559125336641871345895498094625 + 
             934716335735954272378128046865273205481352*\[Omega]^2) + 
           24*r^12*(6330502667062326269450182485201649225936625 + 
             2372963424580172462646196990312864561174432*\[Omega]^2) - 
           64*r^10*(188356106960790642831043596808329793463625 + 
             4386364008284494304146285183907507729921768*\[Omega]^2)))/
         (3202756190247868268341815200476160183424573936000000*r^22)) + 
      c^12*((\[Lambda]ev*(-28796559406833690675353068469118833258334781440 + 
           11032022020518353183611535636656885746452398080*r - 
           3464201340242732362170945278024758137355370496*r^2 - 
           11092989646766152125*r^20*(-569757065287032850325 + 
             21809707218125473202*\[Omega]^2) + 44371958587064608500*r^19*
            (-569757065287032850325 + 22617359257897026748*\[Omega]^2) + 
           152820964296000*r^17*(-445800498291588204679739643 + 
             23313196669031422727527885*\[Omega]^2) - 82778022327000*r^18*
            (-579315329500118339194869411 + 25746229061790528811830103*
              \[Omega]^2) + 72277744000*r^15*
            (-1260363580777943594831103131907 + 64240256010626588095836668317*
              \[Omega]^2) - 3872022000*r^16*
            (-22273028310824767214641541764125 + 
             976660630000910675293510588273*\[Omega]^2) + 
           938672*r^14*(75415868447658246024763607520515125 + 
             268485622521510866336655015853164*\[Omega]^2) + 
           3754688*r^13*(-7428007047312534707280560800409375 + 
             1032653050845674995435218748428064*\[Omega]^2) - 
           1072768*r^11*(6266019752986963414045403751732707 + 
             17932408713892484969854101855395104*\[Omega]^2) - 
           1072768*r^12*(-2661148327915857981376713299126827 + 
             42966854680997586194589904628506274*\[Omega]^2) - 
           150126592*r^3*(-7449256206148953749121769475123749061 + 
             138573656525524207356221360911806000*\[Omega]^2) - 
           57344*r^5*(2649969746770605257523008941889246081883 + 
             5984325063567882016532399137367175928*\[Omega]^2) + 
           8192*r^9*(-156625687401243365459841719642113281204 + 
             8011376197415029425049905695672068619*\[Omega]^2) + 
           1376256*r^4*(190219823996363019238580841624977112427 + 
             16556944983542354363684437327878441694*\[Omega]^2) - 
           8192*r^7*(-2570776542056948836861155437030856277249 + 
             17400823013223612421612428466409383040*\[Omega]^2) - 
           2048*r^8*(-1782254454266903768574198774037259600156 + 
             356155057034421722840858271403139522103*\[Omega]^2) + 
           256*r^10*(-1259829955907565199325213080867860250887 + 
             731840640226104937929985208533456602076*\[Omega]^2) + 
           2048*r^6*(-18689551491480928763433970204522980483335 + 
             2052544045034579820433359698582219790108*\[Omega]^2)))/
         (19818381948261419031822851455698814403798107680000*r^22) + 
        (\[Alpha]1^2*
          (22028708339071082327273465189878417511168164683684249600 - 
           13632746947843035993681445848895053181684780943120793600*r + 
           2317365240143995994087407884323209127532070809882329088*r^2 + 
           3697663215588717375*r^20*(-41750753180280510441145051261875 + 
             1232900303470787173837940333042*\[Omega]^2) - 
           103431138897586500*r^19*(-5970357704780112993083742330448125 + 
             170331979663013906468716866422692*\[Omega]^2) - 
           4898107830000*r^17*(-43850300722773910467567296876015937147 + 
             19434227393988805987215277326209344*\[Omega]^2) + 
           1387797218500*r^18*(-551853136923131640517239061590162023709 + 
             15243577877635523471379370715017542122*\[Omega]^2) - 
           586670000*r^16*(-577295901589301058880388883236675620694877 + 
             28043010494528558728586466570498892167485*\[Omega]^2) + 
           1374484000*r^15*(-415328340467796796854619854982613377256097 + 
             49477768954530052592153049507670770680500*\[Omega]^2) - 
           214553600*r^13*(2772730603293294948733754200400730692987500 + 
             71766451808381882584714560375943276455929*\[Omega]^2) - 
           27323039744*r^3*(56625948982136355324276559836486196484340841 + 
             947752763997246054754387178917360441872000*\[Omega]^2) - 
           536384*r^14*(-1480883089497787634049653496238555667874671375 + 
             18032809511704872871862493258412564986352501*\[Omega]^2) + 
           2145536*r^11*(-66625701292544391467725464299332730261247215 + 
             61570157764619011672832581805281674439890712*\[Omega]^2) + 
           114802688*r^5*(2395354079884192067280163427024708832814005689 + 
             100007423139543602286522352239556977577267320*\[Omega]^2) - 
           1072768*r^12*(111058426550821798071585465993420036971394171 + 
             138995858360519580268646386581006633226481600*\[Omega]^2) + 
           150126592*r^4*(-1038366669986583181343492810588290180329364943 + 
             443559335915176610738037227283274238987658432*\[Omega]^2) - 
           6144*r^9*(-930892061674318155195789277666723163786344235885 + 
             91366740027739826561783957386306639716258553284*\[Omega]^2) + 
           57344*r^6*(702808969788143717709612927014486075517447047416 + 
             295897490136072669217291929119693019296618127929*\[Omega]^2) + 
           2048*r^10*(238347473211186589906018310833198693435294004507 + 
             297776725602103441970044679214988859891399799813*\[Omega]^2) + 
           8192*r^7*(-5841526933607817484254274122275543708516124035323 + 
             394840450096506224193926072097828614896569184338*\[Omega]^2) - 
           2048*r^8*(1542189128649696525036451450494878491260285540081 + 
             1144226401222344645513631800411331308153988889891*\[Omega]^2)))/
         (130211995507397279575274825749870078410311849018595216000000*
          r^22) + (\[Alpha]2^2*
          (-21726247298874808025162941881310791250475563558423756800 + 
           13487671784443047877611142495245326943456179375996928000*r - 
           2262362869327394462979099568837609256468516894764007424*r^2 + 
           3697663215588717375*r^20*(-48583888220914582060546470810375 + 
             1644797923834802518407408158182*\[Omega]^2) - 
           103431138897586500*r^19*(-6947496015590785234658145325883625 + 
             228643194867460375521998835667133*\[Omega]^2) - 
           168005098569000*r^17*(-7179385284284956713436101569033239737 + 
             284737359481806766307691765808507424*\[Omega]^2) + 
           1387797218500*r^18*(-832165733704447175396082077213477360739 + 
             34197263022232728667265313583947916324*\[Omega]^2) + 
           488399335424*r^3*(3065845341621499811589288123655206014690473 + 
             51843723103354377099983093937358338330000*\[Omega]^2) + 
           7333375*r^16*(-165111948375941220538219123774590850739416461 + 
             9197993812423940341047736127338013838302072*\[Omega]^2) - 
           2095250*r^15*(-575624388073990521201384913331959162547063973 + 
             10883463574003183298432821823670838893755248*\[Omega]^2) + 
           469336*r^13*(345486409274952903188972115077576440392797125 + 
             119357904972071571745525946618122457723513688*\[Omega]^2) - 
           487911424*r^4*(-287560703966947504454536235685865830259484045 + 
             136739249353821057679364843329742177355156768*\[Omega]^2) + 
           67048*r^14*(-11654534297178025390714415174684363177199450875 + 
             645286505770651789276771532296529216321528478*\[Omega]^2) + 
           67048*r^12*(4293555115402035196099186025336213535794600351 + 
             1249061636676253899921815649538260567918861312*\[Omega]^2) - 
           134096*r^11*(-1451110373951019245827827286699624830100025651 + 
             1497262399503938524588108021500745201033408096*\[Omega]^2) - 
           7175168*r^5*(37288399519037339228402216325258534139195554113 + 
             1605545041416648943317490316603389180000647300*\[Omega]^2) - 
           78848*r^6*(456696546304508086604625086565926209165163179507 + 
             216760703922129928018473498041097351592370028087*\[Omega]^2) - 
           7168*r^7*(-6254089836627011210684176830175071208063846216383 + 
             451235758282255797472562898087079821367993390036*\[Omega]^2) + 
           1280*r^8*(1820921626934130910244013316320746287407695269121 + 
             1904245771075933813373766678921763806821887651236*\[Omega]^2) + 
           256*r^9*(-18070717627040684511082659872716530747136399545425 + 
             2129293834423203988946968041658116932964188430768*\[Omega]^2) - 
           64*r^10*(13617848972197429686617822804875014587034371607619 + 
             11787472980847236719111815079526299668534604493976*\[Omega]^2)))/
         (130211995507397279575274825749870078410311849018595216000000*
          r^22)) + 
      c^14*
       (-(\[Lambda]ev*(3949441592375455582681241849715685978971329003520 - 
            1484499413506120588081470258409236146369357414400*r + 
            226062014043243712208190600206772394354912886784*r^2 - 
            1259643513002749875*r^20*(2382027302508059409611499 + 
              38274453677473223048341*\[Omega]^2) + 5038574052010999500*r^19*
             (2382027302508059409611499 + 39691824404855687508134*\[Omega]^
                2) - 195053108250*r^18*(133072160915659192094722589992257 + 
              1758659241627437511331721065718*\[Omega]^2) + 
            195053108250*r^17*(216093606981509770394652764930937 + 
              2332085695171188911469557195680*\[Omega]^2) + 
            18157671168*r^13*(949037625865718012543706480338176 + 
              84363651815977642733797793746103*\[Omega]^2) + 
            378284816*r^14*(-100584397023965095168328817416268471 + 
              710793755102101006081171126963730*\[Omega]^2) + 
            94571204*r^15*(553283237688707663246250431195973375 + 
              7703856399298807665284115616994296*\[Omega]^2) - 
            47285602*r^16*(1114601843524157253576256176030925125 + 
              9522416620890848402085868320926644*\[Omega]^2) - 
            39137280*r^3*(1640805542284063160769119185146059800281 + 
              485981845814974645941776803910931142400*\[Omega]^2) + 
            992*r^11*(1706774692046625866067751786100310000171 + 
              2777031586999156528495580159172239800432*\[Omega]^2) - 
            496*r^12*(1164389578172117236701014057526805140603 + 
              13391243429222677083005753070699801219016*\[Omega]^2) - 
            86016*r^5*(-34753094506900697256647731260602060427485 + 
              24802001125949186733271422180021631873712*\[Omega]^2) + 
            43008*r^4*(-235215316227449685282916300796124290924593 + 
              60184155001093124307548455759714769715136*\[Omega]^2) + 
            4096*r^6*(-261795118508703618221069356760470803871266 + 
              157684937802637199517595769273131405899131*\[Omega]^2) + 
            128*r^10*(-816946583886474107315467609164935832772101 + 
              170028618739929975239806658075425801823348*\[Omega]^2) - 
            256*r^9*(665230005427031307546256001022097516942893 + 
              196059897410350774360987721332619500588400*\[Omega]^2) + 
            1536*r^7*(746035098506219879854978459001473038510831 + 
              259054231636309768720943760710872343007896*\[Omega]^2) - 
            256*r^8*(-1535985459088411380910962975760900293344337 + 
              388737446658593090194216182228892561633364*\[Omega]^2)))/
         (293515191249238681216054385771763366023850924267720000*r^22) - 
        (\[Alpha]2^2*
          (458423060018805170793889863473026852754821594866096537600 - 
           360447333384626459040237602683389793060269215463446937600*r + 
           39690201325382832584478343721550685653089967807200477184*r^2 + 
           64597103230910250*r^20*(203118408274439892665131737049831545 + 
             2886501011453289145853679735063431*\[Omega]^2) - 
           903455989243500*r^19*(58091864766489809302227676796251821870 + 
             802504433746016473163158374292936553*\[Omega]^2) - 
           60016341000*r^17*(2073109924428276359889916641707523458549511 + 
             11260247365590252657933623261504211530074*\[Omega]^2) + 
           46376263500*r^18*(2084830527869571865538367701738299032455473 + 
             25128694010910088113604751746099115680729*\[Omega]^2) + 
           332817891*r^16*(374881024941431599236668154171114125147012125 + 
             3796320580472888097271797371184916396450216*\[Omega]^2) + 
           43648248*r^13*(-427435558896063332589624392884575827971204707 + 
             37662871247764888238502977170706786284207784*\[Omega]^2) + 
           23505850368*r^3*(-674712775185712782117038281954810990896372643 + 
             151514537944470104313340464481257489765360000*\[Omega]^2) + 
           4156976*r^14*(14246041927102504307357135662659315095608354482 + 
             391863876268978476562959707306343027956348465*\[Omega]^2) - 
           519622*r^15*(186793305238866381355514386468098470319433663875 + 
             621042693150734773048982239988349393926859928*\[Omega]^2) + 
           86102016*r^4*(40589131283822580925917972738943612910701400989 + 
             14598167763802232972847414847549507935379462824*\[Omega]^2) + 
           7175168*r^5*(361554536288086585514288529884482593706787935155 + 
             65231943690809769617717470749729226956169160836*\[Omega]^2) - 
           1984*r^10*(-7835100518426973258203817179740165434866381053587 + 
             1591318310838348267699458614043490162306990437224*\[Omega]^2) + 
           744*r^12*(7280124991239739075851281751925840518853606503933 + 
             2554233101009906833186994563866153313282457804384*\[Omega]^2) - 
           21504*r^7*(-3697835349041386572416903835103710212759727560077 + 
             4108135667786411891255529584882584457363649165322*\[Omega]^2) - 
           496*r^11*(-6751462074927342127698281142769893242313358623363 + 
             4536608800602069907562486490940832816550945419776*\[Omega]^2) + 
           7168*r^6*(-50705492369362313313455840948021285088543722070072 + 
             8939247644432072766505349242964579661455717840737*\[Omega]^2) + 
           256*r^9*(-359935495992031343889644657534401019218226193159903 + 
             24452802063810134061859704846838202752919442823912*\[Omega]^2) - 
           256*r^8*(-39143640703543722078532513530120116644855420610955 + 
             148194394507319556012145188259989253134218280000164*
              \[Omega]^2)))/
         (296688031763604701512263690471078973657895547988869199656000000*
          r^22) + (\[Alpha]1^2*
          (3021232353195264200654664273719188252444262941711977676800 - 
           2371229883083376009167738159879287382360956183757350502400*r + 
           263981522062522863505690972076007282605485349593850314752*r^2 - 
           419881171000916625*r^20*(174550593638714444871115878617150925 + 
             2163650574589929952818133476459061*\[Omega]^2) + 
           11744927860165500*r^19*(24960734890336165616569570642252582275 + 
             298920265192109759076246754577949386*\[Omega]^2) - 
           301445712750*r^18*(1405553290166623973660644043649643911315083 + 
             10451517037755035232735300502849995001394*\[Omega]^2) - 
           17732100750*r^17*(-15690941696723424832858816006349287180026825 + 
             144426103126518776386822742366645784240832*\[Omega]^2) - 
           324244128*r^13*(910510591992222953408111098156777401044833367 + 
             28343644132761047304354478646742827865472992*\[Omega]^2) + 
           141856806*r^16*(498151525591648458797440512560063102456431375 + 
             30233030995882812561874521182926563045168508*\[Omega]^2) - 
           27020344*r^14*(-17691891954063770477844604684470558106452166599 + 
             77696302880836403684000560644794974592350124*\[Omega]^2) - 
           40530516*r^15*(10693442013570557625375371658112480493716995875 + 
             205400545220656284830382274854746021791795376*\[Omega]^2) + 
           23505850368*r^3*(-4581670942321414850533533585945685321417210019 + 
             1007211067323604320626592159788432656359936000*\[Omega]^2) + 
           168290304*r^4*(140669263104699749415954431770458733836559205477 + 
             48731941079253730180756586965663306756683618048*\[Omega]^2) + 
           5218304*r^5*(3470427896937527673753332853515204661149959338183 + 
             623192932430418473961225584787418652133634137296*\[Omega]^2) + 
           27648*r^9*(-30032125654599094104485346842515716526958619380387 + 
             2452719194562004645011560791973317262574830879936*\[Omega]^2) + 
           496*r^12*(158086993800362623968589463814707068121535607606743 + 
             16185785047731942854722089645268532533516696879456*\[Omega]^2) - 
           992*r^11*(-32175568046181562196739479362932795260432165357655 + 
             16418624435262389489822765014280682268433518391968*\[Omega]^2) + 
           7168*r^6*(-352859058177266669853965045072215156644130744476327 + 
             63882225139567413526808825175036831505574734662580*\[Omega]^2) - 
           6144*r^7*(-41786128491230839070714422279857787026524385737177 + 
             97501994452709730939756382047432979367589124623756*\[Omega]^2) + 
           256*r^10*(768123016701130153131576778027422888051632174307573 + 
             115191320477795328662010560944159454768383013984996*
              \[Omega]^2) - 1024*r^8*
            (-424594320657672275696468012817365182791046272760611 + 
             233290350861478101318672722810784851486368231408207*
              \[Omega]^2)))/(192847220646343055982971398806201332877632106192\
7649797764000000*r^22))) + \[Chi]^14*
     ((\[Lambda]ev*(6016833221347820275661537280000 - 
         2575936478129764666024006778880*r + 1064082558250580034182877020160*
          r^2 + 51991841341440*r^3*(-8171619321382895 + 122532049483792*
            \[Omega]^2) - 882671790*r^22*(-1750000963799781 + 
           935654652626660*\[Omega]^2) + 88267179*r^21*(-61250033732992335 + 
           3651477327449888*\[Omega]^2) + 21985964*r^17*
          (2125326995180948433 + 20581913756709544*\[Omega]^2) - 
         46558512*r^18*(353075025199234807 + 29774391605939667*\[Omega]^2) + 
         5819814*r^19*(-363743951079889835 + 123266680581287032*\[Omega]^2) + 
         1323008*r^15*(71848588831997664687 + 602514391509000598*
            \[Omega]^2) - 2909907*r^20*(-2458292629134956523 + 
           623751426158403068*\[Omega]^2) + 352716*r^16*
          (-225495203106903149189 + 5249733656871040808*\[Omega]^2) + 
         51680*r^13*(1843209998764030137241 + 31144657886190850472*
            \[Omega]^2) - 165376*r^11*(5862923422959086661779 + 
           52521463191842660912*\[Omega]^2) - 7225344*r^6*
          (-2810326777940790559506 + 141120989108460281687*\[Omega]^2) - 
         10336*r^14*(8779052369798078635267 + 1019124047057384906380*
            \[Omega]^2) - 946176*r^4*(86527200269339089106665 + 
           3746620639191848982448*\[Omega]^2) + 86016*r^5*
          (834804287085878879624855 + 10508590125829807319928*\[Omega]^2) - 
         16384*r^7*(1077812076286268103310691 + 12473090246829842489684*
            \[Omega]^2) + 608*r^12*(208951351641270033546667 + 
           36891940085690051675360*\[Omega]^2) - 
         768*r^10*(-543763484271282692908323 + 76187259481515457046288*
            \[Omega]^2) + 512*r^9*(8941554962163100816614187 + 
           83082615770330538789776*\[Omega]^2) + 
         512*r^8*(-8068145728034141024565787 + 340716334539477348158208*
            \[Omega]^2)))/(722322250642007088353280*r^24) + 
      (\[Alpha]2^2*(346715533037664174403903436642215526400000 - 
         135810045169437619308929080548838971801600*r + 
         49134031296826049051447505533183562055680*r^2 - 
         303695586754560*r^3*(69678015978537940035616403 + 
           1973436106238291386486080*\[Omega]^2) + 627226573974*r^22*
          (-5970477122037781651325811 + 2780651409829924393057597*
            \[Omega]^2) - 2709123417*r^21*(-4838076627891282398124348847 + 
           102118353183778331397726962*\[Omega]^2) - 428726298*r^19*
          (1445008412528879014419011717 + 159402366116856151718826340*
            \[Omega]^2) + 1492434944*r^5*(2554712629535689726151892109511 + 
           28009094774891482173157800726*\[Omega]^2) + 
         7089065984*r^4*(-956028802908248340432163863875 + 
           96394048597591539288767670672*\[Omega]^2) + 
         24572548*r^20*(-580694437790198285651208129018 + 
           99896741787272436494036580635*\[Omega]^2) + 
         723520*r^15*(-115226931151288689194153326462113 + 
           3643977852547359547716725809678*\[Omega]^2) - 
         20672*r^13*(987751078167712222738939625389329 + 
           13693095551646344647565912221252*\[Omega]^2) + 
         117572*r^18*(259846900277896699267828760610486 + 
           14747943857447873308660843412773*\[Omega]^2) + 
         14350336*r^6*(112965527943522245126750402303991 + 
           16979966779425891687339521156488*\[Omega]^2) + 
         33592*r^17*(-1884000125460056706140818368835092 + 
           21217302342826396564680426754829*\[Omega]^2) + 
         170240*r^11*(-260463867850205791072251498940791 + 
           25271488299926196955995021395048*\[Omega]^2) + 
         113696*r^14*(520436232093910894303234677493691 + 
           44867256085042164302532072078292*\[Omega]^2) + 
         33592*r^16*(2526069349877704334487205819566477 + 
           48674104114838133271549124526704*\[Omega]^2) + 
         1261568*r^7*(-720765038346958374433801806299470 + 
           56101121302422694294632534739027*\[Omega]^2) + 
         91392*r^10*(610832238232575022047107924299071 + 
           136860467019218645283723617760106*\[Omega]^2) - 
         50176*r^8*(6918149922191455278893019004179899 + 
           570589769313387159025838692508224*\[Omega]^2) - 
         2432*r^12*(-350401947914179851109449467084227 + 
           1530429635996721527753870021674884*\[Omega]^2) - 
         1024*r^9*(-222247039625402085326692602528538330 + 
           10581962327122808255476001971877001*\[Omega]^2)))/
       (360684422395256545949018875355136000*r^24) + 
      (\[Alpha]1^2*(-5951023113322305302046700598468385177600000 + 
         2322188173592200401681063102340620563251200*r - 
         850937986949995975060658902298841128632320*r^2 + 
         206512998993100800*r^3*(1766257876355910639824869 + 
           50075923728102715542528*\[Omega]^2) + 1881679721922*r^22*
          (-32433036066767360145314165 + 12945821844365525344718777*
            \[Omega]^2) + 387017631*r^21*(551912974748180167592811145805 + 
           7760526371118970372555470876*\[Omega]^2) + 54964910*r^19*
          (-1868613172994226825341973284487 + 369370964274819368154498980272*
            \[Omega]^2) + 12286274*r^20*(-14982483153230677969229614602333 + 
           396629321263425614086842292216*\[Omega]^2) - 
         2181251072*r^4*(-54444026347579449747185676563725 + 
           5317488825367449016549812231936*\[Omega]^2) - 
         28700672*r^5*(2283066946132970495683092682471489 + 
           22505813327794419977813974904928*\[Omega]^2) + 
         36176*r^14*(-37546921653330155617395360416947319 + 
           183998758604309609129758152983232*\[Omega]^2) - 
         58786*r^18*(-6010117095691266961102013358667161 + 
           195176136576927734719814529415576*\[Omega]^2) + 
         16796*r^17*(-13067567687083780954394181128007981 + 
           1643366835991139947766434225083320*\[Omega]^2) + 
         5168*r^15*(227378081287214149682228314799211889 + 
           2066763059058528879388562360600864*\[Omega]^2) + 
         10336*r^16*(-41720014550018733017099013627935311 + 
           2314909859176028054713319237424504*\[Omega]^2) + 
         51072*r^12*(-823274870788047652507627397455339 + 
           2533132408305438418806467932326880*\[Omega]^2) - 
         19456*r^11*(-42910235858036952272084150080286671 + 
           2876953391636043918119830221075040*\[Omega]^2) + 
         10336*r^13*(72318644497777668622730093193788863 + 
           6395043384846617653083798931545088*\[Omega]^2) + 
         61440*r^8*(103445176565083303206682624498539771 + 
           7964468435320422908085577888026064*\[Omega]^2) + 
         11264*r^9*(-355480092261747011574601767574434853 + 
           16631008444759609796788961672426892*\[Omega]^2) - 
         14336*r^7*(-1098957688699364587057507523285317159 + 
           84352587748308547114077151134761600*\[Omega]^2) - 
         14336*r^6*(1997941948647006899403404745307960937 + 
           287993519466270470399000207311831456*\[Omega]^2) - 
         512*r^10*(2224870679233462478052031896855089087 + 
           411385547202302296575964280960272684*\[Omega]^2)))/
       (6131635180719361281133320881037312000*r^24) + 
      c^2*((\[Lambda]ev*(6016833221347820275661537280000 - 
           2479279576127628318270007541760*r + 950326528461685824323325394944*
            r^2 + 153792466747243158923088*r^21*\[Omega]^2 - 
           37451490910811492185671*r^22*\[Omega]^2 + 6550440*r^15*
            (85042779635216207 + 125293766239106648*\[Omega]^2) + 
           2909907*r^19*(275072045254721715 + 174451805656097936*
              \[Omega]^2) - 969969*r^20*(270277128831622913 + 
             323545046760857546*\[Omega]^2) + 117572*r^17*
            (6431525802432719373 + 6372244891576969028*\[Omega]^2) - 
           88179*r^18*(10896976248991511987 + 6431512352896989696*
              \[Omega]^2) - 4522*r^16*(106167972227444617581 + 
             30008928813926569928*\[Omega]^2) + 13246464*r^3*
            (-26829266291043788074167 + 320622261961269498880*\[Omega]^2) - 
           2432*r^13*(51286885846814034732 + 358625957824099293589*
              \[Omega]^2) - 1591296*r^4*(45151327033328002832835 + 
             2004378181641387371072*\[Omega]^2) - 401408*r^6*
            (-38296762979670133646541 + 2018776891691025748664*\[Omega]^2) + 
           172032*r^5*(334876439170759816356593 + 2806832736287168642122*
              \[Omega]^2) - 192*r^11*(1525510999522972874267961 + 
             5963836417191320820832*\[Omega]^2) + 2048*r^9*
            (1283283114148177947484743 + 7155722033778579168251*\[Omega]^2) - 
           304*r^14*(413621254888338106869 + 16643486408975942735720*
              \[Omega]^2) - 1024*r^7*(12356663973893233318445667 + 
             86293890151031278237432*\[Omega]^2) + 
           768*r^8*(-3192992398637060960384521 + 189275113256827691890856*
              \[Omega]^2) + 48*r^12*(727411200559717522485119 + 
             332277712483015749045520*\[Omega]^2) - 
           128*r^10*(-473978455728468085271331 + 347423798599695981176576*
              \[Omega]^2)))/(13272671355546880248491520*r^24) + 
        (\[Alpha]2^2*(1386862132150656697615613746568862105600000 - 
           632855548621681259526036947380138396876800*r + 
           179035846002707015410295595438444186304512*r^2 - 
           1288786995453012215273170541112673044*r^21*\[Omega]^2 + 
           328577583730053073636490811013196724*r^22*\[Omega]^2 - 
           752187211776*r^3*(118855775246649960856837360139 + 
             2124732874383227059450012800*\[Omega]^2) + 6701604*r^20*
            (343207847869013375820987882467 + 361124640726996577982762537253*
              \[Omega]^2) + 1033224192*r^4*
            (-20544617362313801731810868857237 + 
             2670444651558228501165650659504*\[Omega]^2) + 
           43051008*r^5*(375684248636907129228918496183681 + 
             6467729903148248383553160982960*\[Omega]^2) + 
           217056*r^15*(-8888423801456683162925559532465 + 
             8663605732315539026812594257824*\[Omega]^2) - 
           176358*r^19*(38619158587622417292731447232259 + 
             14154355617911938188547337675848*\[Omega]^2) + 
           15827*r^18*(429651677465974617202084273961067 + 
             208915079033661804667278142498408*\[Omega]^2) + 
           186368*r^7*(-19226165461872588345057739941194439 + 
             1042350870994401369766110106165288*\[Omega]^2) + 
           1292*r^16*(596072628665853811931277117740595 + 
             2113372973463990117061194706364056*\[Omega]^2) - 
           646*r^17*(2770093104863329051913015951463513 + 
             2386621938151437542736247238993600*\[Omega]^2) + 
           8960*r^10*(6858898661529544792130460682349817 + 
             4679806165065738936573559911040820*\[Omega]^2) - 
           25088*r^8*(32759788706948469007966780323373221 + 
             4760554625919951993678883234092776*\[Omega]^2) + 
           1792*r^11*(-54618151466710975177100257074148377 + 
             5081148740095229515391013927813496*\[Omega]^2) + 
           150528*r^6*(32275083105789047796771981393271355 + 
             5651357152035539056646088450664912*\[Omega]^2) + 
           456*r^14*(12841126640712304062211323893827461 + 
             7728464720676071724092997422031392*\[Omega]^2) - 
           304*r^13*(-12012352342580521014282470480115459 + 
             16472461294021421532748638389460736*\[Omega]^2) - 
           512*r^9*(-1531200141054565011785174454626690133 + 
             62100923281418428998602799006920096*\[Omega]^2) - 
           128*r^12*(69323609116358060046709099422148749 + 
             157171590325287436048357276362908992*\[Omega]^2)))/
         (26510305046051356127252887338602496000*r^24) - 
        (\[Alpha]1^2*(5951023113322305302046700598468385177600000 - 
           2707313204206018891178170757164553365094400*r + 
           774440160878684150717755336641689322258432*r^2 + 
           4861856255820201594704650089403087872*r^21*\[Omega]^2 - 
           1231710087496526359333310942080134297*r^22*\[Omega]^2 - 
           245907357696*r^3*(1570721523755934399676792752629 + 
             28035840497907107008410009600*\[Omega]^2) - 
           1675401*r^20*(5146213122993053314002544223479 + 
             3929650553650033382114550670044*\[Omega]^2) + 
           264537*r^19*(96918266661549764671102537291463 + 
             12555408283155428854680804770720*\[Omega]^2) - 
           31008*r^15*(88322508029252008851006594476431 + 
             146643809414108388403974753424664*\[Omega]^2) + 
           2261*r^18*(-7551691078387693770467228912939685 + 
             208024237416216869391532768845608*\[Omega]^2) + 
           11628*r^16*(911141066668963837572243238549899 + 
             269921760273987786309642325184536*\[Omega]^2) - 
           16150*r^17*(836756859780763938970971580520139 + 
             626603600945152738454797054447456*\[Omega]^2) + 
           9576*r^14*(1649218343313929128993630506849091 + 
             1901384203934405752580723302672992*\[Omega]^2) + 
           3612672*r^4*(-25876922686797638848604911036928093 + 
             3239950900219677438693430894162944*\[Omega]^2) + 
           301056*r^5*(231325358486886866653564182598610941 + 
             3814862591269725360673916229862240*\[Omega]^2) + 
           293888*r^6*(73505265926309706627617928899275917 + 
             12236756848740553598535214226172928*\[Omega]^2) - 
           4608*r^9*(-756992413330307847300013401458987335 + 
             29988970677923329014184255012777696*\[Omega]^2) + 
           1024*r^11*(-525594478672583646181521775600937313 + 
             48645789577640605247528995597290020*\[Omega]^2) + 
           14336*r^7*(-1087507032562635280085623707618029559 + 
             57787002205413039887123181551388112*\[Omega]^2) - 
           304*r^13*(-26180219605847995903453924814917929 + 
             61653211050779701543927517064703520*\[Omega]^2) - 
           448*r^12*(17920631798847615862223882073359667 + 
             129788696500331416363602737789577664*\[Omega]^2) + 
           256*r^10*(1692098938766246277017923316025501585 + 
             731955979394864347298048803330934948*\[Omega]^2) - 
           512*r^8*(7512081800569878902990759316316760523 + 
             990693433432855007479760471554130552*\[Omega]^2)))/
         (112668796445718263540824771189060608000*r^24)) + 
      c^4*(-(\[Lambda]ev*(-26341695843060757166846210211840000 + 
            10486684368424983007484506087096320*r - 
            3622798373729665452219769247760384*r^2 + 194753851218927*r^22*
             (-21069843045405 + 238838674666*\[Omega]^2) - 
            779015404875708*r^21*(-21069843045405 + 245194437112*\[Omega]^
                2) - 713897184*r^19*(-73147170231909170397 + 
              1033532520755974510*\[Omega]^2) + 89237148*r^20*
             (-376896457460904795414 + 4755311805737129519*\[Omega]^2) + 
            123559128*r^18*(-544233962943656144887 + 6762505672841274100*
               \[Omega]^2) - 18305056*r^17*(-3959028707480276934231 + 
              56009230923065671919*\[Omega]^2) + 3230304*r^16*
             (-19233426145623941648285 + 105627093409658346871*\[Omega]^2) - 
            615296*r^15*(-61958153502875645369130 + 852372835848923136733*
               \[Omega]^2) + 317915136*r^3*(4015516991562679351720433 + 
              1723344658041823556480*\[Omega]^2) + 30277632*r^4*
             (8866665073078484697211697 + 328829236716145180761986*\[Omega]^
                2) + 5888*r^13*(667441619819564793127694 + 
              1005351637141890493266451*\[Omega]^2) + 688128*r^5*
             (-281969055584973196677007232 + 1267757220319451129615481*
               \[Omega]^2) + 45056*r^9*(-124652292297999570554869027 + 
              1693566860038812257377105*\[Omega]^2) - 11776*r^11*
             (-28111979951165751140291561 + 1792193207106429280329184*
               \[Omega]^2) + 1204224*r^6*(-40362300084969888512525599 + 
              1811254741217571662541420*\[Omega]^2) - 11776*r^12*
             (1935273929610264322830212 + 3157637163547972726518049*\[Omega]^
                2) - 81920*r^7*(-447970440915692563758803683 + 
              3255111244108379327276837*\[Omega]^2) + 33792*r^10*
             (-2090996783181616519058549 + 3303880150075525388151316*\[Omega]^
                2) + 1472*r^14*(-9794394761632685866803757 + 
              5491156467179784188939168*\[Omega]^2) - 
            4096*r^8*(-1439678333938693329172806653 + 
              98502230628623610309256215*\[Omega]^2)))/
         (2961743522304864139929888721920*r^24) + 
        (\[Alpha]2^2*(3035841207277787511080578491239239149158400000 - 
           1585415384077053673218056157369485191072972800*r + 
           359647967192659525267295233635362245432836096*r^2 + 
           129835900812618*r^22*(-153242246132303062384029149 + 
             1571573641953218862822378*\[Omega]^2) - 5234026441644*r^21*
            (-15205383687658316108390810662 + 152910332628150804458671971*
              \[Omega]^2) + 8274059329536*r^3*
            (-23335990438939936464681289881227 + 
             12458660945247104121320529600*\[Omega]^2) + 43474508*r^20*
            (-3230258893080784714094359564718568 + 
             37994332642591999639653040943531*\[Omega]^2) - 
           41186376*r^19*(-4167072165193674496753842390953229 + 
             47325515946886786884712953009646*\[Omega]^2) + 
           5051318272*r^4*(-6366869514184638434147521908936671 + 
             1188807631963731026905288568141412*\[Omega]^2) + 
           572033*r^18*(-310060800544530977704043755861629249 + 
             4320140205638336270828071929682904*\[Omega]^2) - 
           163438*r^17*(-964741450005410784253697044618403841 + 
             7322034460500587547104535963536000*\[Omega]^2) + 
           24472*r^15*(2185458182185836581059922848909212519 + 
             46490491998055106066877648234377984*\[Omega]^2) + 
           14350336*r^5*(2429961007166277258937411185568035197 + 
             70860827273760115386787804465432272*\[Omega]^2) + 
           82432*r^11*(-1170533512371433937276547878976828117 + 
             133790390515483786752753550296886772*\[Omega]^2) + 
           1025024*r^7*(-6724601560701248973350583408511675745 + 
             197623657549951762508341988227254704*\[Omega]^2) + 
           3496*r^16*(-32069854047179189066966067802662068127 + 
             452903029441646631486265665948087652*\[Omega]^2) - 
           23552*r^12*(1108655143577588920053470479980212059 + 
             1040476829988794374427708052562820160*\[Omega]^2) - 
           100352*r^8*(8494908950135332188712164610566759557 + 
             2515035281359832089598119532925345058*\[Omega]^2) + 
           551936*r^6*(12943173036256258084778149719525954141 + 
             2788887178335805703267596354342704400*\[Omega]^2) + 
           184*r^14*(-58086947785066313896685936827879390459 + 
             12619045075195989274121869074808975456*\[Omega]^2) + 
           5376*r^10*(6596370857532213828351456990473267455 + 
             14438805105821830397210538944052186876*\[Omega]^2) - 
           368*r^13*(-14358036566592122197552878828582727161 + 
             15251243141483786987411242422497765888*\[Omega]^2) - 
           512*r^9*(-2320246290035662436593955737441402230727 + 
             66333936071443444288558973015872491456*\[Omega]^2)))/
         (2957834264903087957185986399029896286208000*r^24) - 
        (\[Alpha]1^2*(26053579190125052612360455220094590307532800000 - 
           13572574723266515129564866854111207354059980800*r + 
           3109185419852613883508976541308688448347963392*r^2 - 
           64917950406309*r^22*(-2497343777141086731189190705 + 
             23564883350384008568982786*\[Omega]^2) + 21639847477248*r^3*
            (-77237660346767663216952439386793 + 
             41097993457159281864601036800*\[Omega]^2) + 106816866156*r^21*
            (-6071042722229981843520922603855 + 56530636846337647020972347904*
              \[Omega]^2) + 32033848*r^19*
            (-23390261805128544866132046195067053 + 
             203599868416110829379891252396680*\[Omega]^2) - 
           43474508*r^20*(-22238677988555989486391598959523297 + 
             209912237924502290723972226722338*\[Omega]^2) - 
           2288132*r^18*(-102781433643976788862960102571880291 + 
             587393954866729151933210597606284*\[Omega]^2) - 
           653752*r^17*(-526325261663567503704224197530518157 + 
             23596739086606121177723993695231696*\[Omega]^2) + 
           13984*r^15*(50173894383870172897438194301678560061 + 
             233581848132282832570394002083633680*\[Omega]^2) - 
           741888*r^12*(195719725416750333388344093801043373 + 
             248384335557850581533374318787433744*\[Omega]^2) + 
           6992*r^16*(-102868914292342659735899762678830800511 + 
             1017387196136484052820070997773633348*\[Omega]^2) + 
           35323904*r^4*(-8055360394844358061094646847074440209 + 
             1443374587626280584009291781832754432*\[Omega]^2) + 
           4415488*r^5*(68244215998108566664059011915852945219 + 
             1971031239880707098482203640996346448*\[Omega]^2) + 
           47104*r^11*(-20422161702117623013127801509935526631 + 
             2174077238467142860262309052803589484*\[Omega]^2) + 
           5152*r^14*(-59551446492554929908827577700213754033 + 
             7661440592169923273981265641262870864*\[Omega]^2) - 
           1472*r^13*(-46154495317978451100980705336009612671 + 
             17640355939932548828369879935058044592*\[Omega]^2) + 
           28672*r^7*(-2105919258816524361122740219696850115647 + 
             59895570286921212707531169309120797584*\[Omega]^2) - 
           4096*r^9*(-2659517005266620645266590957490305948569 + 
             70803327414498935986228135849485906936*\[Omega]^2) - 
           6144*r^8*(1342821458254046205147308577618650424103 + 
             345285129965248246876758672622834214244*\[Omega]^2) + 
           28672*r^6*(2233230157564255924587139154211008133193 + 
             454962693422307320102028851689446179936*\[Omega]^2) + 
           1024*r^10*(357652549397452005771597064007079355357 + 
             614393425042359475160057267196902157674*\[Omega]^2)))/
         (25141591251676247636080884391754118432768000*r^24)) + 
      c^6*((\[Lambda]ev*(-3323596385307773007330746947338240000 + 
           1298973706453974917253042739953008640*r - 
           775402134088466122130465448463171584*r^2 + 1983604040192775*r^22*
            (403391722305663 + 32362640417243*\[Omega]^2) - 
           7934416160771100*r^21*(403391722305663 + 33223846228676*
              \[Omega]^2) + 2454021570*r^20*(3039746852030834407007 + 
             214142352667955738619*\[Omega]^2) - 2454021570*r^19*
            (5270608124882433674523 + 338923600479238518916*\[Omega]^2) + 
           13123110*r^18*(1253136876067887262924549 + 70917331457099626163204*
              \[Omega]^2) - 17497480*r^17*(961187039200922517688551 + 
             72328605991394697946348*\[Omega]^2) + 41860*r^16*
            (329900393355425675804164605 + 4857729172442320995641188*
              \[Omega]^2) + 14720*r^13*(-31422916796903512543263601 + 
             32823657028502066471363952*\[Omega]^2) - 344408064*r^3*
            (-849961487324352319245444003 + 48084013502436262906672000*
              \[Omega]^2) - 23920*r^15*(384258219197321335247958885 + 
             63382437924848430800214884*\[Omega]^2) - 6881280*r^5*
            (7721079444609792029086727409 + 315395475376268173053442508*
              \[Omega]^2) + 2007040*r^6*(-10007214679536409350744852981 + 
             660377962912975432297687325*\[Omega]^2) + 4730880*r^4*
            (16365964401294988788333905243 + 1066879720192969454522043520*
              \[Omega]^2) + 3680*r^14*(842928075348265528452387557 + 
             2248087963837587518148467410*\[Omega]^2) - 
           20480*r^9*(163400446976443793613524475175 + 
             3838614129781230660626831337*\[Omega]^2) + 
           640*r^11*(597330632743024807292159293163 + 
             16007849892178008752033277800*\[Omega]^2) + 
           1280*r^10*(-272200105706226544579243633941 + 
             55357984522042545327934666420*\[Omega]^2) - 
           160*r^12*(-18487449308357792641419440809 + 
             150691623484822084555891300360*\[Omega]^2) + 
           2048*r^7*(6738065995473899489343316894063 + 
             206428176375189531884686427060*\[Omega]^2) - 
           512*r^8*(-8153101779911259413888370552919 + 
             451150297323467416018701495660*\[Omega]^2)))/
         (77823513227963186356832738529350400*r^24) - 
        (\[Alpha]2^2*(766079065143776198599005568170947756477644800000 - 
           227975944240138822950383104245077557597726310400*r + 
           131195047166900004170770588942155977293369442304*r^2 + 
           1586883232154220*r^22*(4889820762948943172435839209 + 
             354913714141101926520720365*\[Omega]^2) - 863614362871260*r^21*
            (35939997807192383528923734292 + 2557944453224004198043216305*
              \[Omega]^2) + 62168546440*r^20*
            (1008150969676637274959073201207609 + 
             65079131273755340333563449274766*\[Omega]^2) - 
           9778433753088*r^3*(7754111807878603230307491821831599 + 
             637296260066025632030103142140000*\[Omega]^2) - 
           4908043140*r^19*(18407635557923240720284240212426359 + 
             813947689912074535329507966014612*\[Omega]^2) + 
           2984869888*r^4*(-8856140371817269243622607906878465803 + 
             566547682140526732465686968530618200*\[Omega]^2) - 
           186554368*r^5*(-76342165837511606304376978697580379063 + 
             1860605320384095390126448092622530960*\[Omega]^2) + 
           1789515*r^18*(51789812641490020267655892732313316867 + 
             3019282754134340164781761813053796136*\[Omega]^2) - 
           4867072*r^8*(261197125994393025519314860928080344239 + 
             17533814470242792962016639784338329760*\[Omega]^2) + 
           83720*r^15*(-317211406841040097182434825706150162465 + 
             39127999827223622213665774854560459936*\[Omega]^2) - 
           56810*r^17*(1204108661800461968039462713801934398911 + 
             45818737390545409028999816302105471720*\[Omega]^2) + 
           71760*r^16*(648161197981132504339362831906313241233 + 
             66886830811590783602920028277358010348*\[Omega]^2) + 
           7175168*r^6*(877299488917317481494494254773293848443 + 
             119449767328393308535540861790879925680*\[Omega]^2) + 
           53760*r^11*(-3621025809096648904328248385874512401977 + 
             257240249932508039338912739435041284152*\[Omega]^2) + 
           1025024*r^7*(-4052394948607142550322299202105417483051 + 
             349524583278420515130178388267875533840*\[Omega]^2) + 
           10120*r^14*(1966467060020823278840104169112476564305 + 
             579351146397501612898436721750170299232*\[Omega]^2) - 
           1840*r^13*(-4002174812946175812381535531085579495571 + 
             4019229905636329863604394658809757382432*\[Omega]^2) + 
           8960*r^10*(9391059704627194198891402886218314610017 + 
             4662744608666067178118468004380721333988*\[Omega]^2) - 
           1280*r^12*(7295299085167053813693098113781773850093 + 
             22100598741324947390279884023721099422368*\[Omega]^2) - 
           2560*r^9*(-479894889115830383399611955742268678455943 + 
             22111472981596750576498351760548278758084*\[Omega]^2)))/
         (155441585206319529870016550235018624580945920000*r^24) + 
        (\[Alpha]1^2*(3287244000406314969660462616683762009558220800000 - 
           972468882366651410121791620627391031286746316800*r + 
           567707011389177439078735654848714149148081782784*r^2 - 
           1983604040192775*r^22*(15937593923209480775407380681 + 
             1064347231325677720365722501*\[Omega]^2) + 3263848688100*r^21*
            (38744290827322247765015342435511 + 
             2553300430892917057113917713664*\[Omega]^2) - 
           15542136610*r^20*(14037051343918089681282228112299327 + 
             705104392467371120284883558338142*\[Omega]^2) - 
           19180773900288*r^3*(17044905983164793522279968095506479 + 
             1401520203044374039527229838080000*\[Omega]^2) + 
           818007190*r^19*(286352011283062202920600474897770147 + 
             5895630536053124524044588756077920*\[Omega]^2) + 
           2386020*r^18*(-44061574561051248604894670886353908107 + 
             566357174209934709456527778700821566*\[Omega]^2) - 
           287006720*r^5*(-211796804476391017428237392218666057105 + 
             5667064291643770825597066244819419104*\[Omega]^2) - 
           681720*r^17*(163404172344619451724279238919130526415 + 
             23741498179027932838333526096006526912*\[Omega]^2) + 
           114802688*r^4*(-1013779386866505436633764621302120398561 + 
             62299242751542737527715769018545587200*\[Omega]^2) + 
           47840*r^16*(3772834358964395703413321922073744703228 + 
             92988002195235843468797338913147873517*\[Omega]^2) + 
           206080*r^14*(493824389719861756300372617181420045363 + 
             132394629015108641825328760872902133534*\[Omega]^2) - 
           23920*r^15*(6329998243803509094561101153937802465499 + 
             429633576645839346305619090891331477840*\[Omega]^2) - 
           112640*r^9*(-47878705025777220777326466876248766642025 + 
             2226387354424319451730106752744940869008*\[Omega]^2) + 
           20480*r^11*(-52943787742579056004878317411856863738714 + 
             3987026909507427317775909112501920080923*\[Omega]^2) - 
           7360*r^13*(-1978157644757310516917193819763236074195 + 
             4110576429074645038608458693224695969344*\[Omega]^2) - 
           4480*r^12*(-8244851038453771617883910253229031011287 + 
             15581948158897680987841207137136848259400*\[Omega]^2) + 
           57344*r^6*(485939069515416444646045931614252524234953 + 
             62855768697003933728708626733204005404540*\[Omega]^2) + 
           2560*r^10*(275732113297532002221784281010788620618383 + 
             77917263757874173735667558977267741965870*\[Omega]^2) + 
           14336*r^7*(-1249102147299515065454195940749873261353039 + 
             107331889814511181702998201747821666015920*\[Omega]^2) - 
           2048*r^8*(2896732766520275045464443537684705029720361 + 
             178960260353543049719012113044652164482410*\[Omega]^2)))/
         (660626737126858001947570338498829154469020160000*r^24)) + 
      c^8*((\[Lambda]ev*(-2771523640751007522834246718539694080000 + 
           1045609192707473383074216820686024867840*r - 
           393256216843492806471788337532495724544*r^2 + 180507967657542525*
            r^22*(-2002182357964005 + 45618186861206*\[Omega]^2) - 
           722031870630170100*r^21*(-2002182357964005 + 46832137488392*
              \[Omega]^2) + 5800414620*r^20*(-497117598569798252374328 + 
             12673033723693888964091*\[Omega]^2) - 682401720*r^19*
            (-6387422052574305849281175 + 184008241169152067073004*
              \[Omega]^2) + 13060320*r^18*(-432729581259893474242395479 + 
             10891108598707914172918358*\[Omega]^2) - 4353440*r^17*
            (-1426330699211312612486332410 + 41123154005671336123250749*
              \[Omega]^2) + 502320*r^16*(-10723178143094982278347346167 + 
             98168517767080802446013486*\[Omega]^2) - 1836843008*r^3*
            (-73263580739960161889270615949 + 464927706114086211550923200*
              \[Omega]^2) + 1146880*r^5*(-18197954565419394978476419801464 + 
             11102082942164280077124626069*\[Omega]^2) - 
           7360*r^15*(-438851278789478339159132982315 + 
             18672497991931741576976019122*\[Omega]^2) - 
           20480*r^11*(-2217250414550463193922679928318 + 
             110576073356322556928626674929*\[Omega]^2) + 
           2007040*r^6*(-3260514039299703921260649295347 + 
             142097429586983437035774059144*\[Omega]^2) + 
           20480*r^9*(-32707231004567525711331477094231 + 
             313657025354663258638745403513*\[Omega]^2) + 
           1280*r^13*(337493862263089470599290795256 + 
             499416093574227414506280610987*\[Omega]^2) + 
           20480*r^10*(-3248964500603004378207181715133 + 
             688920121404952811870960908630*\[Omega]^2) - 
           8192*r^7*(-500887332494927140347726393407617 + 
             1541681819270246446675634382490*\[Omega]^2) + 
           573440*r^4*(59294915762746005953508878507163 + 
             2255591806940615363355313466992*\[Omega]^2) + 
           320*r^14*(-3823025995371063601944799704547 + 
             3988266151022174566755612901220*\[Omega]^2) - 
           640*r^12*(-4316931068621504905924388229025 + 
             7450186150979080622105387731996*\[Omega]^2) - 
           2048*r^8*(-474693619495602230361568472749501 + 
             24992492189353453925393489860270*\[Omega]^2)))/
         (594882935114550596511629453318354457600*r^24) - 
        (\[Alpha]2^2*(319413971130220867257754099102325258385673420800000 - 
           170874603786143838693878911371255860579987305267200*r + 
           39519664768778350129435466103958939050701009190912*r^2 + 
           361015935315085050*r^22*(-4853997900216716482527884343 + 
             100056855204354934266358066*\[Omega]^2) - 18711644528877300*r^21*
            (-374605361759582151397628153582 + 7571893137919912057823867601*
              \[Omega]^2) - 752187211776*r^3*
            (30663891284860029924405216177444536941 + 
             213618160794248077486823162813712000*\[Omega]^2) - 
           868511280*r^19*(-16226655576662547410404602525855693926 + 
             375410623728629685415343461857253817*\[Omega]^2) + 
           196448980*r^20*(-61202921338899296847504966330348374004 + 
             1449795683406832382742499010132146711*\[Omega]^2) + 
           11939479552*r^4*(-327316115232490280834557942802075673791 + 
             53939173513363759544788745475842418270*\[Omega]^2) + 
           186554368*r^5*(22663775703616597762291053078722201469389 + 
             546825797324299821046709780284521116880*\[Omega]^2) + 
           136045*r^18*(-107777301272334013809182495984229644180241 + 
             3075135764714064773692482243539768117944*\[Omega]^2) - 
           38870*r^17*(-355173044819124363872209156007510173202169 + 
             5159474414250060368939241609143187033040*\[Omega]^2) + 
           11960*r^16*(-829895255472035307721267301323969287773331 + 
             24670354269075907173833699678134553813396*\[Omega]^2) + 
           6440*r^15*(682586018792860532266220254732136082835653 + 
             31396525983619204361075550896937077454016*\[Omega]^2) + 
           17920*r^11*(-971961054354573492975731216192360727847959 + 
             77944476223921059024174393346714536167300*\[Omega]^2) - 
           200704*r^8*(595497976334459596658462066352949500184606 + 
             138406523765290768805674625410867823241995*\[Omega]^2) + 
           652288*r^6*(1385074251321948758689444137859072550180439 + 
             275063897681664966251966553116701945972400*\[Omega]^2) + 
           26880*r^10*(192265479997081550867870362808927453090931 + 
             335211979313577050707232558994650711021036*\[Omega]^2) - 
           2560*r^12*(1379718341094828234814344712417196560368773 + 
             1283224824733753367797757790726031592534112*\[Omega]^2) - 
           2560*r^9*(-67337466853060543728300981958961933273667131 + 
             1759470018350899190679732458759279672426616*\[Omega]^2) + 
           7168*r^7*(-124205455266123220622898387098963361388110139 + 
             4050985929073532606531734454285906140700560*\[Omega]^2) - 
           80*r^13*(-11437010051178523249434894758794925217571527 + 
             9619081018542120116053497689487833809389632*\[Omega]^2) + 
           40*r^14*(-6134105732390928166189115087828148586341181 + 
             10115899224709304415071908895987767096403872*\[Omega]^2)))/
         (594097738658553243163203254998241183148375306240000*r^24) + 
        (\[Alpha]1^2*(2741209642758516293764987344702117583638862233600000 - 
           1462878170454002376591925800273679971362976615628800*r + 
           341577440868538463964767314691401356299930859208704*r^2 - 
           180507967657542525*r^22*(-79104174966845591394421248435 + 
             1500297573307781878891904042*\[Omega]^2) + 297010230617100*r^21*
            (-192302249344401632679838054945485 + 
             3599117212550163527001906149888*\[Omega]^2) - 
           51148730400768*r^3*(3904090754147609706904562573296606579 + 
             27102794696659604011110777623296000*\[Omega]^2) - 
           196448980*r^20*(-420273235638977868490223844510350983179 + 
             7977042020925891214586118421967606606*\[Omega]^2) + 
           82715360*r^19*(-704718758886775059763030763930399051283 + 
             12640106108337552262359291547001981150*\[Omega]^2) - 
           544180*r^18*(-29331556517585118342942536381766042416661 + 
             235741489307949875007873258260100131564*\[Omega]^2) + 
           182640640*r^5*(199778508182986259130248033928200494534925 + 
             4751698152386254409782876092873191503152*\[Omega]^2) - 
           155480*r^17*(-160675153876102553458664483010187313990163 + 
             16400881715636938119382964146183380308912*\[Omega]^2) + 
           166985728*r^4*(-207231436914812604500186060983773781673021 + 
             32749881343164714978826049549626350039360*\[Omega]^2) - 
           3680*r^15*(-16927773144254095675302155120244568830873719 + 
             67321401666091703643219600666352367943440*\[Omega]^2) - 
           107520*r^12*(134550649915208633037129141340890118348611 + 
             209689072355378397480034888175306542797164*\[Omega]^2) + 
           1840*r^16*(-32248877061970130102649058300405962017346599 + 
             568435656644238864907352490855367817417388*\[Omega]^2) + 
           10240*r^11*(-17496313580139914661807423984636401296905019 + 
             1347122601867998055554483323511382631362292*\[Omega]^2) - 
           20480*r^9*(-76490005522553255995041439405891984406777893 + 
             1899406329028537200668842733299212490321192*\[Omega]^2) + 
           1120*r^14*(-21633227973890909096436370971882451957339541 + 
             4994741923859465927039335115825176080622224*\[Omega]^2) + 
           28672*r^7*(-271455555588771531750627148028955874551907247 + 
             8627347352034613683863922211666436059523280*\[Omega]^2) - 
           320*r^13*(-25321638595107281008699945349202886354440655 + 
             13133078753460547393511463101506652792153648*\[Omega]^2) + 
           5120*r^10*(12927849457663642132894929510986137812200525 + 
             14564135817133188637011961509156978745599162*\[Omega]^2) - 
           6144*r^8*(187042572797502917350485758352193048516419157 + 
             38061299651859684286470854666973759482728660*\[Omega]^2) + 
           28672*r^6*(282031732357350799888528956376100692867690831 + 
             53005562746689476460346390843463855062707520*\[Omega]^2)))/
         (5049830778597702566887227667485050056761190103040000*r^24)) + 
      c^10*((\[Lambda]ev*(-120062806862270271708374363501381167349760000 + 
           44258319774182878839883446477913613111132160*r + 
           3846487674750026378531156635438751113543680*r^2 + 
           285530785203749085000*r^21*(1354592851294914693 + 
             47921352476652782*\[Omega]^2) - 35691348150468635625*r^22*
            (2709185702589829386 + 93358335927482077*\[Omega]^2) - 
           331997415750*r^20*(2594582485523236243088926873 + 
             78679130957982759968049833*\[Omega]^2) + 331997415750*r^19*
            (4339613249342595924339352713 + 119287796926123922104598644*
              \[Omega]^2) + 56751695000*r^17*(33950587588011695487544954569 + 
             1110644485886858958547086104*\[Omega]^2) - 8512754250*r^18*
            (216584777928133104365672386863 + 5189815897849552528487432372*
              \[Omega]^2) + 4392630000*r^15*(236315726126111927819948641945 + 
             19378000464394801144692738548*\[Omega]^2) - 18980500*r^16*
            (84714072496115885472882380075109 + 
             407138023230163938836874675716*\[Omega]^2) - 
           4732800*r^11*(3064438640908245658907195393327665 + 
             241673411361030565061714728747272*\[Omega]^2) + 
           2251898880*r^3*(-1008962889600372292010252791610955 + 
             609562656549302600487692247436928*\[Omega]^2) + 
           63104*r^13*(1309168316591284941284292304861125 + 
             696749457838587765002178684659402*\[Omega]^2) + 
           48857088*r^5*(17139221774039559537641591693990975 + 
             4085712329302802505126302310792243*\[Omega]^2) + 
           47328*r^12*(-61384638315569077314641040178848875 + 
             24171697507174043507193108130675864*\[Omega]^2) - 
           15776*r^14*(22719976923403144043214152327894625 + 
             25580944742504458375113917958891634*\[Omega]^2) - 
           8515584*r^4*(140703333457866841614964859284928295 + 
             30932340757598862015473938623404096*\[Omega]^2) + 
           90112*r^9*(1347051168548830628757718021085149500 + 
             85501538865708564764654993036238043*\[Omega]^2) - 
           401408*r^6*(-1466600783217542087146221397595628240 + 
             176435444348216911786854148077569003*\[Omega]^2) - 
           2816*r^10*(-8484721641022238592303771605451711375 + 
             1338897226519462469358042514166413124*\[Omega]^2) + 
           4608*r^8*(-38769795979770557068364928839895898835 + 
             2662866032235319549807308404255434844*\[Omega]^2) - 
           2048*r^7*(179900189269870974185761457504326708755 + 
             18805605182700221807322764902501863476*\[Omega]^2)))/
         (8891800745579110482707573985483358591200480000*r^24) + 
        (\[Alpha]1^2*
          (6985270592008601642741480074428900563963260541337600000 - 
           6685191045098136292833788889965257609738383791436595200*r + 
           269620368292732976779394893453812167593919227043512320*r^2 + 
           2099491067674625625*r^22*(107037153225777833733461189292582 + 
             3070382548657725999160850604739*\[Omega]^2) - 
           6909061514355000*r^21*(130103659745932956903022075585133421 + 
             3682824953060377997828210954046848*\[Omega]^2) + 
           123685311750*r^20*(11912000343668157627194145992760223981371 + 
             256417901635315099973814363879148004546*\[Omega]^2) + 
           135249046732800*r^3*(-454389295930023613991772713665897243645 + 
             969115568523105061264573979686135007232*\[Omega]^2) - 
           6509753250*r^19*(220392028961973691157565072529615231759701 + 
             1525622204993799896301620482051697018752*\[Omega]^2) - 
           25679500*r^18*(-23286544204916070553001812598438226553257351 + 
             274401597661903332703971744269841726827834*\[Omega]^2) + 
           7337000*r^17*(89514374948775632506439765616764039112520323 + 
             5995824308024456490310632130528688303982736*\[Omega]^2) - 
           348000*r^16*(3384732817211112499466491090339173232798307128 + 
             26355079686295739368684824385670252399656633*\[Omega]^2) - 
           1481088*r^14*(408279097717251898058801082075837381397932875 + 
             45525722186890633604665458086476499865005616*\[Omega]^2) + 
           92725248*r^5*(76842087385842653459748558442605884368039091 + 
             185462272082260876891816140728682922419548272*\[Omega]^2) + 
           174000*r^15*(6101049568632810868744595451191914054273686067 + 
             227860998826489532626758827442737897356901840*\[Omega]^2) + 
           26492928*r^4*(8366957762480043001388784676473094656246423395 + 
             400965263016149611144453383797054304974137344*\[Omega]^2) - 
           59392*r^11*(-60721742635879411582292399277576277911233304375 + 
             4210023699105276709218679344664404815487598918*\[Omega]^2) + 
           25984*r^12*(-12038625494197876831312383457526631365928055875 + 
             4389757152382209791075377552020550385784593336*\[Omega]^2) + 
           49152*r^9*(-251343591448065420806956230792003882187879960375 + 
             18055496294838175221972585108474997675936339748*\[Omega]^2) + 
           1856*r^13*(-15096065576455385498801963491712414022778243125 + 
             48753271897945518587114496403211390184403612784*\[Omega]^2) - 
           57344*r^6*(951155814381823282057450158183181530987430304247 + 
             65634480737012632129902691015642504123908922196*\[Omega]^2) - 
           71680*r^7*(-287654796988233449657211890030831960738807778495 + 
             73218920401400135165683057428811362028217556976*\[Omega]^2) - 
           2048*r^8*(-7639635081568998683645560723187066551048343998125 + 
             131175793422858589478047941271561916217884734598*\[Omega]^2) - 
           512*r^10*(4429680262725114404674094592482310983369242634925 + 
             495646955105499913322368957613482579810221720758*\[Omega]^2)))/
         (4440032150639663746294551881463308480844421640659776000000*r^24) + 
        (\[Alpha]2^2*
          (-27674119290230369104293982230646745585724188472115200000 + 
           26497946769426345611365996687585709351628401878420684800*r - 
           1067412909279824652221851674608872984173867365750538240*r^2 + 
           28553078520374908500*r^22*(32840119830644810875022214688998 + 
             1023839628746771630974823022235*\[Omega]^2) - 
           1726574472437314500*r^21*(2172362756688368305773578337658616 + 
             66411421015764903472695293387055*\[Omega]^2) + 
           8410601199000*r^20*(858740921989689001459925793442764757371 + 
             23861769210185175290462511403403776991*\[Omega]^2) - 
           4647963820500*r^19*(2125077849785552358502660770496685683831 + 
             38955861204017038249890922337179208836*\[Omega]^2) - 
           703295043010560*r^3*(-318108569173265874767380279364713178419 + 
             734456920480534990904520640144314929760*\[Omega]^2) + 
           109137875*r^18*(93311516868443921841721341127526461080644667 + 
             2333224154264900609067986747765640059960392*\[Omega]^2) - 
           31182250*r^17*(258535502733565875113186331480652318650756903 + 
             4102152532259159926174127778977072799211928*\[Omega]^2) - 
           7576977408*r^4*(113234464092397156914335294843964548025485915 + 
             5536557084572581979236400591846679798427368*\[Omega]^2) + 
           31059000*r^15*(-94558972581864975964789929964114611238165083 + 
             5631193169333030151138886794042471552473504*\[Omega]^2) + 
           986000*r^16*(5651514145988863411307264058947098509464149431 + 
             257801416757896157040271462011151771536431968*\[Omega]^2) + 
           1766912*r^11*(-6086020865315467791820883421992666849952584625 + 
             381313202386852916512905707034602151989734016*\[Omega]^2) + 
           224808*r^14*(7102804659447204892881225836150821495800561125 + 
             1292653097360361371542061398142836931085176544*\[Omega]^2) - 
           43051008*r^5*(374161965165828283043038513575155986423041719 + 
             1523394746088248261046438630863629416766572784*\[Omega]^2) + 
           4967424*r^6*(42621478372051404494778307572255030794236335023 + 
             3130137775534913833145932400601231498194975984*\[Omega]^2) + 
           250880*r^8*(-229751295475657043425167553764927823614712101495 + 
             4729163452482241726959106804674160567112419624*\[Omega]^2) - 
           39440*r^13*(-9900705728157915509381630155928200012277523225 + 
             8046286916468805646484398376328538790400675488*\[Omega]^2) - 
           126208*r^12*(-1074496552640616325505431099147197378905520375 + 
             8679227455945267334403016275918002558157248096*\[Omega]^2) + 
           78848*r^7*(-1070372101811576146868476812954724383802293095115 + 
             261965288237317185899338119622951454260360475344*\[Omega]^2) + 
           1792*r^10*(2153825395048130712440827518259864560225483332265 + 
             341087462607506394041183997909859758695748272068*\[Omega]^2) - 
           512*r^9*(-96330161711076779365634782441476074164156839455775 + 
             6561899055207794930317249566874660939545305905388*\[Omega]^2)))/
         (17760128602558654985178207525853233923377686562639104000000*
          r^24)) + 
      c^12*((\[Lambda]ev*
          (128714217376488638344203258898618853425875517440000 - 
           46291845826931091989590089845725802269609065185280*r + 
           18686479305801571465928117235648525694391027761152*r^2 - 
           2177923633981754533875*r^22*(-6401521072380706516125 + 
             243783612798281607938*\[Omega]^2) + 8711694535927018135500*r^21*
            (-6401521072380706516125 + 250270965541049499416*\[Omega]^2) + 
           197393745549000*r^19*(-770907135042437555036684820465 + 
             39512882289698522007713123608*\[Omega]^2) - 98696872774500*r^20*
            (-1074028419065017451431601009532 + 47053458171296450065919286617*
              \[Omega]^2) - 1080294138000*r^18*
            (-184480373032706083349838006608423 + 
             8177919243760351652848078256198*\[Omega]^2) + 
           80021788000*r^17*(-2822183755783074298647411270482592 + 
             141923922407044244208452092085357*\[Omega]^2) - 
           436482480*r^16*(-457772986132211700108294274249243825 + 
             6452414017968848947299337589607918*\[Omega]^2) - 
           66511616*r^13*(305632018347642591723075749559097946 + 
             441184602275974692329253265401220183*\[Omega]^2) + 
           16627904*r^15*(-6922971881487379415880374989315220625 + 
             607024501264603562462533939504849378*\[Omega]^2) - 
           16627904*r^14*(-2687488293571436872091195712612599155 + 
             4680294510488674775961247123634997296*\[Omega]^2) + 
           14412152832*r^3*(-429006557178338276595344205425651020497 + 
             7289558304414053985052302975326013680*\[Omega]^2) + 
           2158592*r^11*(-1021647430925925131753602136042411789965 + 
             38956415931753201704469972066763938704*\[Omega]^2) + 
           91264*r^12*(-6052948398057137391376636012252746198109 + 
             2918013624597855690731416761788604546268*\[Omega]^2) + 
           688128*r^5*(1411447838716592063144877488468986162098746 + 
             10554528650390558687253036770341889264279*\[Omega]^2) - 
           1204224*r^6*(-299795180692960954604574791221128535081735 + 
             13952386624685445504754580204156780570204*\[Omega]^2) - 
           4096*r^9*(-8045796584372512576755413220028332127437341 + 
             16686488397400393122587977765051378570523*\[Omega]^2) - 
           3784704*r^4*(476488203749715825746550082969550581928875 + 
             20122093902477546093227605087719633618704*\[Omega]^2) - 
           30720*r^10*(-197829745616812132248626859625300227361411 + 
             26504362427941851180127576331069433292686*\[Omega]^2) - 
           8192*r^7*(23880604720163855644010683573150819676616151 + 
             99823697889833651961613970316634975414462*\[Omega]^2) + 
           2048*r^8*(-29435355380263188098216938068749521650027307 + 
             1451429573829932447839802493265915577284350*\[Omega]^2)))/
         (45463368189311695259001621239373080242312859017920000*r^24) + 
        (\[Alpha]2^2*
          (14834121819723023522116746125284212991456398535383475814400000 - 
           8125139684925306748211998916278229187066570238098665845555200*r + 
           1894149873110517197875991487097247119797523527786509216514048*
            r^2 + 82761098091306672287250*r^22*
            (-816818437613212041660682389440325 + 
             28142309627939772066800118536722*\[Omega]^2) - 
           526786958774690113500*r^21*
            (-513306487277777564520615767154546550 + 
             17341800263949441459134347793786367*\[Omega]^2) - 
           637733639466000*r^19*
            (-745916485244015056076745254232291546577887 + 
             31238382547086049115204502094647671494567*\[Omega]^2) + 
           48083091864500*r^20*
            (-9168818243477457868735006448191251904694724 + 
             373459025020110349884634471073418171130373*\[Omega]^2) - 
           242956469403648*r^3*
            (4866119669440193956065307576890321152119802147 + 
             81359497027684026282491389448882814259022400*\[Omega]^2) + 
           227334625*r^18*
            (-2197524025589079665762353972139588890170713116497 + 
             113897309856060110630759882434109027164081095448*\[Omega]^2) - 
           64952750*r^17*
            (-7992678215663414484648285539340534474116749527921 + 
             193055082500844627880800444013350334377486000448*\[Omega]^2) + 
           14549416*r^15*
            (10326034824103977308343406399368590453329807135125 + 
             906961236655460303213529958802957705404660470272*\[Omega]^2) + 
           22863368*r^14*(1405569269574208997975376202229110200442767217459 + 
             1118778871569471584640827502594067832860817977760*\[Omega]^2) + 
           2078488*r^16*
            (-182882372284609944464846840038209323126899148187375 + 
             9370512826578110871285385989013656102826396438972*\[Omega]^2) - 
           4156976*r^13*
            (-14784127768705033998988398167479760229349390379349 + 
             10452443808326176909683506347062084738887053086464*\[Omega]^2) + 
           1836843008*r^4*
            (-109960543343622436438391984246132742444280864053127 + 
             16586259071809192954440991155252782208734845226139*\[Omega]^2) + 
           14350336*r^5*
            (15243299727687682700550745999165141595840194539816797 + 
             258562881583854180761203363573059725496707320364880*
              \[Omega]^2) + 111104*r^11*
            (-10618504189233189283080106566075077419126191761302455 + 
             705617444045727022844692917699727613585425477684372*
              \[Omega]^2) + 91392*r^10*
            (3209990504955733058842758098220293723356377542095343 + 
             4899565413640512520601159054579863854574133728331612*
              \[Omega]^2) - 200704*r^8*
            (34163452903947537377968438840506956207415596247180001 + 
             6588882509651498967009348575008990728016541357796449*
              \[Omega]^2) - 15872*r^12*
            (12227650415365128525090429780972989372579657763367189 + 
             11399381752693652402905416260702424140293465693572864*
              \[Omega]^2) + 551936*r^6*
            (87220336482668060913165579500322146769477429013074525 + 
             16378893283173536116619921029251888236510029292542864*
              \[Omega]^2) + 78848*r^7*
            (-611797514815860814254266641516526418321501495045885305 + 
             22959477945902495689758100018060577306853616928124272*
              \[Omega]^2) - 512*r^9*
            (-19855793281144527723424852144274626604818499840142731335 + 
             539403469791328812262927250135173751633830439631209952*
              \[Omega]^2)))/(454033602894833426205434284410706979007348180105\
95928676608000000*r^24) + (\[Alpha]1^2*
          (-127306384345665685284731351472357489288172076431179566284800000 + 
           69562925524364035026989433880681651111898698005672113681203200*r - 
           16367857073269873231168920433026047873393023763234049497235456*
            r^2 + 2177923633981754533875*r^22*
            (-252917543174484507425085041842402875 + 
             8017590962268170222702600838914366*\[Omega]^2) - 
           3583584753569320500*r^21*
            (-614842547457171837550381736718881389125 + 
             19233684136317816124765244115144257024*\[Omega]^2) + 
           48083091864500*r^20*
            (-62660290614799494458131210259234780266951569 + 
             2047473869229186085123830601721837013954862*\[Omega]^2) - 
           10122756182000*r^19*
            (-171590438246877232462566999718227668899740051 + 
             6002210886890701861508642306187232437465380*\[Omega]^2) + 
           21604436817739776*r^3*
            (473855193191301065612458983237957838390232647 + 
             7893663152972008130484608607287303895628800*\[Omega]^2) + 
           909338500*r^18*
            (-313279489809370040133210920171325999215945135217 + 
             3746891455727780303825555618042788152007056236*\[Omega]^2) - 
           519622000*r^16*
            (-3908725492852173917719788316833818377370435579831 + 
             113845534927754011950307913336686007845849198572*\[Omega]^2) + 
           259811000*r^17*
            (-2547540472020202138167348186550811632088951232063 + 
             598999202042235939890169535987351625859509155280*\[Omega]^2) + 
           41569760*r^15*
            (-57127279492498148492684941080324083782730721500675 + 
             964385558125317203675991752719235129091782446544*\[Omega]^2) - 
           58197664*r^14*
            (-12859247677287434058882767929097754619376929349375 + 
             5470226543198143119953495879429645183946132389904*\[Omega]^2) + 
           16627904*r^13*
            (-27145182816803187430662302654882476506863383544965 + 
             15784906529518047300143862028306691671595825422064*\[Omega]^2) + 
           5332992*r^12*(96804832017244415718213321394936471068860559762393 + 
             218409054368232878837184896364258725887352279835205*
              \[Omega]^2) - 825344*r^11*
            (-14939789199975305639650445043925950778503024925987103 + 
             979329153444947764088675653821036879335984578368476*
              \[Omega]^2) - 30908416*r^5*
            (61003843159548496040241704358935729595959628856176203 + 
             1004674874800888903528271164688015996296875078024240*
              \[Omega]^2) - 70647808*r^4*
            (-25341536563595609285262313278624670916737187808550421 + 
             3661921942859882143732040318220890246376178154099328*
              \[Omega]^2) + 180224*r^9*
            (-509242432347625847515532812858964407284612384286978735 + 
             13376316183961471104982717402507265051941353735866874*
              \[Omega]^2) - 28672*r^7*
            (-14684159210783876651445571055200972673338824674496754847 + 
             540139724707904035215001003730260499897779706178834448*
              \[Omega]^2) + 6144*r^8*
            (10685981623441334730541227976212918388616437069784940841 + 
             1815157417645157100054774156624313784652652270895594500*
              \[Omega]^2) - 28672*r^6*
            (15009760717457977020670113511256834175897115919424894859 + 
             2669752059330094098654240336760253796593892844926727136*
              \[Omega]^2) - 1024*r^10*
            (4273656021016755562722561297666342094824348138592511923 + 
             3690425828565536153834369320561620192500219859542351354*
              \[Omega]^2)))/(385928562460608412274619141749100932156245953090\
065393751168000000*r^24)) + 
      c^14*((\[Lambda]ev*
          (249871925249652059287473023699570921700009710714880000 - 
           88502116499323918247304626757594022301603712600637440*r + 
           23068808160462144763749355654623493873592028977430528*r^2 + 
           2879964951895287130875*r^22*(26763332832581125376612835 + 
             427822551768159985904029*\[Omega]^2) - 11519859807581148523500*
            r^21*(26763332832581125376612835 + 439207385115952157649628*
              \[Omega]^2) - 633727548704250*r^19*
            (1720292860317679077058356558799969 + 
             18547937959983301560786527926860*\[Omega]^2) + 
           70414172078250*r^20*(9480469878348284124074627420668109 + 
             123873704285342329287426714993797*\[Omega]^2) + 
           34140204644*r^16*(36742089669631318154605133609766532035 + 
             13702923720776699808484167499316108*\[Omega]^2) + 
           256051534830*r^18*(5474990032546949825618097895701586775 + 
             50455011772946720672792877660863404*\[Omega]^2) - 
           341402046440*r^17*(4356526948084891445710894168232207325 + 
             61245089892996509697155734364446252*\[Omega]^2) - 
           58526065104*r^15*(13562556833251382009397078588901488665 + 
             614866700474051291628859086286004996*\[Omega]^2) - 
           1432448*r^13*(56188110921746929864497226187856502068339 + 
             46643966685503351511711780121174784409628*\[Omega]^2) + 
           358112*r^14*(773403622840201808586272066092650522363051 + 
             364282063922326723080227354844122905155926*\[Omega]^2) - 
           1033224192*r^3*(6935399611871443152347028188780427219758113 + 
             801133572175262125430921957508921557662080*\[Omega]^2) + 
           415872*r^11*(8113301359894049908366087907047448267768953 + 
             2173606078155709077807300765428519752963128*\[Omega]^2) - 
           34656*r^12*(-59649838048044993961428013600442094064330721 + 
             10561760962905580432682881072674928497702824*\[Omega]^2) + 
           2007040*r^6*(82031717880567520531271741138253512674402515 + 
             13044573713358506542080102522590149073894099*\[Omega]^2) - 
           1376256*r^5*(-620959483101594880451408594060856108816634647 + 
             96506107800525049713530357886947416256764741*\[Omega]^2) + 
           86016*r^4*(-21702534832688593002215152538365334957496818373 + 
             999387461793209884790266731759259884963566336*\[Omega]^2) - 
           4096*r^9*(4861617983811153220190648384041809126852273783 + 
             1343843725716283601591011407222981408051776417*\[Omega]^2) - 
           1536*r^8*(-13900313645264586718837009767337696117703009195 + 
             2956181376662548943587546172395987863986525676*\[Omega]^2) + 
           256*r^10*(-29028435510089781975108416215249346099892681639 + 
             5723445798962203966310817164458890362890950716*\[Omega]^2) + 
           2048*r^7*(-30413434847187647660280208400653839227512069623 + 
             12592339012321920323263734160682342952902126140*\[Omega]^2)))/
         (7840964819032162130005676861506886559961153590887872080000*r^24) + 
        (\[Alpha]2^2*
          (
           57594734350754468071710389329799834588206323534424113256857600000 \
- 39012174045002467355306695911488452447529217572968946318258995200*r + 
           5993851519048261801619946752268622364945444401100911733481406464*
            r^2 - 11519859807581148523500*r^22*
            (64883780868118797599685656186710371681 + 
             938366516969735538305081097881447519*\[Omega]^2) + 
           6269343696186696625500*r^21*
            (476893337234759779183177113196955143028 + 
             6763022479936032923109161154208511883*\[Omega]^2) - 
           486497916177000*r^20*
            (11490003190513560240794299871132101936148590571 + 
             137108841865786189505343581254113423627910072*\[Omega]^2) + 
           12802576741500*r^19*
            (576271850441903633131834998016737865493836730983 + 
             3567480179467971804704831086911675499415205412*\[Omega]^2) - 
           204841227864*r^15*
            (-10759692973125117329109327700239489320650896622129 + 
             333696657862469790636580622942179191061286008096*\[Omega]^2) - 
           59745358127*r^18*
            (127850311309502434555071346504391850986259476923125 + 
             1220403383391454614260024130309078491296789961048*\[Omega]^2) + 
           185790241308672*r^3*
            (-18438906290069844612412258623707241999709152674009 + 
             1676537395054753785567161640498131058432130975200*\[Omega]^2) - 
           19508688368*r^16*
            (227061919683289068105537654096897394071467742640659 + 
             4954187285357107072503370301895164180336105513156*\[Omega]^2) + 
           18885271781376*r^4*
            (-1571645382172878951009666362170053407063794926173 + 
             5731815299004384646240332932780751046655974753736*\[Omega]^2) + 
           2438586046*r^17*
            (2599928791625827446689085425927108582069831463102375 + 
             16556374772219709658898018559746234260044092725192*\[Omega]^2) - 
           29757952*r^11*
            (-123573890111265837437782438035621942616532455926028227 + 
             7601222539813220366001760853437618182607452672754424*
              \[Omega]^2) - 1342920*r^14*
            (690152470901920156927962966073483953835477909981678403 + 
             72136142881961095720147135807185136657055034787309088*
              \[Omega]^2) + 559663104*r^5*
            (1112147270818893503086581121914249542193184804881508177 + 
             102665357620305365555013385075730174885707363566885392*
              \[Omega]^2) + 179056*r^13*
            (-524997671343704217497151839765919646617443727986256933 + 
             389214913659013917064700594211680283702638093841934688*
              \[Omega]^2) + 92416*r^12*
            (-6926319562160737588029561668067491746915458908591041689 + 
             1478548656790015298739052967446242486385889942808691168*
              \[Omega]^2) + 1956864*r^6*
            (2955633218528728922013963654022854803898720952213080831 + 
             7754856136158440106616642287835210997541463537436050160*
              \[Omega]^2) - 50176*r^8*
            (-310040104766233483001496225503550055907425263570953228553 + 
             88235555396186730842643739969139789114914273655062683376*
              \[Omega]^2) - 93184*r^7*
            (880654552939485433101453847017397443676903611647186192541 + 
             95545164265923552390034453796023393396087041041242935184*
              \[Omega]^2) + 1792*r^10*
            (-724276609213257860734430606846132702448150844796521929327 + 
             492916164321971896841274786181085389145733213252081842020*
              \[Omega]^2) + 2560*r^9*
            (-1111660078736687719045214478074053782247579356060590056053 + 
             605091621082846806133195068791683059014973726183390377180*
              \[Omega]^2)))/(156612307831330815284884577610349417157389148178\
93911956030118784000000*r^24) - (\[Alpha]1^2*
          (
           247138909759895906320152794536124936659274054762075363318169600000 \
- 167139476625011318914204099329978177730792296702605148200475033600*r + 
           25884750431943270947860663790074461872794869988184682961818353664*
            r^2 + 2879964951895287130875*r^22*
            (1057391877749469907051103268227878776645 + 
             14070290390474860362132099922562713603*\[Omega]^2) - 
           4738732952522068500*r^21*
            (2570519654808961344041232045061973306023995 + 
             33753720082534885219878236092751681051392*\[Omega]^2) + 
           6401288370750*r^19*
            (-2745682816403906489298026714110763277947929768113 + 
             574372353166224841898573138514199678534891552*\[Omega]^2) + 
           121624479044250*r^20*
            (158996881187488419509400580081341147619191880033 + 
             1442540698363791562080892890818849739017291746*\[Omega]^2) + 
           117052130208*r^16*
            (-128612805891029380313882881392678608659063929714463 + 
             13688194990296522831356131871772928663305346467*\[Omega]^2) + 
           175578195312*r^15*
            (81544234035200654499573180196704439979699692133145 + 
             1970749589662595042315966794667979627920478436592*\[Omega]^2) - 
           34140204644*r^18*
            (-202301510547122858017142770024856037309596061937875 + 
             2477877440837697671882655263355073642480053742378*\[Omega]^2) + 
           48771720920*r^17*
            (159198974135103204739517508380705087747855127175575 + 
             4219003408560938043789576184411125919382739629344*\[Omega]^2) + 
           121478234701824*r^3*
            (-122471913119022975785258455237035292653806714435887 + 
             11060951605546166321907909196651446652669898803200*\[Omega]^2) - 
           15040704*r^14*
            (491439992612401029729944349790105732260745026636052571 + 
             14897947818402377925966196580531415865616537442396168*
              \[Omega]^2) + 30339219456*r^4*
            (-4904949175362606012833081757207327340889178183066017 + 
             15210133903106869424362565506732636973412138124717056*
              \[Omega]^2) - 45838336*r^11*
            (-489576455431381252137778931381076134017362837420743277 + 
             35470049124862188861952976404526781716199193898820187*
              \[Omega]^2) + 716224*r^13*
            (249171745135742220876666927430138202838015707551861053 + 
             772655111392441679647125185895949355715488363595722848*
              \[Omega]^2) - 323456*r^12*
            (13677258545386562276431088891430245830681788743560417029 + 
             1486866263016857151577643716839723158539019863784799080*
              \[Omega]^2) + 15654912*r^5*
            (173484223932273946551924537076052321457127696612942595947 + 
             16173139596541729187792181723608520744519951587965690304*
              \[Omega]^2) + 114688*r^6*
            (325212659637977260270964218275798397000568580684330681339 + 
             570798147317697585887969134632558318850612180782368258078*
              \[Omega]^2) + 6144*r^9*
            (-784899101659075582984589885311423355387428814120366516459 + 
             1149683045714596310675118992392008675461242647921896105744*
              \[Omega]^2) - 14336*r^7*
            (25761118736236608389366986819237428024943527392673331720371 + 
             2701627907794433501057824095760666146182674466234958567824*
              \[Omega]^2) + 512*r^10*
            (-32747859850488726458628314807559096319410455672300530808673 + 
             5274887218218558640311608999653691094884923395015792070462*
              \[Omega]^2) - 2048*r^8*
            (-33594536223227784706816535211235845794973786306140130204861 + 
             9008088078648280451958314861887784467152619352447693173778*
              \[Omega]^2)))/(665602308283155964960759454843985022918903879760\
49125813128004832000000*r^24)))), (-2701189182865920742195200*\[Alpha]1^2 - 
   773841126693907464192000*\[Lambda]ev - 4880860291670587677573120*
    \[Alpha]1^2*\[Chi]^2 + 4196193038641805160960000*\[Alpha]2^2*\[Chi]^2 - 
   2413603033378233016320000*\[Lambda]ev*\[Chi]^2 - 
   1619288263154597677424640*\[Alpha]1^2*\[Chi]^4 + 
   3232218696564230147174400*\[Alpha]2^2*\[Chi]^4 - 
   1626277292541945179136000*\[Lambda]ev*\[Chi]^4 + 
   343035070097188487715840*\[Alpha]1^2*\[Chi]^6 + 
   3343852314640916284377600*\[Alpha]2^2*\[Chi]^6 - 
   1329816763662354519552000*\[Lambda]ev*\[Chi]^6 + 
   1780763466692744931271680*\[Alpha]1^2*\[Chi]^8 + 
   3696256758183955460352000*\[Alpha]2^2*\[Chi]^8 - 
   1180422588187175389056000*\[Lambda]ev*\[Chi]^8 + 
   2916331745523103580115200*\[Alpha]1^2*\[Chi]^10 + 
   4093831530378845466299920*\[Alpha]2^2*\[Chi]^10 - 
   1092426920316627255360000*\[Lambda]ev*\[Chi]^10 + 
   3848713272266344413500600*\[Alpha]1^2*\[Chi]^12 + 
   4478612747576837116378840*\[Alpha]2^2*\[Chi]^12 - 
   1035249471721660227832800*\[Lambda]ev*\[Chi]^12 + 
   4633290866681051449330595*\[Alpha]1^2*\[Chi]^14 + 
   4833243384506775622501847*\[Alpha]2^2*\[Chi]^14 - 
   995495048261360620974000*\[Lambda]ev*\[Chi]^14)/5586165633321644507136000}


==> anc/Potentials/Vl2m2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(2*c^4*(-2 + r))/(1029*r^3) + (40*c^6*(-2 + r))/(554631*r^3) + 
  (5554*c^8*(-2 + r))/(3179699523*r^3) + (4624*c^10*(-2 + r))/
   (200321069949*r^3) - (50171260*c^12*(-2 + r))/(181718654430326013*r^3) - 
  (32694830192*c^14*(-2 + r))/(1184260470922434626721*r^3) + 
  (8*\[Chi]*\[Omega])/r^3 + (4*\[Chi]^5*\[Omega])/r^5 + 
  (2*\[Chi]^7*\[Omega])/r^5 + ((6 + 5*r^2)*\[Chi]^9*\[Omega])/(4*r^7) + 
  ((12 + 7*r^2)*\[Chi]^11*\[Omega])/(8*r^7) + 
  ((16 + 42*r^2 + 21*r^4)*\[Chi]^13*\[Omega])/(32*r^9) - 
  (4 + 10*r - 6*r^2 + r^4*\[Omega]^2)/r^4 + 
  \[Chi]^2*((-4*c^2*(-2 + r)*\[Omega]^2)/(1029*r^3) + 
    (c^8*(349902 + 11560*r*\[Omega]^2 - 5780*r^2*\[Omega]^2))/
     (200321069949*r^4) + (8*c^6*(85995 + 5554*r*\[Omega]^2 - 
       2777*r^2*\[Omega]^2))/(9539098569*r^4) + 
    (c^4*(1078 + 120*r*\[Omega]^2 - 60*r^2*\[Omega]^2))/(554631*r^4) + 
    (8*c^10*(174775062 - 5017126*r*\[Omega]^2 + 2508563*r^2*\[Omega]^2))/
     (60572884810108671*r^4) + 
    (4*c^12*(-35032082295 - 8173707548*r*\[Omega]^2 + 
       4086853774*r^2*\[Omega]^2))/(507540201823900554309*r^4) + 
    (16*c^14*(-456883687383669 - 34565037948458*r*\[Omega]^2 + 
       17282518974229*r^2*\[Omega]^2))/(264785245912134390884668227*r^4) - 
    (2*(-21 + 6*r^2*\[Omega]^2 + 4*r^3*\[Omega]^2))/(7*r^5)) + 
  \[Chi]^4*((-4*c^2*\[Omega]^2)/(1029*r^4) - 
    (c^4*(1078 - 539*r + 60*r*\[Omega]^2))/(554631*r^5) - 
    (c^8*(349902 - 174951*r + 5780*r*\[Omega]^2))/(200321069949*r^5) - 
    (224 + 42*r + 14*r^4*\[Omega]^2 + r^2*(-63 + 4*\[Omega]^2))/(28*r^6) - 
    (4*c^6*(171990 + r*(-85995 + 5554*\[Omega]^2)))/(9539098569*r^5) + 
    (8*c^10*(-174775062 + r*(87387531 + 2508563*\[Omega]^2)))/
     (60572884810108671*r^5) + 
    (2*c^12*(70064164590 + r*(-35032082295 + 8173707548*\[Omega]^2)))/
     (507540201823900554309*r^5) + 
    (8*c^14*(913767374767338 + r*(-456883687383669 + 34565037948458*
          \[Omega]^2)))/(264785245912134390884668227*r^5)) + 
  \[Chi]^6*((-2*c^2*(-2 + r)*\[Omega]^2)/(1029*r^5) + 
    (420 - 280*r - 14*r^5*\[Omega]^2 + r^3*(63 - 32*\[Omega]^2) - 
      6*r^2*(7 + 8*\[Omega]^2))/(56*r^7) + 
    (c^4*(1078 + r^2*(539 - 60*\[Omega]^2) + 2*r*(-539 + 60*\[Omega]^2)))/
     (1109262*r^6) + (c^6*(343980 + 4*r*(-85995 + 5554*\[Omega]^2) - 
       2*r^2*(-85995 + 5554*\[Omega]^2)))/(9539098569*r^6) + 
    (c^8*(349902 + r^2*(174951 - 5780*\[Omega]^2) + 
       2*r*(-174951 + 5780*\[Omega]^2)))/(400642139898*r^6) + 
    (c^10*(699100248 - 8*r*(87387531 + 2508563*\[Omega]^2) + 
       4*r^2*(87387531 + 2508563*\[Omega]^2)))/(60572884810108671*r^6) + 
    (c^12*(-70064164590 + r*(70064164590 - 16347415096*\[Omega]^2) + 
       r^2*(-35032082295 + 8173707548*\[Omega]^2)))/
     (507540201823900554309*r^6) + 
    (4*c^14*(-913767374767338 + r*(913767374767338 - 69130075896916*
          \[Omega]^2) + r^2*(-456883687383669 + 34565037948458*\[Omega]^2)))/
     (264785245912134390884668227*r^6)) + 
  \[Chi]^10*((c^2*(12 - 14*r + 10*r^2 - 5*r^3)*\[Omega]^2)/(8232*r^7) + 
    (4704 - 6720*r - 98*r^7*\[Omega]^2 + r^5*(441 - 328*\[Omega]^2) + 
      r^2*(3444 - 288*\[Omega]^2) - 56*r^3*(25 + 4*\[Omega]^2) - 
      6*r^4*(49 + 40*\[Omega]^2))/(896*r^9) + 
    (c^4*(6468 + r^4*(3773 - 300*\[Omega]^2) + 24*r*(-539 + 30*\[Omega]^2) - 
       14*r^2*(-847 + 60*\[Omega]^2) + r^3*(-7546 + 600*\[Omega]^2)))/
     (17748192*r^8) + (c^6*(1031940 + r^2*(1891890 - 77756*\[Omega]^2) + 
       r^4*(601965 - 27770*\[Omega]^2) + 24*r*(-85995 + 2777*\[Omega]^2) + 
       10*r^3*(-120393 + 5554*\[Omega]^2)))/(76312788552*r^8) + 
    (c^8*(2099412 + r^2*(3848922 - 80920*\[Omega]^2) + 
       r^4*(1224657 - 28900*\[Omega]^2) + 24*r*(-174951 + 2890*\[Omega]^2) + 
       r^3*(-2449314 + 57800*\[Omega]^2)))/(6410274238368*r^8) + 
    (c^10*(1048650372 + 14*r^2*(137323263 + 2508563*\[Omega]^2) - 
       12*r*(174775062 + 2508563*\[Omega]^2) - 
       2*r^3*(611712717 + 12542815*\[Omega]^2) + 
       r^4*(611712717 + 12542815*\[Omega]^2)))/(242291539240434684*r^8) + 
    (c^12*(-420384987540 + r*(840769975080 - 98084490576*\[Omega]^2) + 
       r^3*(490449152130 - 81737075480*\[Omega]^2) + 
       14*r^2*(-55050415035 + 8173707548*\[Omega]^2) + 
       5*r^4*(-49044915213 + 8173707548*\[Omega]^2)))/
     (8120643229182408868944*r^8) + 
    (c^14*(-5482604248604028 + r^3*(6396371623371366 - 345650379484580*
          \[Omega]^2) - 24*r*(-456883687383669 + 17282518974229*\[Omega]^2) + 
       14*r^2*(-717960080174337 + 34565037948458*\[Omega]^2) + 
       r^4*(-3198185811685683 + 172825189742290*\[Omega]^2)))/
     (1059140983648537563538672908*r^8)) + 
  \[Chi]^8*(-(c^2*(2 - 2*r + r^2)*\[Omega]^2)/(1029*r^6) + 
    (-3024 + 2352*r - 70*r^6*\[Omega]^2 + r^4*(315 - 212*\[Omega]^2) - 
      32*r^2*(35 + \[Omega]^2) - 6*r^3*(35 + 32*\[Omega]^2))/(448*r^8) + 
    (c^4*(-6468 + r*(7546 - 480*\[Omega]^2) + 10*r^2*(-539 + 48*\[Omega]^2) - 
       5*r^3*(-539 + 48*\[Omega]^2)))/(8874096*r^7) + 
    (c^8*(-2099412 + r*(2449314 - 46240*\[Omega]^2) + 
       r^3*(874755 - 23120*\[Omega]^2) + 10*r^2*(-174951 + 4624*\[Omega]^2)))/
     (3205137119184*r^7) + (c^6*(-1031940 + r*(1203930 - 44432*\[Omega]^2) + 
       r^3*(429975 - 22216*\[Omega]^2) + r^2*(-859950 + 44432*\[Omega]^2)))/
     (38156394276*r^7) + 
    (c^10*(-1048650372 - 2*r^2*(436937655 + 10034252*\[Omega]^2) + 
       r^3*(436937655 + 10034252*\[Omega]^2) + 
       2*r*(611712717 + 10034252*\[Omega]^2)))/(121145769620217342*r^7) + 
    (c^12*(420384987540 + r^2*(350320822950 - 65389660384*\[Omega]^2) + 
       r^3*(-175160411475 + 32694830192*\[Omega]^2) + 
       r*(-490449152130 + 65389660384*\[Omega]^2)))/
     (4060321614591204434472*r^7) + 
    (c^14*(5482604248604028 + r^2*(4568836873836690 - 276520303587664*
          \[Omega]^2) + r^3*(-2284418436918345 + 138260151793832*
          \[Omega]^2) + r*(-6396371623371366 + 276520303587664*\[Omega]^2)))/
     (529570491824268781769336454*r^7)) + 
  \[Chi]^14*((c^2*(32 - 64*r + 84*r^2 - 70*r^3 + 42*r^4 - 21*r^5)*\[Omega]^2)/
     (65856*r^9) + (c^4*(17248 + r^4*(61446 - 4200*\[Omega]^2) + 
       r^2*(71148 - 3840*\[Omega]^2) + 1008*r^3*(-77 + 5*\[Omega]^2) + 
       96*r*(-539 + 20*\[Omega]^2) + 42*r^5*(-847 + 60*\[Omega]^2) - 
       21*r^6*(-847 + 60*\[Omega]^2)))/(141985536*r^10) - 
    (-20160 + 45696*r + 462*r^9*\[Omega]^2 + 768*r^2*(-63 + \[Omega]^2) + 
      252*r^4*(-67 + 8*\[Omega]^2) + 126*r^6*(11 + 8*\[Omega]^2) + 
      56*r^5*(105 + 38*\[Omega]^2) + 21*r^7*(-99 + 80*\[Omega]^2) + 
      8*r^3*(5061 + 88*\[Omega]^2))/(7168*r^11) + 
    (c^6*(2751840 + 168*r^3*(-73710 + 2777*\[Omega]^2) + 
       32*r*(-257985 + 5554*\[Omega]^2) - 
       70*r^4*(-140049 + 5554*\[Omega]^2) + 
       42*r^5*(-135135 + 5554*\[Omega]^2) - 
       21*r^6*(-135135 + 5554*\[Omega]^2) - 
       4*r^2*(-2837835 + 88864*\[Omega]^2)))/(610502308416*r^10) + 
    (c^8*(5598432 + r^4*(19944414 - 404600*\[Omega]^2) + 
       336*r^3*(-74979 + 1445*\[Omega]^2) + 
       32*r*(-524853 + 5780*\[Omega]^2) + 
       42*r^5*(-274923 + 5780*\[Omega]^2) - 
       21*r^6*(-274923 + 5780*\[Omega]^2) - 
       4*r^2*(-5773383 + 92480*\[Omega]^2)))/(51282193906944*r^10) + 
    (c^10*(2796400992 - 42*r^5*(137323263 + 2508563*\[Omega]^2) + 
       21*r^6*(137323263 + 2508563*\[Omega]^2) - 
       84*r^3*(149807196 + 2508563*\[Omega]^2) - 
       32*r*(262162593 + 2508563*\[Omega]^2) + 
       14*r^4*(711584181 + 12542815*\[Omega]^2) + 
       4*r^2*(2883788523 + 40137008*\[Omega]^2)))/(1938332313923477472*
      r^10) + (c^12*(-1121026633440 - 336*r^3*(-15013749555 + 
         2043426887*\[Omega]^2) - 32*r*(-105096246885 + 
         8173707548*\[Omega]^2) + 70*r^4*(-57052248309 + 
         8173707548*\[Omega]^2) - 42*r^5*(-55050415035 + 
         8173707548*\[Omega]^2) + 21*r^6*(-55050415035 + 
         8173707548*\[Omega]^2) + r^2*(-4624234862940 + 
         523117283072*\[Omega]^2)))/(64965145833459270951552*r^10) + 
    (c^14*(-14620277996277408 - 168*r^3*(-391614589186002 + 
         17282518974229*\[Omega]^2) - 32*r*(-1370651062151007 + 
         34565037948458*\[Omega]^2) - 42*r^5*(-717960080174337 + 
         34565037948458*\[Omega]^2) + 21*r^6*(-717960080174337 + 
         34565037948458*\[Omega]^2) + 14*r^4*(-3720338597267019 + 
         172825189742290*\[Omega]^2) + 4*r^2*(-15077161683661077 + 
         553040607175328*\[Omega]^2)))/(8473127869188300508309383264*r^10)) + 
  \[Chi]^12*(-(c^2*(12 - 24*r + 22*r^2 - 14*r^3 + 7*r^4)*\[Omega]^2)/
     (16464*r^8) - (c^4*(17248 + r^2*(45276 - 2880*\[Omega]^2) + 
       110*r^3*(-343 + 24*\[Omega]^2) - 42*r^4*(-539 + 40*\[Omega]^2) + 
       21*r^5*(-539 + 40*\[Omega]^2) + 32*r*(-1078 + 45*\[Omega]^2)))/
     (70992768*r^9) - (14336 - 23968*r + 294*r^8*\[Omega]^2 + 
      24*r^2*(987 + 4*\[Omega]^2) + 72*r^3*(-147 + 16*\[Omega]^2) + 
      42*r^5*(21 + 16*\[Omega]^2) + 16*r^4*(245 + 67*\[Omega]^2) + 
      7*r^6*(-189 + 148*\[Omega]^2))/(3584*r^10) + 
    (c^6*(-2751840 + r^3*(6019650 - 244376*\[Omega]^2) + 
       r^5*(1805895 - 77756*\[Omega]^2) - 48*r*(-114660 + 2777*\[Omega]^2) + 
       14*r^4*(-257985 + 11108*\[Omega]^2) + 
       12*r^2*(-601965 + 22216*\[Omega]^2)))/(305251154208*r^9) + 
    (c^8*(-5598432 + r^3*(12246570 - 254320*\[Omega]^2) + 
       r^5*(3673971 - 80920*\[Omega]^2) - 96*r*(-116634 + 1445*\[Omega]^2) + 
       14*r^4*(-524853 + 11560*\[Omega]^2) + 
       12*r^2*(-1224657 + 23120*\[Omega]^2)))/(25641096953472*r^9) + 
    (c^10*(-2796400992 + 24*r*(233033416 + 2508563*\[Omega]^2) - 
       14*r^4*(262162593 + 5017126*\[Omega]^2) + 
       7*r^5*(262162593 + 5017126*\[Omega]^2) + 
       22*r^3*(278051235 + 5017126*\[Omega]^2) - 
       12*r^2*(611712717 + 10034252*\[Omega]^2)))/(969166156961738736*r^9) + 
    (c^12*(1121026633440 + r^2*(2942694912780 - 392337962304*\[Omega]^2) + 
       r^4*(1471347456390 - 228863811344*\[Omega]^2) + 
       96*r*(-23354721530 + 2043426887*\[Omega]^2) + 
       7*r^5*(-105096246885 + 16347415096*\[Omega]^2) + 
       r^3*(-2452245760650 + 359643132112*\[Omega]^2)))/
     (32482572916729635475776*r^9) + 
    (c^14*(14620277996277408 + r^2*(38378229740228196 - 
         1659121821525984*\[Omega]^2) + r^4*(19189114870114098 - 
         967821062556824*\[Omega]^2) + 48*r*(-609178249844892 + 
         17282518974229*\[Omega]^2) + 7*r^5*(-1370651062151007 + 
         69130075896916*\[Omega]^2) + 2*r^3*(-15990929058428415 + 
         760430834866076*\[Omega]^2)))/(4236563934594150254154691632*r^9)) + 
  \[Mu]*(c^12*((-11208259484*(-2 + r)^2*\[Alpha]1^2)/(41977009173405309003*
        r^4) - (3210960640*(-2 + r)^2*\[Lambda]ev)/(41977009173405309003*
        r^4)) + c^14*((-36520125324464*(-2 + r)^2*\[Alpha]1^2)/
       (1367820843915411993862755*r^4) - (2092469132288*(-2 + r)^2*
        \[Lambda]ev)/(273564168783082398772551*r^4)) + 
    c^10*((5165008*(-2 + r)^2*\[Alpha]1^2)/(231370835791095*r^4) + 
      (295936*(-2 + r)^2*\[Lambda]ev)/(46274167158219*r^4)) + 
    c^8*((6203818*(-2 + r)^2*\[Alpha]1^2)/(3672552949065*r^4) + 
      (355456*(-2 + r)^2*\[Lambda]ev)/(734510589813*r^4)) + 
    c^6*((8936*(-2 + r)^2*\[Alpha]1^2)/(128119761*r^4) + 
      (2560*(-2 + r)^2*\[Lambda]ev)/(128119761*r^4)) + 
    c^4*((2234*(-2 + r)^2*\[Alpha]1^2)/(1188495*r^4) + 
      (128*(-2 + r)^2*\[Lambda]ev)/(237699*r^4)) + 
    \[Chi]*((4*(-25536 - 13160*r - 6640*r^2 + 1560*r^3 - 3351*r^4 + 3351*r^5)*
        \[Alpha]1^2*\[Omega])/(1155*r^8) - 
      (4*(189 + 120*r + 70*r^2)*\[Alpha]2^2*\[Omega])/(7*r^8) + 
      (32*(63 + 35*r + 20*r^2 + 12*r^3 - 24*r^4 + 24*r^5)*\[Lambda]ev*
        \[Omega])/(231*r^8)) + \[Chi]^3*
     ((2*(-2289331200 - 1489699200*r - 558261436*r^2 + 333118040*r^3 + 
         195302770*r^4 + 167497472*r^5 - 578557455*r^6 + 578557455*r^7)*
        \[Alpha]1^2*\[Omega])/(55180125*r^10) - 
      ((531273600 + 332358928*r + 118610824*r^2 - 138405510*r^3 - 
         102849795*r^4 - 34045446*r^5 - 159167925*r^6 + 159167925*r^7)*
        \[Alpha]2^2*\[Omega])/(8828820*r^10) + 
      (2*(-635232 - 292160*r - 163944*r^2 - 115254*r^3 - 91115*r^4 + 
         94510*r^5 - 762930*r^6 + 762930*r^7)*\[Lambda]ev*\[Omega])/
       (147147*r^10) + c^10*((40137008*(-1348776000 - 274463200*r - 
           33249736*r^2 + 79055862*r^3 + 42718643*r^4 + 22336130*r^5)*
          \[Alpha]1^2*\[Omega])/(477488479347485389909125*r^10) + 
        (2508563*(-267490080 - 102829936*r - 21076744*r^2 + 21960678*r^3 + 
           12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (3819907834779883119273*r^10) - 
        (20068504*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(38584927624039223427*r^10)) + 
      c^12*((32694830192*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (4000875968452580082048558375*r^10) + 
        (2043426887*(-267490080 - 102829936*r - 21076744*r^2 + 21960678*r^3 + 
           12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (32007007747620640656388467*r^10) - 
        (16347415096*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 
           410*r^5)*\[Lambda]ev*\[Omega])/(323303108561824653094833*r^10)) + 
      c^14*((553040607175328*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (2087268995369616386544979049912625*r^10) + 
        (34565037948458*(-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (16698151962956931092359832399301*r^10) - 
        (276520303587664*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 
           410*r^5)*\[Lambda]ev*\[Omega])/(168668201646029606993533660599*
          r^10)) + c^8*((-2312*(-1348776000 - 274463200*r - 33249736*r^2 + 
           79055862*r^3 + 42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (315821190854844675*r^10) - (1445*(-267490080 - 102829936*r - 
           21076744*r^2 + 21960678*r^3 + 12923427*r^4 + 5468646*r^5)*
          \[Alpha]2^2*\[Omega])/(25265695268387574*r^10) + 
        (5780*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(127604521557513*r^10)) + 
      c^6*((-44432*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (75195521632105875*r^10) - (2777*(-267490080 - 102829936*r - 
           21076744*r^2 + 21960678*r^3 + 12923427*r^4 + 5468646*r^5)*
          \[Alpha]2^2*\[Omega])/(601564173056847*r^10) + 
        (22216*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 1487*r^4 + 410*r^5)*
          \[Lambda]ev*\[Omega])/(6076405788453*r^10)) + 
      c^4*((-8*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (291472456275*r^10) - (5*(-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (23317796502*r^10) + (20*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 
           1487*r^4 + 410*r^5)*\[Lambda]ev*\[Omega])/(117766649*r^10)) + 
      c^2*((-8*(-1348776000 - 274463200*r - 33249736*r^2 + 79055862*r^3 + 
           42718643*r^4 + 22336130*r^5)*\[Alpha]1^2*\[Omega])/
         (8111478375*r^10) - ((-267490080 - 102829936*r - 21076744*r^2 + 
           21960678*r^3 + 12923427*r^4 + 5468646*r^5)*\[Alpha]2^2*\[Omega])/
         (129783654*r^10) + (4*(-37440 - 9120*r + 312*r^2 + 2190*r^3 + 
           1487*r^4 + 410*r^5)*\[Lambda]ev*\[Omega])/(655473*r^10))) + 
    \[Chi]^5*(((86732202036480 + 42236075333760*r - 78772250156400*r^2 - 
         38348233965272*r^3 - 12977214864248*r^4 + 11680018753038*r^5 - 
         20626444922325*r^6 + 43036091185305*r^7 - 15623464628835*r^8 + 
         15623464628835*r^9)*\[Alpha]1^2*\[Omega])/(2245720727250*r^12) - 
      ((-22808334348800 - 9407288995328*r + 70515187276800*r^2 + 
         43874077373056*r^3 + 21647863397608*r^4 - 4892023790538*r^5 - 
         3685427950125*r^6 + 16964956514238*r^7 - 19958775470424*r^8 + 
         19958775470424*r^9)*\[Alpha]2^2*\[Omega])/(1437261265440*r^12) + 
      ((2187977792 + 825218720*r + 1544809296*r^2 + 745287072*r^3 + 
         319518756*r^4 + 105577884*r^5 - 921319350*r^6 + 2503088490*r^7 - 
         1992494889*r^8 + 1992494889*r^9)*\[Lambda]ev*\[Omega])/
       (285170886*r^12) + 
      c^2*(-((-237591517363200 - 167848710835680*r + 51288400354080*r^2 + 
            119628089348712*r^3 + 70638133332960*r^4 + 20665333834206*r^5 + 
            16343070945025*r^6 + 7694433189025*r^7)*\[Alpha]1^2*\[Omega])/
         (605221735993875*r^12) - ((55952462325760 + 18949086419200*r + 
           10583800022208*r^2 + 12412473130624*r^3 + 10946969629120*r^4 + 
           6891971597970*r^5 + 4009755735029*r^6 + 1713842395298*r^7)*
          \[Alpha]2^2*\[Omega])/(77468382207216*r^12) + 
        (2*(1174036864 + 307578928*r + 100377000*r^2 + 56033632*r^3 + 
           36113062*r^4 + 17635830*r^5 + 5374831*r^6 + 679525*r^7)*
          \[Lambda]ev*\[Omega])/(6986686707*r^12)) + 
      c^4*(-((-3270912200844288 - 15542537248781088*r + 3858935541398496*
             r^2 + 10548205713806936*r^3 + 6402677574405920*r^4 + 
            1873750589156658*r^5 + 1564477609555575*r^6 + 736567104367575*
             r^7)*\[Alpha]1^2*\[Omega])/(2081841727471731225*r^12) - 
        ((18703129727744000 + 5262036904436480*r + 1639703858769984*r^2 + 
           1624386802333568*r^3 + 1780145466553664*r^4 + 1216596895533798*
            r^5 + 738159578493975*r^6 + 315502804588950*r^7)*\[Alpha]2^2*
          \[Omega])/(512453348300733840*r^12) + 
        (2*(51585224320 + 11824204240*r + 2937174360*r^2 + 1593751200*r^3 + 
           1193625498*r^4 + 636996426*r^5 + 197891505*r^6 + 25018875*r^7)*
          \[Lambda]ev*\[Omega])/(9243386513361*r^12)) + 
      c^6*((-2*(124323633494860800 - 118916852648909280*r + 
           22425795222907680*r^2 + 76485323805378152*r^3 + 
           47884405400368160*r^4 + 14018587085740926*r^5 + 
           12377647640273025*r^6 + 5827483899797025*r^7)*\[Alpha]1^2*
          \[Omega])/(1530153669691722450375*r^12) - 
        ((110649029668136960 + 28762518163769600*r + 5507780511108288*r^2 + 
           4033082921135744*r^3 + 6380713215847040*r^4 + 4795990247561010*
            r^5 + 3036843184411509*r^6 + 1298001908657058*r^7)*\[Alpha]2^2*
          \[Omega])/(97929834860270236824*r^12) + 
        (4*(1228770268544 + 253249706288*r + 45206841000*r^2 + 
           23372309472*r^3 + 21826053702*r^4 + 12856123830*r^5 + 
           4070701551*r^6 + 514647525*r^7)*\[Lambda]ev*\[Omega])/
         (17664111627032871*r^12)) + 
      c^8*(-((100360110406612632576 - 23467725265223545824*r + 
            821369350813087008*r^2 + 12951734500606941928*r^3 + 
            8889857611030632160*r^4 + 2605267080359078334*r^5 + 
            2649685749245958225*r^6 + 1247490758503434225*r^7)*\[Alpha]1^2*
           \[Omega])/(13219609613934666937769775*r^12) - 
        ((1005853200864768256000 + 241251997415509131520*r + 
           14279465553888244416*r^2 - 10940428747762064768*r^3 + 
           22573947881780268736*r^4 + 23099396108132188002*r^5 + 
           16252442189112918525*r^6 + 6946588842681736050*r^7)*\[Alpha]2^2*
          \[Omega])/(42302750764590934200863280*r^12) + 
        (2*(1726762212855680 + 295667722315760*r + 11043480701640*r^2 + 
           1911713752800*r^3 + 16666385110302*r^4 + 13153890960174*r^5 + 
           4357079875995*r^6 + 550853543625*r^7)*\[Lambda]ev*\[Omega])/
         (763036629952938928587*r^12)) + 
      c^10*((2*(-18158706699598322457600 - 2588276089088102592480*r + 
           1479882561046477397280*r^2 + 2254230050986393636072*r^3 + 
           1196296797758627673760*r^4 + 349488589877841737886*r^5 + 
           212442228682426427025*r^6 + 100019301184156991025*r^7)*\[Alpha]1^2*
          \[Omega])/(184611848258597623785954907875*r^12) + 
        ((-2654210223692929341440 - 467464718155605067520*r + 
           261798916056496711872*r^2 + 427208475989034366592*r^3 + 
           236906788998220493824*r^4 + 110575848647390263698*r^5 + 
           52122483448008958149*r^6 + 22278095670775308738*r^7)*\[Alpha]2^2*
          \[Omega])/(11815158288550247922301114104*r^12) - 
        (4*(-1558985106713216 + 2992707869662768*r + 2831055528661800*r^2 + 
           1672688232621792*r^3 + 743066323340262*r^4 + 254041934261910*r^5 + 
           69866984012511*r^6 + 8833089321525*r^7)*\[Lambda]ev*\[Omega])/
         (2131161307458558427543491*r^12)) + 
      c^12*((2*(-54285739590353288504847360 - 47079254893167086602477920*r + 
           13798391872659832279090080*r^2 + 33204953330923640211883784*r^3 + 
           19721788019066504866711520*r^4 + 5770068521369656054397142*r^5 + 
           4617738105464394553853925*r^6 + 2174063702986410279761925*r^7)*
          \[Alpha]1^2*\[Omega])/(41276809316595066909430299987047625*r^12) + 
        ((7189143515698241349683200 + 2293265860406417134040320*r + 
           1109449938704244669422016*r^2 + 1261742278779238373848192*r^3 + 
           1158625132544483397107776*r^4 + 742091640856362120423882*r^5 + 
           435752815215228472723905*r^6 + 186248663992723919339610*r^7)*
          \[Alpha]2^2*\[Omega])/(1016044537023878570078284307373480*r^12) - 
        (4*(26620136348041690496 + 6751042971156950192*r + 
           2081582040866523240*r^2 + 1155953071986669408*r^3 + 
           766962167338496310*r^4 + 381682474177904454*r^5 + 
           116819970807480759*r^6 + 14769225425497725*r^7)*\[Lambda]ev*
          \[Omega])/(36653843326979746395320501709*r^12)) + 
      c^14*((4*(342587373832725747672032486400 - 
           696658847594219685934921851360*r + 149714561614443351146361795360*
            r^2 + 458977863210212055890684375144*r^3 + 
           283373025689147062616051359520*r^4 + 82946338881659971513097873022*
            r^5 + 71459706727255004872642463425*r^6 + 
           33643734459071264813941091425*r^7)*\[Alpha]1^2*\[Omega])/
         (39401562592532836424667972028336064348625*r^12) + 
        ((554626646082029035014216837120 + 148284927314795498513424042240*r + 
           34890427801036552877544447168*r^2 + 29902618350029978924336418432*
            r^3 + 39192915909722736804664570752*r^4 + 
           28211106101074084188622484274*r^5 + 17532565931883547479902613173*
            r^6 + 7493736970040668113072136226*r^7)*\[Alpha]2^2*\[Omega])/
         (1260850002961050765589375104906754059156*r^12) - 
        (8*(6675310732835714663261568 + 1437051963684466458079536*r + 
           298987773477323305823400*r^2 + 158443310418739991394784*r^3 + 
           132820114142729121356614*r^4 + 74839354629900957213750*r^5 + 
           23501326541415880265647*r^6 + 2971207637608629189925*r^7)*
          \[Lambda]ev*\[Omega])/(454852093420292483978851047946159473*
          r^12))) + \[Chi]^7*
     (-((4172698140716851200 + 1577034266534092800*r + 6744089791516076160*
           r^2 + 4139953796480246720*r^3 + 4676276941471003296*r^4 + 
          454930025621036528*r^5 + 112429502513225920*r^6 - 
          886866827548091082*r^7 + 3541797920011126875*r^8 - 
          2998979093594747340*r^9 - 221063046496202295*r^10 + 
          221063046496202295*r^11)*\[Alpha]1^2*\[Omega])/
       (149996178814482000*r^14) - 
      ((365049782503660800 + 71125644220901760*r + 1874804681394605184*r^2 + 
         1148835893913849288*r^3 + 1997791348762719540*r^4 + 
         471547088840682940*r^5 + 178420265504557285*r^6 - 
         135363998885958480*r^7 - 904166641337316225*r^8 + 
         1317575141371315200*r^9 - 861955227491426145*r^10 + 
         861955227491426145*r^11)*\[Alpha]2^2*\[Omega])/
       (59998471525792800*r^14) + ((-973799124480 - 308827151360*r - 
         706122958304*r^2 - 298079605200*r^3 + 151752394072*r^4 + 
         46223308328*r^5 - 19700734152*r^6 + 196163111166*r^7 - 
         1480520821395*r^8 + 1803680994192*r^9 - 824413202613*r^10 + 
         824413202613*r^11)*\[Lambda]ev*\[Omega])/(144296468316*r^14) + 
      c^2*(-((41056488030433075200 + 15366631731112811520*r - 
            29755946149234318720*r^2 - 4586406752774494720*r^3 + 
            3362351919344523648*r^4 + 5846358015983426800*r^5 + 
            3570094162158075136*r^6 + 1384315459043623470*r^7 + 
            748379849649610035*r^8 + 340631183308115700*r^9)*\[Alpha]1^2*
           \[Omega])/(47773782952412517000*r^14) - 
        ((-8562957528623097600 - 3148977241426208640*r - 20258024622454942848*
            r^2 - 7361686476095247576*r^3 - 652020908474238540*r^4 + 
           2867801170626198860*r^5 + 2259010699505795105*r^6 + 
           1355630345963619960*r^7 + 597211625628550075*r^8 + 
           255829639844006800*r^9)*\[Alpha]2^2*\[Omega])/
         (19109513180965006800*r^14) - ((1333827855360 + 325416250880*r + 
           488980140512*r^2 + 112567036880*r^3 - 15271317016*r^4 - 
           40186545864*r^5 - 26934516312*r^6 - 8645548558*r^7 - 
           473996985*r^8 + 545090700*r^9)*\[Lambda]ev*\[Omega])/
         (3535263473742*r^14)) + 
      c^4*(-((1353825255679135948800 + 618759033089490478080*r - 
            1166078310653711790720*r^2 - 243429398746123363840*r^3 + 
            88290780532018353792*r^4 + 208425162330673554704*r^5 + 
            127690597399985931520*r^6 + 49951383113280237330*r^7 + 
            27553985373462914925*r^8 + 12541420839980623500*r^9)*\[Alpha]1^2*
           \[Omega])/(63204714846041759991000*r^14) - 
        ((-3625515472678775020800 - 1021856403307614833280*r - 
           3820370501888551121280*r^2 - 1437645942200410347720*r^3 - 
           218685788820004898052*r^4 + 471022079735055918596*r^5 + 
           393759107239730985275*r^6 + 244531778753624485800*r^7 + 
           109941231081619445625*r^8 + 47095910971283070000*r^9)*\[Alpha]2^2*
          \[Omega])/(126409429692083519982000*r^14) - 
        ((65720760376320 + 14022914888192*r + 18190505452064*r^2 + 
           4352346819120*r^3 - 397173370600*r^4 - 1422811017272*r^5 - 
           988505659560*r^6 - 321724480050*r^7 - 17451707175*r^8 + 
           20069248500*r^9)*\[Lambda]ev*\[Omega])/(4677153575760666*r^14)) + 
      c^6*(-((3569204811320930228428800 + 2210487206134974853524480*r - 
            3992581091811207217553280*r^2 - 1017368484110057175124480*r^3 + 
            178308939272559335874432*r^4 + 657453998335309972846640*r^5 + 
            403704010199861860312384*r^6 + 159359114729997826997430*r^7 + 
            89684517125352194207415*r^8 + 40820638352474117283300*r^9)*
           \[Alpha]1^2*\[Omega])/(9555889235215630672159294500*r^14) - 
        ((-3915829630033608609504000 - 969604646433405466485120*r - 
           2523924487106049892755072*r^2 - 971746940180217318996984*r^3 - 
           200741817300931358490204*r^4 + 271139229870197477721052*r^5 + 
           242298099865517945285245*r^6 + 155992934511380296053240*r^7 + 
           71568784610141636630175*r^8 + 30658171417235281669200*r^9)*
          \[Alpha]2^2*\[Omega])/(3822355694086252268863717800*r^14) - 
        ((207746402182824960 + 39646181688655360*r + 45307328554800352*r^2 + 
           11179201049248080*r^3 - 615799965895256*r^4 - 3404535711122824*
            r^5 - 2452702541467992*r^6 - 809054410347678*r^7 - 
           43437557702385*r^8 + 49952656838700*r^9)*\[Lambda]ev*\[Omega])/
         (540751449238357279923*r^14)) + 
      c^8*(-((13316540970009444494745600 + 26561563245845920306344960*r - 
            43707388848887291034944640*r^2 - 15058422213173714153070080*r^3 - 
            678305815439840743245696*r^4 + 6031505447136302922772048*r^5 + 
            3721145810942628347978240*r^6 + 1502366119307567188185210*r^7 + 
            886672098551150339202225*r^8 + 403576026635641660069500*r^9)*
           \[Alpha]1^2*\[Omega])/(7625599609702073276383117011000*r^14) - 
        ((-381266855770925262016569600 - 83497061181413742443871360*r - 
           128032786617999678660927360*r^2 - 51375364445842066897025640*r^3 - 
           16355073146077031336931924*r^4 + 9408440041277930147700052*r^5 + 
           10386983931746561668425175*r^6 + 7349426504905744510614600*r^7 + 
           3537848364190562898238125*r^8 + 1515520519013674213590000*r^9)*
          \[Alpha]2^2*\[Omega])/(15251199219404146552766234022000*r^14) - 
        ((2764361049086407680 + 445254617654199808*r + 398052062184451936*
            r^2 + 104657632887332880*r^3 + 1894797498478600*r^4 - 
           27346785150477928*r^5 - 21540029307280440*r^6 - 
           7324731213670950*r^7 - 384243285905325*r^8 + 441875050501500*r^9)*
          \[Lambda]ev*\[Omega])/(386096534756187097865022*r^14)) + 
      c^10*(((16224984364781209538291097600 + 775874789794114858797788160*r - 
           3591779734322919150736959360*r^2 + 997959420441844571605399040*
            r^3 + 1441731799131143850954463104*r^4 + 
           1155463007673472865146326320*r^5 + 701486727582521855059753408*
            r^6 + 260521849708935692991769110*r^7 + 
           126465661688676531944382855*r^8 + 57561875842898261250152100*r^9)*
          \[Alpha]1^2*\[Omega])/(94721385551914303202592887952136500*r^14) + 
        ((13185495911211458878272902400 + 2145683499553543899193104000*r - 
           3266127451418228319807018624*r^2 - 1064714657800097957638038648*
            r^3 + 341125667437475763766124388*r^4 + 
           772602226683445523350925596*r^5 + 497381154635097370234738765*
            r^6 + 255383950340056314163316280*r^7 + 
           100920359411929968562548975*r^8 + 43231608517514264690840400*r^9)*
          \[Alpha]2^2*\[Omega])/(37888554220765721281037155180854600*r^14) + 
        ((-286432638813508561920 + 5822715822076966400*r + 
           86219419601592028256*r^2 + 16756641852207607440*r^3 - 
           6341040130048376248*r^4 - 8257645132306844072*r^5 - 
           4634586209067719736*r^6 - 1371748691770698774*r^7 - 
           80098819302161205*r^8 + 92112656544827100*r^9)*\[Lambda]ev*
          \[Omega])/(7009389540231198668190541899*r^14)) + 
      c^12*(((2760670968033177991457220731904000 + 
           920693192397495951499192026547200*r - 
           1852266905747377352179136265559680*r^2 - 
           316331301715260542703515753797120*r^3 + 
           186757813147227725793534203433600*r^4 + 
           350405354653941105732268724194448*r^5 + 
           214567714221208754453582042730112*r^6 + 
           83360487356963876765669783808450*r^7 + 
           45267610650812170998361310943045*r^8 + 
           20603921643182427539156733465900*r^9)*\[Alpha]1^2*\[Omega])/
         (348755521956063240190355577486962948578500*r^14) + 
        ((-2071243110452735282442935465145600 - 
           996264654769791794548126009349760*r - 
           6263895827138015216506672326675840*r^2 - 
           2338550094737653398914299819595400*r^3 - 
           254473493788221548624799009962724*r^4 + 
           843260360060545117094284907546852*r^5 + 
           675093261158023714758177994801475*r^6 + 
           408147375567001229252350067692200*r^7 + 
           180619129161142101503458650032625*r^8 + 
           77372450199040701027667730958000*r^9)*\[Alpha]2^2*\[Omega])/
         (697511043912126480380711154973925897157000*r^14) + 
        ((81756616774514755672488960 + 20708610273933600097124864*r + 
           30197109256303742558434592*r^2 + 7091223847709277323060400*r^3 - 
           826854895331670247070632*r^4 - 2408719424544927481313912*r^5 - 
           1628035498243567966560744*r^6 - 524199900236011800741666*r^7 - 
           28670882809959202507695*r^8 + 32971162423108300290900*r^9)*
          \[Lambda]ev*\[Omega])/(25807934432683112457198769932805191*r^14)) + 
      c^14*(((482104122725414565364654540772352000 + 
           246677522937436094054395002063467520*r - 
           458700330097121954626926713467477120*r^2 - 
           108357995919282832319146538074498560*r^3 + 
           26131261159611568022365872179874944*r^4 + 
           77896832791909508339129096861643088*r^5 + 
           47813391877517460122567017302936000*r^6 + 
           18799291191766958539994326928976250*r^7 + 
           10488057386953551319842917921050625*r^8 + 
           4773724733494731770022298476637500*r^9)*\[Alpha]1^2*\[Omega])/
         (2492148833977701903860249230792256070050531250*r^14) + 
        ((-5434178294327753725751331689965228800 - 
           1446135338425242319146854948663786880*r - 
           4420042139687541088741823033368279680*r^2 - 
           1693734268404816638265253363598145720*r^3 - 
           312035022989906068390292911820364732*r^4 + 
           501915888855627813449390565487403836*r^5 + 
           435675788190118849900371976545653125*r^6 + 
           276057807248911512849795254764275000*r^7 + 
           125542994069401797635581102756984375*r^8 + 
           53779292933071028072281398633250000*r^9)*\[Alpha]2^2*\[Omega])/
         (14952893003866211423161495384753536420303187500*r^14) + 
        (2*(1112007639199726850210677232640 + 224932800637793755324157523456*
            r + 271572443993476180520148776032*r^2 + 
           66316701615181360404461434000*r^3 - 4540345085629389693320175800*
            r^4 - 20655118084979107984027740840*r^5 - 
           14648134377005652017483043000*r^6 - 4803954507906252531609905750*
            r^7 - 259067632176053648873743125*r^8 + 
           297924589056589899410737500*r^9)*\[Lambda]ev*\[Omega])/
         (14384697454416749805831164391297293333625*r^14))) + 
    \[Chi]^9*(-((-6182390100454622208000 - 1950960538950596490240*r - 
          5822012287537270513920*r^2 - 2576321930906852661120*r^3 + 
          9285265189621155986400*r^4 + 5406488962108009562648*r^5 + 
          5502238986061229803404*r^6 + 307556952602305195868*r^7 + 
          1914548079876498429935*r^8 - 4109992778339689752654*r^9 + 
          5395847396017267484295*r^10 - 3019707412518840098055*r^11 - 
          2133355616622598803435*r^12 + 2133355616622598803435*r^13)*
         \[Alpha]1^2*\[Omega])/(278842896416122038000*r^16) - 
      ((-763660103907622521600 + 117981693267423777792*r - 
         3632841939990420148992*r^2 - 1365573326142952168704*r^3 + 
         14853344787436494294032*r^4 + 9311422429580562736184*r^5 + 
         11304736002760963820980*r^6 + 2225796015154571787980*r^7 + 
         1042027970584606438290*r^8 + 3892082728282872945822*r^9 - 
         8168680507343546961771*r^10 + 11485829379818093470170*r^11 - 
         7084988220425159444400*r^12 + 7084988220425159444400*r^13)*
        \[Alpha]2^2*\[Omega])/(446148634265795260800*r^16) + 
      ((44834016550400 + 12226842345984*r + 31399813761792*r^2 + 
         11141731983744*r^3 + 44208443840*r^4 + 22913589024*r^5 + 
         8588850574720*r^6 + 2565627462112*r^7 - 12811500029900*r^8 + 
         50640004912068*r^9 - 83656684709598*r^10 + 93857635914042*r^11 - 
         38053445883453*r^12 + 38053445883453*r^13)*\[Lambda]ev*\[Omega])/
       (7503416352432*r^16) + 
      c^2*(-((-6928834447589831884800 - 2037780968559960476160*r - 
            1664599587707580894720*r^2 - 1018457193080461503488*r^3 - 
            1904220467800763631520*r^4 + 483597308330558613320*r^5 + 
            682372323931599523772*r^6 + 562072529533139619900*r^7 + 
            371452208320780620111*r^8 + 147119592082113562938*r^9 + 
            62008976227726230703*r^10 + 27691300196660915815*r^11)*
           \[Alpha]1^2*\[Omega])/(6831650962194989931000*r^16) - 
        ((20871906213223012147200 + 7516350534070397859840*r + 
           20372998282222335509760*r^2 + 6492608554119813388032*r^3 - 
           24234470348471893731760*r^4 - 5390972496623607220168*r^5 + 
           3324688841785437257060*r^6 + 6895062526492176678540*r^7 + 
           5041157565570326193942*r^8 + 2923741233099287507998*r^9 + 
           1119410090295617673553*r^10 + 479845259820757320490*r^11)*
          \[Alpha]2^2*\[Omega])/(54653207697559919448000*r^16) - 
        ((-177963346176000 - 39507618895360*r - 85591468273920*r^2 - 
           21229284727104*r^3 + 19606585964304*r^4 + 2013851734144*r^5 - 
           3699268795640*r^6 - 3608315455000*r^7 - 1853769470358*r^8 - 
           416436980882*r^9 + 84919397563*r^10 + 88795621915*r^11)*
          \[Lambda]ev*\[Omega])/(459584251586460*r^16)) + 
      c^4*(-((-293220517074629901926400 - 90392781728537913816576*r - 
            14549114519883133972992*r^2 - 36004432768481724158976*r^3 - 
            76456056075229058909280*r^4 + 11701238374897897238456*r^5 + 
            22449461004804794694852*r^6 + 20326455829653865814084*r^7 + 
            13556735297181330149201*r^8 + 5382463281373961264262*r^9 + 
            2283057761111738494065*r^10 + 1019543325422515536825*r^11)*
           \[Alpha]1^2*\[Omega])/(9038274222983971678713000*r^16) - 
        ((1829522256245587801497600 + 507812689054436893231104*r + 
           1376463297087234058230528*r^2 + 368557634969651119474944*r^3 - 
           923835132786812940533840*r^4 - 269938571984075679806264*r^5 + 
           80336951391887462255132*r^6 + 235315277451755387700724*r^7 + 
           179773502597386111371306*r^8 + 106311986508235328976162*r^9 + 
           41214644233611377980815*r^10 + 17667030020673337708950*r^11)*
          \[Alpha]2^2*\[Omega])/(72306193783871773429704000*r^16) - 
        ((-1900113291704320 - 373493022368256*r - 753731653264128*r^2 - 
           165588421304256*r^3 + 155688306054704*r^4 + 22805559902592*r^5 - 
           24728395187816*r^6 - 26452469767112*r^7 - 13833728058914*r^8 - 
           3141716199894*r^9 + 625315563873*r^10 + 653858670465*r^11)*
          \[Lambda]ev*\[Omega])/(121605992969777316*r^16)) + 
      c^6*(-((-1037295463921468320496435200 - 347941604621605048510579200*r + 
            106228844875065436892121600*r^2 - 107729493771827613657172992*
             r^3 - 267202899832602976277863200*r^4 + 
            18858474656091411885558440*r^5 + 64668860780699015212190988*r^6 + 
            65009343458933104044124940*r^7 + 43746273926510076711466259*r^8 + 
            17410628699884444876091922*r^9 + 7431046002942000894885507*r^10 + 
            3318476423267496212726235*r^11)*\[Alpha]1^2*\[Omega])/
         (1366492160635835186118779113500*r^16) - 
        ((10451826143415760814123212800 + 2519668460281009654410393600*r + 
           6459984718928060292207755520*r^2 + 1621356562972499803682335488*
            r^3 - 3083027806873520755713778160*r^4 - 
           1092999740753894050871493032*r^5 + 131572342659440914217850260*
            r^6 + 707616711996365748777415900*r^7 + 
           566629736856728396058629598*r^8 + 341795395222497535381201062*
            r^9 + 134148124726251683598092157*r^10 + 
           57503806979921412870723810*r^11)*\[Alpha]2^2*\[Omega])/
         (10931937285086681488950232908000*r^16) - 
        ((-2464227342142720000 - 436859346434219520*r - 834515019423939840*
            r^2 - 167180911342475328*r^3 + 159289286959563728*r^4 + 
           29211061746676608*r^5 - 21311264072675480*r^6 - 
           25205527922003000*r^7 - 13414236653403806*r^8 - 
           3077816009900874*r^9 + 598622962466991*r^10 + 625947660608655*
            r^11)*\[Lambda]ev*\[Omega])/(5407514492383572799230*r^16)) + 
      c^8*(-((-1978610021145308712058465075200 - 
            797116224636370052189724630528*r + 772644320964347694636734682624*
             r^2 - 137055950853524553638373884928*r^3 - 
            514182751132016311091930738400*r^4 - 
            41975299726198571961948531752*r^5 + 75983888541389818709461973556*
             r^6 + 104236528700679047279217187252*r^7 + 
            71639920963784665610712179053*r^8 + 28674165099129780475651936686*
             r^9 + 12416014833928907181193658445*r^10 + 
            5544610069836780460910116725*r^11)*\[Alpha]1^2*\[Omega])/
         (184287865767670004870350788804837000*r^16) - 
        ((36633483609615445144687532236800 + 7733924766925985898814352320512*
            r + 18344328235602163296961143869184*r^2 + 
           4328706171782851594199154738432*r^3 - 
           5409165449533448795457920504080*r^4 - 
           2629552490200891275504770068312*r^5 - 
           272627536431472745962159675604*r^6 + 
           959716633876566478775057419172*r^7 + 
           875813845566314166503573511618*r^8 + 
           554849812755589451722348567386*r^9 + 
           224138715583979674277410806195*r^10 + 
           96079087679907261062948164350*r^11)*\[Alpha]2^2*\[Omega])/
         (1474302926141360038962806310438696000*r^16) - 
        ((-1206922621860885923840 - 185309710876821683712*r - 
           326115992657812229376*r^2 - 55862342325213645888*r^3 + 
           54577249511356778704*r^4 + 13776475501569168000*r^5 - 
           4747771507010503192*r^6 - 7453365754437097144*r^7 - 
           4128010254555169918*r^8 - 968383881681219978*r^9 + 
           178982661097391151*r^10 + 187152490010941455*r^11)*\[Lambda]ev*
          \[Omega])/(130500628747591239078377436*r^16)) + 
      c^10*(((-18918850539964638438772763443200 + 
           3316866341620663605785269547520*r - 
           36318974769517175823847367784960*r^2 - 
           6483281752029667362383173112832*r^3 - 
           4204090587974408026010650368480*r^4 + 
           5503386717671858950687404424600*r^5 + 
           4231118420086998795446287438548*r^6 + 
           2399905660880310208453078216660*r^7 + 
           1515585271623263458143834357829*r^8 + 
           592389640825395509274088148862*r^9 + 
           241008817778583594968674530357*r^10 + 
           107627119961464746280260835485*r^11)*\[Alpha]1^2*\[Omega])/
         (311538637080246143233328008474576948500*r^16) + 
        ((-979791665002700639638922608435200 - 
           157106124820699608467873865185280*r - 
           292496242433046241880571052611840*r^2 - 
           55230386775391992535678052266752*r^3 - 
           83443560541846537397477327409040*r^4 + 
           17709286544179092802243399962728*r^5 + 
           36967520988215283111089108756620*r^6 + 
           37762168298717153323880645449220*r^7 + 
           23102520269612363809023014721618*r^8 + 
           12166724475778001694294164437002*r^9 + 
           4350784658672262822304926594507*r^10 + 
           1865003195043050757991904099310*r^11)*\[Alpha]2^2*\[Omega])/
         (2492309096641969145866624067796615588000*r^16) + 
        ((72689580633743713024000 + 4587381949498485957120*r + 
           990668398443603075840*r^2 - 2399101438577874649152*r^3 + 
           1911529187984350143952*r^4 - 685884388075387763328*r^5 - 
           958155588282643636120*r^6 - 627196384023485145400*r^7 - 
           289294564558906490974*r^8 - 60533246829483254346*r^9 + 
           14350183009385862639*r^10 + 15005210369835180495*r^11)*\[Lambda]ev*
          \[Omega])/(911220640230055826864770446870*r^16)) + 
      c^12*(((-59847033630352270146657311897833881600 - 
           15338338763030853561884026591856340480*r - 
           11013984658651443939754045319865162240*r^2 - 
           8195082271412300553181309389205201920*r^3 - 
           14905383087134238248680098261808514016*r^4 + 
           3359603790006993447317897785518797848*r^5 + 
           5026056685946405124482378431541908500*r^6 + 
           4230745373877720991976854945804388500*r^7 + 
           2803043189517268434200421691018421125*r^8 + 
           1110791420680756835819793737898498750*r^9 + 
           468845833109751959318434622164645125*r^10 + 
           209372118367447351757008518063238125*r^11)*\[Alpha]1^2*\[Omega])/
         (6234004954964630418402605947579462705840687500*r^16) + 
        ((50229395258599768298019982098752102400 + 
           50672292339167790217132100261527480320*r + 
           185312308368169502697922549875697186560*r^2 + 
           54502006158965449246469327210598186240*r^3 - 
           187520604783866434890382917786118492816*r^4 - 
           45559314044473536959955409722712471192*r^5 + 
           22759633159998064154575665621395975500*r^6 + 
           51212598009374433369460004820610458500*r^7 + 
           37848161255136583474562234064689483250*r^8 + 
           22044952221238770502033884132626426250*r^9 + 
           8463786830614413995285730695818138875*r^10 + 
           3628078776501963999286639371882828750*r^11)*\[Alpha]2^2*\[Omega])/
         (49872039639717043347220847580635701646725500000*r^16) + 
        ((-1266475865668824274279002880000 - 314708513046496768146216890880*
            r - 681798558024672015727955393280*r^2 - 
           163010774123408065525907692992*r^3 + 
           151450371299447276564181501872*r^4 + 17195132105607897125621857152*
            r^5 - 27430336690103430451636505000*r^6 - 
           27271662441812245505246165000*r^7 - 14058281546001141000022963250*
            r^8 - 3165915890142154828155831750*r^9 + 
           642070037592408972169247625*r^10 + 671377917615449110517075625*
            r^11)*\[Lambda]ev*\[Omega])/
         (419378934531100577429480011408084353750*r^16)) + 
      c^14*(((-362113414528923404846351163885850214400 - 
           112411365541962668796141207263874525696*r + 
           13180333189102310422473438540771168768*r^2 - 
           40089974244041321668122368187563031552*r^3 - 
           91293770920588175800827260365610715552*r^4 + 
           9509509957902287138547695356929416136*r^5 + 
           23946121452789321673358190622815003132*r^6 + 
           22978521414060044953294139229702763004*r^7 + 
           15405117706419858240243542310135527375*r^8 + 
           6124679089126951196406723597225440250*r^9 + 
           2607046547901278619108046018124093375*r^10 + 
           1164226745487264132122916821668304375*r^11)*\[Alpha]1^2*\[Omega])/
         (1069131849776434116756046920009877854051677906250*r^16) + 
        ((2707842380913885894972647112094746009600 + 
           725360285473444568086474100830259779584*r + 
           1972529176867070413376722049128998229248*r^2 + 
           505326088761059584658645666910081009408*r^3 - 
           1074339094056947797786767831746168201392*r^4 - 
           353317167194852367105985573735237612744*r^5 + 
           65163224977320868722974729996053934372*r^6 + 
           256993101961162470262425209708907478284*r^7 + 
           201601025266558589491973534000533629750*r^8 + 
           120555592608111557464091203852353182750*r^9 + 
           47063415478324854688418372175884674625*r^10 + 
           20174158714511143722249468106961626250*r^11)*\[Alpha]2^2*\[Omega])/
         (8553054798211472934048375360079022832413423250000*r^16) + 
        ((-2533223241764993759208431339520 - 479829845491524020985485073920*
            r - 939665772785861090137473326336*r^2 - 
           195203879598173229938784952384*r^3 + 
           184895439054565484679561907664*r^4 + 31079829018886885763152535424*
            r^5 - 26651160484834870428636826520*r^6 - 
           30131903816332997121372723000*r^7 - 15912614971207482615460243550*
            r^8 - 3635072012557350801139805450*r^9 + 
           714054111951247655400372175*r^10 + 746647771548723719028883375*
            r^11)*\[Lambda]ev*\[Omega])/
         (14384697454416749805831164391297293333625*r^16))) + 
    \[Chi]^11*(-((241671516256465535698698240 + 65727653511098100408606720*
           r + 192288828507669438928275200*r^2 + 67962592409885074019050240*
           r^3 + 100289295859149794647214720*r^4 + 78815739494092466688433280*
           r^5 + 403196631597275257626299792*r^6 + 
          159737893613010473373261480*r^7 + 176291516241524400944458348*r^8 - 
          10592731834719612230674372*r^9 + 223266974715535205020167030*r^10 - 
          226856982454780181853976770*r^11 + 144777695231894381314963305*
           r^12 - 4417134007702438629436830*r^13 - 
          163326621672005774253596325*r^14 + 163326621672005774253596325*
           r^15)*\[Alpha]1^2*\[Omega])/(13035347721660873032424000*r^18) - 
      ((-52975014377877017346945024 - 61698759862014434184689664*r + 
         253032776501280705083714560*r^2 + 46304867054440986136361216*r^3 + 
         664310218424146990998090880*r^4 + 487853422097928254227132672*r^5 + 
         2602911380892575103918670784*r^6 + 1221378712741210537507923584*
          r^7 + 1488619969874386816191516064*r^8 + 
         323479411001772026394597568*r^9 - 424916167330866760583961784*r^10 + 
         1497047126260562047818395034*r^11 - 1787228630512994301737915811*
          r^12 + 2457380733197540674537087074*r^13 - 
         1467337423904618514495305058*r^14 + 1467337423904618514495305058*
          r^15)*\[Alpha]2^2*\[Omega])/(83426225418629587407513600*r^18) + 
      ((-288253148224577536 - 68842624218841088*r - 194315401618580480*r^2 - 
         58849263169881856*r^3 + 571239683922048*r^4 - 3284728948130048*r^5 + 
         6528048083023104*r^6 - 1916270182933856*r^7 + 35992043552572432*
          r^8 + 49939523997816336*r^9 - 335598287593901904*r^10 + 
         574005285214755966*r^11 - 597500594146240785*r^12 + 
         652594082255265150*r^13 - 253278631498953060*r^14 + 
         253278631498953060*r^15)*\[Lambda]ev*\[Omega])/
       (53964570406690944*r^18) + 
      c^4*(-((275604588420617167047620444160 + 68530404183975217763157086208*
             r + 83198148250703684672129818624*r^2 + 
            35311632103211065593271556864*r^3 - 53552118098982996721674664064*
             r^4 - 24513958044453823837314717440*r^5 - 
            30767686762670078688636484976*r^6 + 15860398185935924792404100088*
             r^7 + 16941386627842793761267488692*r^8 + 
            12445430626688407597774270036*r^9 + 8028220874694997943777902062*
             r^10 + 3043293071483267126727520014*r^11 + 
            1044753655723560376536159945*r^12 + 459374736483489006758746350*
             r^13)*\[Alpha]1^2*\[Omega])/(7182861137392930036620080508000*
          r^18) + ((5515878176450069128098908590080 + 
           1434739167921228931628764305408*r + 
           3413892127594652478354241485824*r^2 + 
           933592812840492509635631244544*r^3 + 
           582937128427721509648658431616*r^4 + 
           436092655443581350658035907840*r^5 + 
           2007912063797521270003800935104*r^6 + 
           201446991115241158957014740608*r^7 - 
           451016774374811940734110066528*r^8 - 
           657661732629527037878961612544*r^9 - 
           451683417100714080500222654408*r^10 - 
           258450108120325767961276846926*r^11 - 
           90818002771372139928357129255*r^12 - 38939998614205193476812354150*
            r^13)*\[Alpha]2^2*\[Omega])/(229851556396573761171842576256000*
          r^18) + ((-28648549050200375296 - 5179721506315575296*r - 
           13175676252022860800*r^2 - 2711221094414979328*r^3 + 
           2175036460922631552*r^4 + 468738881499311872*r^5 - 
           1368930638057421312*r^6 + 10858761941006944*r^7 + 
           349544567560218544*r^8 + 258373849535780400*r^9 + 
           106098789134860272*r^10 + 12511966962301938*r^11 - 
           11821585872591495*r^12 - 8397307749981150*r^13)*\[Lambda]ev*
          \[Omega])/(1749180602877276913344*r^18)) + 
      c^2*(-((5704973614375425506037841920 + 1427146466335263998812680192*r + 
            2526172293797089827936313344*r^2 + 873246186604441187459810560*
             r^3 - 1804524580356789750780483456*r^4 - 
            533333287388859542709225728*r^5 - 707529615794948891491369104*
             r^6 + 505989662699417162996477704*r^7 + 
            491737265640077663836225228*r^8 + 338840547073538547092767276*
             r^9 + 217396352747345457837807058*r^10 + 
            82554400280513474455866802*r^11 + 28376025217183121338019159*
             r^12 + 12476844694613281665052370*r^13)*\[Alpha]1^2*\[Omega])/
         (5429222326071753618004596000*r^18) + 
        ((65323939559218303034087976960 + 21042121983062913469348964352*r + 
           40431673002356497077145273344*r^2 + 14435427022673494620319496960*
            r^3 + 39061913134883717651123917184*r^4 + 
           14824522370018569848036205312*r^5 + 50300437121269072835583143232*
            r^6 + 796400349978285413945262464*r^7 - 
           14680536519626468039321748640*r^8 - 18818355684656013901128632576*
            r^9 - 12530380254174991184557435192*r^10 - 
           7079753388325853263631268978*r^11 - 2466661803666897627683773881*
            r^12 - 1057629591990758341345520730*r^13)*\[Alpha]2^2*\[Omega])/
         (173735114434296115776147072000*r^18) + 
        ((-2528846637798440960 - 509858961558560768*r - 1337143717520106496*
            r^2 - 312729791095294720*r^3 + 192489419464254592*r^4 + 
           63705920639759616*r^5 - 170237141938511360*r^6 + 
           9776255664445472*r^7 + 49187262987732880*r^8 + 34739580402704144*
            r^9 + 14118129869727312*r^10 + 1607996667583878*r^11 - 
           1605400550598845*r^12 - 1140375126540650*r^13)*\[Lambda]ev*
          \[Omega])/(6610659874819640640*r^18)) + 
      c^6*(-((64974742592934354421177650954240 + 
            16452560252128412483286233001984*r + 
            12709367740333229994144599318528*r^2 + 
            7378490697758383224714010743040*r^3 - 
            7685127045056722633058644031872*r^4 - 
            5487876004880192214000561177856*r^5 - 
            6736441613670638497355289832528*r^6 + 
            2516226095667489157834741252968*r^7 + 
            3025303810977322652493427532956*r^8 + 
            2377085936810874522656629755452*r^9 + 
            1541599951541094905633335743306*r^10 + 
            583384520180608802227425917514*r^11 + 
            200031332840606032502877980763*r^12 + 
            87953117281465826543620326090*r^13)*\[Alpha]1^2*\[Omega])/
         (63880775525404023280680685997898000*r^18) + 
        ((1884211350736405187331189944709120 + 
           430186230347364077051110324783104*r + 
           1082366689923916516966317533590528*r^2 + 
           260971268938068706271228455120640*r^3 - 
           53384160368106152152468395377792*r^4 + 
           56926012679904747906505851975424*r^5 + 
           410624183014345658084281476828224*r^6 + 
           69648143795950746589820640341888*r^7 - 
           69900608574285305909667837439520*r^8 - 
           119387296594598963616422120582912*r^9 - 
           84676910403411238379638295705944*r^10 - 
           49070365449866078677466859587946*r^11 - 
           17388258026910628115274517094517*r^12 - 
           7455556418432698858403451170610*r^13)*\[Alpha]2^2*\[Omega])/
         (2044184816812928744981781951932736000*r^18) - 
        ((38983419111614006149120 + 6418698406660567064576*r + 
           15994745422049648694272*r^2 + 2963807049712800874240*r^3 - 
           2820819677137881596544*r^4 - 461401597574527328512*r^5 + 
           1416034117675110827520*r^6 + 47037600416301056096*r^7 - 
           322552246541941249360*r^8 - 249681197879779481808*r^9 - 
           103565225419653018384*r^10 - 12604372209586966446*r^11 + 
           11316962450571442665*r^12 + 8038855151639362050*r^13)*\[Lambda]ev*
          \[Omega])/(77781688458445311144124320*r^18)) + 
      c^8*(-((154370347583239255898733159417200640 + 
            40912233315840357973664722670702592*r + 
            6757905261198239519884716590227456*r^2 + 
            14683649053689213757707066077355776*r^3 - 
            2771491020402780691814983570472576*r^4 - 
            12038754784839119622056051452209920*r^5 - 
            14443488796396876049889395532446384*r^6 + 
            2204416493160315331296043826794392*r^7 + 
            4216325960465767740214839894401828*r^8 + 
            3949466761618016903347687320352324*r^9 + 
            2592977970362613127813276962302358*r^10 + 
            977447521211059965605854281900726*r^11 + 
            334218358332900153827850568438005*r^12 + 
            146954709797870681040911499072150*r^13)*\[Alpha]1^2*\[Omega])/
         (8615089148907037387679158675048520076000*r^18) - 
        ((-6787333259557557211320773853247672320 - 
           1367172479631560978210616745184212992*r - 
           3552202178010034399115450322001120256*r^2 - 
           761744669577467529581215962195517696*r^3 + 
           728436313867700318524941855697449856*r^4 + 
           15333251396063735424922028409644800*r^5 - 
           782156389799383313016126232772479936*r^6 - 
           233906148028626751163194022530694272*r^7 + 
           54123836006163808618095339411677152*r^8 + 
           174509660957623735477775740202672896*r^9 + 
           134569085169303434019359799753048872*r^10 + 
           80404867161712920030627414874447734*r^11 + 
           29052823722640435303896887106324795*r^12 + 
           12456967572237589942244105534482350*r^13)*\[Alpha]2^2*\[Omega])/
         (275682852765025196405733077601552642432000*r^18) - 
        ((20266361307277524607680512 + 2950458343379438633082880*r + 
           7170703876052850620978176*r^2 + 1134875895616978493570816*r^3 - 
           1358274064733489090404992*r^4 - 150129346826888016412928*r^5 + 
           495168494187280932398592*r^6 + 53547086873190249063520*r^7 - 
           88091691597839859579728*r^8 - 76239338998443331822800*r^9 - 
           32333397949767842248464*r^10 - 4198209633678925813806*r^11 + 
           3383665816284521833065*r^12 + 2403542425581817570050*r^13)*
          \[Lambda]ev*\[Omega])/(1877121043905352382903381039424*r^18)) + 
      c^10*(((-22792237816706136543266683354486849536 - 
           9394779770280727246459989287339765760*r + 
           35495997232467477442988296524998041600*r^2 + 
           2080884000263671314356484445378707200*r^3 - 
           23109893425538872063720257582321213056*r^4 + 
           242057580291397814697958612735227136*r^5 - 
           178402408414601409416210998639617200*r^6 + 
           5373468136469860284066164826706162200*r^7 + 
           3850249759217744154655971275027780900*r^8 + 
           1964525538985294262339000906575063300*r^9 + 
           1221265413311748859252215029855928150*r^10 + 
           468502871300696446333361310674371350*r^11 + 
           162188859507471871703993697163610325*r^12 + 
           71313906573700950191284866389889750*r^13)*\[Alpha]1^2*\[Omega])/
         (364095205155683667596790443504238079711950000*r^18) + 
        ((4798009579313313778147948921862323335168 + 
           758425243057439691360664706327664445440*r + 
           2075511127949662493660674471366802682880*r^2 + 
           335977181873586138230367731001804422912*r^3 - 
           1024523473545015158593354235062269459584*r^4 - 
           234253792133326928480386676597574498560*r^5 - 
           175023545523356298082092653771190001600*r^6 + 
           138508768921071187574683495251107964800*r^7 + 
           160860782584704542020618201005925036000*r^8 + 
           138352771292240381651587940428276460800*r^9 + 
           80168741918178229399390643488546370600*r^10 + 
           42424185879154766314692222830086500150*r^11 + 
           14098699929443181953316115253614371675*r^12 + 
           6045093912675983962102325106217152750*r^13)*\[Alpha]2^2*\[Omega])/
         (11651046564981877363097294192135618550782400000*r^18) + 
        ((-37413303167182353655271931904 - 3302094917400143970559139840*r - 
           6981981110057280372476103680*r^2 + 73828486249317540445316864*
            r^3 + 1868517450751167448821866880*r^4 - 
           185598577470632780779337984*r^5 + 356010846169763488582080000*
            r^6 - 243622747199147525779402400*r^7 - 
           250880711426153338379426000*r^8 - 138747952849465045799710800*
            r^9 - 52653377648380654230368400*r^10 - 4598360166207568565908350*
            r^11 + 6782252455150479076394625*r^12 + 4817683660870687968611250*
            r^13)*\[Lambda]ev*\[Omega])/(327674942226728075340571452694452000*
          r^18)) + c^12*(((2779652169256077468468010644537602719825920 + 
           625455520047983804906217858446985418985472*r + 
           1273375798806212954966774607942098242822144*r^2 + 
           396805628543306538766399510751180324161280*r^3 - 
           787023853292190636622332605718317053942400*r^4 - 
           264873450079618195061003510666385458721536*r^5 - 
           331768702810325466080726071094135855689520*r^6 + 
           218011554287165477589691499588666081800920*r^7 + 
           215708806173979610710830785790903721722500*r^8 + 
           150639043527736840446971117175944688926500*r^9 + 
           96754410133531168885618936709632569123750*r^10 + 
           36727200105803225130372308878033411935750*r^11 + 
           12620545863473105268583977430058614006125*r^12 + 
           5549212389494396891215566539153366883750*r^13)*\[Alpha]1^2*
          \[Omega])/(291427263634686542799485022837444722572640459250000*
          r^18) + ((-415212424179495037074666418025675990568960 - 
           6862864038085717355020885435798378716690432*r - 
           14763861214693333674357813533887963961682944*r^2 - 
           6628510253093325966427934854695555337058560*r^3 - 
           15663854175437707688775141290655204383864960*r^4 - 
           7023652703755142281885469456656795640148224*r^5 - 
           23149377130594737167210771899707412109909440*r^6 - 
           948848104074166666215810799130722620250240*r^7 + 
           6256233309770770013511681114699487591756000*r^8 + 
           8269745402445400514725380652800283473760000*r^9 + 
           5546936416419864607528911610855983042785000*r^10 + 
           3142821225650544545638312912661334348591750*r^11 + 
           1097074667244241334269531193883593542423875*r^12 + 
           470392264953405309427272537757893942378750*r^13)*\[Alpha]2^2*
          \[Omega])/(9325672436309969369583520730798231122324494696000000*
          r^18) + ((16177665854517237110211340633784320 + 
           3938093538102556087539683474087936*r + 
           10319001338708308322793433770970112*r^2 + 
           2488122522040303400772347140552960*r^3 - 
           1563065800632573475428524184441216*r^4 - 
           454076977582897530461016770791168*r^5 + 
           1318222163511962959982386220222976*r^6 - 
           60674628186156780249835835677024*r^7 - 
           369554074349104346207694781150000*r^8 - 
           263372266549790466431066987886000*r^9 - 
           107236897966285166539351710918000*r^10 - 
           12312001539733255356505608173250*r^11 + 
           12138329067974837434816423689375*r^12 + 
           8622302105054363480227792068750*r^13)*\[Lambda]ev*\[Omega])/
         (6032346594295350705745640484093885344340000*r^18)) + 
      c^14*(((177319529606427002931924922218013809118222663680 + 
           43293304075695741939579632468406493114283864064*r + 
           43874161482473666612879592514319460190220132352*r^2 + 
           20954286333113331864101046131825740670031384832*r^3 - 
           26107533190600776811279072812734747512172018048*r^4 - 
           15320676849694353412309192506829273282680243456*r^5 - 
           18789784669840999269209020662601125481398522960*r^6 + 
           8066561913297347261570113549407785622606649704*r^7 + 
           9175050220313501133563788920214741147676303516*r^8 + 
           6996939015107778010080613953936606699103361852*r^9 + 
           4527079524320862890402593063939286864550898250*r^10 + 
           1714437495840142073137585579621278066252034250*r^11 + 
           588156234490479614397007234531831070660582875*r^12 + 
           258610356374455597549760852975479336300386250*r^13)*\[Alpha]1^2*
          \[Omega])/
         (418880500253575807457226001952707053709642896659083875000*r^18) + 
        ((-3898257689962026431928399841755631689952343715840 - 
           1006269900974278233729570598207164680990250584064*r - 
           2527736245787625919329728108389374856104328983552*r^2 - 
           651335485085775210373593469734844167361735814912*r^3 - 
           60044245227119217012889549536163436950201891712*r^4 - 
           210475615176124656961574507081371033676564018944*r^5 - 
           1178736019786265397847217808335159289767459552320*r^6 - 
           166982644782806296397606944025727072327287816064*r^7 + 
           226037104892908705240939842994348829174664883744*r^8 + 
           359278519344252406533427594815718009258714752768*r^9 + 
           251271630464353102761705055678707139722950983000*r^10 + 
           144808215913350665776037517885321034964206598250*r^11 + 
           51127052048420611441702432027243585209296827125*r^12 + 
           21921725595813999786436858185525612230950451250*r^13)*\[Alpha]2^2*
          \[Omega])/
         (13404176008114425838631232062486625718708572693090684000000*r^18) + 
        ((19056083825726731523019269158804963328 + 
           3370285396672636606526718885172109312*r + 
           8462507877438759459360410945841185792*r^2 + 
           1654423721277861809351340631873581824*r^3 - 
           1460546414294343913821109722182369408*r^4 - 
           263774902886191905465807559972318464*r^5 + 
           806605765150027596310007782182833664*r^6 + 
           12928141234417175688559742261210336*r^7 - 
           192840311329733423918533607614144784*r^8 - 
           146253055980657744393751189420619408*r^9 - 
           60395312316297793977825845094939600*r^10 - 
           7252784735172260726810137667256150*r^11 + 
           6655099404953886635261981021679125*r^12 + 
           4727362167176245076135209980676250*r^13)*\[Lambda]ev*\[Omega])/
         (102006377674874950899088206021979191784254966000*r^18))) + 
    \[Chi]^13*(((1925087424650203732515717120000 + 
         460255365648570791132794920960*r + 1396462547187422263358714032128*
          r^2 + 418462104020518071890725099520*r^3 + 
         129151363546295626864358947840*r^4 + 95346009188698054126089419264*
          r^5 - 1765397151172788683697962315520*r^6 - 
         1148381948032995568117910569472*r^7 - 
         3141971001123181611083144557184*r^8 - 
         1045443152922251945043329625664*r^9 - 
         1574357438258645899129256132576*r^10 + 
         756036052823237039258241740592*r^11 - 
         2431599211159156216342124787112*r^12 + 
         1658286354694913047391812302492*r^13 - 
         242091546326269801865423049330*r^14 - 
         1190939310298703654172999781266*r^15 + 
         1993349411389171802050061652675*r^16 - 
         1993349411389171802050061652675*r^17)*\[Alpha]1^2*\[Omega])/
       (120550895729919753803857152000*r^20) - 
      ((3849817442414760696145467801600 + 1697593557622393221048290672640*r - 
         1532273390078147992366002143232*r^2 + 272942718210277004988130672640*
          r^3 - 3003079348030762215177326228480*r^4 - 
         1482313212072801081544328079616*r^5 + 
         29548197181751296119910364848000*r^6 + 
         19815515295125004293126850208256*r^7 + 
         54083896976135462735060414272000*r^8 + 
         21953574673052652973363014099520*r^9 + 
         27000562683302147334635997982368*r^10 + 
         16060622389458251594384843196320*r^11 - 
         20885987501835987206666913117624*r^12 + 
         48011012600029351991399934248310*r^13 - 
         48315027684515062031640355000725*r^14 + 
         64557601033595723496470487217758*r^15 - 
         37113453573392701092954229783920*r^16 + 
         37113453573392701092954229783920*r^17)*\[Alpha]2^2*\[Omega])/
       (1928814331678716060861714432000*r^20) + 
      ((88445136851310919680 + 18772066876576133120*r + 57668476329893918720*
          r^2 + 15168056406559436800*r^3 - 1360985913341411840*r^4 + 
         485164450550802944*r^5 + 3294902019486471936*r^6 + 
         370206787770439936*r^7 + 5828509739413056320*r^8 + 
         84376351193879520*r^9 - 4296425876834275184*r^10 + 
         69973804195158630624*r^11 - 166122994277659254836*r^12 + 
         233456743073076502980*r^13 - 198849488066282183130*r^14 + 
         214589675423806088406*r^15 - 81607503401482225167*r^16 + 
         81607503401482225167*r^17)*\[Lambda]ev*\[Omega])/
       (18347953938274920960*r^20) + 
      c^8*(-((-54568000782357922208136425273937100800 - 
            11504240250530853698279771901737840640*r - 
            12721911743199971334709415778260090880*r^2 - 
            4972314786989570711533729522733396992*r^3 + 
            4857812449479224631101691548735183872*r^4 + 
            1367576742872538164707742689080506624*r^5 - 
            2577528413884598624983342886860192128*r^6 - 
            2046362064470575063258711903235965184*r^7 - 
            2196588017359324644362426379780354752*r^8 + 
            909196937643598415110049071292780576*r^9 + 
            1126684558698430243302508610641966048*r^10 + 
            884907875409063580485250742491676568*r^11 + 
            539261455041133693786086167037372008*r^12 + 
            187586738951442346662557705050258086*r^13 + 
            50561562848527619878312680160949145*r^14 + 
            21835605108507624426305445342885675*r^15)*\[Alpha]1^2*\[Omega])/
         (2343304248502714169448731159613197460672000*r^20) - 
        ((1840606733604414505504641120979845120000 + 
           348495056427182867711827752580532305920*r + 
           952790008669663431220277136382214701056*r^2 + 
           197785416977833238502875241454949089280*r^3 - 
           109273241729556918722887614087578178560*r^4 - 
           17730124980805959336972565014098978560*r^5 + 
           51114051873077857188949275205534397056*r^6 - 
           38643601233572537639872034948983234048*r^7 - 
           149525775573538568957905535613089169152*r^8 - 
           27034107147174875358449172322196741696*r^9 + 
           26214700293574351885813715419586245344*r^10 + 
           43315588321271360326756103161305547616*r^11 + 
           29798830347079315607021863828282498728*r^12 + 
           17149526959670687444190659806123239786*r^13 + 
           5712599803313206826734756076397790425*r^14 + 
           2449707399113728443115716089026677450*r^15)*\[Alpha]2^2*\[Omega])/
         (74985735952086853422359397107622318741504000*r^20) + 
        ((44669884011003554829926400 + 6144599636619461003098112*r + 
           18203312355389122810483712*r^2 + 2741330256543858182662144*r^3 - 
           3092080231699043164939520*r^4 - 458613497507625582880000*r^5 + 
           1286224028273104419530112*r^6 + 91151524512779333736832*r^7 - 
           619659771219447633604960*r^8 - 160244183238242989584*r^9 + 
           150013901273771028708760*r^10 + 103359914833097896368720*r^11 + 
           35840505442950515957650*r^12 + 3146148044376851514*r^13 - 
           6443869515153132565503*r^14 - 3995769704236921475865*r^15)*
          \[Lambda]ev*\[Omega])/(3754242087810704765806762078848*r^20)) + 
      c^6*(-((-390640973813924450179607042103705600 - 
            82576392409689566629158426157608960*r - 
            129831122457558008420596252763357184*r^2 - 
            41507815369946323266850360193475584*r^3 + 
            40761771814118137279413033317387264*r^4 + 
            8621006389581714725403742547051776*r^5 - 
            43788029336013571122877267126289280*r^6 - 
            13238345428370129889479913589976320*r^7 - 
            17254132645051237139463687775655872*r^8 + 
            14142318026661927643044434724719008*r^9 + 
            14218505639637384386431599917257568*r^10 + 
            9863216690577688250515772659225656*r^11 + 
            5989211692912721898114192094501384*r^12 + 
            2101260202154080193372017719020910*r^13 + 
            574965541370410926893693056272213*r^14 + 
            248305625954938158644787050704095*r^15)*\[Alpha]1^2*\[Omega])/
         (330135847915287992314557785237136864000*r^20) - 
        ((9594192665227376325564555763580928000 + 
           2032286020768284709824147060129300480*r + 
           5183520407718610275439316505496682496*r^2 + 
           1223684944531146042935258808190812160*r^3 - 
           304954527953764538537426104964899840*r^4 - 
           71853698940564786987762281352256256*r^5 - 
           613876997413782632424431382453086080*r^6 - 
           456987788309275466856275638987331072*r^7 - 
           1396015513430105425052092060846542592*r^8 - 
           31043389830671571217105777990363456*r^9 + 
           431139916066783827438126485593559904*r^10 + 
           541669191161709077791073453063082976*r^11 + 
           351045979877689513735577858307720264*r^12 + 
           197806444097578895743696551838666914*r^13 + 
           64961363009769559828187046228196245*r^14 + 
           27857076830281214088705569415970530*r^15)*\[Alpha]2^2*\[Omega])/
         (10564347133289215754065849127588379648000*r^20) + 
        ((1397091682151875738828800 + 213930284383392060323840*r + 
           633343547450863793460224*r^2 + 109443180096804102105088*r^3 - 
           95937712156216865268992*r^4 - 17045199668818025764096*r^5 + 
           41377871689533296385408*r^6 + 7645542793924884840832*r^7 - 
           29510645152826750988640*r^8 + 2458417209751637303280*r^9 + 
           8859459183307528255768*r^10 + 5678519411866994667216*r^11 + 
           1933270978041415528978*r^12 - 29518819832856323046*r^13 - 
           366385324698107105391*r^14 - 227191344744496036905*r^15)*
          \[Lambda]ev*\[Omega])/(2644577407587140578900226880*r^20)) + 
      c^4*(-((-1534629611542538271934394597376000 - 
            327778226816294737626784995594240*r - 
            629635389114985691904902015483904*r^2 - 
            183737089002457073664537822874624*r^3 + 
            174729138826719508900573632062464*r^4 + 
            30828965505921530666456843888384*r^5 - 
            260395823349224286666403442890368*r^6 - 
            45690675878449114177272155873024*r^7 - 
            72374914196281917998921660470592*r^8 + 
            82459391799414728763609932581856*r^9 + 
            77442569997350607481195571265568*r^10 + 
            51057134611824531470453925040488*r^11 + 
            30955593343495036910932163602328*r^12 + 
            10902133203785765720855613856026*r^13 + 
            3003016291155123629752159306695*r^14 + 
            1296887876360173647230947463925*r^15)*\[Alpha]1^2*\[Omega])/
         (37121026358046662429252576065344000*r^20) - 
        ((28052514971676004747984990175232000 + 
           6656774479312385534503339770347520*r + 
           15481992236623965963757549844004864*r^2 + 
           4193011817706763941736498777309184*r^3 + 
           164610528340476238717554963567616*r^4 - 
           113076351724287529943244836911360*r^5 - 
           5874220790753160829962153280160384*r^6 - 
           2382900476535816108919140219970048*r^7 - 
           6580212490972271458854445103558912*r^8 + 
           472869223688002646173327511262784*r^9 + 
           2555967939474642757530960291926304*r^10 + 
           2941113057929641506989941622634656*r^11 + 
           1861245585505586619867472808917848*r^12 + 
           1039484381732457248400618406944726*r^13 + 
           339289952836152865773065845271175*r^14 + 
           145496120247319423498448811592950*r^15)*\[Alpha]2^2*\[Omega])/
         (1187872843457493197736082434091008000*r^20) + 
        ((989093683490806333440 + 164852679227371046912*r + 
           489041777051321854976*r^2 + 93325321196220897280*r^3 - 
           66088537007669394176*r^4 - 13603227169033026304*r^5 + 
           29011396246141037184*r^6 + 9194578572422428288*r^7 - 
           28213974677516991136*r^8 + 3686776746793677840*r^9 + 
           9402858256772569960*r^10 + 5841042323223795120*r^11 + 
           1971859675461880750*r^12 - 44360823212149626*r^13 - 
           382722448474439073*r^14 - 237321808138630215*r^15)*\[Lambda]ev*
          \[Omega])/(59472140497827415053696*r^20)) + 
      c^2*(-((-29123005929670196428888984780800 - 
            6400306445641734726565945159680*r - 
            14940329567674483286000981245952*r^2 - 
            4141814971791248890133972759552*r^3 + 
            3335624257897993279109765307392*r^4 + 
            568014496178221470331950938368*r^5 - 
            7861927179939902961541882689920*r^6 - 
            545454341797272316353342030080*r^7 - 
            1460886621459985701191318966976*r^8 + 
            2474330417344120332007348150304*r^9 + 
            2190369649216199021141733764064*r^10 + 
            1373734841498790308277951214488*r^11 + 
            831693861142501121541652299112*r^12 + 
            294083538951336482506337448230*r^13 + 
            81563405438781135622898154009*r^14 + 
            35224115160399778072939313835*r^15)*\[Alpha]1^2*\[Omega])/
         (28058220981138822697847752128000*r^20) - 
        ((347160855768072615147907252224000 + 
           97413698102464405430833676451840*r + 
           178059585916025678846841425133568*r^2 + 
           62218004933478839193375857950720*r^3 + 
           27463049846798246380596591242240*r^4 + 
           2612377584602998178815246309632*r^5 - 
           229744714542859833581501683895680*r^6 - 
           61388951638582793046063203769856*r^7 - 
           157604902723355385862799277575936*r^8 + 
           30937281157157534317296693776832*r^9 + 
           77979216311862943727555009622752*r^10 + 
           83015527789797909098470445861728*r^11 + 
           51325435073847787255893723158952*r^12 + 
           28409847296289003152178151796202*r^13 + 
           9215282669623904996305492093785*r^14 + 
           3951746475853120144402313401290*r^15)*\[Alpha]2^2*\[Omega])/
         (897863071396442326331128068096000*r^20) + 
        ((83417610812446310400 + 15332047905092638720*r + 
           45837485747091039232*r^2 + 9842809109210384384*r^3 - 
           4989893003259033856*r^4 - 1220947567292905728*r^5 + 
           2050385387170102144*r^6 + 1447361530962837376*r^7 - 
           3465431367856631520*r^8 + 654674119874219440*r^9 + 
           1296909015954604024*r^10 + 780468146807078288*r^11 + 
           261150766594872154*r^12 - 7908378211411678*r^13 - 
           51974653496528763*r^14 - 32228887524999165*r^15)*\[Lambda]ev*
          \[Omega])/(224762435743867781760*r^20)) + 
      c^10*(((86372057797514590624336400637710499840000 + 
           18402664925992483279717305235862163886080*r - 
           18450886640600277179198426311789652606976*r^2 + 
           2273950456495755247007771302969725352960*r^3 - 
           1387027130403806899966098993321542456320*r^4 - 
           3376777739270069398445568641966646088448*r^5 - 
           20065534027872978265324705596779809353600*r^6 + 
           4462427229726878325108194325799492463360*r^7 + 
           1960318769658657806645486436319305704000*r^8 + 
           5809101279481681135775435260777244644000*r^9 + 
           4065847428019946853671025576999837884000*r^10 + 
           1958709073954249471290643057725050763000*r^11 + 
           1173179905100326612004132377880374957000*r^12 + 
           424991755156282452773551941193687878750*r^13 + 
           122682103015267001579987354905083772125*r^14 + 
           52981707929952406275629824162357344375*r^15)*\[Alpha]1^2*\[Omega])/
         (495169479011729787931635003165763788408252000000*r^20) + 
        ((-6684993630568844087251252317639628986777600 - 
           1025960931050588511092286613812534360637440*r - 
           3163714186548049250189317370661472775405568*r^2 - 
           503107252777007856818964185025372161392640*r^3 + 
           658678265943998270862769988942034685475840*r^4 + 
           83501571203097710169965201934802737024256*r^5 - 
           1011081532951127619531123640915176661889920*r^6 - 
           114502790017714198600712722793867040581120*r^7 - 
           76733661324277925552989686919096203616000*r^8 + 
           195227825601406560546324665594429979512000*r^9 + 
           189302368584592258605431069908700485692000*r^10 + 
           151517148141859352705089284130102554508000*r^11 + 
           83827392215452675927742356533993038997000*r^12 + 
           44248931278763322939752696459995211843250*r^13 + 
           13860998712690573218151499642009116388125*r^14 + 
           5943947112467153057510470294153463171250*r^15)*\[Alpha]2^2*
          \[Omega])/(15845423328375353213812320101304441229064064000000*
          r^20) + ((93514625669153551864216190976 + 
           9079920664377139811713583104*r + 27126117983298479268537666560*
            r^2 + 1763852938452416256516872192*r^3 - 
           6464988865162736664098640640*r^4 - 485944795173172128208814848*
            r^5 + 2403045211989354263279572608*r^6 - 
           560586563350969902733610368*r^7 + 348579612979742006773756000*
            r^8 - 385611945490189527760710000*r^9 - 
           352398430001373189557565400*r^10 - 176219093234204949762334800*
            r^11 - 55504392729616211476199650*r^12 + 
           4633716702241032860822550*r^13 + 12916154316860507797259175*r^14 + 
           8009159402311963895624625*r^15)*\[Lambda]ev*\[Omega])/
         (655349884453456150681142905388904000*r^20)) + 
      c^12*(((-5772402446497497919479210399807130554240348979200 - 
           1198933359889038629203333418234903215930487992320*r - 
           3400325241755337530132742562421298189169552785408*r^2 - 
           819320088905171641906757498591655992844593742848*r^3 + 
           853811464335799466845966700536081564722993794048*r^4 + 
           79499966865179895777468733749887001155799297280*r^5 - 
           1542308895148410903675092575419728357432538761088*r^6 - 
           153737205502411794918512698299481894494165636352*r^7 - 
           312802743029159171983651581082638271726835675584*r^8 + 
           476923378659488934854801771174077091949203222176*r^9 + 
           426510631871952778577458959660569265551379356000*r^10 + 
           270170243076079290411372891381407440002455163000*r^11 + 
           163564916564706737323845200780633508078333685000*r^12 + 
           57783915986977760098117987521428364217369806750*r^13 + 
           16001627925992005827379338813209276751985750125*r^14 + 
           6910491068719094692462709340047307000522414375*r^15)*\[Alpha]1^2*
          \[Omega])/
         (664346915854067752935075641580969787807713515400996000000*r^20) + 
        ((-9829662371247134482590597116011138629037522944000 + 
           11364615686155208162138930843274263763107503964160*r + 
           12167453204982774214097158552206331679264236142592*r^2 + 
           10810846236158522943099704958545113486378853908480*r^3 + 
           14451275396641380845493409674824214348844709043200*r^4 + 
           1090617760102760334169300178678007240603166117120*r^5 - 
           43463837895121438878455126701406385343144869718912*r^6 - 
           13378146233381663016510692382025989189789419197952*r^7 - 
           32333388607286581896191566607827329649060138185472*r^8 + 
           5124561402362778004372156662182088866199295702208*r^9 + 
           14891268766612187048954492995454155990069395708000*r^10 + 
           16144147602570124771463990591507061684097987852000*r^11 + 
           10035453341145035420195370613755298983784128765000*r^12 + 
           5565866510285469136471891610973619115657888915250*r^13 + 
           1807912797643575707615746417862201237982519358125*r^14 + 
           775278771457298543005424761722892594549133351250*r^15)*\[Alpha]2^2*
          \[Omega])/
         (21259101307330168093922420530591033209846832492831872000000*r^20) + 
        ((-7929963647957648114716608548071833600 - 
           1904454607818890365077633967275182080*r - 
           5582376174726331746993271421806578688*r^2 - 
           1331395103727193260901849790991865856*r^3 + 
           559528197553221807476987444249707264*r^4 + 
           183304239158550947681403250261730048*r^5 - 
           295685196813722404992404417766585984*r^6 - 
           172737905973865028847974675195380352*r^7 + 
           456514037460227113909993593579995552*r^8 - 
           80174790799364095974349652011041168*r^9 - 
           166295465288167370485341212147177000*r^10 - 
           100716432331869767373952438777374000*r^11 - 
           33757783392248170012733658143210750*r^12 + 
           962386741058970750789778051790250*r^13 + 
           6680608525200485187184295607809625*r^14 + 
           4142568853712835721841383221879375*r^15)*\[Lambda]ev*\[Omega])/
         (3486696331502712707920980199806265729028520000*r^20)) + 
      c^14*(((-1654019873309892830992297051039958803324745613312000 - 
           345430952085309108857098858941476517297868278804480*r - 
           625773344878105630559644017921532579130252073238528*r^2 - 
           184341002357733382547325840955098211301001805493248*r^3 + 
           187550292573322509293584780586694424313889806547968*r^4 + 
           33751961007646444804933153867553877616521140640000*r^5 - 
           224333476146853329347370764414996149418267805069696*r^6 - 
           55010967139767402370616561264111366121886005813504*r^7 - 
           75928985893271378538240115829807871292480129263296*r^8 + 
           71349353927851350843373977095838261279499844730912*r^9 + 
           69505030932139056488843352242183943481805667349728*r^10 + 
           47140033768184774309190580316090585865754695272216*r^11 + 
           28602981970164020726346197494765201286969091337000*r^12 + 
           10051644542577723204850403831731961733356812243750*r^13 + 
           2758319607162365113789392859523329230000888779625*r^14 + 
           1191212737736907225127794438636308569581602206875*r^15)*
          \[Alpha]1^2*\[Omega])/
         (3532000378138151208479329648465225876879708904629395234000000*
          r^20) + ((31326927734891674139671679445138043191938942435328000 + 
           7546467039357366126688614231383181677174220633047040*r + 
           18450256783268586426925060228738173822757498047070208*r^2 + 
           4813379522520879781876796220329315433637916864135168*r^3 - 
           251384712250858831264672896696304196829789043913728*r^4 - 
           188398776786227387866135224604620609211612770715392*r^5 - 
           4073420978965960598348080816895922636865199377491328*r^6 - 
           2248259033945006838019514071463814235726513886080512*r^7 - 
           6438505840007604810762148797275969848657383287708416*r^8 + 
           95935073002065744888423331289251226430733494989248*r^9 + 
           2187614486237738001814275567717721169268844497692896*r^10 + 
           2642846267219784609706050482636647586212642993308512*r^11 + 
           1695123221473446235948275356439016061147803087377000*r^12 + 
           951473618526530861521602070453725579088267177118250*r^13 + 
           311643374089445227233354909459103839859011177875625*r^14 + 
           133640567460878799222241470093132963112156064246250*r^15)*
          \[Alpha]2^2*\[Omega])/
         (113024012100420838671338548750887228060150684948140647488000000*
          r^20) + ((-660922231912818146655284763262666506240 - 
           109121099467461993120187765578352777216*r - 
           321639433070239490597859061152808223744*r^2 - 
           59187100479321129272342236554095511552*r^3 + 
           46222288423056510552222741645310976256*r^4 + 
           9060381669886839572968594290304979200*r^5 - 
           20667563174827883058171635916936667008*r^6 - 
           4719224820303664548067731122453607296*r^7 + 
           16723329648523148608939979312857125344*r^8 - 
           1722322110230111697739077677374373680*r^9 - 
           5247640897014647590092588554679159864*r^10 - 
           3317541063701786333505639604869533328*r^11 - 
           1125289939473346636179833805186089450*r^12 + 
           20653294863255625398302624941711150*r^13 + 
           215458058382007551374699054787442275*r^14 + 
           133603075014481681667798522993335125*r^15)*\[Lambda]ev*\[Omega])/
         (3468216840945748330568999004747292520664668844000*r^20))) - 
    (8*\[Lambda]ev*(39312 - 35336*r + 7800*r^2 + 2*r^3 + 
       r^4*(1 - 966*\[Omega]^2) + 12*r^8*(-4 + \[Omega]^2) + 
       8*r^7*(21 + 2*\[Omega]^2) + 14*r^5*(-8 + 3*\[Omega]^2) + 
       r^6*(-86 + 25*\[Omega]^2)))/(231*r^10) + 
    (\[Alpha]1^2*(322560 - 217280*r + 2400*r^2 - 9808*r^3 + 
       r^8*(6702 - 1098*\[Omega]^2) - 3*r^7*(7819 + 488*\[Omega]^2) + 
       14*r^5*(1117 + 1392*\[Omega]^2) + 8*r^4*(1697 + 4340*\[Omega]^2) + 
       r^6*(11719 + 11380*\[Omega]^2)))/(1155*r^10) + 
    \[Chi]^2*((\[Lambda]ev*(1076275200 - 838403328*r + 158996320*r^2 + 
         59360*r^3 + r^5*(26320 - 1738928*\[Omega]^2) + 
         r^7*(2024778 - 612288*\[Omega]^2) + 
         r^8*(991221 - 226520*\[Omega]^2) - 42*r^10*
          (-18165 + 4244*\[Omega]^2) - 1176*r^4*(-35 + 10842*\[Omega]^2) - 
         7*r^9*(381465 + 31484*\[Omega]^2) - 
         8*r^6*(156331 + 129090*\[Omega]^2)))/(147147*r^12) + 
      (\[Alpha]2^2*(1549836288 - 1106493696*r + 332555328*r^2 + 
         180613440*r^3 + 490*r^10*(-43311 + 7324*\[Omega]^2) + 
         35*r^8*(-571333 + 260276*\[Omega]^2) + 
         7*r^9*(10611195 + 719372*\[Omega]^2) + 
         112*r^4*(1022771 + 1783782*\[Omega]^2) + 
         16*r^5*(-1128148 + 7913565*\[Omega]^2) + 
         2*r^7*(-24759455 + 8735592*\[Omega]^2) + 
         8*r^6*(-1128148 + 9419115*\[Omega]^2)))/(2354352*r^12) - 
      (\[Alpha]1^2*(103322419200 - 58543632000*r - 14243040000*r^2 - 
         8408366400*r^3 + 70*r^10*(-16530213 + 4861972*\[Omega]^2) + 
         70*r^8*(-24185861 + 7665358*\[Omega]^2) + 
         112*r^4*(-23502049 + 8681400*\[Omega]^2) + 
         7*r^9*(578557455 + 56481692*\[Omega]^2) + 
         8*r^5*(37261189 + 87272400*\[Omega]^2) + 
         2*r^7*(-1670155445 + 689485392*\[Omega]^2) + 
         r^6*(3899095606 + 728388000*\[Omega]^2)))/(110360250*r^12) + 
      c^2*(((-2 + r)*\[Alpha]2^2*(-774918144 + 405388368*r + 181647144*r^2 + 
           69537580*r^3 + 498792*r^8*\[Omega]^2 + 686735*r^9*\[Omega]^2 + 
           r^6*(1745772 - 13493400*\[Omega]^2) - 392*r^4*
            (21583 + 92664*\[Omega]^2) - 7*r^7*(-686735 + 
             359784*\[Omega]^2) - 30*r^5*(73829 + 954822*\[Omega]^2)))/
         (86522436*r^12) - (4*(-2 + r)*\[Lambda]ev*(538137600 - 93768360*r - 
           3273368*r^2 - 1656340*r^3 - 26894*r^8*\[Omega]^2 + 
           21301*r^9*\[Omega]^2 - 119*r^7*(-1253 + 1584*\[Omega]^2) - 
           112*r^4*(7145 + 54054*\[Omega]^2) - 
           r^6*(94129 + 744480*\[Omega]^2) - 
           r^5*(338471 + 2257200*\[Omega]^2)))/(21630609*r^12) - 
        (4*(-2 + r)*\[Alpha]1^2*(-25830604800 + 13489896000*r + 
           5343996000*r^2 + 1841222600*r^3 - 41490414*r^8*\[Omega]^2 + 
           16652020*r^9*\[Omega]^2 - 392*r^4*(1470929 + 3732300*\[Omega]^2) - 
           28*r^7*(-4163005 + 6616968*\[Omega]^2) - 
           75*r^5*(4067021 + 15970152*\[Omega]^2) - 
           27*r^6*(5378387 + 24077600*\[Omega]^2)))/(8111478375*r^12)) + 
      c^4*((5*(-2 + r)*\[Alpha]2^2*(-4649508864 + 2898491904*r + 
           1303670592*r^2 + 493674720*r^3 + 49*r^9*(-1111649 + 
             84090*\[Omega]^2) + 14*r^8*(7781543 + 213768*\[Omega]^2) - 
           56*r^7*(-686735 + 269838*\[Omega]^2) - 
           448*r^4*(129511 + 486486*\[Omega]^2) - 
           120*r^5*(127526 + 1432233*\[Omega]^2) - 
           48*r^6*(-290962 + 1686675*\[Omega]^2)))/(93271186008*r^12) - 
        (2*(-2 + r)*\[Lambda]ev*(16144128000 - 1748241600*r - 124281920*r^2 - 
           63666400*r^3 - 210*r^8*(-93247 + 3842*\[Omega]^2) + 
           105*r^9*(-93247 + 6086*\[Omega]^2) - 504*r^7*
            (623 + 11220*\[Omega]^2) - 2240*r^4*(13894 + 81081*\[Omega]^2) - 
           40*r^6*(94129 + 558360*\[Omega]^2) - 
           40*r^5*(332927 + 1692900*\[Omega]^2)))/(11658898251*r^12) - 
        ((-2 + r)*\[Alpha]1^2*(-309967257600 + 193298649600*r + 
           76883721600*r^2 + 25995144000*r^3 + r^8*(5939856538 - 
             497884968*\[Omega]^2) - 47520*r^5*(100079 + 302465*\[Omega]^2) + 
           77*r^9*(-38570497 + 2595120*\[Omega]^2) - 
           432*r^6*(5378387 + 18058200*\[Omega]^2) - 
           448*r^4*(19479871 + 39189150*\[Omega]^2) - 
           28*r^7*(50794205 + 79403616*\[Omega]^2)))/(874417368825*r^12)) + 
      c^8*((-2*(-2 + r)*\[Lambda]ev*(1555217664000 - 179569084800*r - 
           11699263360*r^2 - 5986779200*r^3 - 5440*r^6*
            (64862 + 395505*\[Omega]^2) - 70*r^8*(-90799569 + 
             1110338*\[Omega]^2) + 35*r^9*(-90799569 + 1758854*\[Omega]^2) - 
           224*r^7*(6602192 + 2431935*\[Omega]^2) - 
           4160*r^4*(702788 + 4205817*\[Omega]^2) - 
           160*r^5*(7810894 + 40770675*\[Omega]^2)))/(4210949211397929*
          r^12) + (5*(-2 + r)*\[Alpha]2^2*(-447902687232 + 274337788032*r + 
           123347252736*r^2 + 46756434560*r^3 + 42*r^8*(841922529 + 
             6864328*\[Omega]^2) + 49*r^9*(-360823941 + 8100670*\[Omega]^2) - 
           1664*r^4*(3313291 + 12617451*\[Omega]^2) - 
           112*r^7*(-32178440 + 12997197*\[Omega]^2) - 
           360*r^5*(4036396 + 45990593*\[Omega]^2) - 
           48*r^6*(-27267296 + 162483025*\[Omega]^2)))/(33687593691183432*
          r^12) - ((-2 + r)*\[Alpha]1^2*(-29860179148800 + 18291942412800*r + 
           7272833308800*r^2 + 2463336776000*r^3 - 3456*r^6*
            (63003962 + 217450825*\[Omega]^2) - 126*r^8*(-15301467167 + 
             380658084*\[Omega]^2) - 2640*r^5*(169190021 + 
             524474310*\[Omega]^2) - 832*r^4*(987693677 + 
             2032811550*\[Omega]^2) + 7*r^9*(-137713204503 + 
             2749962160*\[Omega]^2) - 28*r^7*(31864823425 + 
             7649215008*\[Omega]^2)))/(315821190854844675*r^12)) + 
      c^6*(((-2 + r)*\[Alpha]2^2*(-2151947685888 + 1459302191424*r + 
           657399238272*r^2 + 247805290880*r^3 + 
           r^6*(7346208576 - 37471171800*\[Omega]^2) - 
           14728*r^7*(-1373470 + 474867*\[Omega]^2) - 
           15180*r^5*(500108 + 5240199*\[Omega]^2) + 
           245*r^9*(-177358545 + 7783931*\[Omega]^2) + 
           42*r^8*(2069183025 + 32979652*\[Omega]^2) - 
           448*r^4*(64035271 + 225161937*\[Omega]^2)))/(401042782037898*
          r^12) - (8*(-2 + r)*\[Lambda]ev*(1494408115200 - 108020539200*r - 
           12822316864*r^2 - 6599650400*r^3 + r^8*(3124198350 - 
             74684638*\[Omega]^2) - 112*r^7*(3341317 + 4673691*\[Omega]^2) + 
           7*r^9*(-223157025 + 8450411*\[Omega]^2) - 
           224*r^4*(14466404 + 75053979*\[Omega]^2) - 
           16*r^6*(24755927 + 129213810*\[Omega]^2) - 
           16*r^5*(87034507 + 391765275*\[Omega]^2)))/(200521391018949*
          r^12) - (4*(-2 + r)*\[Alpha]1^2*(-143463179059200 + 
           97403819116800*r + 38807306932800*r^2 + 13016938608800*r^3 - 
           378*r^8*(-12535411525 + 609623702*\[Omega]^2) + 
           35*r^9*(-67691222235 + 2642437688*\[Omega]^2) - 
           864*r^6*(1414515781 + 4178968450*\[Omega]^2) - 
           224*r^4*(20070946127 + 36276089850*\[Omega]^2) - 
           28*r^7*(58619154545 + 36750640272*\[Omega]^2) - 
           120*r^5*(20649178907 + 55436390130*\[Omega]^2)))/
         (75195521632105875*r^12)) + 
      c^10*((8*(-2 + r)*\[Lambda]ev*(1349952072268800 + 552288403766400*r - 
           27500363101696*r^2 - 14491559820800*r^3 - 
           238*r^8*(26678899170 + 283467619*\[Omega]^2) + 
           119*r^9*(26678899170 + 449032777*\[Omega]^2) - 
           952*r^7*(-3689696105 + 496695474*\[Omega]^2) - 
           8*r^6*(116536045381 + 233446872780*\[Omega]^2) - 
           32*r^4*(227182336712 + 474592525407*\[Omega]^2) - 
           8*r^5*(398541541391 + 707791050450*\[Omega]^2)))/
         (1273302611593294373091*r^12) - ((-2 + r)*\[Alpha]2^2*
          (-1943930984067072 + 2740763028015936*r + 1246239600499008*r^2 + 
           457141279701920*r^3 + 245*r^9*(360461081442 + 7031502089*
              \[Omega]^2) + 84*r^8*(-2102689641745 + 14895847094*
              \[Omega]^2) - 56*r^7*(-850209617915 + 112817603799*
              \[Omega]^2) - 60*r^5*(216722465456 + 1197615570393*
              \[Omega]^2) - 24*r^6*(-720448763636 + 1410376832675*
              \[Omega]^2) - 64*r^4*(750970360408 + 1423777576221*
              \[Omega]^2)))/(2546605223186588746182*r^12) + 
        (8*(-2 + r)*\[Alpha]1^2*(-64797699468902400 + 91934121898953600*r + 
           36990550428885600*r^2 + 11830608062695600*r^3 + 
           r^7*(3819298380446780 - 464774270715552*\[Omega]^2) + 
           4235*r^9*(568490555283 + 9863669716*\[Omega]^2) - 
           42*r^8*(114645595315405 + 2478126605121*\[Omega]^2) - 
           660*r^5*(4228158997573 + 4552515046770*\[Omega]^2) - 
           216*r^6*(6658691280143 + 7550022061100*\[Omega]^2) - 
           16*r^4*(299303568378071 + 229386387280050*\[Omega]^2)))/
         (477488479347485389909125*r^12)) + 
      c^12*((4*(-2 + r)*\[Lambda]ev*(2199289681491302400 + 
           358561421795767680*r - 31546523428913280*r^2 - 16505472248863680*
            r^3 - 2016*r^7*(-615104293730 + 382120827869*\[Omega]^2) - 
           960*r^6*(1083774129613 + 3169355101737*\[Omega]^2) - 
           14*r^8*(-90908253555525 + 7850846099854*\[Omega]^2) + 
           7*r^9*(-90908253555525 + 12436296034282*\[Omega]^2) - 
           96*r^5*(37361356332944 + 96092149361175*\[Omega]^2) - 
           192*r^4*(42850226810548 + 128864629774881*\[Omega]^2)))/
         (10669002582540213552129489*r^12) - 
        ((-2 + r)*\[Alpha]2^2*(-3166977141347475456 + 3280476204897978240*r + 
           1487021009264870400*r^2 + 550474437889805440*r^3 + 
           245*r^9*(-72251167441845 + 11455451128522*\[Omega]^2) - 
           336*r^7*(-158137370395900 + 30633012463017*\[Omega]^2) + 
           42*r^8*(842930286821525 + 48535475420024*\[Omega]^2) - 
           240*r^6*(-80401259114736 + 229773136308715*\[Omega]^2) - 
           384*r^4*(155876838314935 + 386593889324643*\[Omega]^2) - 
           120*r^5*(133888122722284 + 975554473549557*\[Omega]^2)))/
         (42676010330160854208517956*r^12) + (2*(-2 + r)*\[Alpha]1^2*
          (-211131809423165030400 + 219702823418999692800*r + 
           88110577109380348800*r^2 + 28635564566187179200*r^3 - 
           17280*r^6*(185775585302517 + 307505095090195*\[Omega]^2) - 
           798*r^8*(-2418913041645275 + 424975576543164*\[Omega]^2) - 
           2640*r^5*(2389684859133691 + 3708390680258730*\[Omega]^2) + 
           35*r^9*(-27575608674756135 + 3888821187527056*\[Omega]^2) - 
           960*r^4*(11468337931291393 + 12456914211571830*\[Omega]^2) - 
           84*r^7*(-17958726421488025 + 18028387095491488*\[Omega]^2)))/
         (4000875968452580082048558375*r^12)) + 
      c^14*((16*(-2 + r)*\[Lambda]ev*(9300373282746055910400 + 
           1130004157538703941760*r - 123942765238768861952*r^2 - 
           64728292506867122560*r^3 + r^8*(16598584362648694770 - 
             464796065292914726*\[Omega]^2) + 7*r^9*(-1185613168760621055 + 
             52590705238578847*\[Omega]^2) - 56*r^7*(-19764551107357931 + 
             58172958867254814*\[Omega]^2) - 224*r^4*(143795431507001080 + 
             467094640316487183*\[Omega]^2) - 8*r^6*(507284465049052607 + 
             1608311215741750740*\[Omega]^2) - 8*r^5*(1752499137334529773 + 
             4876262728578712350*\[Omega]^2)))/
         (5566050654318977030786610799767*r^12) - 
        ((-2 + r)*\[Alpha]2^2*(-13392537527154320510976 + 
           13026950747742003855552*r + 5900544777605390894016*r^2 + 
           2189182285688651031520*r^3 - 14728*r^7*(-14072185505534135 + 
             2955310744593159*\[Omega]^2) + 245*r^9*(-942289970679718479 + 
             48442900684763887*\[Omega]^2) - 3136*r^4*(76517226502668764 + 
             200183417278494507*\[Omega]^2) + 42*r^8*(10993382991263382255 + 
             205247195337943604*\[Omega]^2) - 60*r^5*(1071492022970127808 + 
             8250864666005641119*\[Omega]^2) - 24*r^6*(-3136132382572904092 + 
             9716664230285899525*\[Omega]^2)))/
         (5566050654318977030786610799767*r^12) + 
        (8*(-2 + r)*\[Alpha]1^2*(-892835835143621367398400 + 
           872089680109705151136000*r + 349465500193640509896000*r^2 + 
           114019382463594498704800*r^3 - 378*r^8*(-66599512069466148955 + 
             3793962260336595454*\[Omega]^2) + 
           35*r^9*(-359637365175117204357 + 16445077234813759576*
              \[Omega]^2) - 1568*r^4*(27601100631495446353 + 
             32251772783757448350*\[Omega]^2) - 432*r^6*
            (28985457957927725821 + 52015197356737021300*\[Omega]^2) - 
           600*r^5*(41152666866467950325 + 69001113740330303202*\[Omega]^2) - 
           28*r^7*(138613182330686997535 + 228715750023732235344*
              \[Omega]^2)))/(2087268995369616386544979049912625*r^12))) + 
    \[Chi]^4*((\[Lambda]ev*(-183277827532800 + 123372715834368*r - 
         24834046556928*r^2 - 188160*r^3*(-25974243 + 1671202*\[Omega]^2) - 
         2058*r^12*(-13554387 + 6122624*\[Omega]^2) - 
         147*r^11*(664164963 + 35179588*\[Omega]^2) + 
         112*r^8*(-2251529259 + 131822078*\[Omega]^2) + 
         1312*r^6*(261975 + 160531816*\[Omega]^2) + 
         14*r^9*(6421145661 + 310999648*\[Omega]^2) + 
         128*r^5*(2625840 + 1303298597*\[Omega]^2) + 
         16*r^7*(6449858289 + 1905274334*\[Omega]^2) + 
         7*r^10*(9902507265 + 2538504184*\[Omega]^2) + 
         128*r^4*(-8418877215 + 8901309803*\[Omega]^2)))/(7984784808*r^14) - 
      (\[Alpha]2^2*(3458072217600000 - 2016666350899200*r + 
         127033297095936*r^2 - 18816*r^3*(-2608908271 + 
           411543990*\[Omega]^2) - 882*r^12*(-11314498566 + 
           4613972779*\[Omega]^2) - 378*r^11*(92401738289 + 
           5269809058*\[Omega]^2) + 112*r^9*(323579200644 + 
           42882084883*\[Omega]^2) + 63*r^10*(340606556143 + 
           116980623400*\[Omega]^2) + 144*r^7*(11823686483 + 
           133829223096*\[Omega]^2) + 192*r^4*(228409747909 + 
           434709306900*\[Omega]^2) + 64*r^5*(132320591571 + 
           654190443449*\[Omega]^2) + 14*r^8*(-4720437768591 + 
           810570922928*\[Omega]^2) + 16*r^6*(572383706538 + 
           1526574454253*\[Omega]^2)))/(1437261265440*r^14) + 
      (\[Alpha]1^2*(8184104248320000 - 4477075047244800*r + 
         200981327957760*r^2 + r^9*(33979653507030 - 1894612629680*
            \[Omega]^2) - 235200*r^3*(1550106533 + 98626112*\[Omega]^2) - 
         315*r^12*(-33065533606 + 24505888177*\[Omega]^2) - 
         15*r^11*(2430316720041 + 47151288482*\[Omega]^2) + 
         480*r^4*(6227313823 + 522999757880*\[Omega]^2) + 
         10*r^10*(4034336546982 + 1082873190265*\[Omega]^2) + 
         48*r^6*(214336171581 + 2312296513729*\[Omega]^2) + 
         6*r^8*(-36138472291895 + 2736234914056*\[Omega]^2) + 
         32*r^5*(-1242665975889 + 4368592594760*\[Omega]^2) + 
         4*r^7*(34689907938375 + 9393474587972*\[Omega]^2)))/
       (2994294303000*r^14) + 
      c^2*((\[Lambda]ev*(-1099666965196800 + 671307491452416*r - 
           91149090439232*r^2 + 13718071752*r^11*\[Omega]^2 - 
           2678675307*r^12*\[Omega]^2 - 21*r^8*(3560362337 + 
             18108248*\[Omega]^2) - 7*r^9*(-9537711183 + 
             811717696*\[Omega]^2) - 784*r^3*(-120952079 + 
             2005442400*\[Omega]^2) + 20*r^6*(959971999 + 
             3103320104*\[Omega]^2) - 7*r^10*(2678675307 + 
             3241429364*\[Omega]^2) + 32*r^5*(1312790983 + 
             3729655280*\[Omega]^2) + r^7*(-26945379594 + 21187783072*
              \[Omega]^2) + 8*r^4*(8577581831 + 823776823264*\[Omega]^2)))/
         (1075949752878*r^14) + (\[Alpha]2^2*(-10374216652800000 + 
           8630928709603200*r - 416927996335312*r^2 - 1644890478000*r^11*
            \[Omega]^2 + 428703009735*r^12*\[Omega]^2 + 
           r^5*(9058669624564 - 125164031506384*\[Omega]^2) + 
           r^7*(9626765516340 - 461039798568*\[Omega]^2) + 
           19600*r^3*(-10184703731 + 987705576*\[Omega]^2) + 
           105*r^8*(126570898665 + 41779216016*\[Omega]^2) + 
           105*r^10*(28580200649 + 43675265001*\[Omega]^2) + 
           105*r^9*(-83409883249 + 47675497224*\[Omega]^2) - 
           440*r^4*(420871430903 + 757367019720*\[Omega]^2) - 
           4*r^6*(217050655640 + 9618945312493*\[Omega]^2)))/
         (96835477759020*r^14) + (\[Alpha]1^2*(98209250979840000 - 
           79520861829427200*r - 382733184476160*r^2 + 21401208129400*r^11*
            \[Omega]^2 - 3290290346035*r^12*\[Omega]^2 - 
           3920*r^3*(-73201654871 + 59175667200*\[Omega]^2) + 
           r^9*(97936260875145 + 2274342490688*\[Omega]^2) - 
           5*r^10*(4606406484449 + 7296018395396*\[Omega]^2) + 
           120*r^4*(10965134851829 + 18043002485120*\[Omega]^2) + 
           r^8*(-109898971701045 + 46322164202776*\[Omega]^2) + 
           16*r^5*(8683630610579 + 52046093819200*\[Omega]^2) + 
           2*r^7*(-1672056830089 + 63330333578752*\[Omega]^2) + 
           4*r^6*(68574791770639 + 82513265213448*\[Omega]^2)))/
         (806962314658500*r^14)) + 
      c^6*(-(\[Lambda]ev*(1159415536972492800 - 624208357884174336*r + 
            49297532449933824*r^2 + 3087*r^12*(-18501738255 + 
              657185381*\[Omega]^2) + 1456*r^9*(236245976001 + 
              2296580642*\[Omega]^2) - 1764*r^11*(-129512167785 + 
              5889778178*\[Omega]^2) + 37632*r^3*(3802730023 + 
              13703856400*\[Omega]^2) + 56*r^8*(-631947290562 + 
              138017893813*\[Omega]^2) + 512*r^5*(78232489251 + 
              520048191590*\[Omega]^2) + 28*r^10*(-14173390173663 + 
              630188613541*\[Omega]^2) + 32*r^7*(2030190111495 + 
              711036775549*\[Omega]^2) + 32*r^6*(576817152387 + 
              2574919006955*\[Omega]^2) - 256*r^4*(-306655984761 + 
              24659432925422*\[Omega]^2)))/(1360136595281531067*r^14) + 
        (\[Alpha]2^2*(-10937882424268800000 + 11058304500430387200*r - 
           664214594914339392*r^2 + 28665*r^12*(-356406704829 + 
             11326847039*\[Omega]^2) + 37632*r^3*(-9625259609843 + 
             168733035900*\[Omega]^2) - 1260*r^11*(-32433010139439 + 
             988714471300*\[Omega]^2) + 980*r^9*(43879869579159 + 
             3605609228524*\[Omega]^2) + 315*r^10*(-203010425460934 + 
             11476069619607*\[Omega]^2) + 70*r^8*(191207918213847 + 
             57183739393844*\[Omega]^2) + 12*r^7*(1023857943909255 + 
             389925102791606*\[Omega]^2) - 96*r^4*(3090876629797943 + 
             3345111473017050*\[Omega]^2) - 4*r^6*(-391798472766960 + 
             5230901553785153*\[Omega]^2) - 16*r^5*(-715379395815147 + 
             6296570572668329*\[Omega]^2)))/(122412293575337796030*r^14) + 
        (\[Alpha]1^2*(103545286949744640000 - 103058673291792691200*r + 
           3428136651123609600*r^2 + r^10*(454661588941056420 - 
             27895541591060180*\[Omega]^2) - 94080*r^3*(-22720127020931 + 
             808734118400*\[Omega]^2) - 105*r^12*(-406210080349710 + 
             23732821534907*\[Omega]^2) + 600*r^11*(-284347056244797 + 
             27014161352429*\[Omega]^2) + 32*r^9*(-19228134079759185 + 
             93015451979444*\[Omega]^2) + 72*r^8*(2535146385935140 + 
             292209839267283*\[Omega]^2) + 64*r^7*(-1278164680720593 + 
             551575558511786*\[Omega]^2) + 96*r^6*(2329559762490198 + 
             1774702459109627*\[Omega]^2) + 128*r^5*(426010214986323 + 
             5586312049786400*\[Omega]^2) + 192*r^4*(12817287286416429 + 
             12637242983025200*\[Omega]^2)))/(1020102446461148300250*r^14)) + 
      c^4*(-(\[Lambda]ev*(1261684564735795200 - 714258894057246720*r + 
            74813814121600512*r^2 + r^4*(740933798976 - 7285690601341952*
               \[Omega]^2) + 361179*r^12*(-115965311 + 7099590*\[Omega]^2) - 
            206388*r^11*(-811757177 + 63627420*\[Omega]^2) + 
            18816*r^3*(1043031159 + 70324180160*\[Omega]^2) + 
            56*r^8*(152415475947 + 94226357086*\[Omega]^2) + 
            56*r^9*(3986092026189 + 94393783192*\[Omega]^2) + 
            512*r^5*(-7493203305 + 222246062348*\[Omega]^2) + 
            16*r^7*(3360247772301 + 290142313484*\[Omega]^2) + 
            32*r^6*(-50374629081 + 730448196818*\[Omega]^2) + 
            28*r^10*(-10102671806409 + 780007285822*\[Omega]^2)))/
         (37010519599497444*r^14) + (\[Alpha]2^2*(-11902684572979200000 + 
           11192138302855910400*r - 609564790226101248*r^2 + 
           51597*r^12*(-145202731597 + 7953673650*\[Omega]^2) - 
           29484*r^11*(-1016419121179 + 53405535000*\[Omega]^2) + 
           56448*r^3*(-5683535272241 + 288629518320*\[Omega]^2) + 
           378*r^10*(-120610362236637 + 11769640565675*\[Omega]^2) + 
           140*r^8*(112379912447715 + 33318516107836*\[Omega]^2) + 
           140*r^9*(198052309060515 + 33421674596872*\[Omega]^2) + 
           24*r^7*(527910763751385 + 116142812246938*\[Omega]^2) - 
           1152*r^4*(240457602666029 + 315215048815425*\[Omega]^2) - 
           32*r^5*(-341896835811006 + 3869549258388475*\[Omega]^2) - 
           8*r^6*(-20051033940000 + 3984221451321043*\[Omega]^2)))/
         (3330946763954769960*r^14) + (\[Alpha]1^2*(56339373645434880000 - 
           51940262191562035200*r + 905112098376622080*r^2 + 
           r^10*(161702504194017150 - 17409154525710460*\[Omega]^2) - 
           3057600*r^3*(-231232682171 + 31924513792*\[Omega]^2) - 
           12285*r^12*(-1273023043831 + 128193130365*\[Omega]^2) + 
           7020*r^11*(-8911161306817 + 1459173281550*\[Omega]^2) + 
           4*r^9*(-51080136020218305 + 261348882912608*\[Omega]^2) + 
           60*r^8*(678262073915649 + 294949770859646*\[Omega]^2) + 
           48*r^6*(3005232900379213 + 2806482349654850*\[Omega]^2) + 
           8*r^7*(-3149875324594125 + 5167021718093744*\[Omega]^2) + 
           64*r^5*(884360186868477 + 6672339701008640*\[Omega]^2) + 
           96*r^4*(11329966362316563 + 13434911565159200*\[Omega]^2)))/
         (13878944849811541500*r^14)) + 
      c^8*(-(\[Lambda]ev*(22914333113738934067200 - 12392364117047187087360*
             r + 773318384244209427456*r^2 + 44449713*r^12*(-37640532699 + 
              683927170*\[Omega]^2) - 25399836*r^11*(-263483728893 + 
              6129441460*\[Omega]^2) + 224*r^9*(50616117771039513 + 
              2349387270686*\[Omega]^2) - 75264*r^3*(-103194597383333 + 
              289663526604920*\[Omega]^2) + 112*r^8*(-22319190915692412 + 
              2064249057066367*\[Omega]^2) + 28*r^10*(-427847698683009297 + 
              10174466602763006*\[Omega]^2) + 64*r^7*(24218305392573222 + 
              15508436078251147*\[Omega]^2) + 256*r^5*(9649544707587435 + 
              39284749457162408*\[Omega]^2) + 64*r^6*(17461739868280281 + 
              53630734675102457*\[Omega]^2) - 1024*r^4*(-4475292096376122 + 
              105018870809641879*\[Omega]^2)))/(1645106974178536330033572*
          r^14) + (\[Alpha]2^2*(-216172953903197491200000 + 
           226664840539827238348800*r - 15891645773906030206848*r^2 + 
           r^6*(97636921925350429440 - 152420596860433742104*\[Omega]^2) + 
           6349959*r^12*(-47130543776673 + 766203894950*\[Omega]^2) - 
           3628548*r^11*(-329913806436711 + 5144733205000*\[Omega]^2) - 
           188160*r^3*(46324394485075615 + 1426629258419508*\[Omega]^2) + 
           882*r^10*(-2188207401238283579 + 66746273816439975*\[Omega]^2) + 
           140*r^9*(10180062339136070535 + 320131514234769464*\[Omega]^2) + 
           140*r^8*(1066571427765030705 + 495566660709918572*\[Omega]^2) - 
           10560*r^4*(618935920970654917 + 565270223874881130*\[Omega]^2) + 
           24*r^7*(9015113255826063505 + 6443969070145985258*\[Omega]^2) - 
           32*r^5*(-9677942839243964733 + 49877433722861892395*\[Omega]^2)))/
         (148059627676068269703021480*r^14) + 
        (\[Alpha]1^2*(1023218648475134791680000 - 1060503167588591636582400*
            r + 60748568684251114598400*r^2 - 1511895*r^12*
            (-413203440707379 + 12349271558495*\[Omega]^2) + 
           863940*r^11*(-2892424084951653 + 140567026122650*\[Omega]^2) + 
           94080*r^3*(351453454743624043 + 17094514856523520*\[Omega]^2) - 
           2450*r^10*(-2806942824639196815 + 90270809984994382*\[Omega]^2) + 
           168*r^8*(22644354947368500890 + 220803631949769869*\[Omega]^2) + 
           56*r^9*(-177457809617651654685 + 1161639235440117296*\[Omega]^2) - 
           160*r^7*(7848265109619816273 + 1612159245113243188*\[Omega]^2) + 
           96*r^6*(9904662836330557372 + 4601839480271655969*\[Omega]^2) + 
           128*r^5*(-4697852761086013347 + 46624872823059607520*\[Omega]^2) + 
           192*r^4*(151202673429196040057 + 128782294119336582800*
              \[Omega]^2)))/(616915115316951123762589500*r^14)) + 
      c^10*(-(\[Lambda]ev*(13162492697819847782400 - 35261163598592108556288*
             r + 5744641884021178457088*r^2 - 410571*r^12*(37602679814238 + 
              593658959639*\[Omega]^2) + 469224*r^11*(131609379349833 + 
              2660223193291*\[Omega]^2) - 94080*r^3*(-1623202597626401 + 
              10775372903740640*\[Omega]^2) - 56*r^9*(-2458489895644001751 + 
              36117356771902604*\[Omega]^2) + 56*r^8*(-1076770788374146383 + 
              38616098456394589*\[Omega]^2) - 28*r^10*(4279497219651903732 + 
              52112514458106227*\[Omega]^2) + 512*r^5*(98890811792586093 + 
              263817899283870590*\[Omega]^2) + 16*r^7*(135560469239774523 + 
              946514469903537914*\[Omega]^2) + 32*r^6*(698464044381328428 + 
              1580913213662130035*\[Omega]^2) + 64*r^4*(1444396382520537369 + 
              7427313960884176456*\[Omega]^2)))/(1148695944720162992445941649*
          r^14) - (\[Alpha]2^2*(124174459413394790400000 + 
           42009880169882533708800*r + 65580086969317916673216*r^2 + 
           r^7*(1685985159568383960300 - 1758141549660129699336*\[Omega]^2) + 
           58653*r^12*(47083147342180026 + 665076381082165*\[Omega]^2) - 
           67032*r^11*(164791015697630091 + 2232852484936750*\[Omega]^2) + 
           3087*r^10*(6250317135752324356 + 93066709740158805*\[Omega]^2) + 
           18816*r^3*(1635113036042337941 + 663375815512324200*\[Omega]^2) + 
           560*r^9*(-31226967702205649766 + 1209283295617160039*\[Omega]^2) + 
           70*r^8*(67558993510627737909 + 3412782341462531308*\[Omega]^2) - 
           96*r^4*(-55030437781688978497 + 70959796659910981350*\[Omega]^2) - 
           16*r^5*(196033751500261591077 + 614865420715028903983*
              \[Omega]^2) - 4*r^6*(558406815739225066320 + 
             1778639168018381166391*\[Omega]^2)))/
         (103382635024814669320134748410*r^14) + 
        (\[Alpha]1^2*(1175518215780137349120000 + 234086419572895211212800*
            r + 1413301065985912985333760*r^2 + 13965*r^12*
            (825575812293104796 + 21438702912521033*\[Omega]^2) - 
           15960*r^11*(2889515343025866786 + 122014270156163755*\[Omega]^2) + 
           752640*r^3*(784544817435952749 + 198721701290091200*\[Omega]^2) + 
           140*r^10*(987983633416400261844 + 18071283203900213729*
              \[Omega]^2) - 1280*r^5*(59347662791745697551 + 
             42132391693475368720*\[Omega]^2) + 
           56*r^9*(-4140819616338625035915 + 44461976602054914224*
              \[Omega]^2) - 168*r^8*(-760914963376693483035 + 
             54661315939693722889*\[Omega]^2) + 384*r^4*
            (395561990403865942503 + 174100844239476323800*\[Omega]^2) - 
           96*r^6*(955624751972894057677 + 717333121492101168429*
              \[Omega]^2) - 16*r^7*(1161714723189874355901 + 
             2069866299330058295128*\[Omega]^2)))/
         (861521958540122244334456236750*r^14)) + 
      c^12*((\[Lambda]ev*(4542978220070245870666752000 - 
           1684412175598473674007502848*r - 57757824951146075050896384*r^2 - 
           231636132*r^11*(-1425941143670505 + 234266632033228*\[Omega]^2) + 
           10955763*r^12*(-7537117473686955 + 967166206178422*\[Omega]^2) + 
           112*r^8*(5490810019866761597952 + 94231700127131738191*
              \[Omega]^2) + 224*r^9*(-474056582368727542275 + 
             161442480649448989118*\[Omega]^2) + 75264*r^3*
            (-14481752834342106759 + 180130419436923119320*\[Omega]^2) - 
           64*r^7*(-5501410227560000390868 + 906424410147666302621*
              \[Omega]^2) - 256*r^5*(1440413519330248655031 + 
             1047274627483906481752*\[Omega]^2) - 17408*r^4*
            (38483784907994948634 + 1775509207338463321379*\[Omega]^2) - 
           64*r^6*(2390554888786781904159 + 2655543031534176362023*
              \[Omega]^2) + 28*r^10*(-14438143250263426652595 + 
             3021791004958175524574*\[Omega]^2)))/
         (513666960384294165984021510949926*r^14) - 
        (\[Alpha]1^2*(202862549449677645797068800000 - 
           242524214476520236814589235200*r + 1351785126451124876522188800*
            r^2 - 372645*r^12*(-82739606743820007555 + 17463552621102474917*
              \[Omega]^2) + 1064700*r^11*(-115835449441348010577 + 
             39756185550817213798*\[Omega]^2) - 1223040*r^3*
            (-1992051080344931686579 + 817723867749217283840*\[Omega]^2) - 
           2450*r^10*(-91661901304242702561453 + 27753582325110421792750*
              \[Omega]^2) - 56*r^9*(38503264215738206169675 + 
             158507148018718190186512*\[Omega]^2) + 
           168*r^8*(-2275433176434393111189330 + 524227160184887840294173*
              \[Omega]^2) + 3264*r^4*(1688769564938660729713461 + 
             1399655350913673158726800*\[Omega]^2) + 
           96*r^6*(11454973561958020983963592 + 7265996516260242365599793*
              \[Omega]^2) + 32*r^7*(-4550634279204030196113375 + 
             7377454139251006512043516*\[Omega]^2) + 
           128*r^5*(4568064413699190854027613 + 13413791570718344957905760*
              \[Omega]^2)))/(192625110144110312244008066606222250*r^14) + 
        (\[Alpha]2^2*(42858285095002319534592000000 - 
           52060758219940617730917734400*r + 2420869883038037204967768960*
            r^2 - 7825545*r^12*(-1887478309003673757 + 216703341157779034*
              \[Omega]^2) + 4471740*r^11*(-13212348163025716299 + 
             1455070748448260600*\[Omega]^2) - 13230*r^10*
            (-4937896176075447093327 + 1303241781012591865673*\[Omega]^2) - 
           112896*r^3*(-13115265682459663392151 + 1478608241960873946780*
              \[Omega]^2) - 700*r^9*(-24278111878705392463119 + 
             30367949071613583979672*\[Omega]^2) - 
           24*r^7*(3556578301243953742110585 + 61596789681358206237338*
              \[Omega]^2) - 140*r^8*(916691778205471002476889 + 
             133388803238446857041804*\[Omega]^2) + 
           9792*r^4*(148345994376802616442517 + 139172806150214999792850*
              \[Omega]^2) + 32*r^5*(-157935696300741420442773 + 
             15776574529487874873614171*\[Omega]^2) + 
           8*r^6*(2605624411314287548563840 + 19579610147963635952881331*
              \[Omega]^2)))/(46230026434586474938561935985493340*r^14)) + 
      c^14*((2*\[Lambda]ev*(6290971908147322792477130649600 - 
           2547578460444871013323933765632*r - 68929046307159143994709875712*
            r^2 + 2863707*r^12*(-98298068456909001681 + 4089959962808215537*
              \[Omega]^2) - 1636404*r^11*(-688086479198363011767 + 
             36654736447707925306*\[Omega]^2) + 168*r^9*
            (8004151596221095747517085 + 152216601648460417029916*
              \[Omega]^2) + 56*r^8*(3389193846840968395374621 + 
             662608108489355399958997*\[Omega]^2) + 
           6272*r^3*(42900404454885425216663 + 1047430479505760057098560*
              \[Omega]^2) + 84*r^10*(-22112760473719124678352037 + 
             1182987149031845504172215*\[Omega]^2) + 
           256*r^5*(344401089105250563825313 + 4277469146844889109032284*
              \[Omega]^2) + 16*r^7*(33231545758945873814581575 + 
             5283891759945468841245754*\[Omega]^2) + 
           32*r^6*(1700563321546592472486188 + 9869229474500845045314027*
              \[Omega]^2) - 1088*r^4*(-145435074098190835225897 + 
             33330502130540072894692184*\[Omega]^2)))/
         (35023611193362521266371530691854279421*r^14) + 
        (\[Alpha]1^2*(-561835227016930714799844372480000 + 
           669730681205906701729772448460800*r - 
           20678844262920195649998919249920*r^2 + 
           r^7*(650334720999280544606255998736 - 
             281039442277853389069970980480*\[Omega]^2) + 
           r^9*(2518254185254184698613513547480 - 
             5831930720373818671402599552*\[Omega]^2) + 
           97405*r^12*(-2158157559888272219297202 + 147700013859928284824239*
              \[Omega]^2) - 111320*r^11*(-7553551459608952767540207 + 
             840606330835862327039165*\[Omega]^2) + 125440*r^3*
            (-111318721956866222053376113 + 7726773587509827958897920*
              \[Omega]^2) - 6400*r^5*(117300009359714314379056025 + 
             633790662516891724871766128*\[Omega]^2) - 
           40*r^8*(8580199065197655440768136303 + 
             3480262523997348619812530479*\[Omega]^2) + 
           20*r^10*(-105994735469201819191230738613 + 
             7884939568506752446579357041*\[Omega]^2) - 
           384*r^4*(45170587109394000896972937153 + 
             34053336914281242371148248600*\[Omega]^2) - 
           32*r^6*(62772716767515626402751202829 + 
             35326572137430444904073607345*\[Omega]^2)))/
         (13133854197510945474889324009445354782875*r^14) + 
        (\[Alpha]2^2*(59348791586295498042237081600000 - 
           71664483717715961168389489996800*r + 
           4149453319185018360594798241984*r^2 - 5318313*r^12*
            (-9467783563610467385199 + 352460296848590324015*\[Omega]^2) + 
           233772*r^11*(-861568304288552532053109 + 30766072398878365250500*
              \[Omega]^2) - 6272*r^3*(-390194538936730718049709501 + 
             12896816745773811959325360*\[Omega]^2) - 
           273*r^10*(-1096763818082157891844655246 + 
             74523785215590466411592445*\[Omega]^2) - 
           140*r^9*(1185341585309337754527162549 + 
             152081093287156218264153700*\[Omega]^2) + 
           5984*r^4*(351826339880224858904138093 + 
             295892504350202426739230250*\[Omega]^2) - 
           70*r^8*(1790928227639192280731509995 + 322836847308603555982811732*
              \[Omega]^2) - 12*r^7*(8417586869732219207349678455 + 
             1744293695772218666810081782*\[Omega]^2) + 
           4*r^6*(811470989376061288918127120 + 33561155688695274029528812641*
              \[Omega]^2) + 16*r^5*(-2589465365587052090543008597 + 
             36032044728585345590769941193*\[Omega]^2)))/
         (1576062503701313456986718881133442573945*r^14))) + 
    \[Chi]^6*(-(\[Lambda]ev*(-223181214466129920 + 131362327252316160*r - 
          32214988328979456*r^2 + r^8*(59315883944240 - 17950444815008*
             \[Omega]^2) + 22638*r^14*(-509841189 + 243836041*\[Omega]^2) + 
          3234*r^12*(-11522848995 + 287874952*\[Omega]^2) + 
          1617*r^13*(24982218261 + 413031224*\[Omega]^2) - 
          150528*r^3*(-76503109067 + 3419740740*\[Omega]^2) + 
          294*r^10*(507662369071 + 3710139044*\[Omega]^2) + 
          154*r^11*(-69238191141 + 44360355076*\[Omega]^2) + 
          1408*r^5*(-878062614821 + 68815590573*\[Omega]^2) + 
          64*r^7*(-6359993563 + 527223637804*\[Omega]^2) + 
          192*r^6*(1418479669915 + 1084781755243*\[Omega]^2) + 
          8*r^9*(-25870189624587 + 1087111759946*\[Omega]^2) + 
          256*r^4*(-3147126091802 + 3056475474127*\[Omega]^2)))/
       (4040301112848*r^16) + (\[Alpha]2^2*(486488792362180608000 - 
         249862874699902464000*r + 31903465803399590400*r^2 - 
         4139520*r^3*(4049751822203 + 401265235800*\[Omega]^2) - 
         54450*r^12*(28221120661363 + 498658535680*\[Omega]^2) + 
         76230*r^14*(-7538197800441 + 3099414608723*\[Omega]^2) + 
         1815*r^13*(1108115076664827 + 39836448398552*\[Omega]^2) + 
         330*r^11*(-3014799509864373 + 691692853258024*\[Omega]^2) + 
         30*r^10*(175730126533340181 + 1318022100583772*\[Omega]^2) + 
         2816*r^4*(2708743155759774 + 2407500193205525*\[Omega]^2) + 
         576*r^5*(5516791988706691 + 5208750761639520*\[Omega]^2) + 
         144*r^8*(-1987264675405955 + 8826510011107312*\[Omega]^2) + 
         20*r^9*(-278671833029610999 + 9636877754397728*\[Omega]^2) + 
         96*r^6*(21254024893032701 + 47834596571924880*\[Omega]^2) + 
         32*r^7*(-14155494923150955 + 77673144473082692*\[Omega]^2)))/
       (79997962034390400*r^16) - (\[Alpha]1^2*(27149474369097400320000 - 
         13535212305026700288000*r + 1722009033857381068800*r^2 - 
         695439360*r^3*(1672975027313 + 143272284480*\[Omega]^2) + 
         533610*r^14*(5799896274333 + 6982778706002*\[Omega]^2) - 
         12705*r^13*(852584752326951 + 478937298184252*\[Omega]^2) + 
         12705*r^12*(-2530694190053967 + 676657465701248*\[Omega]^2) + 
         98560*r^4*(-5214457537065581 + 3863794048652016*\[Omega]^2) - 
         280*r^10*(-892291702220824455 + 13337254319987186*\[Omega]^2) + 
         4480*r^5*(7196888161819939 + 37898072314563294*\[Omega]^2) - 
         112*r^8*(-1910925613697015201 + 54369501135427124*\[Omega]^2) + 
         192*r^9*(-2662512307389050655 + 66085004643440512*\[Omega]^2) + 
         192*r^6*(-183850086279487243 + 463372406842135410*\[Omega]^2) + 
         22*r^11*(2858535035826703695 + 596467881651552584*\[Omega]^2) + 
         64*r^7*(471768223350469661 + 600086606110518612*\[Omega]^2)))/
       (4199893006805496000*r^16) + 
      c^2*((\[Lambda]ev*(6025892790585507840 - 3295348181062479360*r + 
           604202007727390464*r^2 + 17340138479664*r^13*\[Omega]^2 - 
           3799766533563*r^14*\[Omega]^2 - 5733*r^12*(4639519577 + 
             5825841314*\[Omega]^2) + 819*r^11*(106579792935 + 
             40671543232*\[Omega]^2) + 49*r^10*(-2226096645357 + 
             317042919152*\[Omega]^2) + 9408*r^3*(-13850792548811 + 
             1294941826880*\[Omega]^2) + 8*r^7*(6279932194431 + 
             16920688390472*\[Omega]^2) - 32*r^5*(4483883770737 + 
             35082066656524*\[Omega]^2) + r^9*(55649833657236 + 
             49479860385680*\[Omega]^2) - 32*r^6*(898562906997 + 
             80344148361688*\[Omega]^2) + r^8*(97348365656766 + 
             89733048852176*\[Omega]^2) - 16*r^4*(-950873982471735 + 
             1305114659406496*\[Omega]^2)))/(1930253856663132*r^16) + 
        (\[Alpha]2^2*(13135197393778876416000 - 9090092501213435712000*r + 
           569732951120986396800*r^2 - 571257291804710940*r^13*\[Omega]^2 + 
           156065277563710515*r^14*\[Omega]^2 - 4095*r^11*(755032347805241 + 
             32220457462200*\[Omega]^2) - 188160*r^3*(1308119881659137 + 
             208925432773200*\[Omega]^2) + 6435*r^12*(169767978701783 + 
             230895911233492*\[Omega]^2) + 45*r^10*(97306996426302949 + 
             9828867752263432*\[Omega]^2) - 10*r^9*(13577774710725927 + 
             15712302565780832*\[Omega]^2) + 384*r^4*(267276137493739507 + 
             500115667903947150*\[Omega]^2) + 12*r^7*(-10529992779429185 + 
             972542232019904064*\[Omega]^2) + r^8*(-3182249328931092570 + 
             2782988566954732816*\[Omega]^2) + 16*r^5*(1071929654550332277 + 
             4191564508173365840*\[Omega]^2) + 8*r^6*(3569736598328493369 + 
             4863850719165905560*\[Omega]^2)))/(38219026361930013600*r^16) - 
        (\[Alpha]1^2*(244345269321876602880000 - 166204234972271688192000*r + 
           8215993916138695680000*r^2 - 6104249493901879320*r^13*\[Omega]^2 + 
           822427781788527915*r^14*\[Omega]^2 + r^10*(54552336153317207205 - 
             21485660006372256744*\[Omega]^2) - 1975680*r^3*
            (4107520562434287 + 397851214858240*\[Omega]^2) + 
           15015*r^12*(383416215286027 + 1178415304224360*\[Omega]^2) + 
           56*r^8*(-2596980918046448763 + 217165940368493872*\[Omega]^2) - 
           39*r^11*(695432505158365975 + 751956164500813984*\[Omega]^2) + 
           2016*r^4*(840542012511927313 + 1609910045991850240*\[Omega]^2) + 
           128*r^7*(-236667769102134762 + 1641920382629773633*\[Omega]^2) - 
           6*r^9*(12370564355838357851 + 9730818936662543632*\[Omega]^2) + 
           112*r^5*(2008415834526621197 + 10221306610657589040*\[Omega]^2) + 
           8*r^6*(74472713054679262603 + 104832563199344026752*\[Omega]^2)))/
         (668832961333775238000*r^16)) + 
      c^4*((\[Lambda]ev*(198809825846428532736 - 102558020037764788224*r + 
           15732087376389543936*r^2 - 11918907*r^14*(-132181049 + 
             7825130*\[Omega]^2) + 6810804*r^13*(-925267343 + 
             62492120*\[Omega]^2) + 31752*r^10*(340870972469 + 
             11348774414*\[Omega]^2) + 1456*r^11*(-10167196895163 + 
             569273036201*\[Omega]^2) - 588*r^12*(-20022174383211 + 
             1400020291063*\[Omega]^2) + 225792*r^3*(-12780928461387 + 
             1440850765120*\[Omega]^2) - 17536*r^4*(-11998925104901 + 
             37854356080672*\[Omega]^2) + 32*r^9*(-51942016004697 + 
             39283240383694*\[Omega]^2) + 64*r^7*(35786455378597 + 
             62414305876994*\[Omega]^2) - 256*r^5*(15365771219743 + 
             68493289905762*\[Omega]^2) + 16*r^8*(237431020150765 + 
             147618079351238*\[Omega]^2) - 384*r^6*(1941938415536 + 
             157205412432541*\[Omega]^2)))/(1702483901576882424*r^16) + 
        (\[Alpha]2^2*(86672843247246097121280 - 68154733920539278172160*r + 
           4009887238075318656000*r^2 + r^11*(99476774682945083424 - 
             787969108416305616*\[Omega]^2) + 81081*r^14*(-193480410211319 + 
             9449052617910*\[Omega]^2) - 13547520*r^3*(59947084818019 + 
             15497755107120*\[Omega]^2) - 46332*r^13*(-1354362871479233 + 
             60527367218130*\[Omega]^2) + 108*r^10*(-475671881270566893 + 
             18381347526787820*\[Omega]^2) + 198*r^12*(-508546310026088061 + 
             37244256216042676*\[Omega]^2) + 48*r^8*(-568642338015925759 + 
             218733845842544406*\[Omega]^2) - 8*r^9*(-160853098503547593 + 
             263821898895056048*\[Omega]^2) + 128*r^7*(-73629780999216963 + 
             395165582556898702*\[Omega]^2) + 96*r^6*(1723306745874697249 + 
             2009732806539568148*\[Omega]^2) + 192*r^5*(510320686242230353 + 
             2049108721892548136*\[Omega]^2) + 512*r^4*(1676923909212883296 + 
             2469262896677567155*\[Omega]^2)))/(6741836250244454399040*
          r^16) - (\[Alpha]1^2*(24184751767991964205056000 - 
           18764454610644357552537600*r + 874786314239135707852800*r^2 + 
           2837835*r^14*(148864004374547 + 21340420145790*\[Omega]^2) - 
           268692480*r^3*(1959212060993243 + 234359746283520*\[Omega]^2) - 
           1621620*r^13*(1042048030621829 + 277188697389060*\[Omega]^2) + 
           4620*r^12*(-1620970537553411499 + 280405598850016036*\[Omega]^2) + 
           896*r^8*(-16160755217689622000 + 942916212610732547*\[Omega]^2) - 
           280*r^10*(103884998630639928867 + 5481248270226719006*
              \[Omega]^2) - 144*r^9*(-31179315707271940285 + 
             30766921716810251928*\[Omega]^2) + 8960*r^4*
            (25078814618103178415 + 35687784334576004928*\[Omega]^2) - 
           40*r^11*(-708403202366757796899 + 54450969272324986804*
              \[Omega]^2) + 576*r^6*(103021226653676516605 + 
             110637376580480744076*\[Omega]^2) + 896*r^5*
            (28589988988153784447 + 112735414904967026280*\[Omega]^2) + 
           128*r^7*(-29907313768101665315 + 118905467433969988458*
              \[Omega]^2)))/(1769732015689169279748000*r^16)) + 
      c^6*((\[Lambda]ev*(412225746273592938086400 - 204197224827054949281792*
            r + 26234831171296815040512*r^2 - 69849549*r^14*
            (-63266656635 + 2173038601*\[Omega]^2) + 39914028*r^13*
            (-442866596445 + 17354061724*\[Omega]^2) - 604758*r^12*
            (-55981221773946 + 2251301031437*\[Omega]^2) + 
           115192*r^11*(-384168410661105 + 12371086931167*\[Omega]^2) + 
           2558976*r^3*(-1719028783656833 + 167187235661680*\[Omega]^2) + 
           6992*r^8*(1151305708597660 + 593516041246677*\[Omega]^2) + 
           392*r^10*(86566666413342390 + 1252732684056541*\[Omega]^2) - 
           2816*r^5*(1390984884572920 + 2491105992825481*\[Omega]^2) + 
           1216*r^7*(4671409874384792 + 6516729535916153*\[Omega]^2) + 
           96*r^9*(-72744017424095094 + 21701533416347207*\[Omega]^2) - 
           64*r^6*(6057853239719820 + 1442296065623022989*\[Omega]^2) - 
           256*r^4*(-803078088377805163 + 5016240987175551624*\[Omega]^2)))/
         (128698844918729032621674*r^16) + 
        (\[Alpha]2^2*(898566691488603881103360000 - 
           765307961771269755289651200*r + 46163186888304516200755200*r^2 + 
           7127505*r^14*(-30868919992805895 + 874667303997869*\[Omega]^2) - 
           662323200*r^3*(1948849345669528 + 2084348860224345*\[Omega]^2) - 
           4072860*r^13*(-216082439949641265 + 5602816625491567*\[Omega]^2) + 
           2036430*r^12*(-710247000889777253 + 30062521923535722*
              \[Omega]^2) - 246840*r^11*(-6043764061030038189 + 
             37296982149042325*\[Omega]^2) + 368*r^8*
            (-828150819664731210120 + 160034757865151964701*\[Omega]^2) + 
           90*r^10*(-9540053141483286352271 + 186731364846566272268*
              \[Omega]^2) - 60*r^9*(-646963015762392327207 + 
             440415524681895810616*\[Omega]^2) + 2816*r^4*
            (3681130527074455767396 + 4624538670074895047575*\[Omega]^2) + 
           544*r^5*(1487960608375305159711 + 6778030951869821197640*
              \[Omega]^2) + 16*r^7*(-9755155530528475290135 + 
             21736334579286307151624*\[Omega]^2) + 
           16*r^6*(91331954573039834190999 + 96316402692068200240580*
              \[Omega]^2)))/(2548237129390834845909145200*r^16) - 
        (\[Alpha]1^2*(50146300886069507774054400000 - 
           42234274438482683862956851200*r + 2096767057882968650959718400*
            r^2 + 49892535*r^14*(23750575243393635 + 1975411558161961*
              \[Omega]^2) - 85530060*r^13*(55418008901251815 + 
             8552811251660218*\[Omega]^2) + 66523380*r^12*
            (-323891765172671199 + 31933981958055490*\[Omega]^2) - 
           1390878720*r^3*(434959905437487197 + 59537561934514560*
              \[Omega]^2) - 32912*r^11*(-2492315999065456138575 + 
             112194525676572285187*\[Omega]^2) + 5152*r^8*
            (-5450591002902743547179 + 192934928030590167182*\[Omega]^2) + 
           19712*r^4*(28246289433514230807757 + 33561110341141843514400*
              \[Omega]^2) - 56*r^10*(1557016772296580585702415 + 
             40830162237557945348321*\[Omega]^2) - 
           144*r^9*(-143652711295786233456531 + 51202649258777231770372*
              \[Omega]^2) + 896*r^5*(56219104299402783846217 + 
             212246051100264838838700*\[Omega]^2) + 
           64*r^7*(-152827571385596888638319 + 368058090021198607885662*
              \[Omega]^2) + 192*r^6*(599976986008826856476431 + 
             543386900385115654754598*\[Omega]^2)))/
         (133782449293018829410230123000*r^16)) + 
      c^8*((\[Lambda]ev*(86189977645327010201370624 - 
           42351650348654688955490304*r + 4302216430418353820577792*r^2 - 
           9289990017*r^14*(-128711725623 + 2261462570*\[Omega]^2) + 
           5308565724*r^13*(-900982079361 + 18060222680*\[Omega]^2) + 
           2352*r^10*(4343635120848402568 + 9353822817021699*\[Omega]^2) - 
           11172*r^12*(-841870455234374643 + 17876638453202279*\[Omega]^2) - 
           301056*r^3*(2135236497167846537 + 60526401726148800*\[Omega]^2) + 
           1064*r^11*(-12009052129861705149 + 222685167235924418*
              \[Omega]^2) + 64*r^9*(-39169389499366898982 + 
             4528947198148639951*\[Omega]^2) + 128*r^7*
            (10112781635642542402 + 12434466577537094147*\[Omega]^2) + 
           512*r^5*(2322361065781253840 + 12810112238669825631*\[Omega]^2) + 
           32*r^8*(42581770126883288350 + 21158447607163818881*\[Omega]^2) - 
           384*r^6*(-1187980858914365922 + 27854666590865535163*\[Omega]^2) - 
           512*r^4*(-111872206719169136219 + 441874938930576083152*
              \[Omega]^2)))/(1437823495432040752449341928*r^16) + 
        (\[Alpha]2^2*(37575257611802148385198571520 - 
           33857100382535577870679756800*r + 2229607122333825295253606400*
            r^2 + 189591633*r^14*(-62800725875473971 + 910258735525330*
              \[Omega]^2) - 108338076*r^13*(-439605081128317797 + 
             5830803042013190*\[Omega]^2) + 2408448*r^3*
            (163680330056048855099 + 4882653572673591000*\[Omega]^2) + 
           26334*r^12*(-3048648320108397363049 + 68447291829863397708*
              \[Omega]^2) + 2268*r^10*(-23923832146486287209821 + 
             272251168532196714100*\[Omega]^2) - 288*r^8*
            (38775571244786446302183 + 338664789776235929621*\[Omega]^2) - 
           456*r^11*(-189529765498131582216693 + 1144487127405568414814*
              \[Omega]^2) - 56*r^9*(-63797275873825576961643 + 
             22129741145765925212176*\[Omega]^2) + 
           32*r^7*(-272931106157848576937289 + 165553861800200647627976*
              \[Omega]^2) + 2560*r^4*(190545425525188964111826 + 
             209980719919870621402285*\[Omega]^2) + 
           96*r^6*(390855900704137027402761 + 405537812498068776954812*
              \[Omega]^2) + 192*r^5*(68291845223693301881265 + 
             684490757563225793063608*\[Omega]^2)))/
         (5693781041910881379699394034880*r^16) - 
        (\[Alpha]1^2*(10484809819466256712475541504000 - 
           9360206999382194584140563251200*r + 538904012865832047248917401600*
            r^2 + 6635707155*r^14*(48318935861468223 + 2055793807377770*
              \[Omega]^2) - 11375497980*r^13*(112744183676759187 + 
             8900837060604260*\[Omega]^2) + 1643765760*r^3*
            (20243555762912527667 + 2145671300964787200*\[Omega]^2) + 
           87780*r^12*(-68227568713311174010767 + 3492335500919440942148*
              \[Omega]^2) - 2240*r^8*(1886893817174427228082447 + 
             20086610942531944458926*\[Omega]^2) - 3040*r^11*
            (-7547355617964794193378663 + 193953064973748378978305*
              \[Omega]^2) - 560*r^10*(45082809120422822213985597 + 
             385766966929718233263413*\[Omega]^2) + 51968*r^5*
            (128837162665588888441273 + 658185717456700481292660*
              \[Omega]^2) + 17920*r^4*(7491465397785266767916669 + 
             7682420331137560851143136*\[Omega]^2) - 
           96*r^9*(-80566566585488653355340445 + 10971204491127893647770084*
              \[Omega]^2) + 128*r^7*(-19316344089348927464152225 + 
             21599058142395431663287758*\[Omega]^2) + 
           384*r^6*(45734888695873542621217615 + 36729704909362215564207486*
              \[Omega]^2)))/(1494617523501606362171090934156000*r^16)) + 
      c^10*((\[Lambda]ev*(9400123380506149260036587520 - 
           5902237032518276667813593088*r + 185302361333846194516979712*r^2 + 
           2289754467*r^14*(128582287759926 + 1962983158819*\[Omega]^2) - 
           2616862248*r^13*(450038007159741 + 7838271001178*\[Omega]^2) + 
           1639638*r^12*(1516832194518827592 + 18665204208487169*
              \[Omega]^2) - 28392*r^11*(130600669595528429451 + 
             279558808453008569*\[Omega]^2) - 392*r^10*
            (-8221947849289516399785 + 135514093795537317761*\[Omega]^2) - 
           376320*r^3*(-84214879230237640179 + 232005473827095475936*
              \[Omega]^2) - 32*r^9*(31022917959856771928889 + 
             2031676268061041664473*\[Omega]^2) + 
           64*r^7*(1485668164332094621851 + 2124229563015866931721*
              \[Omega]^2) - 16*r^8*(17204642929548916331721 + 
             2960059361080549172989*\[Omega]^2) + 
           256*r^5*(6978950572925954453271 + 22989007604757490989919*
              \[Omega]^2) + 64*r^6*(7566228384076415470284 + 
             67194553327339601642065*\[Omega]^2) + 
           128*r^4*(434987351248936879825257 + 74681299612731367523728*
              \[Omega]^2)))/(26789886822763641309824251137978*r^16) - 
        (\[Alpha]1^2*(381167697284150902119411056640000 - 
           357230317144973907458081780121600*r + 
           41320238439348383779052325734400*r^2 - 545179635*r^14*
            (-48270344330481861126 + 1784459612739446659*\[Omega]^2) + 
           1869187320*r^13*(-56315401718895504647 + 3863029501602180671*
              \[Omega]^2) - 1561560*r^12*(338512025320853330615676 + 
             10943588040532339980985*\[Omega]^2) + 79027200*r^3*
            (496837637804369870905357 + 71280159231759187094528*\[Omega]^2) + 
           1792*r^5*(-634990870235545583916913001 + 795528360553481360063670*
              \[Omega]^2) + 1352*r^11*(1521972819557900501999479965 + 
             10178563101479283959217898*\[Omega]^2) - 
           12352*r^7*(11462529939861625174950043 + 29302754168438725572774258*
              \[Omega]^2) - 224*r^8*(-1853273184017542472438694553 + 
             268778213056191905082791182*\[Omega]^2) + 
           7168*r^4*(926041429181592618311925697 + 
             669454324395212196080812440*\[Omega]^2) + 
           96*r^9*(11262756329569299219662667579 + 
             706301287896466512740342122*\[Omega]^2) + 
           56*r^10*(-43744940351506142591222179800 + 
             901086299589842846502199319*\[Omega]^2) - 
           384*r^6*(4171864185837271511468211268 + 
             3060393802395226146079719557*\[Omega]^2)))/
         (9282695784087601713854103019309377000*r^16) + 
        (\[Alpha]2^2*(20490320757403818620193742848000 - 
           19249792557847613483517840844800*r + 
           2112399695532021770560404096000*r^2 + 
           r^8*(7359846002566613805937559760 - 8127944172499663472945789936*
              \[Omega]^2) - 233648415*r^14*(62737570854301876302 + 
             790118126078072111*\[Omega]^2) + 133513380*r^13*
            (439162995980113134114 + 5061223796360461573*\[Omega]^2) - 
           49189140*r^12*(2152321648295743059227 + 27783144326889418023*
              \[Omega]^2) - 60840*r^11*(-2075963625649710253513749 + 
             14059868606252807589085*\[Omega]^2) + 4515840*r^3*
            (387467472532092322046581 + 62386128111335162963400*\[Omega]^2) + 
           1890*r^10*(-49377675011043411467404541 + 125379988838042536180884*
              \[Omega]^2) - 140*r^9*(-65552954753678408236247157 + 
             6680280081721996786301272*\[Omega]^2) - 
           32*r^5*(2682655597124963794832160159 + 145756986899873752938091880*
              \[Omega]^2) - 144*r^7*(57116092229500447659437775 + 
             184024070056417662751832552*\[Omega]^2) + 
           768*r^4*(427077609894370268367659916 + 346119622691887663773239525*
              \[Omega]^2) - 16*r^6*(5193325316263273022955696183 + 
             3914510761015284487418022100*\[Omega]^2)))/
         (530439759090720097934520172531964400*r^16)) + 
      c^12*(-(\[Lambda]ev*(1721436655248260286908287233982464 - 
            625692489200702506507568528941056*r + 
            80806284812690355145259377078272*r^2 - 12409384590603*r^14*
             (-696571837698555 + 86432870466326*\[Omega]^2) + 
            191650727268*r^13*(-180412105963925745 + 25539615646726088*
               \[Omega]^2) + 2026024*r^11*(-14934110930861285762235 + 
              3907892237414055332378*\[Omega]^2) - 1636404*r^12*
             (-29983509734920998357465 + 5506826732086020720887*\[Omega]^2) + 
            2352*r^10*(-1464941943269807825794356 + 2470428927715721582942135*
               \[Omega]^2) + 903168*r^3*(-21118232768105454237640219 + 
              9236235166077605226164000*\[Omega]^2) + 
            640*r^7*(58803317106747773426208958 + 55473851482052202291771779*
               \[Omega]^2) - 5632*r^5*(26662892676873649479881080 + 
              65414540194430608143532443*\[Omega]^2) + 
            64*r^9*(314077692700116929387229426 + 238064763320767683657586583*
               \[Omega]^2) + 32*r^8*(2495062391427558764456114162 + 
              790298243538512445190711429*\[Omega]^2) - 
            384*r^6*(93502026360740446621007066 + 
              1927067877863443518411504383*\[Omega]^2) - 
            512*r^4*(10834625149734257615847717845 + 
              15727819151481945686106077312*\[Omega]^2)))/
         (65758616934476570540942465788787626668*r^16) - 
        (\[Alpha]2^2*(3752375134004886542499048908478873600 - 
           3636467948578169785363304769254707200*r + 
           148030667055028371150839243102515200*r^2 + 34223344155*r^14*
            (-12575179319097004728195 + 1287229878407668783078*\[Omega]^2) - 
           19556196660*r^13*(-88026255233679033097365 + 
             8245549971523282390754*\[Omega]^2) - 3973939200*r^3*
            (27541958843939596577010067 + 6773503394698099288836750*
              \[Omega]^2) + 333960*r^11*(2766079571381292003217154775 + 
             13914915668542844493995458*\[Omega]^2) + 19286190*r^12*
            (-110155780612906540743808395 + 21023829899376306521193692*
              \[Omega]^2) + 3780*r^10*(249010053029354878784169839093 + 
             18409923958409852712131150188*\[Omega]^2) - 
           280*r^9*(1258721601347173110187858624521 + 
             367170517925948081109874296800*\[Omega]^2) + 
           28160*r^4*(1788772508145017038996459812978 + 
             2007021860318623570724141085455*\[Omega]^2) + 
           96*r^8*(-29935616565814098843201326965675 + 
             7967554259187697870841600094881*\[Omega]^2) + 
           960*r^5*(12063463196013374484189121344997 + 
             21480018889892265910286715346968*\[Omega]^2) + 
           480*r^6*(31495917224861596842185156173021 + 
             25116547398672216074878139981548*\[Omega]^2) + 
           32*r^7*(-24239931543134887519107937810965 + 
             104942917710644495857333645949384*\[Omega]^2)))/
         (1302020615302636096710660822617995008026400*r^16) + 
        (\[Alpha]1^2*(209408755398542253969081697820934144000 - 
           200594579702009281336293197563573862400*r + 
           4961898198617744595053048165813145600*r^2 + 239563409085*r^14*
            (9675354456423692963535 + 2907172553718916390382*\[Omega]^2) - 
           410680129860*r^13*(22575827064988616914915 + 
             12586996378162486747916*\[Omega]^2) + 12857460*r^12*
            (-2411459697688311622202532045 + 1107575241869442956850669668*
              \[Omega]^2) - 1390878720*r^3*(7696081351698873884254930063 + 
             1160874416671525837704384000*\[Omega]^2) - 
           89056*r^11*(-1212326432362219231465200968175 + 
             244831814066337132317298938653*\[Omega]^2) + 
           197120*r^4*(13176151217248403655914603131367 + 
             14311392649475545840632733488672*\[Omega]^2) + 
           448*r^8*(-631660573351175891787082040309395 + 
             35901166672788410217921226386418*\[Omega]^2) - 
           288*r^9*(291708889521617279197241257531645 + 
             180718405319409331661882128580268*\[Omega]^2) - 
           112*r^10*(527822661416354299688259316922865 + 
             189064512741942782660177834917421*\[Omega]^2) + 
           1792*r^5*(345097970683978122426920331266809 + 
             586136815587978605504242067566980*\[Omega]^2) + 
           1152*r^6*(981104264603027188568452054106945 + 
             672905726190044123976773426860386*\[Omega]^2) + 
           128*r^7*(-343878942131144228811295306783385 + 
             1476235698074696097311287244661126*\[Omega]^2)))/
         (68356082303388395077309693187444737921386000*r^16)) + 
      c^14*(-(\[Lambda]ev*(388758188073009114417835166809964544 - 
            154566872123304502853980421155946496*r + 
            13769811882626496398159997221867520*r^2 - 11812791375*r^14*
             (-336130046768245457637 + 13523795770080857477*\[Omega]^2) + 
            6750166500*r^13*(-2352910327377718203459 + 108002124963979557548*
               \[Omega]^2) - 110250*r^12*(-263727160816768672161735674 + 
              12750639148458496411843053*\[Omega]^2) + 21000*r^11*
             (-1683523722416771719824970014 + 66838925755321231571767783*
               \[Omega]^2) + 392*r^10*(64460128482808575287566223625 + 
              1552074117974100306718417339*\[Omega]^2) + 
            832*r^7*(9747394050963135042394211055 + 
              9114721242436392649500298009*\[Omega]^2) + 
            75264*r^3*(-41376729929154421971670679309 + 
              10540254403278692384455078240*\[Omega]^2) + 
            32*r^9*(-140778253799384238890744590125 + 
              70509053288759387207376174919*\[Omega]^2) - 
            256*r^5*(51142493829276703184978705205 + 
              79225915151018191560591816497*\[Omega]^2) + 
            16*r^8*(807040116498915488712243412671 + 
              265469165234538230888312249879*\[Omega]^2) - 
            64*r^6*(40950097422191699968775102064 + 
              1572324150052385168647532513531*\[Omega]^2) - 
            128*r^4*(4884338903734152956945994293067 + 
              10802270443627212449034643542032*\[Omega]^2)))/
         (302078646542751745922454452217243160006125*r^16) - 
        (\[Alpha]2^2*(169482455670792678171588864950209413120 - 
           167773541918911713070766705213773424640*r + 
           9083093955030784854299557934289515520*r^2 + 
           r^9*(2845089668395744566037196365993500 - 
             5165517176779748013793637571155680*\[Omega]^2) + 
           241077375*r^14*(-164003790823473672279257049 + 
             5443447705250592675794713*\[Omega]^2) - 137758500*r^13*
            (-1148026535764315705954799343 + 34868845746915269629719059*
              \[Omega]^2) - 315000*r^11*(-751939295480257747963799802136 + 
             4216002112504050995192718599*\[Omega]^2) + 
           24750*r^12*(-10055814675808126359364657923881 + 
             511292063983087750895131573742*\[Omega]^2) - 
           301056*r^3*(3609982861296638861198232174209 + 
             1700560725612190001880242808600*\[Omega]^2) + 
           90*r^10*(-1275582032777726961023164948980625 + 
             34447393139248789639770271471204*\[Omega]^2) + 
           80*r^8*(-1220592292505078924976149702808201 + 
             185782659132989239942314780559261*\[Omega]^2) + 
           48*r^7*(-934063653801658914318233991384785 + 
             1669576885029531779724974238375368*\[Omega]^2) + 
           768*r^4*(3218265572630944748732425331473832 + 
             3236485390892596493413529227273725*\[Omega]^2) + 
           16*r^6*(26745074804193059412390523561240113 + 
             21207838603830222353549362509986188*\[Omega]^2) + 
           32*r^5*(9186667805008954106249824294946121 + 
             23275055350214639655557724275243864*\[Omega]^2)))/
         (1196231440309296913852919630780282913624255000*r^16) + 
        (\[Alpha]1^2*(15763842382691032794994704743289028608000 - 
           15456858080000022885279644251243857100800*r + 
           659663495498094724410544121401809561600*r^2 + 2812569375*r^14*
            (126184666488574519497527037 + 12293873869587815914428197*
              \[Omega]^2) - 4821547500*r^13*(294430888473340545494229753 + 
             53227988022980554685850386*\[Omega]^2) + 577500*r^12*
            (-10670966304159371993122879175021 + 
             1269334122231022216890410285134*\[Omega]^2) - 
           15805440*r^3*(20908344123777171200061470599083 + 
             3238333129885023985825824619520*\[Omega]^2) - 
           1000*r^11*(-23197758074216778446454214650581085 + 
             1231279410282590290816674419994038*\[Omega]^2) + 
           224*r^8*(-64128006257229796211435185571855215 + 
             2081560012028241415421387976609018*\[Omega]^2) - 
           280*r^10*(83475687456806313449858601241558500 + 
             3085782614364146335833779481892001*\[Omega]^2) - 
           480*r^9*(-7629194829663793742040285445374775 + 
             5468736866190687995398069418776702*\[Omega]^2) + 
           28672*r^4*(7719959341892941316315755215905939 + 
             7321031758483772588550050741175150*\[Omega]^2) + 
           5376*r^5*(5511699840622492657093647034538853 + 
             11895865677661192407950364530378770*\[Omega]^2) + 
           64*r^7*(-63857616452487051565116871722936395 + 
             134099004673547260896718214772170646*\[Omega]^2) + 
           128*r^6*(450762190488838260408646938498869108 + 
             294807173127886217281082217593112453*\[Omega]^2)))/
         (104670251027063479962130467693274754942122312500*r^16))) + 
    \[Chi]^8*(-(\[Lambda]ev*(23739875580615434240 - 12377456982914895872*r + 
          3827395792222306304*r^2 + 21021*r^15*(88702671057 + 
            473533616*\[Omega]^2) + 84084*r^14*(-21856806713 + 
            2859021014*\[Omega]^2) + 42042*r^16*(-12671810151 + 
            6135512387*\[Omega]^2) + 652288*r^3*(-2489262653581 + 
            86275861560*\[Omega]^2) + 2002*r^13*(-54218342661 + 
            132716740616*\[Omega]^2) + 364*r^11*(-39318230722155 + 
            492130181104*\[Omega]^2) - 182*r^12*(-39493526354205 + 
            1781188190384*\[Omega]^2) - 256*r^5*(-980452589341771 + 
            4113636006736*\[Omega]^2) - 224*r^10*(-57443915008480 + 
            4246041257873*\[Omega]^2) + 32*r^9*(-97402681228853 + 
            6188108042730*\[Omega]^2) + 224*r^8*(39481200181943 + 
            9730234004862*\[Omega]^2) - 64*r^7*(628152006239849 + 
            39066691853324*\[Omega]^2) - 1024*r^4*(73745932003471 + 
            49392861570813*\[Omega]^2) - 256*r^6*(5615863374940 + 
            64030860579733*\[Omega]^2)))/(210095657868096*r^18) + 
      (\[Alpha]2^2*(-277836186708737040384000 + 127826028458025874808832*r - 
         27434742592913590201344*r^2 + 16648632*r^16*(-10415798883525 + 
           4260599737402*\[Omega]^2) + 49674240*r^3*(298015519177172 + 
           20530086902325*\[Omega]^2) + 84084*r^15*(7218148626282825 + 
           246603124330589*\[Omega]^2) - 234*r^11*(10543859467443884197 + 
           1462851974514164*\[Omega]^2) + 8580*r^13*(-29010334552651683 + 
           7868822570421629*\[Omega]^2) + 3003*r^14*(-158066511811093809 + 
           10236464392069514*\[Omega]^2) - 32256*r^4*(-65177630388397177 + 
           66554164619643625*\[Omega]^2) - 5376*r^5*(551409954381606705 + 
           140691211044162839*\[Omega]^2) - 1792*r^7*(-201610844990642633 + 
           212310823279857711*\[Omega]^2) - 182*r^12*(-8681259088367082063 + 
           336541204352383150*\[Omega]^2) - 1568*r^6*(-257159613742707823 + 
           577054261519429752*\[Omega]^2) + 336*r^8*(612618104955441975 + 
           797459236653326102*\[Omega]^2) + 112*r^9*(-569091190017229451 + 
           1286284966578484251*\[Omega]^2) + 14*r^10*(122462288183468196821 + 
           6050472003468713104*\[Omega]^2)))/(21839443635388579200*r^18) + 
      (\[Alpha]1^2*(102768980159936965754880000 - 46503516738010541996666880*
          r + 10244408927881570595112960*r^2 - 248619571200*r^3*
          (23531812656847 + 1564131858120*\[Omega]^2) + 
         45090045*r^16*(-662385203490402 + 90559707533681*\[Omega]^2) + 
         1366365*r^15*(76505491003141431 + 11186776051974046*\[Omega]^2) - 
         1171170*r^14*(3489274298319117 + 23897536351197077*\[Omega]^2) + 
         8386560*r^4*(-186407816306466167 + 93696161925028245*\[Omega]^2) + 
         770560*r^5*(847823957153499235 + 345197355816006441*\[Omega]^2) - 
         286*r^13*(623258941452446504205 + 6132110876174059846*\[Omega]^2) - 
         702*r^11*(-1353277517497170670405 + 10555022817269732908*
            \[Omega]^2) + 910*r^12*(-223870368139293728853 + 
           36803340275564822698*\[Omega]^2) + 176*r^10*
          (-6457780493925628679084 + 205968956066209908809*\[Omega]^2) + 
         448*r^7*(-275916794646851350694 + 459473236217949411689*
            \[Omega]^2) + 16*r^9*(23743366799884620545657 + 
           1535314935980727087904*\[Omega]^2) + 
         32*r^8*(1295485880295819505657 + 3625064124807264424529*
            \[Omega]^2) + 64*r^6*(9622066093760262099685 + 
           6660753805787629905676*\[Omega]^2)))/(7807601099651417064000*
        r^18) + c^2*((\[Lambda]ev*(-284878506967385210880 + 
           140048986058731696128*r - 35376635969459248128*r^2 + 
           286772998824312*r^15*\[Omega]^2 - 66180429582267*r^16*\[Omega]^2 - 
           21021*r^14*(22038105089 + 26722696068*\[Omega]^2) + 
           273*r^13*(5373510999857 + 2907633407968*\[Omega]^2) - 
           188160*r^3*(-64180182011259 + 3223521820064*\[Omega]^2) + 
           84*r^10*(-2032052425375 + 13503927507152*\[Omega]^2) + 
           144*r^9*(-262749377261 + 20513832221504*\[Omega]^2) - 
           21*r^12*(90335851795189 + 21863776522520*\[Omega]^2) + 
           14*r^11*(115535518773129 + 36772185938272*\[Omega]^2) - 
           336*r^8*(876368190217 + 60119458212028*\[Omega]^2) + 
           64*r^5*(-20152757535422715 + 121748949941296*\[Omega]^2) + 
           32*r^7*(14332329731727 + 140433631777360*\[Omega]^2) + 
           256*r^6*(616561052964822 + 501449840414713*\[Omega]^2) + 
           512*r^4*(580670448261393 + 1189072279534120*\[Omega]^2)))/
         (38605077133262640*r^18) + 
        (\[Alpha]2^2*(-1111344746834948161536000 + 659255799509166098663424*
            r - 80599983995599802920704*r^2 - 22466931702519878574*r^15*
            \[Omega]^2 + 5989739622630207444*r^16*\[Omega]^2 + 
           28*r^8*(17510848564158586023 + 34089926608031612*\[Omega]^2) + 
           94080*r^3*(587023772449246673 + 38943293732943600*\[Omega]^2) + 
           819*r^14*(51194355748976132 + 59163122760023999*\[Omega]^2) - 
           39*r^13*(3091344572236693003 + 669721449136409452*\[Omega]^2) - 
           10752*r^4*(50519461058077606 + 820956395089649675*\[Omega]^2) + 
           112*r^9*(634775630933080554 + 960780214186297589*\[Omega]^2) - 
           1568*r^6*(878308432742087889 + 1987907511783916822*\[Omega]^2) + 
           21*r^12*(7084529914223739523 + 2678641762712283320*\[Omega]^2) + 
           21*r^10*(1250446115465850435 + 3032848999899821464*\[Omega]^2) - 
           84*r^7*(-3635571897411639003 + 12270716925478757320*\[Omega]^2) - 
           112*r^5*(69749029163833890297 + 23708866628879968504*\[Omega]^2) + 
           r^11*(-43813838191182163377 + 32239303597732321704*\[Omega]^2)))/
         (1337665922667550476000*r^18) + 
        (\[Alpha]1^2*(493291104767697435623424000 - 
           289415142182378738819284992*r + 34803357205792944012152832*r^2 - 
           1064472378403194528768*r^15*\[Omega]^2 + 561474905995531691163*
            r^16*\[Omega]^2 - 521579520*r^3*(52424067035724067 + 
             3214233037627040*\[Omega]^2) - 10647*r^14*(-369148524651894603 + 
             480201814881976234*\[Omega]^2) - 64*r^9*(5008729785249847608 + 
             82854801165637171415*\[Omega]^2) + 2688*r^5*
            (1439991579897994862753 + 409519161135081153288*\[Omega]^2) - 
           21*r^12*(879042048648608547339 + 527977844231434768664*
              \[Omega]^2) + 39*r^13*(-196307119650766735611 + 
             555147901732994712512*\[Omega]^2) + 2688*r^4*
            (-932805753320878779811 + 1395629147053218105600*\[Omega]^2) + 
           6*r^10*(4017602724896486349057 + 2966543521359999529960*
              \[Omega]^2) + 112*r^7*(-191871029375575736979 + 
             3305180491195440244408*\[Omega]^2) + 
           4*r^11*(17629199018680515587685 + 7241820902482857051464*
              \[Omega]^2) - 8*r^8*(21467460346397164591317 + 
             7733175261974095046248*\[Omega]^2) + 
           48*r^6*(8958912155878233456243 + 23116103874209685648496*
              \[Omega]^2)))/(573858680824379154204000*r^18)) + 
      c^4*((\[Lambda]ev*(-380635669109355626430464 + 178487967373252129488896*
            r - 39827951365488785235968*r^2 - 459918459*r^16*
            (-2274427463 + 132096534*\[Omega]^2) + 1839673836*r^15*
            (-2274427463 + 143100156*\[Omega]^2) + 146608*r^11*
            (-47000578114647 + 3309661815008*\[Omega]^2) - 
           54978*r^14*(-145834836300153 + 9416446364620*\[Omega]^2) + 
           41888*r^13*(-264820968097686 + 17556541236347*\[Omega]^2) - 
           10472*r^12*(-1088040263502591 + 41508181706806*\[Omega]^2) - 
           1705984*r^3*(-7227004678436917 + 401554249963776*\[Omega]^2) + 
           256*r^7*(-3112284898462663 + 1215704075327576*\[Omega]^2) + 
           224*r^10*(7754257870133621 + 4308202344949862*\[Omega]^2) + 
           512*r^5*(-2086236978546999047 + 15870075535292672*\[Omega]^2) + 
           128*r^9*(-755744623052419 + 18025389112142862*\[Omega]^2) - 
           896*r^8*(1479941161204253 + 22208321242198599*\[Omega]^2) + 
           8192*r^4*(59979158378519765 + 96241258326361518*\[Omega]^2) + 
           512*r^6*(162244520071860611 + 262777327002071738*\[Omega]^2)))/
         (1273457958379508053152*r^18) + 
        (\[Alpha]2^2*(-22273571416066031053504512000 + 
           14959068740879995553815977984*r - 1506464321211901387463694336*
            r^2 + 6368101740*r^16*(-267338838010475 + 12951852525462*
              \[Omega]^2) - 578918340*r^15*(-11762908872460900 + 
             534392552745347*\[Omega]^2) + 42223104*r^3*
            (22929129485002839601 + 1470050834380128000*\[Omega]^2) - 
           71808*r^13*(-157533703538319345510 + 5141556247315525627*
              \[Omega]^2) + 13464*r^11*(389109706056770689641 + 
             28323476325785588608*\[Omega]^2) + 5236*r^12*
            (-1745530376450816384289 + 148249945833978651290*\[Omega]^2) + 
           3927*r^14*(-2791321021305110479185 + 171441022246437345254*
              \[Omega]^2) + 336*r^8*(25838177101035045330177 + 
             972520111753021487710*\[Omega]^2) - 16128*r^4*
            (4628684680426388815387 + 11038156853698626546200*\[Omega]^2) + 
           112*r^9*(8133781775385505870961 + 14867952227432063335200*
              \[Omega]^2) - 2688*r^5*(48818009268134250122055 + 
             18261846268778782560386*\[Omega]^2) + 
           28*r^10*(-1526734674202446613729 + 29469237766915336186312*
              \[Omega]^2) - 1568*r^6*(19712829843015895307887 + 
             31542516235052133347772*\[Omega]^2) - 
           224*r^7*(-24477844274956619332709 + 66243041749494422636730*
              \[Omega]^2)))/(661879773867749310625752000*r^18) + 
        (\[Alpha]1^2*(149796065481124121284313088000 - 
           99712817584673791672646664192*r + 9731876661053726730335059968*
            r^2 + 1881484605*r^16*(-2833536703820053 + 62261515373907*
              \[Omega]^2) - 684176220*r^15*(-31168903742020583 + 
             324605912525568*\[Omega]^2) - 15369209856*r^3*
            (479913680377576787 + 27999800415475200*\[Omega]^2) - 
           13923*r^14*(809795836869699234555 + 75378481625394639698*
              \[Omega]^2) - 952*r^12*(-78931478850823655955171 + 
             2463253603039092998410*\[Omega]^2) + 816*r^11*
            (-61401991651719986318982 + 7607269357963816146931*\[Omega]^2) + 
           96768*r^4*(-692287541117994337887 + 11795110770701115696800*
              \[Omega]^2) + 3584*r^7*(-4630130984966592616685 + 
             22774787133415114049588*\[Omega]^2) + 7168*r^5*
            (136874400479447044348823 + 43382072590047455936148*\[Omega]^2) + 
           68*r^13*(-618606384395027084910945 + 66764588770390802309246*
              \[Omega]^2) - 64*r^9*(36435210110269642895279 + 
             70822379038698497107435*\[Omega]^2) - 
           64*r^8*(876489889226361092501903 + 267683534095146587632918*
              \[Omega]^2) + 8*r^10*(3199974123295454324425487 + 
             370780904163374771286814*\[Omega]^2) + 
           64*r^6*(2703003044398678555447193 + 4440604771062997253181728*
              \[Omega]^2)))/(4302218530140370519067388000*r^18)) + 
      c^6*((\[Lambda]ev*(-427548607001223720802549760 + 
           193865649524871585661976576*r - 38498238264865895410442240*r^2 - 
           821563743*r^16*(-1814372817075 + 61138679153*\[Omega]^2) + 
           3286254972*r^15*(-1814372817075 + 66231522202*\[Omega]^2) - 
           11490402*r^14*(-1018281846086869 + 37819822638218*\[Omega]^2) + 
           2188648*r^13*(-7620607172380839 + 287650759538266*\[Omega]^2) + 
           4256*r^11*(-2570250707997860349 + 98494103935809116*\[Omega]^2) - 
           1064*r^12*(-16365373428016082778 + 366081840794201845*
              \[Omega]^2) + 1568*r^10*(1738236395395142621 + 
             482329122633215987*\[Omega]^2) - 1003520*r^3*
            (-11213800652815434311 + 551588715752919936*\[Omega]^2) - 
           1024*r^7*(1999845538732776931 + 2920622476271290250*\[Omega]^2) + 
           1024*r^5*(-813305572862852724109 + 10610234210583406352*
              \[Omega]^2) + 128*r^9*(-401992993205814934 + 
             12417404448788097669*\[Omega]^2) - 448*r^8*
            (4767192069370446952 + 39218467860422693937*\[Omega]^2) + 
           4096*r^4*(142542882712588659343 + 202047417871153527770*
              \[Omega]^2) + 256*r^6*(155221341126724628791 + 
             469331461032888092726*\[Omega]^2)))/(48905561069117032396236120*
          r^18) + (\[Alpha]2^2*(-5003753039836822485892694016000 + 
           3642693294928486886415375151104*r - 333862949756315949191642585088*
            r^2 + 2275099596*r^16*(-213263482140174375 + 5994549077201329*
              \[Omega]^2) - 34471206*r^15*(-56301559285006035000 + 
             1484008118973828619*\[Omega]^2) - 937992*r^13*
            (-3666190612565367754581 + 69925480627689929824*\[Omega]^2) + 
           820743*r^14*(-3897400028325362681661 + 138114983845180521737*
              \[Omega]^2) + 1241856*r^3*(149097547488136034073877 + 
             8077249356971226432000*\[Omega]^2) + 684*r^11*
            (2341370258279264216488253 + 76448904013874033517696*
              \[Omega]^2) + 1330*r^12*(-2161091320858867490934687 + 
             99511319089254251343694*\[Omega]^2) + 
           168*r^8*(10223576947415427465743889 + 753592686222722996205242*
              \[Omega]^2) - 8064*r^5*(3102685737824550983728315 + 
             1280292322129214670242697*\[Omega]^2) - 24192*r^4*
            (1079744922061368247108431 + 1655636797062717303797800*
              \[Omega]^2) + 56*r^9*(2063970299459886525580235 + 
             5458968376240283750444328*\[Omega]^2) + 
           14*r^10*(-6312773081691586589744533 + 8895558838724680956044296*
              \[Omega]^2) - 224*r^7*(-5041710483597463354329196 + 
             11218165399846009398544995*\[Omega]^2) - 
           784*r^6*(9025993756557593317155169 + 11643495920532103938860724*
              \[Omega]^2)))/(5083733073134715517588744674000*r^18) + 
        (\[Alpha]1^2*(740336387376776244257136181248000 - 
           534858732277719643094166971449344*r + 
           47269915855458139218442582867968*r^2 - 16132524408*r^15*
            (-8288094858673655025 + 50079478837972352*\[Omega]^2) + 
           7394073687*r^16*(-4520779013821993650 + 57633409397779913*
              \[Omega]^2) - 3777059286*r^14*(19334620093043623137 + 
             1006735117197697241*\[Omega]^2) - 764983296*r^3*
            (41164618747101606038407 + 1999997374210259174400*\[Omega]^2) + 
           312664*r^13*(-829006342836950774314728 + 53769332477014453770269*
              \[Omega]^2) - 2128*r^12*(-227121343401150110436348825 + 
             4275780058453050664880171*\[Omega]^2) + 
           176*r^10*(858138469420428819344227408 + 51086914234515265575471725*
              \[Omega]^2) + 304*r^11*(-1177119506154591054048570885 + 
             77573668457135383545784463*\[Omega]^2) + 
           21504*r^4*(87519174778296507189962627 + 
             262696467769900034034450000*\[Omega]^2) + 
           3584*r^5*(1147246808251075981170275981 + 
             406519930186518369128427432*\[Omega]^2) - 
           64*r^9*(224681128119099259298367061 + 447564725014575998829828355*
              \[Omega]^2) + 448*r^7*(-244665818393367163353782981 + 
             686394549251713350520906896*\[Omega]^2) - 
           32*r^8*(8542542602944710316013376809 + 
             2529808278635245536426517724*\[Omega]^2) + 
           128*r^6*(7480630768582747608187028261 + 
             9436738226986132717458997952*\[Omega]^2)))/
         (726973829458264319015190488382000*r^18)) + 
      c^8*((\[Lambda]ev*(-173056557079957390041945014272 + 
           77619265350547880866458173440*r - 13068171029490255167825330176*
            r^2 - 971909907969*r^16*(-738243708867 + 12725299442*
              \[Omega]^2) + 3887639631876*r^15*(-738243708867 + 
             13785315028*\[Omega]^2) - 114228114*r^14*(-50566732163200603 + 
             989512930594028*\[Omega]^2) + 179816*r^13*
            (-47186005207162811451 + 972303824513161948*\[Omega]^2) + 
           75712*r^11*(-76859395740329985573 + 1529770404032512048*
              \[Omega]^2) - 10436608*r^3*(-350657920635076671755 + 
             4972464178866038484*\[Omega]^2) - 18928*r^12*
            (-474868661263819836090 + 6435337411684935337*\[Omega]^2) + 
           448*r^10*(3152129143398759173741 + 386397566223332594495*
              \[Omega]^2) + 256*r^9*(144656336907708312323 + 
             849123638423130940491*\[Omega]^2) + 2048*r^5*
            (-108844298316959461923667 + 3595118577933424214692*\[Omega]^2) - 
           512*r^7*(2681756599117439711413 + 5118206825940950225212*
              \[Omega]^2) - 896*r^8*(1202219899067646422782 + 
             5541551057768712390903*\[Omega]^2) + 
           512*r^6*(32664101499254174634139 + 63742757366515903863646*
              \[Omega]^2) + 4096*r^4*(31965055302142301684891 + 
             69289175508984769372260*\[Omega]^2)))/
         (971968682912059548655755143328*r^18) + 
        (\[Alpha]2^2*(-10126711435526357839584273432576000 + 
           7842034406350792271199418667016192*r - 
           681272062904823898854846161571840*r^2 + 13457214110340*r^16*
            (-86774020498646775 + 1247695126619506*\[Omega]^2) - 
           407794366980*r^15*(-11454170705821374300 + 154439447743405283*
              \[Omega]^2) + 418844160*r^3*(633353820980174051218427 + 
             11226435870942926805600*\[Omega]^2) + 97344*r^11*
            (42577453249731458957180639 + 341152835817108856894709*
              \[Omega]^2) - 77064*r^13*(-114699137309768578633382085 + 
             1306450313587331030423252*\[Omega]^2) + 67431*r^14*
            (-117072026454410820091387935 + 2192010384497730838381894*
              \[Omega]^2) + 4732*r^12*(-1606202574169904678859347673 + 
             38669354289870695901546310*\[Omega]^2) + 
           1680*r^8*(1497398663053416428463593435 + 
             240170687723772955220900086*\[Omega]^2) - 
           5376*r^5*(6638183251894835871106447221 + 
             3558211578778537815777926609*\[Omega]^2) + 
           28*r^10*(-12143129073969346631132565611 + 
             3914869253187999060526825976*\[Omega]^2) + 
           112*r^9*(-153030841842973917255050891 + 
             4103505651965471843240385480*\[Omega]^2) - 
           16128*r^4*(4432173093124221273184533583 + 
             5015465964897411576465622600*\[Omega]^2) - 
           448*r^7*(-4155513405210014144497870397 + 
             7121535633581000677991253285*\[Omega]^2) - 
           1568*r^6*(8403343909815351837786506651 + 
             8726017757991877911640230396*\[Omega]^2)))/
         (505180722943542950413828735744728000*r^18) + 
        (\[Alpha]1^2*(749154974325947349348362444734464000 - 
           576328503887056001704692794134265856*r + 
           48332652032089010979655196198584320*r^2 + 43735945858605*r^16*
            (-919721855046423177 + 5997859314353041*\[Omega]^2) - 
           47711940936660*r^15*(-3372313468503551649 + 10423456524432128*
              \[Omega]^2) - 4520355840*r^3*(5133912250474395767321711 + 
             79330171330738683051840*\[Omega]^2) - 2629809*r^14*
            (34579366921314945460420305 + 902398245374187756058418*
              \[Omega]^2) + 105456*r^11*(-4599297145853183572292982313 + 
             154904970243114451419589265*\[Omega]^2) + 
           25688*r^13*(-11910505770656082696489508125 + 
             429064881545628429214580003*\[Omega]^2) - 
           4732*r^12*(-126350268082564205441273926869 + 
             1459152507539607916983257860*\[Omega]^2) + 
           279552*r^4*(15379891889971189393067246873 + 
             20439119634469805241323564400*\[Omega]^2) + 
           39424*r^5*(74321630969366136471405594941 + 
             35036456218257823449719243328*\[Omega]^2) + 
           3136*r^7*(-40913553218414663267229797191 + 
             63630695311565961873217754968*\[Omega]^2) + 
           16*r^10*(10883930311773452543544055825249 + 
             254833927045930899208012858277*\[Omega]^2) - 
           64*r^9*(188239796511655040145416018141 + 
             540647599439696722073441112937*\[Omega]^2) + 
           640*r^6*(1565660513846039286217111386635 + 
             1519622234581768584132823822568*\[Omega]^2) - 
           32*r^8*(7234401750496931255371280094577 + 
             2517215650924917005288796725612*\[Omega]^2)))/
         (36120421690463320954588754605748052000*r^18)) + 
      c^10*(-(\[Lambda]ev*(210957961816950163389864558428160 - 
            105234751590260984455478073655296*r + 
            8249061460881113629768136294400*r^2 + 2868953311224*r^15*
             (1843753250743635 + 29914646386319*\[Omega]^2) - 
            358619163903*r^16*(3687506501487270 + 55228746270107*\[Omega]^
                2) - 75423348*r^14*(151148974095977191411 + 
              1756388775067705043*\[Omega]^2) + 7183176*r^13*
             (2509583974898668103667 + 16768168989797104982*\[Omega]^2) + 
            127512*r^12*(-154333154980749446878631 + 74909114659318183775*
               \[Omega]^2) + 28336*r^11*(473491126790593113769749 + 
              3317076577817723020264*\[Omega]^2) + 672*r^10*
             (-4369463376265646208590194 + 508372107936212463046717*\[Omega]^
                2) - 1505280*r^3*(1324890422056572747217853 + 
              622287490173248155622912*\[Omega]^2) - 1344*r^8*
             (-1278575496424938005588294 + 2532269845598658962367881*\[Omega]^
                2) + 384*r^9*(-1007365789624643891754697 + 
              4072793813002666687939877*\[Omega]^2) - 
            4096*r^4*(-229937598187806536431163067 + 
              8672296997531677682749490*\[Omega]^2) + 
            256*r^7*(15030343167578188241989659 + 36194159227772079290626720*
               \[Omega]^2) - 512*r^5*(68710714838830478023111887 + 
              54544222141085961458359904*\[Omega]^2) + 
            256*r^6*(-475883597797453222182174831 + 
              138004407162704092808520434*\[Omega]^2)))/
         (135556827323184025027710710758168680*r^18) - 
        (\[Alpha]2^2*(822971957990204564885394364465152000 - 
           689396647064981442083102606386434048*r + 
           58048195978363095947741775918317568*r^2 + 331033074372*r^16*
            (433433784678003012750 + 5415089671138421851*\[Omega]^2) - 
           5015652642*r^15*(114426519154992795366000 + 1340557385292525906361*
              \[Omega]^2) - 1026168*r^13*(1249694872525203474473352753 + 
             144833176569959892997568*\[Omega]^2) + 897897*r^14*
            (1156315721240944290421551618 + 12766173546849296124019039*
              \[Omega]^2) + 8692992*r^3*(2255244005460689419508159319 + 
             650895325021301439604096000*\[Omega]^2) + 
           3542*r^12*(329393542871463284460447131931 + 
             2438099783280489610019758730*\[Omega]^2) + 
           3036*r^11*(-199217251915966003966036552671 + 
             6010355911676547699662405072*\[Omega]^2) + 
           56*r^9*(1521819725857122090844876039763 + 
             188064038963228937615637775864*\[Omega]^2) - 
           784*r^6*(-356066818810704432512071708751 + 
             447360301455111355637350678612*\[Omega]^2) + 
           13440*r^4*(734247037363706033621347648293 + 
             479176624762154618638943851480*\[Omega]^2) + 
           896*r^5*(-3289383947976009447252529188810 + 
             1114241361840328459846811646551*\[Omega]^2) - 
           224*r^7*(-181715861036311658825548933153 + 
             1359990166554084241497219822435*\[Omega]^2) - 
           56*r^8*(-3765248705356930236926886408927 + 
             1441090530449912517859538772802*\[Omega]^2) + 
           14*r^10*(4674479949581979143876278270415 + 
             2451957653906739554834285422408*\[Omega]^2)))/
         (4697044066748326467210176127770544762000*r^18) + 
        (\[Alpha]1^2*(33208314644855376028669886277746688000 - 
           27697620068732722190358511464265580544*r + 
           2299624512348354724284933716384661504*r^2 + 
           r^8*(3836759358689033605934285386221792 - 
             3656035620381836789136704953211008*\[Omega]^2) + 
           1280359328976*r^15*(8422305324650091835345 + 22619288381746567744*
              \[Omega]^2) - 293415679557*r^16*(9187969445072827456740 + 
             52062311263638088547*\[Omega]^2) + 19100718*r^14*
            (-349540306347976037424053154 + 6542734277397873379193093*
              \[Omega]^2) + 208631808*r^3*(3733400214180701968156623043 + 
             1128171507870264469799782400*\[Omega]^2) + 
           7728*r^12*(5581244814203063343018353099427 + 
             3186153119631225515823996829*\[Omega]^2) - 
           93288*r^13*(207658742497713762074480811969 + 
             4773037468053862987741860523*\[Omega]^2) + 
           516096*r^4*(1023950671727077233101266427627 + 
             484896560382791415848900386450*\[Omega]^2) + 
           768*r^6*(43694028028540499514982656060475 + 
             810538875258226649873399495472*\[Omega]^2) - 
           368*r^11*(115343197671869966417207110771977 + 
             1238975631696065430016260655651*\[Omega]^2) - 
           3136*r^7*(1807361256186992772961856096559 + 
             2985521785163775371602144596304*\[Omega]^2) + 
           10752*r^5*(-12342467332299238012362632176105 + 
             4249282216633964293069114296264*\[Omega]^2) - 
           320*r^9*(-2154975322511829844972182975213 + 
             7288237254481814343546211913753*\[Omega]^2) - 
           48*r^10*(-217593784901047671018729027248537 + 
             10589275066417482576983617473045*\[Omega]^2)))/
         (183184718603184732221196868983051245718000*r^18)) + 
      c^14*((\[Lambda]ev*(4074901342180276928270170183593197568 - 
           1542089912192979766026283845924126720*r + 
           309307779162550779953342316472762368*r^2 + 1462536075*r^16*
            (-9639599313377768008365 + 380493475880814370381*\[Omega]^2) - 
           5850144300*r^15*(-9639599313377768008365 + 412188526880854979954*
              \[Omega]^2) + 889350*r^14*(-119170231996966432101322321 + 
             5316714612836198389463118*\[Omega]^2) - 8400*r^13*
            (-17015782459364196159041976586 + 796678936795258445203630101*
              \[Omega]^2) + 3913728*r^3*(-22660986831645118338089338517 + 
             2555086186948082074271913376*\[Omega]^2) - 
           672*r^10*(40087384873619321258181977018 + 
             12249830396164081402476106191*\[Omega]^2) + 
           168*r^12*(-871505188024714163677287471325 + 
             23799771824864297074292838549*\[Omega]^2) - 
           112*r^11*(-805090983592262414698672199325 + 
             41324491309513009501791690664*\[Omega]^2) - 
           384*r^9*(-5582628324349040059797349613 + 
             49096737524958956541426524559*\[Omega]^2) + 
           256*r^7*(90174493243413156160414521753 + 
             64124904274235069044450211144*\[Omega]^2) - 
           512*r^5*(-11780410980598386612593243164077 + 
             98995945296066154537940546128*\[Omega]^2) + 
           1344*r^8*(22647816187402895358994069250 + 
             140762450817820003852251226651*\[Omega]^2) - 
           8192*r^4*(2297371210165629491328671544378 + 
             1165646342843913930060919023881*\[Omega]^2) - 
           256*r^6*(-4611059536394791852396118088729 + 
             5217591441201623517046776685070*\[Omega]^2)))/
         (1208314586171006983689817808868972640024500*r^18) + 
        (\[Alpha]2^2*(79483360270158902157966542168013570048000 - 
           65871479040462284977961730790837806698496*r + 
           5394970246916786479008327749932723912704*r^2 + 
           r^10*(2131602855578404141957223996835880610 - 
             2515062086653595882690626093529226704*\[Omega]^2) - 
           6750166500*r^16*(-1133049666893239213932893625 + 
             37306772837118801224053133*\[Omega]^2) + 102275250*r^15*
            (-299125112059815152478283917000 + 9235649432508131212292662463*
              \[Omega]^2) + 12000*r^13*(-4009978537040191917879922745126857 + 
             93266699623280260667886888008127*\[Omega]^2) - 
           2625*r^14*(-18402207931515237793099856296258143 + 
             783704050811074256158008736595849*\[Omega]^2) - 
           37632*r^3*(107257030912899428796486389235683023 + 
             8025663896770495134106358635224000*\[Omega]^2) - 
           210*r^12*(-183012378865252933622730286872802525 + 
             11179707028890769355527080538565522*\[Omega]^2) - 
           56*r^8*(753016923636858572897423711751284913 + 
             24922931975637966591007280242543234*\[Omega]^2) + 
           1120*r^7*(-22997822326021077939614037437384201 + 
             41585708466852835959345003325263777*\[Omega]^2) - 
           12*r^11*(1914042889306316692624616055869521625 + 
             85822688881703468055820186409068784*\[Omega]^2) - 
           56*r^9*(57272344832774329455173544626798813 + 
             97607950823113916197148842635450248*\[Omega]^2) + 
           896*r^5*(640960103672891485446838333640922762 + 
             194718381861278502609267083459770727*\[Omega]^2) + 
           784*r^6*(203500373150691724146252241381885135 + 
             210033412528391910920024596648169516*\[Omega]^2) + 
           2688*r^4*(193752769411195656492350554035889433 + 
             239821142942408985080280578130911800*\[Omega]^2)))/
         (209340502054126959924260935386549509884244625000*r^18) - 
        (\[Alpha]1^2*(35280172700666620706704504096848121823232000 - 
           29044332604659650868607092192687767324295168*r + 
           2260521126927453332333171548249970215698432*r^2 - 
           143594451000*r^15*(-44033901278172550775283908655 + 
             311667102353891554116421504*\[Omega]^2) + 65814123375*r^16*
            (-24018491606275936786518495630 + 358678606937932773010680901*
              \[Omega]^2) - 2712213504*r^3*
            (757216216467021323529607918049947 + 
             50954470883091280224374625027200*\[Omega]^2) - 
           204750*r^14*(15897516491414542803936935805828687 + 
             1018148257904892148582722447482729*\[Omega]^2) + 
           9000*r^13*(-1404904640064540040662256556620036953 + 
             101357323773317259480271129177617511*\[Omega]^2) - 
           4200*r^12*(-5209387428544740740446557827640881385 + 
             112811742977884478127271544376578342*\[Omega]^2) + 
           344064*r^4*(316979469186355853160519161727185594 + 
             792011772866663425157532054566959425*\[Omega]^2) + 
           32256*r^5*(8788591053466730509588404619442826743 + 
             2264624614043623599110988367454212536*\[Omega]^2) + 
           2240*r^7*(-3592022025445664209075017370076549163 + 
             7615819574347448992605909538409404352*\[Omega]^2) + 
           48*r^10*(158937428457657071713825205676515365025 + 
             9913197352501655990353776154892264921*\[Omega]^2) - 
           64*r^9*(23526844722847274733777293897629781181 + 
             20722907268812893428005979725574339311*\[Omega]^2) + 
           16*r^11*(-865158548863590164610097741642007039625 + 
             80143270523179136677171596902375774921*\[Omega]^2) + 
           768*r^6*(82568249787047088362990048400001507129 + 
             83818542069372738075232214453852468376*\[Omega]^2) - 
           32*r^8*(649341724431929244521414271100451294127 + 
             118057025563312858883404497701673922492*\[Omega]^2)))/
         (89807075381220465807507941280829739740340944125000*r^18)) + 
      c^12*((\[Lambda]ev*(9423767260515309032223131139657236480 - 
           3226708454786245100339338561665302528*r + 
           945312347132697820307063197173628928*r^2 + 25952702650875*r^16*
            (-739127366028052575 + 89976536418369886*\[Omega]^2) - 
           103810810603500*r^15*(-739127366028052575 + 97471568768098124*
              \[Omega]^2) + 102275250*r^14*(-1106985624459455065471965 + 
             185747649928789062771964*\[Omega]^2) - 19481000*r^13*
            (-4946076457708153444459965 + 1299081133780953914866988*
              \[Omega]^2) - 56000*r^11*(-258776037001035705536276661 + 
             315867805785972837726564376*\[Omega]^2) + 
           14000*r^12*(-5145949285381122348515550858 + 
             942310090669464464158458145*\[Omega]^2) + 16056320*r^3*
            (-17068344000301239486574974746 + 3415428911391445570518034047*
              \[Omega]^2) - 448*r^10*(56128848936439832960222748625 + 
             79001865312862232319752610187*\[Omega]^2) + 
           2048*r^5*(10833481017707349339518563759355 + 
             259215213824203026393247821652*\[Omega]^2) - 
           512*r^7*(27868596326309335395686198269 + 
             282314608156415055938923335340*\[Omega]^2) - 
           256*r^9*(-61535938106589282930497894375 + 
             384307571292391624378770033759*\[Omega]^2) + 
           896*r^8*(65230081062145155411994258898 + 
             805480182451600752338585262267*\[Omega]^2) - 
           4096*r^4*(19186333278573831820360692008941 + 
             7796764972057627865132338073700*\[Omega]^2) - 
           512*r^6*(-12254405871524975382328195805917 + 
             10534903750368763756575619421054*\[Omega]^2)))/
         (164396542336191426352356164471969066670000*r^18) + 
        (\[Alpha]2^2*(110289691755172152464343405936254189568000 - 
           87056536916212108137045304053767154081792*r + 
           7170684090824472969664472379937594232832*r^2 - 71869022725500*r^16*
            (-86877886584718314211875 + 8822054562329300965598*\[Omega]^2) + 
           2177849173500*r^15*(-11467881029182817475967500 + 
             1091992110492407723944789*\[Omega]^2) + 8349000*r^13*
            (-1807537002999108779136290450535 + 
             271676678289909840019806873068*\[Omega]^2) - 
           7305375*r^14*(-4246463844927659690783882519085 + 
             678703144069774150436526383878*\[Omega]^2) - 
           86929920*r^3*(108475938664894215670934543023037 + 
             11431818233072256808775964463200*\[Omega]^2) - 
           18000*r^11*(401038027666184803558432646571309 + 
             184586554590955668632583504713684*\[Omega]^2) - 
           3500*r^12*(-814048100010001727133634650219633 + 
             1523370603567234757380708549494030*\[Omega]^2) + 
           336*r^8*(-290367788845193469739291672513752543 + 
             7587623480945240292180021093898498*\[Omega]^2) + 
           5376*r^5*(249567361886884851848344280494999017 + 
             54284957226866831344167862178360009*\[Omega]^2) + 
           16128*r^4*(22180038129476272343888642116624007 + 
             56242527048041624671517920669918600*\[Omega]^2) - 
           112*r^9*(109440697494208416463898812128212125 + 
             106462810423215900079117568400256008*\[Omega]^2) + 
           1568*r^6*(189192033742397394508876696511569235 + 
             230369168928081720838972573076931036*\[Omega]^2) + 
           448*r^7*(-119876538932858393352885820808904719 + 
             258180532279300982449949540854572645*\[Omega]^2) - 
           28*r^10*(18326432760866982631178595628919125 + 
             265519986531095013714496622278485848*\[Omega]^2)))/
         (17089020575847098769327423296861184480346500000*r^18) - 
        (\[Alpha]1^2*(8159022968246361927692364026018973745152000 - 
           6387489973766062288440347930764333354745856*r + 
           490525152060603117363012531393180596453376*r^2 - 
           4841358712690500*r^15*(-177702633358623590345975 + 
             3878996779730501322496*\[Omega]^2) + 233574323857875*r^16*
            (-920822736494685877247325 + 42408951513468474012503*
              \[Omega]^2) - 284909625*r^14*(1093112631270900601696871290755 + 
             301751363226013769032987759186*\[Omega]^2) - 
           3824916480*r^3*(204858533214776752286384336871889 + 
             19814325157861345503831664630080*\[Omega]^2) + 
           13915000*r^13*(-142035964034842238664937211910423 + 
             26159841350353285160653745451391*\[Omega]^2) - 
           3500*r^12*(-654006685858466839857587451108965679 + 
             46168560405046949776419897747678404*\[Omega]^2) + 
           6000*r^11*(56397736700176236100044735886204899 + 
             81535787673325872681543733395358385*\[Omega]^2) + 
           193536*r^4*(-160378048039912058846478481411777579 + 
             328231103266698560386673389200369200*\[Omega]^2) + 
           176*r^10*(7445054684474606300527103907766284125 + 
             1241506938836104818257077170820694503*\[Omega]^2) + 
           3136*r^7*(-604632672683957494968826976704752811 + 
             2222660656269688564134417228896989384*\[Omega]^2) - 
           64*r^9*(8877030191816248887981403977254019125 + 
             2759098174227986340325605309162882337*\[Omega]^2) + 
           3584*r^5*(30805398454177029520349563677793878991 + 
             5406981680391710777743115977723757808*\[Omega]^2) - 
           32*r^8*(227185893973869578837380468158538522357 + 
             26255117483699909585086779416762149532*\[Omega]^2) + 
           128*r^6*(129819658813708650122947557500906191063 + 
             171686216003084665244117757148024978936*\[Omega]^2)))/
         (1221864971173067562006910765725574690344774750000*r^18))) + 
    \[Chi]^10*(-(\[Lambda]ev*(-390811001095033313034240 + 
          182608975542917077073920*r - 70492229071974731141120*r^2 + 
          8723715*r^17*(1778292410895 + 1412666764*\[Omega]^2) - 
          221777920*r^3*(-138488876338527 + 3938865704744*\[Omega]^2) + 
          210210*r^18*(-21085467157755 + 10240392309632*\[Omega]^2) - 
          84084*r^14*(-704825396168065 + 19792554658758*\[Omega]^2) + 
          12740*r^13*(-10486098334813233 + 237283910177212*\[Omega]^2) + 
          5005*r^16*(-3131832730331025 + 552501550395596*\[Omega]^2) + 
          2002*r^15*(210136699634085 + 784253098838228*\[Omega]^2) - 
          32768*r^5*(161018400698776635 + 2261541318742516*\[Omega]^2) + 
          320*r^11*(-382387272405423285 + 9281497618962749*\[Omega]^2) - 
          420*r^12*(-412785365871457579 + 14228683771748976*\[Omega]^2) - 
          128*r^9*(1976975200699695560 + 26427385762702121*\[Omega]^2) + 
          1280*r^7*(975016860527411443 + 33633827350417558*\[Omega]^2) - 
          320*r^8*(-180902546402470991 + 89766200688021134*\[Omega]^2) + 
          1280*r^6*(-712043716512788905 + 150952227188674228*\[Omega]^2) + 
          32*r^10*(2516368415115859395 + 374445788605145282*\[Omega]^2) + 
          1024*r^4*(4076254153997813095 + 525607516652203334*\[Omega]^2)))/
       (1888759964234183040*r^20) + 
      (\[Alpha]2^2*(10593890345445631634915721216000 - 
         4413029521209917636282462208000*r + 1381749090876788107138627522560*
          r^2 - 295186411520*r^3*(2338594009457387047 + 127313923090536000*
            \[Omega]^2) + 30060030*r^18*(-131421154057043773377 + 
           54083367503622520006*\[Omega]^2) + 1366365*r^17*
          (10119428862392370550029 + 331820268980863495292*\[Omega]^2) + 
         195195*r^16*(-56189186827603069675127 + 5086748516642343862100*
            \[Omega]^2) + 78848*r^5*(1577537693852672488774600 + 
           143179671235775078941257*\[Omega]^2) + 
         3640*r^13*(-16936422290739491844683379 + 302047525090119439239382*
            \[Omega]^2) + 78848*r^4*(-2383153020682598294183515 + 
           611271842008952495798076*\[Omega]^2) + 
         2002*r^15*(-2607431946752177214364695 + 685900386778475886570184*
            \[Omega]^2) + 1792*r^9*(2118406294910509565217035 + 
           1270084482659541622710188*\[Omega]^2) + 
         17920*r^6*(3044729305119234948838028 + 1315175060758293883134129*
            \[Omega]^2) + 7168*r^7*(-4189389684532552123271095 + 
           1384640491574367969537332*\[Omega]^2) - 
         364*r^14*(-98769351913177503746693505 + 1969544971484312575112014*
            \[Omega]^2) + 640*r^11*(-57006744656068611326855933 + 
           4161036572745962483294830*\[Omega]^2) + 
         512*r^8*(20872783254274079690841860 + 8152714690271313822271051*
            \[Omega]^2) + 80*r^12*(817104968595207133829514527 + 
           18324861750635524621390654*\[Omega]^2) + 
         64*r^10*(34763988652283820154964375 + 105709372029293931428028348*
            \[Omega]^2)))/(449218136869543932194304000*r^20) + 
      (\[Alpha]1^2*(-17579800052540498653785096192000 + 
         7248321155309772357082238976000*r - 2316861770366038676415750635520*
          r^2 + 5581706690560*r^3*(209913449257789051 + 11345059166264460*
            \[Omega]^2) + 150300150*r^18*(-30426752114460043314 + 
           8263895426756677151*\[Omega]^2) + 1051050*r^17*
          (15228589433287251678657 + 1470165053673323968346*\[Omega]^2) + 
         264264*r^15*(-70103020174905304999685 + 5686589861206798462566*
            \[Omega]^2) - 2523136*r^4*(-149190090812306341810705 + 
           31321546018997150745621*\[Omega]^2) - 372736*r^5*
          (526722804002740303075915 + 46416422900731370872572*\[Omega]^2) + 
         1408*r^11*(81809904730770630438225565 + 148706461440892054244319*
            \[Omega]^2) - 15015*r^16*(403619038311463601443817 + 
           163886568128505417744352*\[Omega]^2) + 
         1274*r^14*(3899419888150627811278935 + 1108574497960220644559048*
            \[Omega]^2) - 14336*r^6*(4872590013460302726319615 + 
           2819037134311267495041481*\[Omega]^2) - 
         156*r^13*(-361624331340761951868750575 + 8203969855370861579960672*
            \[Omega]^2) + 384*r^9*(-27620831081547506891215673 + 
           14485725800726134160783468*\[Omega]^2) + 
         256*r^8*(155779949723142726431203894 + 30672057927305928519166353*
            \[Omega]^2) - 512*r^7*(-78928437879809352571996455 + 
           34171629045883738958055292*\[Omega]^2) + 
         128*r^10*(-241437945159897200331588244 + 41123353739491716619824647*
            \[Omega]^2) + 8*r^12*(-15602284758101497485394730365 + 
           365539984499341821533673844*\[Omega]^2)))/
       (729979472413008889815744000*r^20) + 
      c^2*((\[Lambda]ev*(17586495049276499086540800 - 
           7825151312613385381263360*r + 2622419090806122525410304*r^2 + 
           7800108311299143840*r^17*\[Omega]^2 - 1850320576558428975*r^18*
            \[Omega]^2 - 51051*r^16*(253711857474075 + 301428770511922*
              \[Omega]^2) + 51051*r^15*(788478641465515 + 460957563796336*
              \[Omega]^2) + 3332*r^13*(15105188412051309 + 7396994412276316*
              \[Omega]^2) - 2499*r^14*(21117149843486983 + 8290801210058672*
              \[Omega]^2) + 1666*r^12*(-14928117423596505 + 15034870145083208*
              \[Omega]^2) + 426496*r^3*(-2365402992049890417 + 
             83976616825142080*\[Omega]^2) + 136*r^11*(108986456795947521 + 
             480991204814262176*\[Omega]^2) + 16*r^9*(1257886688897457759 + 
             3326577776662919456*\[Omega]^2) - 5120*r^4*
            (25774486884681209745 + 4784394067920330496*\[Omega]^2) - 
           64*r^7*(386763549361838317557 + 12999946081731077432*\[Omega]^2) - 
           384*r^6*(-39434664097400425567 + 17450701140235391264*
              \[Omega]^2) + 128*r^5*(1203169416617589598485 + 
             18291024986531880944*\[Omega]^2) + 
           32*r^8*(93709848002019261159 + 36869482685840719028*\[Omega]^2) - 
           8*r^10*(-2529688774124714601 + 47420996908180030952*\[Omega]^2)))/
         (1180002787655305854240*r^20) + 
        (\[Alpha]2^2*(476725065545053423571207454720000 - 
           247677201084070320630653634048000*r + 
           50124667301128293407433674750976*r^2 - 
           5436704847200421464837285118*r^17*\[Omega]^2 + 
           1417915207393311603668975283*r^18*\[Omega]^2 - 
           365933568*r^3*(88254645399693537238169 + 4210695816347660640000*
              \[Omega]^2) + 60333*r^16*(164510408097611277836057 + 
             175149272079715402896576*\[Omega]^2) - 9282*r^15*
            (3119357187777920313791567 + 848277104914675077800252*
              \[Omega]^2) + 1428*r^13*(-8799198823943629712986011 + 
             852093188222420903055106*\[Omega]^2) + 118272*r^5*
            (48534863070433725542923576 + 4147012204799085547476343*
              \[Omega]^2) + 2142*r^14*(15502291915013824719728111 + 
             6423314482811608399207922*\[Omega]^2) + 69888*r^6*
            (12957151004041659426564875 + 12418428777857021948028143*
              \[Omega]^2) + 340*r^12*(35881537356115678763591559 + 
             28717061242646986686565112*\[Omega]^2) + 
           59136*r^4*(-82996757410967636370463301 + 
             37693191790037997618004704*\[Omega]^2) + 
           5376*r^7*(-168050441657738616416211107 + 
             53659991986550439170312676*\[Omega]^2) + 
           272*r^11*(26393050585731353529625095 + 56593594620914530656480568*
              \[Omega]^2) - 224*r^9*(-168048523117746651365298777 + 
             229941399521014793747731336*\[Omega]^2) + 
           64*r^10*(818388556898661437600252019 + 327505364240413511372949614*
              \[Omega]^2) - 320*r^8*(143382369642995207027279739 + 
             340901042746948290666657224*\[Omega]^2)))/
         (280649031009247571638391424000*r^20) + 
        (\[Alpha]1^2*(-197772750591080609855082332160000 + 
           101995762807436302284599927808000*r - 
           20809337608856216929657176956928*r^2 - 
           1135149638412125081277457926*r^17*\[Omega]^2 + 
           314575087289264205185377596*r^18*\[Omega]^2 + 
           91483392*r^3*(151837871889632542728133 + 7095048735126243091200*
              \[Omega]^2) + 9282*r^16*(237236114094467726384146 + 
             67273862838446663381883*\[Omega]^2) + 32487*r^15*
            (-190077549341807098863199 + 74477001712208973219416*
              \[Omega]^2) + 3468*r^12*(-540462543008605680611015 + 
             899096801792773765622264*\[Omega]^2) - 1428*r^14*
            (-972229841117022853463553 + 2078296303808869861088779*
              \[Omega]^2) - 44352*r^5*(52225367992237268493786415 + 
             4253527725067107724427424*\[Omega]^2) - 34944*r^4*
            (-75991234491206895018991763 + 25804780395720662410671168*
              \[Omega]^2) + 68*r^11*(58181670634818841133695035 + 
             31964480342523133209256576*\[Omega]^2) + 
           34*r^13*(329047976212968706729217091 + 193064107420241108959927940*
              \[Omega]^2) - 224*r^6*(2813773301143529817114440901 + 
             1525385605329211985454892576*\[Omega]^2) + 
           8*r^8*(-165169416226095320504614611 + 1682166835253172455885632544*
              \[Omega]^2) + 4*r^9*(-80644026691091752466906895 + 
             3993803287409823369634754432*\[Omega]^2) - 
           2*r^10*(5225795593301724653757799149 + 
             6154983392749946308690216376*\[Omega]^2) - 
           16*r^7*(-28638907213338655304449316757 + 
             7321308585493957855882827296*\[Omega]^2)))/
         (114013668847506825978096516000*r^20)) + 
      c^4*((\[Lambda]ev*(139242051580149419100969369600 - 
           59553694143404544665144442880*r + 18276591704011926159321767936*
            r^2 - 1966151412225*r^18*(-84101578407 + 4827779030*\[Omega]^2) + 
           2621535216300*r^17*(-252304735221 + 15263787184*\[Omega]^2) - 
           8356656*r^14*(-254855366593683258 + 12939794640104473*
              \[Omega]^2) + 2785552*r^13*(-657841864440919617 + 
             46064736926154676*\[Omega]^2) - 646646*r^16*
            (-1976824691042989095 + 122549158886783122*\[Omega]^2) + 
           198968*r^15*(-9206815029391304325 + 611756554796562074*
              \[Omega]^2) + 6384*r^12*(159925644531377029921 + 
             18755771559994776306*\[Omega]^2) - 128*r^9*
            (-464972761072629644681 + 116345786193788394076*\[Omega]^2) + 
           1216*r^11*(-91776286196966381703 + 247966110896124095228*
              \[Omega]^2) + 200704*r^3*(-32709968004750651092511 + 
             1224012443690773954880*\[Omega]^2) - 
           512*r^7*(224012727214981261871545 + 6672759060063571747564*
              \[Omega]^2) - 4096*r^6*(-21500114652245666845331 + 
             10811044659385353702692*\[Omega]^2) - 16384*r^4*
            (56647795162403491395118 + 11536723853456678588807*\[Omega]^2) + 
           1024*r^5*(888541306183197962891673 + 12600859997452343171552*
              \[Omega]^2) + 256*r^8*(34642247976218427256481 + 
             29909660295593359235761*\[Omega]^2) - 
           64*r^10*(-1299263917976643123351 + 32088128085251238550870*
              \[Omega]^2)))/(217519353870803770558893120*r^20) + 
        (\[Alpha]2^2*(343136108288984008654920210186240000 - 
           200561807903825767820206097055744000*r + 
           33083126415527264508392053264883712*r^2 + 3972023055*r^18*
            (-3373142954130790183343 + 166480426477596165798*\[Omega]^2) - 
           1444372020*r^17*(-37104572495438692016773 + 1755421323085583280597*
              \[Omega]^2) + 5643456*r^16*(-15417578151891538379802045 + 
             879740180791694011232662*\[Omega]^2) + 1646008*r^14*
            (-51113358248782224085562304 + 3936736396312006439785039*
              \[Omega]^2) + 36176*r^13*(1864456056136261090352497410 + 
             8032823580399405040176367*\[Omega]^2) - 57401344*r^3*
            (391844009391543717254677657 + 16738244105622028909920000*
              \[Omega]^2) - 36176*r^15*(-2541947913620740739581748190 + 
             103248839443826693696293133*\[Omega]^2) + 
           4864*r^11*(590641541075564668703701856 + 
             1518950602023354667584520043*\[Omega]^2) + 
           608*r^12*(-44009332686547917601362843911 + 
             7128525609833956267609583414*\[Omega]^2) - 
           3584*r^9*(-5454021409136504798682873104 + 
             7888906391462007473127352849*\[Omega]^2) + 
           35840*r^5*(108551620851397165906029737864 + 
             9715674079647272381407760517*\[Omega]^2) + 
           7168*r^7*(-70524697784763545788970196377 + 
             22178544488479787087214057358*\[Omega]^2) + 
           128*r^10*(226134996268260731011027711841 + 
             76344506708171322614020731162*\[Omega]^2) + 
           14336*r^4*(-151128854473842594913450097981 + 
             113245946177882391969876786408*\[Omega]^2) - 
           512*r^8*(111252080860822540294040526407 + 
             127923986663558106481289480782*\[Omega]^2) + 
           3584*r^6*(136813783400589678408138294524 + 
             150844945537566097906283286663*\[Omega]^2)))/
         (4703116461652970805516163483392000*r^20) + 
        (\[Alpha]1^2*(-3131753480359827132678545961123840000 + 
           1819339858311707979870145140473856000*r - 
           300746998096815688163523484190195712*r^2 + 43692253605*r^18*
            (-1952383260677852779315 + 73869854019580749552*\[Omega]^2) - 
           1222160940*r^17*(-279190806276932947442045 + 
             9529543048649880214554*\[Omega]^2) + 2686068*r^15*
            (-38257813687655890541849545 + 9239064570503534478546196*
              \[Omega]^2) + 2558160*r^13*(-237873664058477324522767101 + 
             26801042567583673706363510*\[Omega]^2) + 315707392*r^3*
            (677324251724558552501681519 + 28204045803726239451513600*
              \[Omega]^2) + 74613*r^16*(-4806245860585677264580178355 + 
             88227876223202198176220456*\[Omega]^2) - 198968*r^14*
            (-2677551316355179620277217289 + 152037272960880046103369444*
              \[Omega]^2) + 2432*r^11*(-40821302579911735357631232077 + 
             3057734135819216591077088376*\[Omega]^2) - 
           78848*r^5*(449483472718421189384003650297 + 
             37892303998403656048659093240*\[Omega]^2) + 
           608*r^12*(828682338160617349646091726256 + 
             46105844321898639807061080161*\[Omega]^2) - 
           157696*r^4*(-176164524982116539504961037055 + 
             91396111859986187945425323888*\[Omega]^2) - 
           39424*r^6*(178926161776034051310013319671 + 
             118510894143885433812150230260*\[Omega]^2) + 
           576*r^9*(-64434105399470978577540316413 + 
             318303934755711914827713580012*\[Omega]^2) + 
           256*r^8*(955873307996164098464914215302 + 
             1160478751244593199596362359913*\[Omega]^2) - 
           32*r^10*(5346225012745708653510514503707 + 
             4563367177508156183591145765914*\[Omega]^2) - 
           256*r^7*(-21535968544665988521081623717529 + 
             5526048944303159102981038399936*\[Omega]^2)))/
         (42034103376023426574300711132816000*r^20)) + 
      c^6*((\[Lambda]ev*(22447591824232054525217498726400 - 
           9331121502936060663907925934080*r + 
           2641092395875657813678931550208*r^2 - 801024649425*r^18*
            (-40254073664805 + 1340674236631*\[Omega]^2) + 
           213606573180*r^17*(-603811104972075 + 21193768504984*\[Omega]^2) + 
           369881512*r^15*(-1015192401530705160 + 38385904077946739*
              \[Omega]^2) - 7113106*r^16*(-35870995605205726875 + 
             1279232491443851671*\[Omega]^2) - 3195192*r^14*
            (-137793059157584757289 + 4017226460463162297*\[Omega]^2) + 
           1742832*r^13*(-219928105389649872655 + 8624519286456396718*
              \[Omega]^2) + 31309824*r^3*(-29021405172776102574631 + 
             968279086630547242440*\[Omega]^2) + 1456*r^12*
            (146657700479744136412422 + 8643829378847740932409*\[Omega]^2) + 
           1664*r^11*(-17510287534357908763704 + 18219288556160962019857*
              \[Omega]^2) - 256*r^9*(7397400227818387380685 + 
             125105834836983612491547*\[Omega]^2) + 
           3072*r^5*(37871508885299195541868615 + 330228835131471123686448*
              \[Omega]^2) - 512*r^7*(23857999167705867709086269 + 
             356887214212727097634702*\[Omega]^2) - 
           8192*r^4*(16623488338274322838771438 + 3489818083834386223179595*
              \[Omega]^2) - 64*r^10*(-51667806747552418298148 + 
             3815334884918959825890007*\[Omega]^2) + 
           128*r^8*(4701899594549805303812702 + 7871126088824904682995221*
              \[Omega]^2) - 512*r^6*(-22633786903319229128173319 + 
             11570499810446345066192144*\[Omega]^2)))/
         (1143118584429541515229623068880*r^20) + 
        (\[Alpha]2^2*(46807462438347979305971702256107520000 - 
           29604764905685581073920607076415488000*r + 
           4299719403395591159286064936582176768*r^2 + 821563743*r^18*
            (-2690848129317971259894075 + 77052690721380758736841*
              \[Omega]^2) - 149375226*r^17*(-59198658844995367717669650 + 
             1624935004736221590072623*\[Omega]^2) + 85357272*r^16*
            (-172255576614054469180088213 + 5664221062998879393290744*
              \[Omega]^2) - 15320536*r^15*(-1056417193979284140459875874 + 
             24621582016138112199318409*\[Omega]^2) - 631414784*r^3*
            (4588136181591708989342005127 + 158893401431647576829520000*
              \[Omega]^2) - 1064*r^13*(-11002535396654361543750502208088 + 
             3931802034460009414049807939*\[Omega]^2) + 11984896*r^4*
            (-13680071709033760599102378229 + 18608118825120952996374861351*
              \[Omega]^2) + 9044*r^14*(-1666498211504055889605519037164 + 
             70951324018005010483353402527*\[Omega]^2) + 
           39424*r^5*(12473174777847099903029473681000 + 
             1213253570784916969532017925697*\[Omega]^2) - 
           896*r^9*(-2270974217383471500920387710733 + 
             3480366321068960115085198629582*\[Omega]^2) + 
           3584*r^7*(-15521798242066203937344672835357 + 
             4774155124471334419058525454698*\[Omega]^2) + 
           64*r^11*(3160084244858602944719605596443 + 
             11448300802149350798878538147166*\[Omega]^2) + 
           32*r^12*(-154592377518045692669073348089987 + 
             12297265403766759972498662311651*\[Omega]^2) + 
           64*r^10*(49170942574801758998256455619763 + 
             15114728070280012881318538734238*\[Omega]^2) - 
           512*r^8*(18189760849350040422109560829109 + 
             15272344232030100560318026833065*\[Omega]^2) + 
           1792*r^6*(30754974747778827395431323834232 + 
             36272522764489023478650387960405*\[Omega]^2)))/
         (20913583125855347929428999969773376000*r^20) + 
        (\[Alpha]1^2*(-38836810831571024762229055417221120000 + 
           24432588188394244723463445089058816000*r - 
           3544284032087859789952642025395396608*r^2 + 821563743*r^18*
            (-1557469373858923467135375 + 34189430768729290250984*
              \[Omega]^2) - 22980804*r^17*(-222718120461826055800358625 + 
             4410590174350119559302743*\[Omega]^2) + 3282972*r^15*
            (-338056884848384113525518377 + 65263126841964160764315502*
              \[Omega]^2) + 820743*r^16*(-6741501874690449568172894423 + 
             72659755636605906432778364*\[Omega]^2) + 631414784*r^3*
            (3977924351351806897285883927 + 133868186639207485824340800*
              \[Omega]^2) - 352*r^11*(5283443778115173448748867027411 + 
             189015097780757360064277377496*\[Omega]^2) - 
           1064*r^14*(-7422444609048801309251298317139 + 
             250037688833265294938669223142*\[Omega]^2) - 
           157696*r^4*(-1378756490806663605012298173895 + 
             1141175655148034487409529346936*\[Omega]^2) - 
           28672*r^5*(14420070749265928362223664859334 + 
             1323694772605379527398401420889*\[Omega]^2) + 
           304*r^13*(-32523263051050551799786864260933 + 
             2039898874566174861229191930101*\[Omega]^2) + 
           16*r^12*(485001940359212977387155996699634 + 
             13170893010287637468666069401267*\[Omega]^2) + 
           128*r^9*(-4678523773346185683911971171044 + 
             14043211717414962081506964937591*\[Omega]^2) - 
           3584*r^6*(18870234757328874031312802547925 + 
             14303982374350328025855475349534*\[Omega]^2) - 
           32*r^10*(63743769392389948313231605607530 + 
             45677698746681142374718274626629*\[Omega]^2) - 
           256*r^7*(-211640304160529539563594563398497 + 
             53740396258631188526476549096336*\[Omega]^2) + 
           64*r^8*(80084613609659256674594056318171 + 
             64143148264459307584655255118994*\[Omega]^2)))/
         (16992286289757470192661062475440868000*r^20)) + 
      c^8*((\[Lambda]ev*(85262927559709943364929167137177600 - 
           35046914893836018414554787207086080*r + 
           8833335205091971466535837213114368*r^2 - 28501258051190925*r^18*
            (-4817305001817 + 82072243510*\[Omega]^2) + 38001677401587900*
            r^17*(-14451915005451 + 259484382128*\[Omega]^2) + 
           1000855856*r^15*(-1682203399879269899625 + 34359706763269797209*
              \[Omega]^2) - 56866810*r^16*(-19584871448714287217271 + 
             367652619495381449414*\[Omega]^2) + 21331856*r^13*
            (-81884395202243585047437 + 1706453815852636501100*\[Omega]^2) - 
           4571112*r^14*(-435072172704514021558497 + 7126432943161571810734*
              \[Omega]^2) + 41746432*r^3*(-70978073142069022855100391 + 
             1155566590571658012048680*\[Omega]^2) + 15456*r^12*
            (62783402105429007062094307 + 1475700992155483863575185*
              \[Omega]^2) + 5888*r^11*(-25940896844181051870752433 + 
             7972110914141913806260795*\[Omega]^2) + 
           5120*r^7*(-5588124887871323852007944935 + 
             199717271554496789798908934*\[Omega]^2) - 
           512*r^9*(122785070678633923463551648 + 428267849515505691335326951*
              \[Omega]^2) - 2048*r^5*(-168277888108625302646360751267 + 
             1417499659987900688710093784*\[Omega]^2) - 
           128*r^10*(309195882879990856554711816 + 
             4623692367161739597079613783*\[Omega]^2) + 
           256*r^8*(9188491785685270028748287468 + 
             10681106824828543899518392525*\[Omega]^2) - 
           8192*r^4*(51130706530833820195245289643 + 
             11340938007837388703467225918*\[Omega]^2) - 
           1024*r^6*(-25171313129668835974562671877 + 
             15900894602721933896686937840*\[Omega]^2)))/
         (200973964565726552875550490985930560*r^20) + 
        (\[Alpha]2^2*(2311260692683506821008930815383662755840000 - 
           1556457636149878839617055240974980214784000*r + 
           203371511862454138297464836569040471998464*r^2 + 
           111769639416435*r^18*(-1094869634449231676003787 + 
             16037614417341763971874*\[Omega]^2) - 40643505242340*r^17*
            (-12043565978941548436041657 + 169105587457244522697511*
              \[Omega]^2) + 161294952*r^16*
            (-5175556732187931334297983005845 + 89794949747077997946316326448*
              \[Omega]^2) - 140616112*r^15*
            (-6804783184550980369889756602995 + 90365658817452632321193584957*
              \[Omega]^2) - 803618816*r^3*
            (156510188961064560715801834564861 + 
             2582539815120849050892179040000*\[Omega]^2) - 
           435344*r^13*(-1566633154533242014971228732986640 + 
             5641108932030573804268793423683*\[Omega]^2) + 
           217672*r^14*(-4153456191318519621892021186822938 + 
             93651930559495676220861180800591*\[Omega]^2) + 
           1472*r^12*(-203344138117367576163748089327479692 + 
             6525891362205193872085515891275497*\[Omega]^2) + 
           2944*r^11*(385956409575813257285845490244313 + 
             7670297187356447729295180771111154*\[Omega]^2) + 
           630784*r^4*(-1790264975285874678221744773562525 + 
             17546272900281707647550934389244018*\[Omega]^2) + 
           78848*r^5*(263148395205011582228788592705787016 + 
             30935216847111313694143744337059605*\[Omega]^2) - 
           1792*r^9*(-33946022168528825043804651132663521 + 
             64092444403003292106837418387507342*\[Omega]^2) + 
           7168*r^7*(-259209187271622980881282670988612613 + 
             81668718017936072426878214706063746*\[Omega]^2) + 
           128*r^10*(779215514470128128868845754115286191 + 
             244637418722739098067125161660888326*\[Omega]^2) - 
           1024*r^8*(493796215606152249096383070886832492 + 
             323001735483226319771434813244666425*\[Omega]^2) + 
           3584*r^6*(571894364574137380406779954689186856 + 
             752109100317862100546904955693192569*\[Omega]^2)))/
         (47799165394797445592194027454915358157056000*r^20) + 
        (\[Alpha]1^2*(-1917685549017410555023601143168672727040000 + 
           1285340441114291687418268608933755879424000*r - 
           167410848899807546941494875724873937403904*r^2 + 
           111769639416435*r^18*(-633713179663916552122335 + 
             7116129270552945540176*\[Omega]^2) - 3126423480180*r^17*
            (-90620984691940066953493905 + 918012647019938460668702*
              \[Omega]^2) + 10447044608*r^3*
            (10473698647579001829589592608387 + 
             167369065752359026685526883200*\[Omega]^2) + 
           6203652*r^15*(-5712205661017281255307158448075 + 
             945429340155210095415220099972*\[Omega]^2) + 
           1550913*r^16*(-203461849066875508602669300529405 + 
             1216822178217820083610485636328*\[Omega]^2) + 
           1679184*r^13*(-352678767923846974889927657069165 + 
             11774439601063812063389491077342*\[Omega]^2) - 
           217672*r^14*(-1985160425333509975771339367916213 + 
             36470870354174258094650622967156*\[Omega]^2) - 
           745472*r^5*(23862611859437773311193970167997488 + 
             2664101723314161430226501639794125*\[Omega]^2) + 
           736*r^12*(605994753547163410415698918406457074 + 
             5303674937066352584157410172091933*\[Omega]^2) - 
           1472*r^11*(81096483725239803724892256022788761 + 
             7242205940039461414153998385984560*\[Omega]^2) + 
           768*r^9*(-37643744780303949871794717075073141 + 
             83855953476769935051992360885889321*\[Omega]^2) - 
           7168*r^6*(315341833885709004887200865559214441 + 
             298994297638664897502336470249906686*\[Omega]^2) - 
           28672*r^4*(-133686829910046048992848436590917341 + 
             311801869663484901746374465492469256*\[Omega]^2) - 
           64*r^10*(1302660050766857822896461594669492904 + 
             867755593712452143112811630878073521*\[Omega]^2) - 
           512*r^7*(-3409872588738622716457532449525016499 + 
             904760362047060323173260788643829424*\[Omega]^2) + 
           128*r^8*(2835921679023028811713190820506009029 + 
             1738633935520349518169765806998843714*\[Omega]^2)))/
         (38836821883272924543657647307118728502608000*r^20)) + 
      c^10*(-(\[Lambda]ev*(-137882561780533212337282877033561456640 + 
            60173747805230361794883523007285329920*r - 
            9723560422980192547265418520093900800*r^2 - 3362054661590625*r^18*
             (81811828833291018 + 1211078784683389*\[Omega]^2) + 
            1793095819515000*r^17*(613588716249682635 + 9572542942414148*
               \[Omega]^2) + 897897000*r^15*(4293196656064368967648965 + 
              32944445873149144007329*\[Omega]^2) + 347116000*r^13*
             (11847950899835744553244398 + 94556044469307457636861*\[Omega]^
                2) - 224474250*r^16*(10630387778698695303235170 + 
              119738890152307712720177*\[Omega]^2) - 37191000*r^14*
             (124244818688531186936144673 + 456123254006032894844239*\[Omega]^
                2) + 14000*r^12*(-160919425086020683948282789449 + 
              5291055842590241749753198931*\[Omega]^2) + 
            8000*r^11*(56100537284139220396077334935 + 
              28654920156098075792146634246*\[Omega]^2) + 
            1003520*r^3*(3323582718040977974659636413921 + 
              339483120556888582443023254816*\[Omega]^2) - 
            7680*r^6*(-12268649378175215840513926932089 + 
              841337797067987489056267326992*\[Omega]^2) + 
            640*r^8*(-28080818077486916107796878093800 + 
              1646219435671413601981329086027*\[Omega]^2) - 
            5120*r^7*(1469101053250322402701180934775 + 
              1994016407359725309098164920137*\[Omega]^2) + 
            8192*r^4*(-6813224948663104271008308881820 + 
              5604751703413401315861386160583*\[Omega]^2) + 
            128*r^9*(2999445235918310068516721007375 + 
              6023433652727526599258834417198*\[Omega]^2) - 
            64*r^10*(-5307070127434856405086310107875 + 
              8803921726683815164993365237293*\[Omega]^2) + 
            2048*r^5*(-122121269233395050218811049063225 + 
              21436731686660681703500248288024*\[Omega]^2)))/
         (30466396940885609624977982242898410830000*r^20) - 
        (\[Alpha]2^2*(-339785898824206347345005328810040443273216000 + 
           248532822562050900523051592334254192130048000*r - 
           26558118624324587576432877931079900878848000*r^2 + 
           4075217771625*r^18*(5468842940102708816352172470 + 
             69604439680986345077121379*\[Omega]^2) - 740948685750*r^17*
            (120314544682259593959747794340 + 1467861660167846683708084037*
              \[Omega]^2) + 3183453000*r^16*
            (51150924079134414828119319206329 + 
             525253868991279311026150012648*\[Omega]^2) - 
           81627000*r^15*(2520982957105889426485475078008434 + 
             4991264094421754040709551873161*\[Omega]^2) - 
           24108564480*r^3*(-320993451233755374149949005697907 + 
             55266627500295706631780102316000*\[Omega]^2) + 
           724500*r^14*(276006014487364459584042083260521588 + 
             2035508412523929127609519128297715*\[Omega]^2) + 
           483000*r^13*(-290841512743569718672549517374390908 + 
             2672119296399122688727939694739707*\[Omega]^2) + 
           8000*r^11*(372405588028447352618189620564415409 + 
             282784489440227013686378095025240878*\[Omega]^2) + 
           896*r^9*(12289871761164556674217623207632344875 + 
             320671659017397566107733924706801338*\[Omega]^2) + 
           4000*r^12*(16244331991601561266569030666955498434 + 
             665292460598372183633655558370271171*\[Omega]^2) + 
           10752*r^7*(-17509632828807549520414691905201843375 + 
             2578494390067614513847802573948915222*\[Omega]^2) - 
           26880*r^6*(-967383977408012562719370747263556032 + 
             6216054911013702399197505900160058417*\[Omega]^2) + 
           64*r^10*(235487702576431113012215410808705370375 + 
             26536326570139231350879295139616449894*\[Omega]^2) - 
           10752*r^5*(84207044900856671154013083643831742200 + 
             37948615874937466210175150143152289963*\[Omega]^2) - 
           43008*r^4*(59770730736174639534959755152993227315 + 
             38034051816897849144320065932043149276*\[Omega]^2) + 
           512*r^8*(148374968150588087977761386580329147250 + 
             52088902158416701381965913054594212739*\[Omega]^2)))/
         (658732248097052297067423940863052279601928000000*r^20) - 
        (\[Alpha]1^2*(1550588302300890286209180968926615755030528000 - 
           1130037943589814117160092088970115469369344000*r + 
           120294398631025649528339165234505300625920000*r^2 + 
           44827395487875*r^18*(1582689728352197966287808175 + 
             15442265217410128653201148*\[Omega]^2) - 626956580250*r^17*
            (452649262308728618358313138050 + 3984243183125048243443704317*
              \[Omega]^2) + 336711375*r^16*
            (1017020983488198507140734444219187 + 
             2419122300212864359877423098994*\[Omega]^2) + 
           1346845500*r^15*(-28540580310669940738598530121377 + 
             4457832155636576942454715314497*\[Omega]^2) + 
           82873190400*r^3*(-456421240079503692699612105863551 + 
             74499689864710100547784713393024*\[Omega]^2) - 
           5313000*r^14*(78915819946324973606172707567084046 + 
             954557444934636722939380406394005*\[Omega]^2) + 
           253000*r^13*(2848214385803835674906926037348015514 + 
             30852549415411850178696729926433913*\[Omega]^2) + 
           26000*r^11*(5882481727385658725444788389576123879 + 
             958838141206297805985879145631843576*\[Omega]^2) + 
           512512*r^6*(-1739175125267163596187103458807749325 + 
             1523774859888729745947082414393264337*\[Omega]^2) + 
           3000*r^12*(-165787274410448020090901980860622375466 + 
             3706842079556478207498041578476991483*\[Omega]^2) + 
           473088*r^4*(25993569998020151388578938950594564475 + 
             15428948253297670682945914211706226068*\[Omega]^2) + 
           118272*r^5*(44367813516227560612384181346498726125 + 
             16607337235189491818595851378599277124*\[Omega]^2) + 
           32*r^9*(118106173994170793211666738878308927875 + 
             137397413696218798859887982365991410178*\[Omega]^2) + 
           16*r^10*(-308098743001717241706683182897360066125 + 
             571660205643874795379109939258236984197*\[Omega]^2) - 
           256*r^7*(-4747897867993205665890396670712653624875 + 
             581108755149019207039222122676272738568*\[Omega]^2) - 
           32*r^8*(16384217135040871016101751683278487736625 + 
             7117465793431678466531223228628107271346*\[Omega]^2)))/
         (2943709733683702452520050735731764874471115750000*r^20)) + 
      c^12*(-(\[Lambda]ev*(30686012377884787479788971038164543078400 - 
            9729960026094815241393423524853092679680*r + 
            4593279899333826666493768092299288461312*r^2 - 1946452698815625*
             r^18*(-16398442017959660505 + 1973042694879355922*\[Omega]^2) + 
            519054053017500*r^17*(-245976630269394907575 + 
              31190433129231616208*\[Omega]^2) - 63313250*r^16*
             (-3019050858449079132483106575 + 484108374542537332365031442*
               \[Omega]^2) + 38962000*r^15*(-4640282663533453349536625775 + 
              1148948160879219405092844809*\[Omega]^2) - 1617000*r^14*
             (-115613270225514875762428108629 + 23646227327584567736020432738*
               \[Omega]^2) + 686000*r^13*(-214315679897267427134383986819 + 
              70363720838638681846871212684*\[Omega]^2) + 
            6422528*r^3*(-220972886148222797313099181331547 + 
              30509093639709297371811021582080*\[Omega]^2) + 
            672*r^12*(148416861359840857369418300400625 + 
              74704028951386311924940242240793*\[Omega]^2) + 
            512*r^9*(168036176548965155641443225006994 + 
              152259861834748144586537357726191*\[Omega]^2) + 
            256*r^11*(89324266078430791326828068861625 + 
              519660022893796206903599557265059*\[Omega]^2) - 
            40960*r^4*(12357411419506366608889227339399563 + 
              1932606737911948968237813289535914*\[Omega]^2) - 
            1024*r^7*(25202317217459629923946866616595281 + 
              2864852135383362070431503166544198*\[Omega]^2) - 
            128*r^10*(-738380323742812849340424406305144 + 
              6201368269788305173657043149129897*\[Omega]^2) + 
            2048*r^5*(101944393989116748754347974547862521 + 
              7278237563689448950269678815531912*\[Omega]^2) + 
            256*r^8*(-28083126485096363874559727719955240 + 
              12143227747121515634179459714005347*\[Omega]^2) - 
            1024*r^6*(-72994900090641583980005093579171599 + 
              18517890297328406107009296757312912*\[Omega]^2)))/
         (295584983120472184581536383720600381872660000*r^20) - 
        (\[Alpha]2^2*(831819599139810875273811542604650405623234560000 - 
           542927786194422463533062836748566499464679424000*r + 
           87511250936274991468020640691291045094862798848*r^2 + 
           960249998082375*r^18*(-29626490889512423380697516475 + 
             3064779996608528903781468566*\[Omega]^2) - 9437346418500*r^17*
            (-12057981792031556315943889205325 + 
             1195691709868731559216525070513*\[Omega]^2) + 
           3798795000*r^16*(-37416260543313343134405025854561771 + 
             5568002183039888989393909790287664*\[Omega]^2) - 
           38962000*r^15*(-1821093960828778896639892728317876865 + 
             360711847579504416831473833370878621*\[Omega]^2) - 
           8839806976*r^3*(11249726568184965650623112804453073661 + 
             953619916277343205240785577359360000*\[Omega]^2) + 
           14000*r^13*(6025569738278104639928383827009206394528 + 
             208125016294545159093811383524134128385*\[Omega]^2) + 
           7000*r^14*(-6014760632362081742067020064694841954838 + 
             3721907312032283946175796535922259998843*\[Omega]^2) + 
           630784*r^4*(-17659746644006343653643613897604031573457 + 
             6330419537407632532312298501616088830318*\[Omega]^2) + 
           78848*r^5*(231288443480882094398095113953905272231608 + 
             8365673831247408578832801149639775084411*\[Omega]^2) - 
           1792*r^9*(-63674159894024678818921294336025477713279 + 
             62352555395509901296971340146079328643362*\[Omega]^2) + 
           7168*r^7*(-394922655964621374973900929796218610452467 + 
             97187786075443787358473249628303239086846*\[Omega]^2) - 
           1024*r^8*(222116865645145598952718481659696209054694 + 
             205035497262250280842699312013052640830575*\[Omega]^2) + 
           128*r^11*(95303154420452305927972278322429563174625 + 
             247111556452630455692018410427961541002418*\[Omega]^2) + 
           128*r^10*(1380245022870404628682090728821885731422641 + 
             291071503275335233727841977477465528034330*\[Omega]^2) + 
           64*r^12*(-393070570514086034346666771661933987429750 + 
             323107537397680198009862821828169348092321*\[Omega]^2) + 
           3584*r^6*(628775552344778130123271012025437466084792 + 
             547239289492882623175337248246572456932823*\[Omega]^2)))/
         (70301222981413615247629617816786665383676960016000000*r^20) + 
        (\[Alpha]1^2*(690172436934315767219045655930913251246735360000 - 
           447758787295507878914004456911789492181270528000*r + 
           71745438008134576107395775064314729664097599488*r^2 - 
           25952702650875*r^18*(-634471716692458033848400312875 + 
             50315881947458776034056668208*\[Omega]^2) + 725949724500*r^17*
            (-90729455487021498840321244741125 + 
             6490974828811704759916324104466*\[Omega]^2) - 
           36526875*r^16*(-1377481045392364852965264612193751931 + 
             67426418765158866386229076774369352*\[Omega]^2) - 
           87664500*r^15*(-831089358380955066030782034068220315 + 
             117787627593957895664419321832385356*\[Omega]^2) - 
           8839806976*r^3*(9729218326292520893801885197507328251 + 
             803427755871895226920001810289254400*\[Omega]^2) + 
           7000*r^14*(-16014550039886014975522813276303724546883 + 
             1661005650456320640203625663492692994548*\[Omega]^2) - 
           6000*r^13*(-4355508169087635675602173186858483124307 + 
             4210664889565196835671643455487053765990*\[Omega]^2) + 
           57344*r^5*(259336895266597456515290381886049396998812 + 
             7445279144100944190678909715491863372847*\[Omega]^2) + 
           315392*r^4*(-40031729599203631895954312259377922263921 + 
             10145353233539320531932574111918792715496*\[Omega]^2) - 
           704*r^11*(-5499281873278695035011736419128857992375 + 
             12117774995241701521153466757491491223904*\[Omega]^2) - 
           768*r^9*(-43253580969437159394248993726334353772621 + 
             86911657526851329400059170743372552004983*\[Omega]^2) + 
           7168*r^6*(421556546385233136217989136065460992246767 + 
             212285640901239220920163097761513830508658*\[Omega]^2) - 
           128*r^8*(-180264253823025028044852400802691626895073 + 
             329812570192530816454552027629803593336878*\[Omega]^2) - 
           32*r^12*(1852529569481912095297785547453617618958250 + 
             380260296517067427824853675080816811858493*\[Omega]^2) + 
           64*r^10*(1564374457690292336768456485508684433414572 + 
             732633555005141905009112432853112110440015*\[Omega]^2) + 
           512*r^7*(-5578212103090936080609370147999290065982753 + 
             1120072393658603989534293563401822590757072*\[Omega]^2)))/
         (57119743672398562388699064476139165624237530013000000*r^20)) + 
      c^14*((\[Lambda]ev*(-8646739349017770827166517052968313959926988800 + 
           3079232779047929566407022495740653408659537920*r - 
           968005998333104489656091863073163257560449024*r^2 + 
           59755384867303125*r^18*(-213866266738647022791291 + 
             8343618268935987661787*\[Omega]^2) - 15934769297947500*r^17*
            (-3207994001079705341869365 + 131898345813036718240568*
              \[Omega]^2) - 6367540179000*r^15*
            (-21326546891465242623129656905 + 998525303554045698370449969*
              \[Omega]^2) + 31460178750*r^16*
            (-3081199726568419671346832671971 + 
             131943218730756455107556934017*\[Omega]^2) + 
           640643640*r^14*(-246886480099648411603437249632800 + 
             8877042761634059662929163553617*\[Omega]^2) - 
           427095760*r^12*(185296965750163068955838951184189 + 
             13872717765023867637492712883087*\[Omega]^2) - 
           427095760*r^13*(-323411505577993405194141692024325 + 
             16023235762983884119631790623138*\[Omega]^2) - 
           34864960*r^11*(-257731777393135224707346377857935 + 
             425575321796300874402654298090514*\[Omega]^2) - 
           44355584*r^3*(-6861764063912991309699824360554012389 + 
             494489907850555872763341537774338720*\[Omega]^2) + 
           640*r^9*(-3894454348693578714867070654322285733 + 
             13678264902710906290372681304032356622*\[Omega]^2) + 
           237568*r^4*(352507027180665583731284555192749997301 + 
             58727850764638648398452229654081023999*\[Omega]^2) + 
           1024*r^7*(3672574931411090385353060849562378661839 + 
             167383176223224475002618802952387027627*\[Omega]^2) - 
           2048*r^5*(18710596689109619303295353050395246968679 + 
             537407811573493570740162986252903103584*\[Omega]^2) + 
           4608*r^6*(-2191251634489487296578656464810550835617 + 
             611461037459837953314870662511020383056*\[Omega]^2) + 
           64*r^10*(-81976116327867087084398002711349422785 + 
             1729374482306783017736587564369287462007*\[Omega]^2) - 
           128*r^8*(-5621004609150794347183467865804939645140 + 
             3576662543273393980716455931475877058917*\[Omega]^2)))/
         (1183528996972736617806670910370013572676818243015000*r^20) - 
        (\[Alpha]2^2*(18030082267284851016832669592209401574942601379840000 - 
           12762155147545973369445899840893881747683482724352000*r + 
           1694610451827919715447900260041539072035089224810496*r^2 + 
           61287574222875*r^18*(-14296233682333188156378125830185765 + 
             479533521572798623162825728869957*\[Omega]^2) - 
           11143195313250*r^17*(-314517141011330139440318768264086830 + 
             10112700774664256251920472372911571*\[Omega]^2) + 
           9152052000*r^16*(-609737204938455922648198939035310625213 + 
             24102360431709568854797964026443245354*\[Omega]^2) + 
           7040040*r^13*(619831146198507114526385810238576814166700 + 
             563278948290325931098148387931317067853*\[Omega]^2) - 
           176001000*r^15*(-32351281595404251915470564305819515957484 + 
             936186532282143749029362833225853379455*\[Omega]^2) - 
           46839496704*r^3*(30554930315522511320896154425804929793061 + 
             1549647587128306134349343632447667235000*\[Omega]^2) + 
           11968068*r^14*(-434972401943064063096266379369841981560000 + 
             23989240999899488784186288388864619408267*\[Omega]^2) + 
           536384*r^11*(137817397015356791348693617622475752704821 + 
             624406896792443274405977705354235844784950*\[Omega]^2) + 
           268192*r^12*(-6942697761011982693800662137034769347986204 + 
             713805549112325938502526007175110541377583*\[Omega]^2) + 
           13719552*r^4*(-5153193774920834747791491615354992810237869 + 
             6337621351377070480819068818333937121348812*\[Omega]^2) + 
           118272*r^5*(2124052332874653798154943971799909696129525304 + 
             150605112022566842062007605623893510499220315*\[Omega]^2) + 
           10752*r^7*(-2878151419477494542024460409889401519464383971 + 
             728929292321459711059166056930971896151551886*\[Omega]^2) - 
           896*r^9*(-1297325680225980050781445975755269770598557239 + 
             1530726583779664531613831911069603035050047918*\[Omega]^2) + 
           5376*r^6*(5122696711387397007371940836382310777156374560 + 
             5188378465198924525550268434756891643928234871*\[Omega]^2) - 
           512*r^8*(9440123756885165739119497534584858325423422576 + 
             6234211887383013595117383546942438291469601609*\[Omega]^2) + 
           64*r^10*(29026626869832964840270682546624944406841142323 + 
             6556127550791184867767043561896694791385855998*\[Omega]^2)))/
         (21652899705415610970096605639401472314836925119608028000000*r^20) + 
        (\[Alpha]1^2*(14959813196763393767779003220758269309455475671040000 - 
           10538834411282883707905275741259629058236431843328000*r + 
           1390792362298602446083007643153019682373233993588736*r^2 - 
           61287574222875*r^18*(-8274694464978185809811183973951825 + 
             212776192286155111371344331882568*\[Omega]^2) + 
           1714337740500*r^17*(-1183281308491880570802999308275110975 + 
             27449084759003937541499586419454811*\[Omega]^2) - 
           616003500*r^15*(-1213168663794769569710664473298677232299 + 
             163290597019422600214447669724147549590*\[Omega]^2) - 
           22000125*r^16*(-94695226267594322498534481036971499537047 + 
             1219059725724481599753814527085679199156*\[Omega]^2) + 
           268192*r^11*(2704089601684100781687388727746758468842127 + 
             5711724188663692883213065964411686942280*\[Omega]^2) - 
           1463734272*r^3*(849012392148168130773781456159004439510067 + 
             41778653723727730531963561477052316220800*\[Omega]^2) - 
           1206864*r^12*(2371217786796599082235639954886860241266662 + 
             84017044270029413048717061461458966410511*\[Omega]^2) + 
           1408008*r^14*(-2259698810200135583312253948239086617695625 + 
             86379818038305215489100950025809627895782*\[Omega]^2) - 
           670480*r^13*(-5047163805994038006125195226673456216211475 + 
             415355881424280396281488605471603843602719*\[Omega]^2) + 
           2494464*r^4*(-39198646380128165444773095608898799415507555 + 
             28096001773877507467962075801447270203729676*\[Omega]^2) + 
           35840*r^6*(939101888633793539132238659970151504505532129 + 
             612290703599905722767683719897178401312130283*\[Omega]^2) + 
           21504*r^5*(9777514588963617544571111761255523366028478999 + 
             640200631620004695818596501599280434030377100*\[Omega]^2) + 
           512*r^7*(-59494896305363281898047461582934405708257963027 + 
             12400915920862616083410197577791238895678326584*\[Omega]^2) - 
           64*r^9*(-7006602222295527233317947777564535810001784471 + 
             12451675522871781602280330967366287189683321086*\[Omega]^2) + 
           32*r^10*(39320187374845281858917612552774585665657487151 + 
             19221519791921776592829523501312078802867729797*\[Omega]^2) - 
           64*r^8*(33545038078465425671774560626307993354047199077 + 
             23088025805295851539231017456535086887240079842*\[Omega]^2)))/
         (17592981010650183913203492082013696255805001659681522750000*
          r^20))) + \[Chi]^12*
     (-(\[Lambda]ev*(179578617591840455204536320 - 75955937258179849798287360*
           r + 35807656926211039898828800*r^2 - 1072071*r^19*
           (-3729946679532073 + 5354072526524*\[Omega]^2) + 
          887111680*r^3*(-17062928473233643 + 412479173683800*\[Omega]^2) + 
          714714*r^20*(-1598548576942317 + 776942076421838*\[Omega]^2) - 
          68068*r^16*(-221737461277665207 + 1187423762717288*\[Omega]^2) + 
          102102*r^17*(2730168073820789 + 2840137033908656*\[Omega]^2) + 
          136136*r^15*(-265786477712132853 + 6142041560448196*\[Omega]^2) + 
          60928*r^13*(-902459835710504071 + 11251527438383399*\[Omega]^2) + 
          51051*r^18*(-80074559907441841 + 16017784593190280*\[Omega]^2) + 
          7616*r^12*(5581647432575446375 + 232826640410195708*\[Omega]^2) - 
          2176*r^11*(26325222169168401479 + 286673112642089020*\[Omega]^2) + 
          10240*r^9*(21188242712260636971 + 376773668680794115*\[Omega]^2) - 
          3808*r^14*(-14488580811840970835 + 434036590357789862*\[Omega]^2) + 
          24576*r^5*(109318119995240346113 + 2301233763677896232*
             \[Omega]^2) - 57344*r^4*(54981405344145865585 + 
            2930594787949657564*\[Omega]^2) - 1024*r^10*
           (-18926871226642944103 + 4000841969152875576*\[Omega]^2) + 
          2048*r^8*(-95992001277501573629 + 4581042229920240937*\[Omega]^2) - 
          4096*r^7*(178376171216363633380 + 4702089995638525417*\[Omega]^2) - 
          4096*r^6*(-210229248306372943389 + 15668469245502322738*
             \[Omega]^2)))/(513742710271697786880*r^22) + 
      (\[Alpha]1^2*(137373529072555264894779070926028800 - 
         51900407869494436764799613534208000*r + 
         21984334786753556632476926312448000*r^2 - 2663996375040*r^3*
          (3756321729920648969111 + 170974941698950646400*\[Omega]^2) + 
         26062046010*r^20*(-1070786681473148286745 + 350283805417119034738*
            \[Omega]^2) + 975822848*r^4*(-3830002297633351223072351 + 
           393628825922513540578272*\[Omega]^2) + 6075069*r^19*
          (16077862022319321525476175 + 1183911367430516601155116*
            \[Omega]^2) + 14144*r^13*(50363469034173152309780989969 + 
           1539933126883551269400640*\[Omega]^2) - 1446445*r^18*
          (35814070955747355718580133 + 5806925473247462771824112*
            \[Omega]^2) - 37128*r^16*(-3262285189848827747083950317 + 
           24684489984845485844243532*\[Omega]^2) + 
         630784*r^5*(2810777802198614374124988983 + 
           44499391715141836600702952*\[Omega]^2) + 102102*r^17*
          (-850598501326337574775839875 + 115470208240023537789204752*
            \[Omega]^2) - 4096*r^8*(37820359695070174121913696900 + 
           317275710976216233281666419*\[Omega]^2) + 
         41888*r^14*(-11250410393171440955383604165 + 
           426665212624447991133479008*\[Omega]^2) - 
         3536*r^15*(-21034221413504356893056849397 + 
           451644090413819253009167554*\[Omega]^2) - 
         4096*r^9*(-29133927439878592208767149022 + 
           790814339206697183396301907*\[Omega]^2) + 
         2176*r^11*(41716804602371126884556715451 + 
           9768753500349460547584085912*\[Omega]^2) + 
         16384*r^6*(57787374519234659247449588094 + 
           12051891444766936927733917819*\[Omega]^2) + 
         1088*r^12*(-459596156365512618223431101897 + 
           18791597642700447896595262512*\[Omega]^2) + 
         4096*r^7*(-121684428529007210663690188330 + 
           20380389957002208816857561759*\[Omega]^2) + 
         1024*r^10*(134329183813248455623192930301 + 
           44624293826502529266527831523*\[Omega]^2)))/
       (3375425080437753106508000256000*r^22) + 
      (\[Alpha]2^2*(-135487347646973309884659878225510400 + 
         51537600378976979972225008218931200*r - 
         21519854217749534146336892030976000*r^2 + 2095233148968960*r^3*
          (4669820634330671827 + 212559691240471500*\[Omega]^2) + 
         26062046010*r^20*(-1246036932950630358293 + 518777328963651519495*
            \[Omega]^2) - 6342848512*r^4*(-540952643142406804097899 + 
           60386485226848330028694*\[Omega]^2) + 6075069*r^19*
          (18709244548253714829769395 + 572881074715169191479608*
            \[Omega]^2) + 5785780*r^18*(-15871860059128642770603402 + 
           1660060781292080269520609*\[Omega]^2) - 4100096*r^5*
          (437339372444369649266213047 + 8229667971485278414278169*
            \[Omega]^2) + 102102*r^17*(-385175547607866134813699005 + 
           103494664270194342735129504*\[Omega]^2) - 
         3094*r^16*(-97552809510287242718483162517 + 
           516792414971302460890926728*\[Omega]^2) + 
         14144*r^11*(1314234124777673724216155137 + 
           1003290752941719646891830076*\[Omega]^2) + 
         10608*r^15*(-51355339347999714980140450878 + 
           1101644400038581807039452523*\[Omega]^2) + 
         7168*r^9*(-20155881824577796126776893093 + 
           1613867030644043147239822622*\[Omega]^2) - 
         43008*r^7*(-10259840793594771799004729900 + 
           1899986198913853094158981009*\[Omega]^2) - 
         78848*r^6*(11357375473134794625914311752 + 
           2459052227162716634832001645*\[Omega]^2) + 
         5984*r^13*(-92111390712730645927624688735 + 
           2504630262938927019937187646*\[Omega]^2) + 
         952*r^14*(699929940525311724140326943243 + 
           4440173860850528222680648090*\[Omega]^2) + 
         1024*r^8*(280404562493113713655991346335 + 
           12977773148529235977101412046*\[Omega]^2) + 
         512*r^10*(125896803888731927719252739693 + 
           48660277778480431380845240030*\[Omega]^2) + 
         544*r^12*(465838969120627350507574912415 + 
           69780701949243499153075670112*\[Omega]^2)))/
       (3375425080437753106508000256000*r^22) + 
      c^2*((\[Lambda]ev*(-9697245349959384581044961280 + 
           3933541193249217629300981760*r - 1675989591108813946253524992*
            r^2 + 2194492717582591994568*r^19*\[Omega]^2 - 
           529032181841407026783*r^20*\[Omega]^2 + 2909907*r^17*
            (3912135262202167 + 2341407720311680*\[Omega]^2) - 
           969969*r^18*(3817880028011049 + 4484049568275644*\[Omega]^2) + 
           217056*r^13*(38331346974377597 + 69717124361614088*\[Omega]^2) + 
           27132*r^14*(-365420297537917895 + 98840575472130904*\[Omega]^2) - 
           29393*r^16*(511103300353278633 + 236536515079082408*\[Omega]^2) + 
           4522*r^15*(3290453324170655643 + 1994432798550364400*\[Omega]^2) - 
           301056*r^3*(-2163488509552680477727 + 60366785378817112000*
              \[Omega]^2) + 304*r^11*(9784500989205547647 + 
             63320481609171211424*\[Omega]^2) - 1064*r^12*
            (-2371118042590327581 + 73771928558845168240*\[Omega]^2) + 
           512*r^10*(1242202001023554613770 + 348724663188521476421*
              \[Omega]^2) + 768*r^7*(33762472885772993757143 + 
             845074313974801323792*\[Omega]^2) - 128*r^9*
            (41127640321706237499921 + 904802906669705947840*\[Omega]^2) - 
           2048*r^5*(54174785581972373970897 + 1142940556668244621360*
              \[Omega]^2) + 7168*r^4*(19347587720516497586823 + 
             1286245402621735478464*\[Omega]^2) - 
           128*r^8*(-32302858339462621296477 + 3982732509007436584744*
              \[Omega]^2) + 512*r^6*(-59356221891648898174245 + 
             5706497641910443459288*\[Omega]^2)))/(358720847447212979688960*
          r^22) + (\[Alpha]1^2*(7418170569917984304318069830005555200 - 
           3412375685389454021591624084304691200*r + 
           1011881276523755783158549714747785216*r^2 - 
           38523980049972658168586426535768*r^19*\[Omega]^2 + 
           9968709972655671883907479599381*r^20*\[Omega]^2 + 
           2380833*r^17*(-85942567153384553548024935 + 
             3898134362930219102129536*\[Omega]^2) + 1499043*r^18*
            (46550345659590620941061969 + 27759474411145636534500500*
              \[Omega]^2) - 301357056*r^3*(1946928252618004572248977483 + 
             75067118069396611137408000*\[Omega]^2) + 15138816*r^5*
            (6945321505044851844514145043 + 133775246739601703903348513*
              \[Omega]^2) + 9044*r^14*(-8541801098989809196729555245 + 
             894427208870061674064348488*\[Omega]^2) - 
           20349*r^16*(-5985278095589379780131139383 + 
             2095730007877721988979554056*\[Omega]^2) + 
           15504*r^13*(8393006383784611925908640775 + 
             3784018646838228409752119168*\[Omega]^2) - 
           6840*r^12*(18528582237113368578198043815 + 
             23968581166137401353825524736*\[Omega]^2) + 
           1938*r^15*(79168438774292492578213469391 + 
             65617450214091138471366408928*\[Omega]^2) + 
           150528*r^4*(-1029345178864750129367016277307 + 
             141289864833444364347253092864*\[Omega]^2) - 
           3072*r^8*(2488789015865054899827699188537 + 
             308423646056789300196481758035*\[Omega]^2) + 
           304*r^11*(-56975479817715859789276390251 + 
             818520246595252028664925724800*\[Omega]^2) - 
           512*r^9*(-13012309886499734651271696202455 + 
             990085285702598900361245835944*\[Omega]^2) + 
           128*r^10*(-2024481759982909937638535774685 + 
             2140450800902284146122345117944*\[Omega]^2) + 
           1024*r^7*(-24450065063407694590687809558207 + 
             3103522811141771902300782697624*\[Omega]^2) + 
           1536*r^6*(23945102537942362599669160430207 + 
             5823655510642083082318625205624*\[Omega]^2)))/
         (2356890562415661106619211178752000*r^22) + 
        (\[Alpha]2^2*(-7316316772936558733771633424177561600 + 
           3382905191280404086190475340222464000*r - 
           993805905552529824482844450446880768*r^2 - 
           51712226295158169969597692104782*r^19*\[Omega]^2 + 
           13299139776490326379145111738151*r^20*\[Omega]^2 + 
           3917641728*r^3*(145570563230559152547614053 + 
             5646164978771705392290000*\[Omega]^2) - 5819814*r^17*
            (47095451928272257420530571 + 14530556776706702770205844*
              \[Omega]^2) + 1499043*r^18*(62102273540807224778752699 + 
             63947034463740007188485146*\[Omega]^2) + 244188*r^16*
            (1253363637269043139092098937 + 512665581455907080745670265*
              \[Omega]^2) - 21525504*r^4*(-6496270179782442274840563993 + 
             991071966906376591076853064*\[Omega]^2) - 1537536*r^5*
            (68434473792560119264085798831 + 1484818486130828986966733164*
              \[Omega]^2) - 16796*r^15*(8056137129164541735298829163 + 
             1627501660300680693421211590*\[Omega]^2) + 
           13566*r^14*(9183035113321756790904519319 + 
             7706369426604097966972361780*\[Omega]^2) + 
           3876*r^13*(1258388682667569355548469789 + 
             30248501540960856907176882840*\[Omega]^2) - 
           1824*r^11*(-149922261056559486724512406487 + 
             126295086486486678919063272552*\[Omega]^2) - 
           21504*r^7*(-1172946409385348379206393084326 + 
             147218736977832650204684413661*\[Omega]^2) + 
           896*r^9*(-5658457503454153888753902694041 + 
             436727107655100588163531844344*\[Omega]^2) + 
           304*r^12*(1124360908093817257510877819379 + 
             577996545131002631294362016200*\[Omega]^2) + 
           256*r^8*(14749998251924541786769280987547 + 
             2710118305113539984112541521182*\[Omega]^2) - 
           1792*r^6*(18738461106935569323632041985937 + 
             5042803880988775357553487959998*\[Omega]^2) - 
           96*r^10*(-649165884965478672811132337819 + 
             7538976053345265950305125087624*\[Omega]^2)))/
         (2356890562415661106619211178752000*r^22)) + 
      c^4*((\[Lambda]ev*(-4227280658111924315514784972800 + 
           1657522080831594891222083174400*r - 662386534987661107607131258880*
            r^2 - 148553662257*r^20*(-16877586785213 + 961529234130*
              \[Omega]^2) + 594214649028*r^19*(-16877586785213 + 
             997136362620*\[Omega]^2) + 1047566520*r^17*(-27055943308009231 + 
             1769968000277616*\[Omega]^2) - 7759752*r^18*
            (-2506746578882899122 + 151917284803750265*\[Omega]^2) + 
           397936*r^15*(-87630261912543253995 + 6193488907957677836*
              \[Omega]^2) - 198968*r^16*(-175873796793688941675 + 
             9564315335946519898*\[Omega]^2) + 46816*r^14*
            (558433778511553878269 + 13195710193411048354*\[Omega]^2) + 
           68096*r^13*(-153063773328340532735 + 54987016315459579123*
              \[Omega]^2) + 11264*r^10*(8650543654303627786031 + 
             5556888716686979685189*\[Omega]^2) - 802816*r^3*
            (-304215426623809222264589 + 8685524462758934544000*\[Omega]^2) + 
           128*r^11*(1120014524701287261893 + 14213010124081068454552*
              \[Omega]^2) - 49152*r^5*(808624344523291406796917 + 
             15800020446005382130400*\[Omega]^2) - 1024*r^9*
            (1254889955676825082842381 + 26723829491503899357320*
              \[Omega]^2) - 448*r^12*(-5601190949346197105483 + 
             49952951562895105756220*\[Omega]^2) + 57344*r^4*
            (953547683800690073122643 + 68590858473494530000928*\[Omega]^2) + 
           2048*r^7*(4048870558343989958837257 + 92793861216031170587212*
              \[Omega]^2) - 1024*r^8*(-1144754800916624710247897 + 
             193137655340401925312470*\[Omega]^2) + 
           4096*r^6*(-2585123427651206265382251 + 270801555195216427909658*
              \[Omega]^2)))/(3480309661932860328942289920*r^22) + 
        (\[Alpha]2^2*(-3189372163609751714684893533428514816000 + 
           1647676741023636724048443504923934720000*r - 
           400588756915112037787564796835759390720*r^2 + 
           r^11*(83386085415479551619529350116013248 - 
             72061074532402951240353371894389760*\[Omega]^2) + 
           742768311285*r^20*(-95944843837198537588561 + 
             4834303894090887666522*\[Omega]^2) + 46886336200704*r^3*
            (5352503141121851327839541 + 181008393471192112897500*
              \[Omega]^2) - 20776735980*r^19*(-13720112668719390875164223 + 
             672016100754855233607843*\[Omega]^2) + 8456140*r^18*
            (-55451217883246659423527164587 + 3080171061225898988240379055*
              \[Omega]^2) - 746217472*r^4*(-64842658949904781098684052511 + 
             12673257565011844352998234188*\[Omega]^2) - 
           255816*r^15*(-1728297634947077846035066044229 + 
             32803001834699499595729625406*\[Omega]^2) - 
           596904*r^17*(-854730877073466465542231638695 + 
             38790470685238232111656119166*\[Omega]^2) - 
           4100096*r^5*(11264791305947736493431722493728 + 
             286250895484770133800093968003*\[Omega]^2) + 
           99484*r^16*(-4988099581229122594013972734029 + 
             344142754917450305132772767942*\[Omega]^2) + 
           58336*r^12*(1841817760723895941339199108185 + 
             807539111410417101566561225112*\[Omega]^2) - 
           473088*r^7*(-21206361561352366330503699729140 + 
             2326881154447600590649664033569*\[Omega]^2) + 
           14336*r^9*(-112888434036916097395034403817844 + 
             10353682059451662717710556407591*\[Omega]^2) + 
           2128*r^14*(-123700387657307094058317612389153 + 
             13047163084252002923503378153541*\[Omega]^2) + 
           1216*r^13*(79323208294470060409232956589608 + 
             26133823569500599350328709965755*\[Omega]^2) - 
           78848*r^6*(143596630038758803521694450759542 + 
             45081284420232200489975302395407*\[Omega]^2) + 
           1024*r^8*(945928998254930206640873796301717 + 
             355213486252666049061901395474173*\[Omega]^2) - 
           512*r^10*(123222902150615057083353016735856 + 
             465154773477950294925906523238471*\[Omega]^2)))/
         (22866552236556744056419586856251904000*r^22) + 
        (\[Alpha]1^2*(3233772874367950935623099329598717952000 - 
           1663348049653321180628103055084093440000*r + 
           407133782664034886794321169741135216640*r^2 + 742768311285*r^20*
            (-82450574473432418079365 + 3623675985800481669582*\[Omega]^2) - 
           20776735980*r^19*(-11790432149700835785349195 + 
             500630831691043017504732*\[Omega]^2) - 450830155776*r^3*
            (573984274433102827187377633 + 19252400162362566241536000*
              \[Omega]^2) + 596904*r^17*(182401970816087536600283025465 + 
             4004336311355356504565625184*\[Omega]^2) + 1691228*r^18*
            (-184413570251518451800763872065 + 6706251391378313259869643262*
              \[Omega]^2) - 596904*r^16*(-218505897433393871243620339011 + 
             18811004586198315005979072254*\[Omega]^2) + 
           5046272*r^5*(9225854357584058174663323456865 + 
             215261275746522972451293073928*\[Omega]^2) + 
           4256*r^14*(78858401810340526676392808639339 + 
             218537171762020215547637504606*\[Omega]^2) + 
           56848*r^15*(-4783780550686679499503499828525 + 
             612021517326539682465262552712*\[Omega]^2) + 
           4415488*r^4*(-12268711778110268756526604722923 + 
             2132709231118917643128131554944*\[Omega]^2) + 
           2432*r^13*(-73715764787952770965896061084591 + 
             4682178263567042547711902778704*\[Omega]^2) - 
           4096*r^9*(-504709127593334593068134543120111 + 
             43921033050375112104431750709080*\[Omega]^2) + 
           16384*r^7*(-626547025116869203601110322046119 + 
             67464147856383629448077006537347*\[Omega]^2) + 
           1024*r^10*(-27078566310909924067918196692079 + 
             118599843631299434784528491054238*\[Omega]^2) - 
           2048*r^8*(973358554103127023162836534072890 + 
             195188489578285283301376244322007*\[Omega]^2) + 
           128*r^11*(-137004119926710110326989253172117 + 
             521125322051253163396531847825360*\[Omega]^2) - 
           64*r^12*(84704844294677637436512445007669 + 
             817674322159701228287776881596016*\[Omega]^2) + 
           4096*r^6*(3099958894746513959716260885078513 + 
             855888424937926048899853802848454*\[Omega]^2)))/
         (22866552236556744056419586856251904000*r^22)) + 
      c^6*((\[Lambda]ev*(-16264610304866524480478223720775680 + 
           6221956920705306426596020526776320*r - 
           2344746763442811991726595201957888*r^2 - 12528025517007*r^20*
            (-897580751759055 + 29668518701989*\[Omega]^2) + 
           50112102068028*r^19*(-897580751759055 + 30767196433286*
              \[Omega]^2) + 23558607072*r^17*(-5661574427875074527 + 
             210814695585373430*\[Omega]^2) - 981608628*r^18*
            (-90950404779252791682 + 3170967537828931847*\[Omega]^2) + 
           1581772192*r^15*(-104695108290815770035 + 4176250581640574863*
              \[Omega]^2) - 31495464*r^16*(-5256077802939486531008 + 
             163545174958990644349*\[Omega]^2) + 535808*r^13*
            (-96556472574760206177092 + 16610640766221753452125*\[Omega]^2) + 
           66976*r^14*(1848103614013290884049107 + 19212271084120229963377*
              \[Omega]^2) - 5888*r^11*(331614611819230366263637 + 
             600989157670694048181082*\[Omega]^2) - 20873216*r^3*
            (-40001241950657598808828477 + 1021097801421147841788000*
              \[Omega]^2) - 26624*r^9*(118440689568143863491399087 + 
             1448063979217569169762310*\[Omega]^2) - 20608*r^12*
            (-450603874485309883224458 + 2968074516556643878919467*
              \[Omega]^2) - 13312*r^8*(-251545892105878296548594126 + 
             49076146538364588230946693*\[Omega]^2) - 
           32768*r^5*(3981303882347317201621452507 + 
             58487266390978953790371688*\[Omega]^2) + 229376*r^4*
            (845774611872316910356968395 + 62131922135682636145301308*
              \[Omega]^2) + 4096*r^7*(6049784695712671986865752323 + 
             102840904247872422839589653*\[Omega]^2) + 
           512*r^10*(284978312622095469928257707 + 
             372439603528446414850585589*\[Omega]^2) + 
           4096*r^6*(-8362137479584596984316017159 + 
             892234161413574246731768959*\[Omega]^2)))/
         (420667639070071277604501289347840*r^22) + 
        (\[Alpha]2^2*(-943940080081767756019805602277374505779200 + 
           526254440212683718617718385745919495372800*r - 
           112509218574655041970385914709687889936384*r^2 + 
           321231423513*r^20*(-76537818606492469758147525 + 
             2237476985648399174988599*\[Omega]^2) - 4492747182*r^19*
            (-21889816121456846350830192150 + 622062903932077661242993337*
              \[Omega]^2) + 861881180160*r^3*(84809094212729609713374650917 + 
             2315255382266303225727396000*\[Omega]^2) + 213940342*r^18*
            (-774561932683625302373422507242 + 24775714490323767029208129853*
              \[Omega]^2) - 151016712*r^17*
            (-1242324817362148331610297258249 + 32165327373411597030074221921*
              \[Omega]^2) - 57401344*r^4*
            (-199838933488028111360129309409575 + 
             49342226335503429485965270363542*\[Omega]^2) - 
           2050048*r^5*(6532280728341577458307721330396113 + 
             202843705940561752929308870152093*\[Omega]^2) + 
           24472*r^14*(-3972747173796882755037850746695354 + 
             224457497857787193585985158993989*\[Omega]^2) + 
           34960*r^12*(684486757834067102838881976491893 + 
             271422511103281703545340809581496*\[Omega]^2) - 
           1748*r^15*(-91452116869808211122804926671710151 + 
             1114841409227274841115371473826690*\[Omega]^2) + 
           6118*r^16*(-30166565092842726845501003377790751 + 
             1162011512077942688959831071303314*\[Omega]^2) + 
           4048*r^13*(8124911735123678032709237299383661 + 
             1579131193493166618888413230492662*\[Omega]^2) - 
           197120*r^6*(13646036626834323942075488182703856 + 
             4876364269982319096678053196264973*\[Omega]^2) + 
           3584*r^9*(-102233784668615934261911991776046131 + 
             10372413282467404178766687945189978*\[Omega]^2) - 
           21504*r^7*(-124360197312763465186749292358231872 + 
             12168222349607883875777531150333473*\[Omega]^2) - 
           736*r^11*(-24593163586074475486400968111082983 + 
             22277897646571696585689051285959984*\[Omega]^2) + 
           512*r^8*(375729936311112449551657609206762629 + 
             221460474645465584001247948636773395*\[Omega]^2) - 
           128*r^10*(247552890371049860189770866934789775 + 
             441317421464989453276674789239607362*\[Omega]^2)))/
         (212607486057445467050575213692716140416000*r^22) + 
        (\[Alpha]1^2*(12442054329918647010348147968585510368051200 - 
           6909826398510595502364123301057740983500800*r + 
           1484833759916787024067326549764751495266304*r^2 + 
           4176008505669*r^20*(-65773071909488133513311625 + 
             1677158035427989599404869*\[Omega]^2) - 116811426732*r^19*
            (-9405549283056803092403562375 + 231708636601004409935106794*
              \[Omega]^2) - 40743473971200*r^3*
            (24081037693693189366447894997 + 651155065069425363434338560*
              \[Omega]^2) + 3926434512*r^17*(153025405709231558529061799715 + 
             1231123354594212028304214824*\[Omega]^2) + 5562448892*r^18*
            (-258372504054211923496554084651 + 5424327589343623937348621605*
              \[Omega]^2) - 13997984*r^14*
            (-110885015465275397267658459542294 + 
             123333606182847555092965230539*\[Omega]^2) + 
           1836843008*r^4*(-91768919352567493403083053584101 + 
             19963196204372940359463606170406*\[Omega]^2) - 
           954408*r^16*(-540063255007555361250937298447610 + 
             29675492611955951483734210346317*\[Omega]^2) + 
           32800768*r^5*(5382124445420365081405388645085121 + 
             157994283583968399573955464233368*\[Omega]^2) + 
           76544*r^13*(-11689084437934370027290164747815965 + 
             238474284260752708239625653455924*\[Omega]^2) + 
           181792*r^15*(-7109946802236208445110899085911975 + 
             514554422349012427495877054616902*\[Omega]^2) + 
           5888*r^11*(-11608670536891306591083150714432407 + 
             29738854179594252793792486135886260*\[Omega]^2) - 
           2944*r^12*(-12529059917129803759460911574853805 + 
             53530403627637614736190415815907916*\[Omega]^2) - 
           4096*r^9*(-1450618474900130701934851946675144879 + 
             136012719108506806918331292423958620*\[Omega]^2) + 
           1024*r^10*(107060583178826823257341153299605011 + 
             433303506409201287385191604795599893*\[Omega]^2) + 
           4096*r^7*(-8828538329394844879655334926018290973 + 
             834062708229660998426387598362665106*\[Omega]^2) - 
           1024*r^8*(4927313620843092101161989740851647450 + 
             1463068096706545228406016390282652517*\[Omega]^2) + 
           4096*r^6*(9720796214874491212898497013118145794 + 
             3009694592324192321748782303686201673*\[Omega]^2)))/
         (2763897318746791071657477778005309825408000*r^22)) + 
      c^8*((\[Lambda]ev*(-2806981942476520140208176180410449920 + 
           1062269792060814990053170466751774720*r - 
           367816457005162579121905867947769856*r^2 - 1140050322047637*r^20*
            (-1826067214384539 + 30875772073730*\[Omega]^2) + 
           4560201288190548*r^19*(-1826067214384539 + 32019156533020*
              \[Omega]^2) + 1364803440*r^17*(-19016758101157687145121 + 
             381157892770114167800*\[Omega]^2) - 409441032*r^18*
            (-41369995923136246728901 + 758888940946570213765*\[Omega]^2) + 
           1741376*r^15*(-18624379833268602091057590 + 
             394124185512956897919337*\[Omega]^2) - 435344*r^16*
            (-74320220612591912251876275 + 1273857363915090413423287*
              \[Omega]^2) + 10304*r^14*(2343142704230290850791563478 + 
             4412183833913383835265563*\[Omega]^2) - 208732160*r^3*
            (-615776194433612506382891551 + 9200725245403252260299280*
              \[Omega]^2) + 41216*r^13*(-254586564741019346000245535 + 
             16084913033233571409819382*\[Omega]^2) + 34865152*r^4*
            (843546953998551452288419963 + 60901990711466477240564041*
              \[Omega]^2) + 8192*r^7*(395396545514419501626447810202 + 
             133255699571851309041101503*\[Omega]^2) - 
           98304*r^5*(194602684619494203844894549433 + 
             364665367486607158685477384*\[Omega]^2) + 
           8192*r^9*(-39375159115310977883755014576 + 
             878819740607663419871521295*\[Omega]^2) - 
           1792*r^12*(-758560016227992333555910346 + 
             3583881777887137909311825347*\[Omega]^2) - 
           512*r^11*(1520093434157763763936183819 + 
             4114877412535364518075497698*\[Omega]^2) + 
           1024*r^10*(24046410788023104100580634373 + 
             21878975763760484454610257387*\[Omega]^2) - 
           2048*r^8*(-159641623667397784694105487352 + 
             41745981281062512745905408191*\[Omega]^2) + 
           8192*r^6*(-558746802302135044561404124929 + 
             58637127992633864541769510489*\[Omega]^2)))/
         (3215583433051624846008807855774888960*r^22) + 
        (\[Alpha]1^2*(2147276889932227051863012694325566156623052800 - 
           1269167145016498022124546473270357262965145600*r + 
           242865135302098295913254786245095750566412288*r^2 + 
           1900083870079395*r^20*(-26762171530058395130617785 + 
             349080786632113067503066*\[Omega]^2) - 53149199163060*r^19*
            (-3826990528798350503678343255 + 48227436786237144019622516*
              \[Omega]^2) - 99258432*r^17*
            (-1349068311189498217137478061983965 + 
             426232536203568057084719656756*\[Omega]^2) - 4889216876544*r^3*
            (32687792716913381037886500456341 + 
             488942622792689588035237612800*\[Omega]^2) + 
           35154028*r^18*(-7788636665269582851356620205338125 + 
             87377349294427358432085298254206*\[Omega]^2) - 
           612352*r^13*(295770588148047765221400230923487318 + 
             1270717868105902230276880927770059*\[Omega]^2) - 
           1306032*r^16*(-62675932667422660915109808094279576 + 
             1880560778291041678260304507720877*\[Omega]^2) + 
           497536*r^15*(-511263699507655301657295829072849515 + 
             19811160038612117133817333061146211*\[Omega]^2) - 
           10304*r^14*(-29018360762308297560365488015047434918 + 
             117817002982284397889635065476712193*\[Omega]^2) + 
           5046272*r^5*(5685865564388805174537378818418940805 + 
             235190212916645919867697540140545936*\[Omega]^2) + 
           20873216*r^4*(-1025794854355574125237864958167005823 + 
             306905429939628285582813101467362528*\[Omega]^2) - 
           65536*r^9*(-9305439406933405470006003578494767224 + 
             1032887245329260706722993740610378021*\[Omega]^2) + 
           1024*r^11*(-7277368653537862576395805901188013893 + 
             16652136924617373821760955510436692282*\[Omega]^2) + 
           2048*r^10*(31438540322169237158085524326091997857 + 
             34510577502242335554045744084149062107*\[Omega]^2) - 
           512*r^12*(-36105350718063063399593482100081583569 + 
             38765684710239333659801715618835086846*\[Omega]^2) + 
           8192*r^7*(-646053978492497927871152547165044461963 + 
             50535495968959451220980679230902509950*\[Omega]^2) - 
           2048*r^8*(216842304730372516872485352990522570942 + 
             122763119715661338889714686913248803707*\[Omega]^2) + 
           8192*r^6*(629637445300451230704431435243845851492 + 
             231251169345992052480091699803293026903*\[Omega]^2)))/
         (21127231104500470951749760135072588305418752000*r^22) + 
        (\[Alpha]2^2*(-2117794108113086162837784257249663278016102400 + 
           1256073865730069019826392281484538870313779200*r - 
           239419658720104617697526758647352568368103424*r^2 + 
           1900083870079395*r^20*(-31142201065235104544816949 + 
             465704608464088845208286*\[Omega]^2) - 53149199163060*r^19*
            (-4453334752328619949908823707 + 64737551039384387504222209*
              \[Omega]^2) + 3666912657408*r^3*
            (42162818218079765968897125977399 + 
             637446597973008828066886626000*\[Omega]^2) - 
           4776812040*r^17*(-100882925393757930379067366000823 + 
             1463050361471091779507869287310*\[Omega]^2) + 
           35154028*r^18*(-11638329054747163160863413402695235 + 
             196312701955996026091312972603243*\[Omega]^2) + 
           37330748*r^16*(-12814561586194562842775165268187581 + 
             264441412369503763466891597135614*\[Omega]^2) - 
           3451656*r^15*(-116776233201972852592142892374607017 + 
             953136813766305200713903489723766*\[Omega]^2) - 
           2984869888*r^4*(-6260426403820848931667490326887412 + 
             2152895172889353292015819321043613*\[Omega]^2) - 
           4100096*r^5*(6852146434079339084174202055053523967 + 
             291473666569603982451538798152431591*\[Omega]^2) + 
           2576*r^14*(-96261393588853472029269100815709144642 + 
             2564605511111161457519736732394231237*\[Omega]^2) + 
           7168*r^9*(-71629669857150407777660978139457437895 + 
             8878333928522649910770111898023438982*\[Omega]^2) - 
           43008*r^7*(-115960119309116964851849909114278303180 + 
             9598279404053282572317265706042227599*\[Omega]^2) + 
           736*r^13*(109234477578289551496172266928302802689 + 
             10802049301012947662380665322860265398*\[Omega]^2) - 
           832*r^11*(-27151180637544829892724870926091600115 + 
             30918845571381710369647767622555813136*\[Omega]^2) + 
           1024*r^8*(239534547562842194129709470278382059903 + 
             256681425230217001247504525720220210521*\[Omega]^2) - 
           7168*r^6*(618350200765023262741163479506210743448 + 
             267285204809899552632892809511820723713*\[Omega]^2) - 
           256*r^10*(373837956698090017426195848515770664317 + 
             373151705235143971861704860150187957958*\[Omega]^2) + 
           32*r^12*(974445394321868942951321692714574151443 + 
             379737474867911012618692851882128349768*\[Omega]^2)))/
         (21127231104500470951749760135072588305418752000*r^22)) + 
      c^10*((\[Lambda]ev*(-5135172396183267680958853574241351106560 + 
           2019646785820997362552235943546983546880*r - 
           524321841802851279697519498514143641600*r^2 - 18289577359053000*
            r^19*(912115422633266159 + 13896552140128417*\[Omega]^2) + 
           2286197169881625*r^20*(1824230845266532318 + 26800629557298391*
              \[Omega]^2) - 45792747000*r^17*(1292094375920255068685601 + 
             10255784119208351102360*\[Omega]^2) + 4040536500*r^18*
            (8975845414525292112394970 + 99341791887058513620523*
              \[Omega]^2) + 23023000*r^16*(3229525450602544468120710237 + 
             16938439682634729222526463*\[Omega]^2) - 3542000*r^15*
            (21034246887819146827258690095 + 193145321403886464454770434*
              \[Omega]^2) - 924000*r^14*(-59281670295591623181214526432 + 
             733299981390806177680952267*\[Omega]^2) - 672000*r^13*
            (38452792733163048110878116340 + 3774473778001565346969643981*
              \[Omega]^2) + 12042240*r^3*(15691437058969129948785445911299 + 
             618328725454590153953905051200*\[Omega]^2) - 
           5632*r^10*(-35248512973077415913165816818875 + 
             1795280198856479215120963058531*\[Omega]^2) - 
           1024*r^8*(907977809237206696502831911625955 + 
             7401302919338338418723094344003*\[Omega]^2) - 
           30720*r^7*(-81371499199917442766228515621315 + 
             12193504258446598862717127434542*\[Omega]^2) + 
           4096*r^6*(-257574118941806435363976921415260 + 
             13937294496850944841474979128589*\[Omega]^2) + 
           448*r^12*(2170064837437781828654954699625 + 
             14126700303977610127842361306258*\[Omega]^2) + 
           57344*r^4*(492253579250959846127052205028145 + 
             28329339964517966744179948181072*\[Omega]^2) - 
           128*r^11*(25952374069470515306001495469875 + 
             77847453200384791533606177725156*\[Omega]^2) + 
           1024*r^9*(74456601352734477387760431942375 + 
             79057657328308397185733147912524*\[Omega]^2) + 
           16384*r^5*(-1477428774184707882926481938645955 + 
             99613220449582330089154266678736*\[Omega]^2)))/
         (487462351054169753999647715886374573280000*r^22) + 
        (\[Alpha]1^2*(3928289258039808285844120356615406940051629670400 - 
           2518995712748062741414253066971026539074289664000*r + 
           387689542126507455414689360701491133630906368000*r^2 - 
           762065723293875*r^20*(133676291888031245107893680850 + 
             1515036583661268949748605111*\[Omega]^2) + 42633047457000*r^19*
            (9557854869994234025214398180775 + 104655331753281495426726918343*
              \[Omega]^2) - 7632124500*r^18*
            (77631045540995464839327043252263048 + 
             459056625937012836208783359067955*\[Omega]^2) + 
           5966869708800*r^3*(-35841850401562433170787410045864699 + 
             1553337823113395668265489087523840*\[Omega]^2) - 
           2693691000*r^17*(-147456056013399258027462941614216095 + 
             1603143790452739813232634034799536*\[Omega]^2) - 
           16698000*r^15*(35932187532268574745527927884483717065 + 
             509591947531158566893109597963603516*\[Omega]^2) + 
           5313000*r^16*(16740377250642436946279088480298172991 + 
             1149344630763953661581593165092868993*\[Omega]^2) - 
           140000*r^14*(-4792972322000765068156183125098559376137 + 
             45148177108299675006477478099759076011*\[Omega]^2) + 
           81920*r^9*(-13177608450167575686844025258319536238525 + 
             198999165020137410979077631217316986683*\[Omega]^2) - 
           48000*r^13*(9090047876312477562234783903613537085911 + 
             379170709159518612552325992634222496072*\[Omega]^2) + 
           7569408*r^5*(4976328775457997469518934232873725428257 + 
             513337151674862262524014567574222077048*\[Omega]^2) + 
           13246464*r^4*(-318324967746729474973727168001326869591 + 
             906847256797161653236774127274023251392*\[Omega]^2) - 
           192*r^12*(-536777182277001587076079812753146047237625 + 
             22775815291828758791697810450782859211048*\[Omega]^2) - 
           4096*r^7*(919108450028633617025521235599967709764025 + 
             29608791095545631673852032007465288322634*\[Omega]^2) - 
           9216*r^8*(-114212227429329243224010459049530388443610 + 
             46668483752344640760578334989482485174071*\[Omega]^2) + 
           1024*r^10*(339874979347833573709758953722135979555250 + 
             98806996920186085719977728217058706054991*\[Omega]^2) + 
           12288*r^6*(106736975233875390565546185167287119789051 + 
             189754229938856414258533431725256122916361*\[Omega]^2) - 
           128*r^11*(-186535304860940778515241045356025758617875 + 
             203431702516471189399074276780613592099512*\[Omega]^2)))/
         (3202756190247868268341815200476160183424573936000000*r^22) - 
        (\[Alpha]2^2*(3874352620589703769008799423093168347192439603200 - 
           2491491016312613469858100794740551617979259289600*r + 
           382459423023475606582205828062053652832286720000*r^2 + 
           762065723293875*r^20*(155554415864811617006958063690 + 
             2021192646578719906232237981*\[Omega]^2) - 10658261864250*r^19*
            (44488562937336122463990006215340 + 
             561931575252633969794997153203*\[Omega]^2) - 18855837000*r^17*
            (60359241848345009637060741477863196 + 
             178618666971410406673425701961961*\[Omega]^2) + 
           38784653107200*r^3*(-5320969275764231436534804313159253 + 
             233668264950745541076780712778400*\[Omega]^2) + 
           3816062250*r^18*(230157707171653583763674147317699296 + 
             2297427919084174667335874532582131*\[Omega]^2) + 
           83679750*r^16*(13728197912842155601756342317748684809 + 
             89844495416954048793546832566801058*\[Omega]^2) + 
           8222500*r^15*(-109829077247040324656427218269925786493 + 
             166198176223709607382133177510409350*\[Omega]^2) + 
           344408064*r^4*(-7267095284710250567332116437785183166 + 
             34863681348977403245083494921136736371*\[Omega]^2) - 
           236544*r^7*(12692419249723124384336523327007451634600 + 
             478596576384326641822263010811014440883*\[Omega]^2) + 
           6150144*r^5*(5831040185937279858297367483785434701799 + 
             606362049114120074878260516297898870873*\[Omega]^2) + 
           21000*r^14*(26820745307728903147413831467125628849452 + 
             607258549740029111592832614491514750967*\[Omega]^2) + 
           6000*r^13*(-29369403965838155313338237012863749549259 + 
             2212653760484559965750882922413973245954*\[Omega]^2) - 
           3584*r^9*(198859324634982924953071779089894116343625 + 
             4597062884849257171863224240952058660486*\[Omega]^2) - 
           96*r^11*(-579541940341213108140668395748181414246875 + 
             23768151108618081677932537044714327070448*\[Omega]^2) + 
           39424*r^6*(14368143502437032174887185575310861415812 + 
             59091126637273865687005935726668152084135*\[Omega]^2) + 
           384*r^10*(678905158088747809531435758904143564699625 + 
             98566411180587482828850234158114227392218*\[Omega]^2) - 
           2560*r^8*(-128730201432291932866584193494569055633501 + 
             200466997322337849566591985324259782623009*\[Omega]^2) + 
           16*r^12*(4207347115659727166184419285972583065194125 + 
             1040373004635695205863670164121167389141112*\[Omega]^2)))/
         (3202756190247868268341815200476160183424573936000000*r^22)) + 
      c^12*((\[Lambda]ev*(6508281791575849697645038247900752042115727360 - 
           1892730058715909425177466492700956589419397120*r + 
           1276014837148625287175739645363591188379336704*r^2 + 
           11092989646766152125*r^20*(-365650593197641499755 + 
             43662548659061334518*\[Omega]^2) - 44371958587064608500*r^19*
            (-365650593197641499755 + 45279450075179772532*\[Omega]^2) - 
           573078616110000*r^17*(-42393294996420132328027737 + 
             10028568846128213787854696*\[Omega]^2) + 82778022327000*r^18*
            (-295439016575449208886907455 + 46195923944808971739634477*
              \[Omega]^2) - 5162696000*r^15*
            (-5686475485221220110141080908548 + 
             1515709985265895287288064443151*\[Omega]^2) + 
           1290674000*r^16*(-22049979120196965574093335257379 + 
             4478356657390973780123570785705*\[Omega]^2) - 
           153942208*r^14*(160480611183364346806001009670500 + 
             16280560313412548838139698982363*\[Omega]^2) - 
           15018752*r^13*(-231000121368780285150999174930125 + 
             900695479855912134726209102161558*\[Omega]^2) - 
           4291072*r^11*(893165343990545864205726730496371 + 
             3347942714261200120039438815195890*\[Omega]^2) + 
           15018752*r^12*(-567538467690878582741272176719434 + 
             4855462110057169508411545860422701*\[Omega]^2) + 
           709689344*r^3*(-551395141403839519014158226242810941 + 
             62591158180020406639358233727586000*\[Omega]^2) - 
           1835008*r^4*(91515568059309899658819480708419304856 + 
             7321902120184605204650584564241784133*\[Omega]^2) + 
           8192*r^9*(294833847421817908874401613353649459163 + 
             24803339982383286403264496578312197091*\[Omega]^2) + 
           98304*r^5*(704450612613480393503938497149474319901 + 
             61261574380141082460130868276239436040*\[Omega]^2) - 
           8192*r^7*(1968876398154206279083838453171325287320 + 
             155719605678985132292550044535323396293*\[Omega]^2) - 
           1024*r^10*(-666419526869569789806166090773008428625 + 
             213421052536464033804671379912498410673*\[Omega]^2) + 
           2048*r^8*(-3239424094799006163850692227925502871188 + 
             346942617558680803032419643618698238701*\[Omega]^2) - 
           8192*r^6*(-4573826871153758992112523958590216353835 + 
             483787173226239432434660461912251578731*\[Omega]^2)))/
         (39636763896522838063645702911397628807596215360000*r^22) - 
        (\[Alpha]1^2*
          (4978686493397145234523617218788316956416161991779942400 - 
           2696137928792810980223328855283104667751530615957094400*r + 
           744167495442324465444215455880172267572644738385313792*r^2 + 
           3697663215588717375*r^20*(-26794205104112344724277926914125 + 
             2468238979720311487058169617078*\[Omega]^2) - 
           103431138897586500*r^19*(-3831571329888065295571743548719875 + 
             341000833979549659680927006176428*\[Omega]^2) + 
           15673945056000*r^17*(-13483870073887164032256071173648657650 + 
             870411912351151715958913794198233323*\[Omega]^2) + 
           1387797218500*r^18*(-268351881055274437584398325731752646535 + 
             26165385517781710897135870372171171166*\[Omega]^2) + 
           4076518400*r^13*(-26722122722914703758926991478649160858915 + 
             12756967384051847871072511226001780446462*\[Omega]^2) - 
           352002000*r^16*(-1223620620316259158476664212759386293005756 + 
             112684199659026748736527500258308862507121*\[Omega]^2) + 
           41301568*r^14*(7583288987311500194203823657854318951080250 + 
             244096513142724867518247840411770218437781*\[Omega]^2) - 
           163938238464*r^3*(4264872722682814476921133651928343319396319 + 
             337277040745167972117192570699743966304000*\[Omega]^2) + 
           134096000*r^15*(-1151755415825275395936539372251731608003664 + 
             802429977397970457338653935813192951767647*\[Omega]^2) + 
           17164288*r^11*(-9773000864552216046134215361160183233556115 + 
             12993687896034630671044139719505134619239459*\[Omega]^2) - 
           8582144*r^12*(24120096852614050443965917209429593836666306 + 
             17288231582512377668952320633895358468217481*\[Omega]^2) + 
           300253184*r^4*(-535532775186605015503121035794113906893808533 + 
             47006776091756750101616067144325246512952416*\[Omega]^2) - 
           65601536*r^5*(-1966866813429356058112826404122786330003102995 + 
             49260918463825516821967979987656959145689664*\[Omega]^2) - 
           16384*r^9*(-556171227124359558038259465231930353602713973985 + 
             37801107364443397341533104510052975391668759984*\[Omega]^2) + 
           2048*r^10*(-299353611632469180238225400558051127454085807749 + 
             123951681016280507422928195693752480026045036705*\[Omega]^2) - 
           2048*r^8*(3421152586612196388420441150156939423961114723098 + 
             331123276382896283821421701471463768518207678369*\[Omega]^2) + 
           8192*r^7*(-4234193371487536241161926297570873551454602203801 + 
             476820962633558407450073460168380746155019748858*\[Omega]^2) + 
           8192*r^6*(4756874653708548377482423240358110407682417146168 + 
             1000889040680220817275451299888910692464795836789*\[Omega]^2)))/
         (260423991014794559150549651499740156820623698037190432000000*
          r^22) + (\[Alpha]2^2*
          (4910327574098495983543127246435962584012649491804979200 - 
           2671520565688039426477410411621932211096843295653888000*r + 
           733947898370548135392918866976742114398624486509346816*r^2 - 
           3697663215588717375*r^20*(-31179477412668485631318365516025 + 
             3292848852371373426489248192338*\[Omega]^2) + 
           103431138897586500*r^19*(-4458665270011593445278526268791575 + 
             457738589593124060048977466758247*\[Omega]^2) + 
           3428675481000*r^17*(-89345644471818758928153267642355071795 + 
             19744416243247150405460867532222058898*\[Omega]^2) - 
           1387797218500*r^18*(-419579268709215986003509471440787126185 + 
             60866160352175748041576790693971188387*\[Omega]^2) - 
           5860792025088*r^3*(115571598699706115134510562819715246067231 + 
             9224820108022428141509568086281230030000*\[Omega]^2) - 
           1437341500*r^16*(-168164858735128707633060110821686581944767 + 
             72841833695457768042459721402865163567962*\[Omega]^2) + 
           25143000*r^15*(-18051587142083778374642993573392034650258305 + 
             914166903398143066846977209153223939304022*\[Omega]^2) + 
           3903291392*r^4*(-36697215220637769116551174347508788736486897 + 
             3665065722230137629697298170048856673086451*\[Omega]^2) - 
           2950112*r^13*(30784074213177191816028551953721549704341875 + 
             36500183895746388759209104706288172662758482*\[Omega]^2) - 
           938672*r^14*(-278776438249654398408531122635129531542933250 + 
             101488310350030894151088225316182306010339501*\[Omega]^2) + 
           536384*r^11*(-736036138026776324273370380500496131796993297 + 
             408148395258531291515363980521123270551642224*\[Omega]^2) - 
           268192*r^12*(1924308394968311766766904777504656324569392197 + 
             567400371415093788661341313922196285202414200*\[Omega]^2) - 
           4100096*r^5*(-31634402138905071106281794341855183183235031269 + 
             638436194482730281648127296536050636316693787*\[Omega]^2) - 
           7168*r^9*(-979588353343778588925352905049480489642617695785 + 
             66927863870069514907228749148495042411562176162*\[Omega]^2) + 
           43008*r^7*(-801270857471760610333402307484007732045120493164 + 
             89812404225406596459476592098206994256160050245*\[Omega]^2) + 
           78848*r^6*(447352909482899658192441669519078022962768558408 + 
             106335669180148414125684939026229272091445563449*\[Omega]^2) - 
           1024*r^8*(2952050756472613487668300328948163582614191080925 + 
             497194230882948539940254027003978356583144635451*\[Omega]^2) + 
           256*r^10*(36188417361660564356404072597651517082592941223 + 
             2578293138580295437497580770578872250007103643026*\[Omega]^2)))/
         (260423991014794559150549651499740156820623698037190432000000*
          r^22)) + 
      c^14*((\[Lambda]ev*(8172027992994083471026337645235354842951634124800 - 
           2728957862740560281961175932883492920427177574400*r + 
           1174874202022020887055880501500035031028126187520*r^2 + 
           1259643513002749875*r^20*(-4768765667635126385050641 + 
             184640524812528928635953*\[Omega]^2) - 5038574052010999500*r^19*
            (-4768765667635126385050641 + 191478090076375984210222*
              \[Omega]^2) - 2340637299000*r^17*
            (-27872274092659205561632453610437 + 
             1283246192120548880504512635160*\[Omega]^2) + 
           390106216500*r^18*(-117239979924053295701972677573476 + 
             4907217384789599929317785733407*\[Omega]^2) - 
           6809126688*r^14*(9114937054630925582658762464566186 + 
             128583999354994133404032435289709*\[Omega]^2) - 
           18157671168*r^13*(-1343446526909428447911799548660513 + 
             319519198136586366628149093167867*\[Omega]^2) - 
           378284816*r^15*(-216019905796354597390522316834346375 + 
             10715914675439751125379847404563638*\[Omega]^2) + 
           189142408*r^16*(-427394544888515417460516384493252875 + 
             16390624325558533255163393204230057*\[Omega]^2) + 
           3968*r^11*(211107959213481562279067683180761528831 + 
             7780326116238147535855116290510382452*\[Omega]^2) + 
           31309824*r^3*(-12003390437668104429067014713954546987569 + 
             642682208569131765932276985921849504000*\[Omega]^2) + 
           13888*r^12*(-419352370012003274879527475104385092533 + 
             2697955586461073785123644336703400168438*\[Omega]^2) + 
           13312*r^9*(98329026825315642285099767335406385071907 + 
             3465086366020493123869957645005077310092*\[Omega]^2) - 
           55296*r^7*(200820791974863952286134533623728342734017 + 
             7612270768406712684951729130266809742990*\[Omega]^2) + 
           13312*r^8*(-251033327099680121677901908009199147291679 + 
             31729436591772435717996372732426926798573*\[Omega]^2) + 
           16384*r^5*(3589948593587639162791695387560443703617947 + 
             129821987703976803148120021757271369253760*\[Omega]^2) - 
           57344*r^4*(2218721262672119806321720721094466382141307 + 
             164133854331895242705567275652634941613232*\[Omega]^2) - 
           512*r^10*(-502359205033619538642121671956673868445973 + 
             229616983231208098377413327755801735169789*\[Omega]^2) - 
           4096*r^6*(-5806838263059047797511667345804463772479428 + 
             581134905633720411353607258183066744666647*\[Omega]^2)))/
         (587030382498477362432108771543526732047701848535440000*r^22) + 
        (\[Alpha]2^2*
          (474275412293721545721211783167442957221671936785907712000 - 
           291657178680419100322754472442491128462739129694420992000*r + 
           58238693957901117472739000063277844268938982855622082560*r^2 - 
           32298551615455125*r^20*(-406638534673372522213765903733512155 + 
             13924824796135818028152643810676923*\[Omega]^2) + 
           451727994621750*r^19*(-116298620916584541353137048467784476330 + 
             3871377004094390994841203657069759349*\[Omega]^2) + 
           180049023000*r^17*(-494798900195472168035761814032625414182307 + 
             15988298780523569839520682039025104366435*\[Omega]^2) - 
           23188131750*r^18*(-3654445547719598922972462643944638152742146 + 
             140535831958350516704623683989797253066253*\[Omega]^2) - 
           98208558*r^16*(-885281929782166288833261931042671198425202875 + 
             43634301595097010681803663350009021209697642*\[Omega]^2) - 
           43648248*r^14*(-1136373042287492884502353044121267201629860796 + 
             79900120763695376666213811636722843722012585*\[Omega]^2) - 
           15670566912*r^3*(2895132149954207753205542963248118090388334781 + 
             120221401743747741079026143289909850149360000*\[Omega]^2) - 
           12470928*r^13*(1259354760981656070966770166800699246614104403 + 
             320694907229574352109775453075529753292740254*\[Omega]^2) + 
           1039244*r^15*(-77831399120677834912564797648774940709463197625 + 
             1111496915543457938852354952857879727705541534*\[Omega]^2) + 
           344408064*r^4*(-18991658311122509261113513776438801232971217939 + 
             4166557445857951484438806910275940881725108037*\[Omega]^2) + 
           6150144*r^5*(1376718443237155808893848143520852738445272360113 + 
             21039538624695968786657659197354707037396367671*\[Omega]^2) + 
           11904*r^10*(1607942776297711023598126714990678776617096044969 + 
             2713428124688767190329082548860100910872174404186*\[Omega]^2) + 
           2976*r^11*(-4878171740142366065433338710012284442999490956125 + 
             3272479756112125812284414713481767800339146085328*\[Omega]^2) - 
           3584*r^9*(-77216409336854654257333914365866677918289382237397 + 
             6284931389938570287492398048879197320561229418986*\[Omega]^2) + 
           21504*r^7*(-83919951833208179561589161678657654041591731681632 + 
             7749698797697236826578524637576788706366612977273*\[Omega]^2) - 
           496*r^12*(39075522762534462443344241445371602405220377879563 + 
             11715004056059584803200932796146034977849982245192*\[Omega]^2) - 
           512*r^8*(223753084414997033315847693987036647913155308844817 + 
             110595791415479399024670439278280330160794169332939*
              \[Omega]^2) + 3584*r^6*
            (457249668240268094958110062423447122853296488045220 + 
             148631495819070186916548202959146901103136630040707*
              \[Omega]^2)))/
         (296688031763604701512263690471078973657895547988869199656000000*
          r^22) - (\[Alpha]1^2*
          (6251414228106391619332333318372041762180899112990277632000 - 
           3830973416395215046416085237397692579614695111448330240000*r + 
           767315044617640518192810311884590650203159536443703951360*r^2 + 
           419881171000916625*r^20*(-349446405309124454314221542030119575 + 
             10437708163509133472273070658533713*\[Omega]^2) - 
           11744927860165500*r^19*(-49970835959204796966933680510307099225 + 
             1442026974630749319388832295965591938*\[Omega]^2) + 
           638355627000*r^17*(333551117884801015681593650284342253047545 + 
             6401049996176078435058265705427275601264*\[Omega]^2) + 
           602891425500*r^18*(-1212301380760656933471889813061948471239303 + 
             30614200036092716410616890500964154793573*\[Omega]^2) + 
           756569632*r^14*(1007712526617394483910616893947747848314011029 + 
             353768857227042452235097098208011564012409*\[Omega]^2) - 
           1702281672*r^16*(-196243112719973986226964615059262062557635125 + 
             10620904406394120594914586389668566306391633*\[Omega]^2) + 
           1296976512*r^13*(-343348541026787126200854708143628094652787899 + 
             11737593328459486100659150536063090570163288*\[Omega]^2) - 
           344752472064*r^3*(1768568387420518033404889598829584621562407153 + 
             72653290033605232289838781841112451032576000*\[Omega]^2) + 
           162122064*r^15*(-3719988095166536089746892984870027983979060875 + 
             348099860349066197465952800445289348930773628*\[Omega]^2) + 
           98402304*r^5*(1131052661324718506898063443358945377608265597647 + 
             14813478993823483632870739532315480778648228696*\[Omega]^2) + 
           422682624*r^4*(-229200092573262210202960304235069461046374411909 + 
             43890145377196334124811833580439885115444500032*\[Omega]^2) - 
           65472*r^12*(563297962573720711381758746008005702704755472021 + 
             1392124853207935390514247735769708569859055873880*\[Omega]^2) + 
           3968*r^11*(-20635478224210036952372587105621583873270129715981 + 
             27412561240673835161696087686416119355469773313448*\[Omega]^2) - 
           8192*r^9*(-552621045682257707558420710371325592052464837028549 + 
             42239231277472039834039719459143111026589810978354*\[Omega]^2) + 
           1024*r^10*(-50964142686547531426332573177459740211551050291722 + 
             228669525818073619634941764843233509164484031347661*
              \[Omega]^2) - 3072*r^8*
            (1043054276340918006746425101561828554443989337309366 + 
             249170200950659931933068156044578188486610959717743*
              \[Omega]^2) + 4096*r^7*
            (-5930286524559058348633755068580995361335546210840163 + 
             533820714846861228440097920398143403484850374352898*
              \[Omega]^2) + 12288*r^6*
            (1964001275639005675959314626166944535864373944192773 + 
             555174381845471937051382551157106808637740945492507*
              \[Omega]^2)))/(385694441292686111965942797612402665755264212385\
5299595528000000*r^22))) + \[Chi]^14*
     (-(\[Lambda]ev*(-401122214756521351710769152000 + 
          154896178730291000802866626560*r - 87180948461866728017874124800*
           r^2 - 88267179*r^21*(-61250033732992335 + 166773987214144*
             \[Omega]^2) - 936789934080*r^3*(-37280872231960553 + 
            784676393809668*\[Omega]^2) + 176534358*r^22*(-8750004818998905 + 
            4253976357589151*\[Omega]^2) + 23279256*r^20*
           (-238999930752245026 + 51141753481728655*\[Omega]^2) + 
          15519504*r^17*(-3236791602561935978 + 66737079728306301*
             \[Omega]^2) + 1939938*r^18*(10419734019560945499 + 
            137515418864475692*\[Omega]^2) + 1939938*r^19*
           (263183690383549299 + 148262779939473652*\[Omega]^2) - 
          2116296*r^16*(-39462786058561696523 + 965943589829835772*
             \[Omega]^2) - 41344*r^13*(2308139118540000825079 + 
            9006951237664743471*\[Omega]^2) + 330752*r^11*
           (644675598493297455784 + 10855544575581880359*\[Omega]^2) + 
          103360*r^14*(889244134727025594517 + 14317297510752233863*
             \[Omega]^2) + 62016*r^15*(-1577054603972087265025 + 
            18571826125776184798*\[Omega]^2) + 458752*r^7*
           (3997494207742037271871 + 87861992984575665915*\[Omega]^2) + 
          17408*r^10*(-12230043266647483652795 + 366744722326805435759*
             \[Omega]^2) - 344064*r^5*(18116656856760251144355 + 
            437022002731377107249*\[Omega]^2) - 2432*r^12*
           (-13548109062199545693839 + 1364340000465272894516*\[Omega]^2) + 
          114688*r^4*(82140560354074034948135 + 2316095452147479345828*
             \[Omega]^2) - 4096*r^8*(-203087066163049354545091 + 
            3720925487073222539152*\[Omega]^2) - 2048*r^9*
           (306762736871303313599005 + 4841847866872255845443*\[Omega]^2) + 
          8192*r^6*(-344580464876991015378244 + 12902975839388288046889*
             \[Omega]^2)))/(722322250642007088353280*r^24) + 
      (\[Alpha]2^2*(23114368869177611626926895776147701760000 - 
         8086519368161830867195520583599259648000*r + 
         4249565624128817274372250051932949708800*r^2 - 20651299899310080*r^3*
          (85236750279268562157191 + 3348590678006150542680*\[Omega]^2) + 
         1881679721922*r^22*(-1990159040679260550441937 + 
           839574156501462638640178*\[Omega]^2) + 2709123417*r^21*
          (4838076627891282398124348847 + 135742164237789586649096104*
            \[Omega]^2) + 85068791808*r^4*(-8460091297989619779885108505 + 
           499097236530131453602088028*\[Omega]^2) - 373108736*r^5*
          (-862062213533570203471246363251 + 10289282452671499725071213804*
            \[Omega]^2) + 25219194*r^19*(-162161562456794109971630300509 + 
           45965666208718345084249331960*\[Omega]^2) + 
         1410864*r^16*(62840027214906677620456703943757 + 
           167405101153156368628589113223*\[Omega]^2) + 
         6143137*r^20*(-1759536574476616846953825461679 + 
           204374318886530570911729316830*\[Omega]^2) + 
         176358*r^18*(203117156690041971397240287286681 + 
           616545574248047766962929199132*\[Omega]^2) + 
         953344*r^11*(-11723970017156520435747761718428 + 
           1750989413044532602264589930373*\[Omega]^2) + 
         217056*r^13*(-91884783095632924941986908857677 + 
           7095428620946472770152257451976*\[Omega]^2) + 
         2050048*r^6*(97446765593184650895209869928513 + 
           10657262126224535907529794249420*\[Omega]^2) + 
         50388*r^17*(-1337908802427934950368648596367033 + 
           28459287422261009396944339357954*\[Omega]^2) + 
         77520*r^14*(765270398122286068251928452328565 + 
           42741589856190708364284070479936*\[Omega]^2) + 
         157696*r^7*(-583002073375924871838439437016591 + 
           60682950714425716076856889769492*\[Omega]^2) - 
         6144*r^8*(8980010526730546658099214147643462 + 
           206223896613984255314295129312711*\[Omega]^2) + 
         9728*r^12*(562206736807890714793755370100337 + 
           328333603538875842411011855850481*\[Omega]^2) + 
         5168*r^15*(-16557500041615345013291710422741939 + 
           329433367336599104210344186993664*\[Omega]^2) - 
         1024*r^9*(-27786147746862623946109988203881005 + 
           1248042352701795509821769129365303*\[Omega]^2) + 
         512*r^10*(48455292607176242311874949563954983 + 
           5342678867512786901458756063108694*\[Omega]^2)))/
       (360684422395256545949018875355136000*r^24) + 
      (\[Alpha]1^2*(-396734874221487020136446706564559011840000 + 
         138138332372723111996366075742340408934400*r - 
         73318127321343479011767240142925510737920*r^2 + 
         826051995972403200*r^3*(36701869622759407016033 + 
           1444497799849116794496*\[Omega]^2) + 3136132869870*r^22*
          (-19459821640060416087188499 + 6981996994939848254531840*
            \[Omega]^2) + 645029385*r^21*(331147784848908100555686687483 + 
           19731152315028088095792575300*\[Omega]^2) - 26175012864*r^4*
          (-487771191743857362039733578635 + 27573691884982928617700528064*
            \[Omega]^2) - 30715685*r^20*(4325666882045582948328047346753 + 
           265537595428789358096610474472*\[Omega]^2) + 
         12294672*r^17*(-17379529083590573356543202559135 + 
           640851029579756641962543496942*\[Omega]^2) + 
         114802688*r^5*(-47476207961095410735738490833999 + 
           660369700793660454219859872652*\[Omega]^2) + 
         31685654*r^19*(-4841385786698662662589015556955 + 
           844612232152203897675150952544*\[Omega]^2) - 
         3292016*r^18*(-114295124388309207256311455916045 + 
           3043512171467606767227192903272*\[Omega]^2) + 
         700416*r^11*(206474936247534614504520781924693 + 
           8771823130300026245625450811154*\[Omega]^2) - 
         144704*r^15*(-8468018895491767128120833298545333 + 
           22944274522668111137287275951992*\[Omega]^2) + 
         537472*r^13*(1441926150940998196515010234847981 + 
           51099351940116001125882705301444*\[Omega]^2) + 
         144704*r^16*(-3288070620113731586830017399314809 + 
           201727874274965078854553672854843*\[Omega]^2) + 
         40960*r^8*(26501140213153965707478955029545543 + 
           448125405159847904635201163073459*\[Omega]^2) + 
         14336*r^10*(-10406895133772491936173569409271191 + 
           449093290627679695871181426456674*\[Omega]^2) + 
         28672*r^9*(-19716478333368775095754356112533985 + 
           696341259671577458161076638389159*\[Omega]^2) + 
         20672*r^14*(-65733360137505073806062980305886563 + 
           1631604800118871474854288582093044*\[Omega]^2) - 
         57344*r^6*(61049900305301770886059238468021987 + 
           6516852158230153888682677102189436*\[Omega]^2) + 
         9728*r^12*(1230228713465051758955335363130837 + 
           7152534959664547560967335000810456*\[Omega]^2) - 
         8192*r^7*(-192810453191212838830556891132371415 + 
           20001584270546665879349325706209352*\[Omega]^2)))/
       (6131635180719361281133320881037312000*r^24) + 
      c^2*((\[Lambda]ev*(1203366644269564055132307456000 - 
           448014985234397308162863267840*r + 234144792376271918981962924032*
            r^2 + 153792466747243158923088*r^21*\[Omega]^2 - 
           37451490910811492185671*r^22*\[Omega]^2 + 55288233*r^19*
            (14477476066037985 + 8731441335407456*\[Omega]^2) - 
           969969*r^20*(270277128831622913 + 315350844803376266*\[Omega]^2) - 
           88179*r^18*(12024423454168428611 + 6039801526951795984*
              \[Omega]^2) + 117572*r^17*(9066592985596198437 + 
             6097994181061447012*\[Omega]^2) - 4522*r^16*
            (180079230019117399425 + 12996676100753776552*\[Omega]^2) + 
           7296*r^13*(33984038154417043861 + 186215462366446887359*
              \[Omega]^2) + 2584*r^15*(300648829923947696373 + 
             401682664626987114376*\[Omega]^2) + 1204224*r^3*
            (-73141964078160188721153 + 1695598500756713696000*\[Omega]^2) - 
           912*r^14*(95082826718882221919 + 4675630532011006848200*
              \[Omega]^2) + 57344*r^5*(271300067157939342445461 + 
             6361258128072574410218*\[Omega]^2) + 2048*r^9*
            (598670148451841771820795 + 10525954469375949573203*\[Omega]^2) - 
           7168*r^7*(585363126750343072483401 + 12449862463125979924808*
              \[Omega]^2) - 43008*r^4*(573554955045826978833119 + 
             18868005582409042011840*\[Omega]^2) - 8192*r^6*
            (-800621092107587307707493 + 34424260014225165186128*
              \[Omega]^2) - 64*r^11*(4562343151072044455280639 + 
             87391135238502538256896*\[Omega]^2) - 128*r^10*
            (-2010576432122877997843899 + 136478766724283187146384*
              \[Omega]^2) + 256*r^8*(-6285015738239433289859751 + 
             184231191652045204931288*\[Omega]^2) + 
           16*r^12*(2216486188921834843501509 + 473352676027056443869168*
              \[Omega]^2)))/(26545342711093760496983040*r^24) + 
        (\[Alpha]2^2*(138686213215065669761561374656886210560000 - 
           57786174153827435143805107531544336793600*r + 
           22653744137878833857640069560442862632960*r^2 - 
           644393497726506107636585270556336522*r^21*\[Omega]^2 + 
           164288791865026536818245405506598362*r^22*\[Omega]^2 - 
           2256561635328*r^3*(5124109523442300794276264293 + 
             170251031601220116943110000*\[Omega]^2) + 3350802*r^20*
            (343207847869013375820987882467 + 349894939083899810699302566844*
              \[Omega]^2) - 14350336*r^5*
            (-149260210571970745324206537691539 + 
             725818554294411895114523061752*\[Omega]^2) + 
           172204032*r^4*(-21021261632844484279602374537651 + 
             1532396043261750954584013621840*\[Omega]^2) - 
           88179*r^19*(38619158587622417292731447232259 + 
             13091101053591012061420726929064*\[Omega]^2) + 
           4522*r^16*(358074097228258399817008249437201 + 
             307327300239610556414657756477840*\[Omega]^2) + 
           6272*r^11*(-6663588860854650543754613296715163 + 
             311612589523303134825650147877392*\[Omega]^2) + 
           2261*r^18*(1675807725313002869334913555707591 + 
             681603740014870235765896322022532*\[Omega]^2) - 
           2128*r^13*(-1173491657007519405936788981094369 + 
             706401635168988587786567401503632*\[Omega]^2) + 
           1292*r^15*(-317903357890178187031373387442657 + 
             730734084433123107377789620268512*\[Omega]^2) - 
           646*r^17*(2941123429299559320367334210042343 + 
             1013326006740931606229448373894628*\[Omega]^2) + 
           10752*r^7*(-53781650759344908414790277087567471 + 
             4162192952144337616366730467799344*\[Omega]^2) + 
           21504*r^6*(44163721030345502195778656235912101 + 
             5495568823152688251759668888528664*\[Omega]^2) + 
           152*r^14*(22360882076898628710681680657763447 + 
             11662034667489413171626181502946160*\[Omega]^2) - 
           512*r^9*(-351551349738025287067170761059178787 + 
             13809106014544886780570605279903598*\[Omega]^2) + 
           256*r^10*(120311782530766777435333386191197383 + 
             16234928143415041063921765862548546*\[Omega]^2) - 
           192*r^12*(-8109745905655012249921704365458451 + 
             28019103019430676282066474188412000*\[Omega]^2) - 
           256*r^8*(913186247040693912540946980196532211 + 
             42336210588597931574620352925943616*\[Omega]^2)))/
         (26510305046051356127252887338602496000*r^24) + 
        (\[Alpha]1^2*(-1190204622664461060409340119693677035520000 + 
           494072773640947283590999463099234254848000*r - 
           195155630868930149277489347144839420968960*r^2 - 
           4861856255820201594704650089403087872*r^21*\[Omega]^2 + 
           1231710087496526359333310942080134297*r^22*\[Omega]^2 + 
           737722073088*r^3*(135391182674633668806792516091 + 
             4492923156715882533399040000*\[Omega]^2) + 1675401*r^20*
            (5146213122993053314002544223479 + 
             3786510523818575409681767519092*\[Omega]^2) - 
           88179*r^19*(290754799984649294013307611874389 + 
             31581335526893031290801082183328*\[Omega]^2) + 
           108528*r^15*(120465240757270202034591902844127 + 
             73575439230831747136589437516624*\[Omega]^2) - 
           10838016*r^4*(-2980727413623284493622297007733079 + 
             206379877367540656445285171368960*\[Omega]^2) - 
           9044*r^16*(734581386728176894579093487654115 + 
             232619150835665081249343258591944*\[Omega]^2) - 
           2261*r^18*(-8647780866335352371355253967379759 + 
             482038738247251730050292052889960*\[Omega]^2) + 
           100352*r^5*(-181585150426234979621392399368464229 + 
             1147466811612046105473168924629152*\[Omega]^2) + 
           32256*r^9*(-46049408890288110415585684031870615 + 
             1914927141752062912841160574879744*\[Omega]^2) - 
           365568*r^6*(23002058653888807880649909907605737 + 
             2732983109330220110704198975604288*\[Omega]^2) - 
           3072*r^11*(-156370780003277629458514668701105647 + 
             8110848853090958530918056701686748*\[Omega]^2) + 
           646*r^17*(10734636475225756928835770573901825 + 
             14685283414747905885907737346212704*\[Omega]^2) + 
           912*r^13*(1319759228423794756048044136219103 + 
             21669681259963680959365021642473504*\[Omega]^2) - 
           1792*r^10*(299780366342510606216952409523212827 + 
             37938867243017600408134131115933244*\[Omega]^2) - 
           152*r^14*(68446174546004471298116814948094731 + 
             72398436426842461896886759151104352*\[Omega]^2) - 
           4096*r^7*(-1218159658175815668646852713157105149 + 
             93143267099871785346281657012980664*\[Omega]^2) + 
           512*r^8*(4053962179009646153759469597536808153 + 
             188759287620349662744629251360267480*\[Omega]^2) + 
           64*r^12*(-331193174833231929169097839128878043 + 
             258715781933489574062247455179661648*\[Omega]^2)))/
         (225337592891436527081649542378121216000*r^24)) + 
      c^4*((\[Lambda]ev*(12504583922819796618231517544448000 - 
           4519339825097633251673905708400640*r + 
           2251707158927726956210452943601664*r^2 - 973769256094635*r^22*
            (-4213968609081 + 238838674666*\[Omega]^2) + 3895077024378540*
            r^21*(-4213968609081 + 245194437112*\[Omega]^2) - 
           1160082924*r^20*(-27495115706540611206 + 1643678473457037811*
              \[Omega]^2) + 356948592*r^19*(-131440450020063368184 + 
             8463676299456173437*\[Omega]^2) + 109830336*r^17*
            (-588036371937265056078 + 40991105196358610701*\[Omega]^2) - 
           41186376*r^18*(-1455539386105036073751 + 81277530173430509458*
              \[Omega]^2) - 1615152*r^16*(-34675808325927862307963 + 
             315982184863512683850*\[Omega]^2) + 922944*r^15*
            (-35835270205397468584975 + 6549149833158595480918*\[Omega]^2) + 
           105971712*r^3*(-7659151211590473448310401 + 
             178185822084975524002560*\[Omega]^2) + 11776*r^13*
            (-127225561266324941304038 + 352269591516201562768041*
              \[Omega]^2) + 1376256*r^5*(102044567548788514677330919 + 
             2200941949701058684242737*\[Omega]^2) - 11776*r^11*
            (139175838768327495718165043 + 2745343558872618927319188*
              \[Omega]^2) - 2944*r^14*(-4900338502222820412876659 + 
             9502735472380683322877449*\[Omega]^2) - 57344*r^7*
            (619851978110322324068489711 + 12186630209707313232169158*
              \[Omega]^2) + 8192*r^9*(1125740641032539028250916239 + 
             19155855664009099881462065*\[Omega]^2) + 
           2944*r^12*(42675957023621757377033261 + 21525774116527197197623204*
              \[Omega]^2) - 114688*r^4*(2068070507587191508328479475 + 
             72163280531501721193152384*\[Omega]^2) - 
           1024*r^10*(-1589999438374622215867127509 + 
             156037543711103369384654710*\[Omega]^2) - 
           16384*r^6*(-3559868052701953065262375802 + 
             160414835824013156340814973*\[Omega]^2) + 
           2048*r^8*(-6275501011733085088383157577 + 
             223467456521544373355021018*\[Omega]^2)))/
         (5923487044609728279859777443840*r^24) + 
        (\[Alpha]2^2*(720567335127742864857819048925628454666240000 - 
           333215233915250829244071639119011808595148800*r + 
           110107476569137684937263682575460703380176896*r^2 + 
           64917950406309*r^22*(-153242246132303062384029149 + 
             7857868209766094314111890*\[Omega]^2) - 2617013220822*r^21*
            (-15205383687658316108390810662 + 764551663140754022293359855*
              \[Omega]^2) - 33096237318144*r^3*
            (1871793728385934905919966403147 + 53673649769930838104061118800*
              \[Omega]^2) + 86949016*r^20*
            (-763758921596733016736983801453854 + 
             42105379324827574735466111692141*\[Omega]^2) + 
           28700672*r^5*(402494400509269478468724176767247475 + 
             143722778703884141144253440075428*\[Omega]^2) - 
           20593188*r^19*(-3619382279769211124238741866568465 + 
             176236972590126580029264830155214*\[Omega]^2) - 
           2941884*r^17*(-24130124107761757551962981510118135 + 
             729436104952403119090588230526346*\[Omega]^2) + 
           3432198*r^18*(-22058710553116031271884848489946037 + 
             1413758078927621304703160830125902*\[Omega]^2) + 
           688816128*r^4*(-23625706075871591053515587514662813 + 
             2033392399033775319507767780224764*\[Omega]^2) + 
           4039168*r^11*(-37946386548024291990883038758018267 + 
             2125057898334301933421305955985684*\[Omega]^2) + 
           73416*r^16*(-678273011052439387362817045388869553 + 
             58647076448457603584115628068534436*\[Omega]^2) + 
           27968*r^15*(936510756101916951049532032330004577 + 
             104652568743500171503845891659732870*\[Omega]^2) - 
           46368*r^13*(-193690006138865366191733091814803233 + 
             119492670535856785960273251616870952*\[Omega]^2) + 
           16560*r^14*(226624556348726378503123575581543459 + 
             329793693119603104760775738651007992*\[Omega]^2) + 
           315392*r^7*(-9421986901173902367484893932486928401 + 
             609172301367064229671204635204800110*\[Omega]^2) - 
           5888*r^12*(358526656959977472338521905469039557 + 
             3524296978935307573646776219640364512*\[Omega]^2) + 
           157696*r^6*(26345444430950596322668484238184200809 + 
             3615219726352640001666116349922974732*\[Omega]^2) - 
           3072*r^8*(290042215240355867081910891108672459045 + 
             20361649063558270251901264897443113216*\[Omega]^2) - 
           1024*r^9*(-814551743932775488674518044036506606191 + 
             30374204775400020397803349797134914807*\[Omega]^2) + 
           512*r^10*(160743213872614631670094852091479636849 + 
             49534503393927963349422213521477868641*\[Omega]^2)))/
         (2957834264903087957185986399029896286208000*r^24) + 
        (\[Alpha]1^2*(-12367812968980636365733589630443562635100160000 + 
           5700975689694089040927143112078486831680716800*r - 
           1895581317909376517327916868063512558645018624*r^2 + 
           324589752031545*r^22*(-499468755428217346237838141 + 
             23564883350384008568982786*\[Omega]^2) - 534084330780*r^21*
            (-1214208544445996368704184520771 + 56530636846337647020972347904*
              \[Omega]^2) + 21639847477248*r^3*
            (49520752889303494854159243768089 + 
             1416447123337443156356714803200*\[Omega]^2) + 
           655059504*r^17*(-485612535840337548562082491166979 + 
             90761783389458940441060351792256*\[Omega]^2) + 
           217372540*r^20*(-4184998025904570738992517170458677 + 
             182446153756377149802834729120838*\[Omega]^2) + 
           150126592*r^5*(-1314052122966499655646083160256341423 + 
             1016094679775185835880473154939488*\[Omega]^2) - 
           4576264*r^18*(21870657301660404463674212279645529 + 
             1278621533311225481531289234341002*\[Omega]^2) - 
           4576264*r^19*(-126620947256040940536134879086229175 + 
             3880177044611875621421490059352944*\[Omega]^2) + 
           783104*r^15*(-748716524949072929316984993465256219 + 
             55744131059836050177395520448746502*\[Omega]^2) - 
           97888*r^16*(-6879997541059430107006718638290752431 + 
             149110416453199392890563397486081494*\[Omega]^2) - 
           105971712*r^4*(-2749713657900602026963804483716695435 + 
             223963543853195519255821454274430464*\[Omega]^2) - 
           565248*r^11*(-6031489296933812781153722803896849888 + 
             368516982207290889489339058001172149*\[Omega]^2) + 
           11776*r^12*(-7569456158368639493996706091799791415 + 
             14615499806832356875037752581883647516*\[Omega]^2) + 
           28672*r^9*(-500512571693148962892523985477096526325 + 
             18966521944128285667775526740115989424*\[Omega]^2) + 
           2944*r^13*(-24298138423690988061898574735780374063 + 
             40195457576543176523455488571634501632*\[Omega]^2) - 
           14336*r^10*(215781570761646932046179010044999011035 + 
             40764693825031256225947748664578295631*\[Omega]^2) + 
           20480*r^8*(802980959960640977164807534172406995077 + 
             53128780712245781711054461072608378630*\[Omega]^2) - 
           1472*r^14*(-166418740509074315756521854549841424229 + 
             55463945379811171271327749962444934576*\[Omega]^2) - 
           57344*r^6*(1292125392829679156805911164326057651071 + 
             167760553489119907979094515310939877544*\[Omega]^2) - 
           16384*r^7*(-3134953395916326899155552949636593788655 + 
             200109535688210014522069205579918594012*\[Omega]^2)))/
         (50283182503352495272161768783508236865536000*r^24)) + 
      c^6*((\[Lambda]ev*(10773210079210854594808531884441600000 - 
           3809949388895499077374390166743941120*r + 
           1816509261396316754574929634826125312*r^2 - 396720808038555*r^22*
            (-10084793057641575 + 331627499773741*\[Omega]^2) + 
           1586883232154220*r^21*(-10084793057641575 + 340452475930012*
              \[Omega]^2) + 9816086280*r^19*(-4884395139783982110015 + 
             179079204498054572363*\[Omega]^2) - 2454021570*r^20*
            (-12966515453133798396568 + 445959585588459268681*\[Omega]^2) - 
           52492440*r^18*(-1171250729016838472747360 + 
             37378891283358602335227*\[Omega]^2) + 69989920*r^17*
            (-946604829923959942029063 + 37390207080635863123951*
              \[Omega]^2) + 176336928768*r^3*(-3606253034570095935101027 + 
             75125286850225537337525*\[Omega]^2) + 29440*r^13*
            (-84209815874290785275554958 + 1571180132694586068204765*
              \[Omega]^2) - 167440*r^16*(-341734357672626981856261776 + 
             2362833918402603110142551*\[Omega]^2) + 95680*r^15*
            (-361130957650370258575064148 + 33637608948724614313415489*
              \[Omega]^2) + 1146880*r^5*(93989079316737320498527152408 + 
             1611475629526623415840871375*\[Omega]^2) - 
           5120*r^11*(170763134026997336123655302674 + 
             2162630277403755099725467255*\[Omega]^2) - 
           7360*r^14*(-1932593977573464701425637708 + 
             2260276800433685916087060517*\[Omega]^2) + 
           20480*r^9*(296299347670718798235681984223 + 
             3971052146805156712551604917*\[Omega]^2) - 
           1146880*r^4*(167133649465104255347630963747 + 
             5872914358758509884207743744*\[Omega]^2) - 
           57344*r^7*(450659352938917730886924178988 + 
             7127263964627406292641421475*\[Omega]^2) - 
           5120*r^10*(-192832894146752703629052648836 + 
             22765710655958184286820981583*\[Omega]^2) + 
           1280*r^12*(32174094288977334767426087917 + 
             33266647363638573527972818059*\[Omega]^2) - 
           40960*r^6*(-1081549928203002797777547553244 + 
             48443330552008253072797214809*\[Omega]^2) + 
           2048*r^8*(-4382735176811090073410676044168 + 
             171795410039503183076224445365*\[Omega]^2)))/
         (155647026455926372713665477058700800*r^24) + 
        (\[Alpha]2^2*(620798206918489810352223815514647725867008000000 - 
           308852380333599407442963924928202730375335116800*r + 
           90390962937232827122974192287789563771528675328*r^2 + 
           396720808038555*r^22*(-24449103814744715862179196045 + 
             727376667284014797009623951*\[Omega]^2) - 215903590717815*r^21*
            (-179699989035961917644618671460 + 5242370292695984987428790907*
              \[Omega]^2) - 101069891271917568*r^3*
            (531034731931319834709339653308 + 12330601762115752094573215875*
              \[Omega]^2) + 62168546440*r^20*
            (-1066923692853738766137100211421219 + 
             33855812040228606192728175199093*\[Omega]^2) - 
           4908043140*r^19*(-15760552838877379436249186113459606 + 
             436794090160534294979242659817511*\[Omega]^2) + 
           161182973952*r^4*(-76015976612755635482174914158541729 + 
             7610090181356936541523239079206635*\[Omega]^2) + 
           559663104*r^5*(17937224255790895584439788730290931187 + 
             114786865575317409827402510961457180*\[Omega]^2) + 
           1254400*r^11*(-78043749470957012808111255680749921682 + 
             4745861949011769263863868368759275379*\[Omega]^2) + 
           198835*r^18*(-398378276993207150446984294621156049859 + 
             14341169320423743745905165551265532766*\[Omega]^2) - 
           56810*r^17*(-1275849239473827654700920360602373396351 + 
             23009718935911753179699896012502224374*\[Omega]^2) + 
           83720*r^16*(-612128885050272546911525958226920938913 + 
             29212288627268264519063178979519196086*\[Omega]^2) + 
           35880*r^15*(725640059818516583392625377096410364339 + 
             45801305089121684640691127924137636664*\[Omega]^2) + 
           1025024*r^7*(-2407660402646033631303866891781687282767 + 
             131942953256803431235475990214209574700*\[Omega]^2) - 
           12880*r^13*(-441841948986151802672946690242118316827 + 
             280796939381568316289633124089519043944*\[Omega]^2) + 
           1025024*r^6*(2997387587848077612003465946067281355587 + 
             448718927324433455951363475796007501340*\[Omega]^2) - 
           5120*r^12*(1162358927927834550334694637801152543919 + 
             2742865634748465189741448434429712678280*\[Omega]^2) + 
           920*r^14*(-670839102397252453427799236527125025227 + 
             3369872246294124009402479524406488426808*\[Omega]^2) - 
           2560*r^9*(-246884544106362702469135676960248709928341 + 
             8452370810742489284298840514588035411863*\[Omega]^2) - 
           4096*r^8*(142992051828130466657963119533050668571091 + 
             13779518807579182698429641404411869431915*\[Omega]^2) + 
           1280*r^10*(31368404629172893911549780093824777055505 + 
             17383252960897162334483900584937746521637*\[Omega]^2)))/
         (77720792603159764935008275117509312290472960000*r^24) - 
        (\[Alpha]1^2*(10655376313006576403543141299731292458319872000000 - 
           5285939817682388959416363409129120158722713190400*r + 
           1555336925617689134137709596723495313627075837952*r^2 - 
           396720808038555*r^22*(-398439848080237019385184517025 + 
             10906613510669398632677532787*\[Omega]^2) - 33042079838896128*
            r^3*(28119992940848969750259568781957 + 
             650808933986565013710253632000*\[Omega]^2) + 652769737620*r^21*
            (-968607270683056194125383560887775 + 
             26164263087046607629540035021568*\[Omega]^2) - 
           31084273220*r^20*(-29296822789413456841340068543241991 + 
             735578539298756940472891794448493*\[Omega]^2) + 
           6544057520*r^19*(-97106010697145063668923902499609339 + 
             1701877234459831179151216857828868*\[Omega]^2) + 
           1722040320*r^5*(99828951887319146994260902581365569727 + 
             554637297227015265942778839625757264*\[Omega]^2) + 
           1590680*r^18*(96642766544719667889344125841046860025 + 
             1474146824116170660719820673953912223*\[Omega]^2) + 
           11021058048*r^4*(-19952805994709650948140479906984394253 + 
             1886606573028092115317628150968004960*\[Omega]^2) + 
           334880*r^16*(-2011964029280930974204661090584949325125 + 
             28910219302092847626933117861705566409*\[Omega]^2) - 
           669760*r^15*(-920964048712123008202802980654984952747 + 
             32320945159293926222538412226435307908*\[Omega]^2) - 
           454480*r^17*(-705673013622949478484159764322687947523 + 
             76054933661342694822054522388014051904*\[Omega]^2) + 
           61440*r^11*(-34444847217796053727544390235953519744932 + 
             2261284637509938549178655983830919982143*\[Omega]^2) - 
           143360*r^9*(-77515798961094033672087008154985812466967 + 
             2645089980500437667689374271997882240712*\[Omega]^2) + 
           107520*r^10*(14870090474208582339757283548284043409784 + 
             4099936449054237831598311838180206757289*\[Omega]^2) - 
           14720*r^13*(-4890436151662646999798706227794014188153 + 
             4423241316845075976848760816766244867936*\[Omega]^2) + 
           7360*r^14*(-36588440439642117445771735760786128092009 + 
             7316126875204463786977159170825473277784*\[Omega]^2) - 
           5120*r^12*(-984268100434896416899911681037302812017 + 
             26767208199537535901285165050694585538425*\[Omega]^2) + 
           57344*r^6*(960707280644172518959913979160400635466639 + 
             135368072230078022779966088554091707985300*\[Omega]^2) - 
           4096*r^8*(2708017835640379168801751826201946725454079 + 
             236326625773734369948250087896378153014935*\[Omega]^2) + 
           8192*r^7*(-5219759365257535111621868023179043811103011 + 
             282013410329523387196782689203565181572220*\[Omega]^2)))/
         (1321253474253716003895140676997658308938040320000*r^24)) + 
      c^8*((\[Lambda]ev*(384857413586168333188071968137543680000 - 
           134730433721390310476978067588922736640*r + 
           60247739670762592881791550975683592192*r^2 - 36101593531508505*
            r^22*(-4103365614808887 + 69024376978474*\[Omega]^2) + 
           144406374126034020*r^21*(-4103365614808887 + 70861192325368*
              \[Omega]^2) - 1160082924*r^20*(-1040648337314220210391816 + 
             18826099492732454990625*\[Omega]^2) + 136480344*r^19*
            (-13657283125860106018723437 + 269134805643888019423454*
              \[Omega]^2) - 22202544*r^18*(-107956603646118562101485719 + 
             1881314504735199726340933*\[Omega]^2) + 2612064*r^17*
            (-987657041291670428599397477 + 20674647619603248442203642*
              \[Omega]^2) - 200928*r^16*(-11038284316429607542899997312 + 
             64378350713434757097591755*\[Omega]^2) + 132480*r^15*
            (-10310098615515239198496052396 + 399252849753548207908435255*
              \[Omega]^2) + 333971456*r^3*(-62179667681179915936378047669 + 
             831948821679413869242310400*\[Omega]^2) + 5046272*r^5*
            (680433584370551345232286706682 + 4593501184175765628859137665*
              \[Omega]^2) + 8192*r^9*(19614702732220980485697252884423 + 
             39210296544433264709774418401*\[Omega]^2) - 
           114688*r^7*(6735252904110065323902831729602 + 
             42164263500478919555249072777*\[Omega]^2) - 
           22528*r^10*(-865040951768851906943527676414 + 
             137344021534996863389556962743*\[Omega]^2) + 
           2048*r^11*(-8739189955375200622175788579526 + 
             145591002915437336635415135187*\[Omega]^2) - 
           512*r^13*(243944572266068812026564217724 + 
             191513753324521470153881971365*\[Omega]^2) - 
           458752*r^4*(13642003708000426003390188542317 + 
             456153988166227354363107920336*\[Omega]^2) + 
           512*r^12*(2678817609800165390661725535257 + 
             1972926956757330387660617230501*\[Omega]^2) + 
           4096*r^8*(-58766626925181911443539500484746 + 
             2456523215793413841849082012279*\[Omega]^2) - 
           128*r^14*(-4168600944187548356739375901322 + 
             2734300155255553172806433920009*\[Omega]^2) - 
           16384*r^6*(-82000478799472310872058818764910 + 
             3416313104823764602762091306307*\[Omega]^2)))/
         (237953174045820238604651781327341783040*r^24) + 
        (\[Alpha]2^2*(22177121815773772997459434787338492553094758400000 - 
           11719104347406104880597821565912588538353470668800*r + 
           3070297577303943745042282346996264345557568323584*r^2 + 
           7220318706301701*r^22*(-49740044903696758937195331441 + 
             756974637540800418926112070*\[Omega]^2) - 6361959139818282*r^21*
            (-225804013372337667556156584002 + 3369690663472212172329993435*
              \[Omega]^2) - 25381805274169344*r^3*
            (73670074531286026608693702677987 + 
             1029817120051048275849069596000*\[Omega]^2) + 
           78579592*r^20*(-32064980140239073707748347066985884687 + 
             536393897307951504845411076206597033*\[Omega]^2) - 
           86851128*r^19*(-35149689669505800026447270898798386410 + 
             540608889926730893889014541299656099*\[Omega]^2) + 
           35818438656*r^4*(-10248908167912672288656895177527376695 + 
             1244125222857559175191536458869794001*\[Omega]^2) + 
           1865543680*r^5*(187814620861792667706447738638880824223 + 
             3102967485177785206433355112246401292*\[Omega]^2) - 
           139932*r^17*(-20069816744329438378089327590526604458495 + 
             212087831748492693754225511127001962206*\[Omega]^2) + 
           200928*r^16*(-9907523520207074705973432835558594015821 + 
             234475489985488139819204703492325119205*\[Omega]^2) + 
           163254*r^18*(-19269769614059017510304247278019054491669 + 
             374328703384318353646894345201280879370*\[Omega]^2) + 
           50176*r^11*(-41815662806552293821382916501180050041313 + 
             2937756099160157216793266924517274640862*\[Omega]^2) - 
           3360*r^13*(-35563837544201939328072495537721912609933 + 
             26483471047645783293235670180779725035320*\[Omega]^2) - 
           30720*r^8*(469395794297255199783057440092704238325721 + 
             68086162713005997784592330616917954357360*\[Omega]^2) + 
           186368*r^6*(482375870634847044344665060711322836079411 + 
             81103041806486384532157662205314135627612*\[Omega]^2) + 
           368*r^15*(2700513245607577003182800278044747821270937 + 
             81899630672733108161564940615139215536344*\[Omega]^2) - 
           2560*r^12*(130798402928144662173151610938103291182335 + 
             143884321243352416618262535194689342471136*\[Omega]^2) + 
           14336*r^7*(-5658998569168122396750930541880234218055293 + 
             239783238310274961113638775469184209127868*\[Omega]^2) - 
           1024*r^9*(-17831647426150695166296752680200674709387235 + 
             506837937954119245181650869207280854664493*\[Omega]^2) + 
           48*r^14*(-3309648792050498240460729870467240118018113 + 
             1260090056287589561749092923833017477305960*\[Omega]^2) + 
           512*r^10*(1034419598870036298763249635203448279176861 + 
             1528592081722296259879028070263042844139819*\[Omega]^2)))/
         (118819547731710648632640650999648236629675061248000*r^24) + 
        (\[Alpha]1^2*(-380647972002734770548779165638080675651885465600000 + 
           200624789778177237987110562032485373297406089625600*r - 
           52809647602260896056069863247524439267762331713536*r^2 + 
           36101593531508505*r^22*(-162119774083343326422367385169 + 
             2270083762753659492145341718*\[Omega]^2) - 1009834784098140*r^21*
            (-23183127693918095678398536079167 + 
             320340275462579999785509971456*\[Omega]^2) + 171041354460168192*
            r^3*(189367837159119685781931848908801 + 
             2636916030874229563975108736000*\[Omega]^2) + 
           39289796*r^20*(-882528222979143491079939990502393456185 + 
             11763461905118248557612435244395988318*\[Omega]^2) - 
           16543072*r^19*(-1594010214847772609344144311338546793885 + 
             17464459486136124694248203361161849956*\[Omega]^2) + 
           435344*r^18*(-18151235519364649634864570675775970615839 + 
             31419340550095649997458293012735630481*\[Omega]^2) + 
           226688*r^15*(-107846016915509333383273158121237161194957 + 
             1247976849722400492267821440687092336260*\[Omega]^2) - 
           500957184*r^4*(-13180624930575339828418650973738618286599 + 
             1509376599261216584955949258395393783936*\[Omega]^2) + 
           373152*r^17*(-33232971178996590502334282655077081361263 + 
             1931631254838302676282007207732000752432*\[Omega]^2) - 
           20873216*r^5*(288354815341624525658297196414575559484569 + 
             4625961178485848934900205037962984410400*\[Omega]^2) - 
           10304*r^16*(-2508995907445027612775233234765158036065587 + 
             25763333245358019463239157611627829930123*\[Omega]^2) - 
           73728*r^11*(-580219596264600706153838442769734757946477 + 
             43881859053641639133389186100625926304571*\[Omega]^2) + 
           114688*r^9*(-2873416207004644442799637388858354359784225 + 
             79489749756874728245148020182086489148532*\[Omega]^2) - 
           100352*r^10*(229623288755684700659400112328878058035518 + 
             134639309282908083627797740267857078730579*\[Omega]^2) + 
           3328*r^13*(-743803329029703548037888060615481479925973 + 
             347408762111903934908912421135567036380144*\[Omega]^2) + 
           2048*r^12*(1424056859650082984740242814424727014748154 + 
             2118602594452517746961625176582385934562187*\[Omega]^2) - 
           114688*r^6*(14153380469820857261989747434074339628968753 + 
             2227569233767839471271570082917646748836044*\[Omega]^2) - 
           16384*r^7*(-86058246558471893045380123404244493200239035 + 
             3587685283579433500530371512092172760660724*\[Omega]^2) + 
           8192*r^8*(34623507106911161690359449726064850463951497 + 
             4329453346534782691741473232001154191982933*\[Omega]^2) - 
           128*r^14*(-87124426839133530089567619612569337191332317 + 
             10682143873920085154808753902246400623966792*\[Omega]^2)))/
         (2019932311439081026754891066994020022704476041216000*r^24)) + 
      c^10*(-(\[Lambda]ev*(-378006340151304254292802671889629343383552000 + 
            135937392719269595412367008714938578957762560*r - 
            49656560698273695313427924135914254473625600*r^2 + 
            57106157040749817000*r^21*(10248097749325401735 + 
              153771423186247514*\[Omega]^2) - 7138269630093727125*r^22*
             (20496195498650803470 + 299570931118082479*\[Omega]^2) + 
            1327989663000*r^19*(1573498879550711249355462243 + 
              12585076190207623690739821*\[Omega]^2) - 331997415750*r^20*
             (3836674139311487013567967940 + 42017970278503866705008367*
               \[Omega]^2) - 34051017000*r^18*
             (79263645576181011510515809131 + 477470075540539311033629393*
               \[Omega]^2) + 45401356000*r^17*
             (63532156504406844550061461059 + 614788838866900369437833869*
               \[Omega]^2) + 75922000*r^16*
             (-32254054317132231081868343328537 + 
              136287988048003219045655676745*\[Omega]^2) + 
            43384000*r^15*(36357264860956225896868462351593 + 
              1736954102922233807711809566641*\[Omega]^2) + 
            9007595520*r^3*(1949414410286814224897004893009097 + 
              36305836238131122445343250022528*\[Omega]^2) + 
            378624*r^13*(513494695921344037899123338848250 + 
              769970788761224808211669189436821*\[Omega]^2) - 
            1262080*r^11*(1606811836953471215630331474673275 + 
              1525026202116839055584162494268702*\[Omega]^2) - 
            94656*r^14*(5810099457772040935700205458083250 + 
              1772635127125810623952803636267357*\[Omega]^2) + 
            63104*r^12*(-85290009508284916347802140704401125 + 
              3366050106236861236028430832886014*\[Omega]^2) + 
            1024*r^10*(22625378640435949878519907893282004035 + 
              191934088236282991301770901663913049*\[Omega]^2) + 
            344064*r^4*(12994600856152067311277577395829436775 + 
              292349869123396623130953971045230976*\[Omega]^2) - 
            57344*r^7*(-8878496759629559145889634262598474695 + 
              375353929708544161860072724385910431*\[Omega]^2) + 
            229376*r^5*(-11870300744829995883488591996826225570 + 
              432711837622998303738941170241594119*\[Omega]^2) - 
            2048*r^8*(-20315034888841029300910776948988853445 + 
              1297327613408769803408521990228944343*\[Omega]^2) + 
            4096*r^9*(-15833651805288830156870261366877309225 + 
              1559149919992598499664704639040533437*\[Omega]^2) + 
            8192*r^6*(-88593814987228544429867251534872062520 + 
              1642039379039227102487391961500822239*\[Omega]^2)))/
         (17783601491158220965415147970966717182400960000*r^24) - 
        (\[Alpha]1^2*
          (21992460783302538991916882191799535185891551629803520000 - 
           12532993416970096066090228368700906941257150620709683200*r + 
           2707922262424909975233254808095589678473771028877148160*r^2 + 
           419898213534925125*r^22*(809783698488214501281944599621890 + 
             9852332412014893281305527432753*\[Omega]^2) - 
           1381812302871000*r^21*(984292085512424726308203660840407295 + 
             11817555329929942235322621331258496*\[Omega]^2) + 
           540996186931200*r^3*(-2964738557609961479788173557502204485105 + 
             57720975438030952417644381307965253632*\[Omega]^2) + 
           247370623500*r^20*(8780460208264315414926072963131807355708 + 
             64716949554841365134670097472052119611*\[Omega]^2) + 
           26039013000*r^19*(-76828506134089133389458531115027027153629 + 
             200962951238575182365030344184384436488*\[Omega]^2) - 
           51359000*r^18*(-15865097802219695662915819293660750512289624 + 
             262972539233430427053878972463214693559899*\[Omega]^2) + 
           58696000*r^17*(14153090909220632224812321536992737665564907 + 
             330094340908625216923131375150863156492432*\[Omega]^2) + 
           812000*r^16*(-2060334293140532636577512973070169308080723426 + 
             7986099208145687507014506173772530880666973*\[Omega]^2) + 
           4872000*r^15*(338676650744454985032363228722930017051379587 + 
             8763871860633334070458317768521314554317412*\[Omega]^2) + 
           141295616*r^5*(2127304803540969535709955983322013960663651716 + 
             114013154225228207603280484500472169866279897*\[Omega]^2) + 
           317915136*r^4*(-674321478349893180314517953968250717043626885 + 
             142484301378229729997920506737450749719998208*\[Omega]^2) - 
           356352*r^11*(-6591834763035079832205935841445077667907556000 + 
             152634060773622070847467463918783685856290179*\[Omega]^2) + 
           688128*r^9*(10910513069777469188234276131677971225832570775 + 
             228867148933067331522514389263765030093510639*\[Omega]^2) + 
           178176*r^13*(503810144888748110089384550463394211709627125 + 
             425876068837380412914592909120237404389751402*\[Omega]^2) + 
           1154048*r^10*(-2431229728555467164610538430713022843621534610 + 
             426089489389560084979900871803638385922626541*\[Omega]^2) + 
           3712*r^14*(-224733244974934441108159226345347369010534509125 + 
             2682798540799937032310551647268477615348638908*\[Omega]^2) - 
           14848*r^12*(42581406289274459711786440533263216001440137125 + 
             11631770536345366119012348176981047167668003206*\[Omega]^2) - 
           8192*r^7*(6986432690491919504022557814035864385186901185585 + 
             23633011122578303928486734899955235676719688876*\[Omega]^2) + 
           344064*r^6*(136813059545456613012709173972933840774584997851 + 
             33929506476921791517479380260622050792526670298*\[Omega]^2) - 
           4096*r^8*(451533511035359940859920654568028347947233289060 + 
             526274103503863248945352562443946818706163507517*\[Omega]^2)))/
         (8880064301279327492589103762926616961688843281319552000000*r^24) + 
        (\[Alpha]2^2*
          (21782333811775055438681131790939397157487228233973760000 - 
           12440782606099651071857801576036104590844963614425088000*r + 
           2677480951132995875821855626576876350286583915708416000*r^2 - 
           7138269630093727125*r^22*(49690024246368326402520523796442 + 
             657065248329848761696382170469*\[Omega]^2) + 431643618109328625*
            r^21*(3286978202528473509783058322425864 + 
             42620578083185762942806615065297*\[Omega]^2) + 
           4647963820500*r^19*(762494860959848884063732996799622639839 + 
             2790799403827232580307344226277138231*\[Omega]^2) - 
           8410601199000*r^20*(317118400400070769686562553282190890805 + 
             3139351594809645648050343358354387496*\[Omega]^2) + 
           2813180172042240*r^3*(-559062891064575481723192763652682641587 + 
             10936149217981036642928518350733720440*\[Omega]^2) + 
           31182250*r^17*(99213854729644523103401488806438505477967313 + 
             193389382439009632993145775884143734375230*\[Omega]^2) - 
           109137875*r^18*(33827369563134779501296838401965635270558949 + 
             204229650223602527281619679514541437112950*\[Omega]^2) + 
           76458590208*r^4*(-2635977103588148895617222126737629995432045 + 
             591762678905079857111305189298230639408678*\[Omega]^2) - 
           12368384*r^11*(-120638853585060497031492578493873184740865125 + 
             1181017373667657561258591786837855682205486*\[Omega]^2) - 
           276080*r^13*(357144443980159573117212285101849830384749225 + 
             2367044614730174034747896677461208952317352*\[Omega]^2) - 
           6902000*r^16*(317298662110023355058098558143926599524535995 + 
             5403858285846580065230108402131888430519173*\[Omega]^2) - 
           493000*r^15*(-2196645393258143118771880812477814835227850247 + 
             61421306487963315069804241813103209866318200*\[Omega]^2) - 
           1135872*r^12*(482093374141015699279697394961637198503000875 + 
             67843608259753493922237588296389867771982272*\[Omega]^2) - 
           1182720*r^7*(46820922106598322312166324624180230152411278273 + 
             165310884805997175659110597797500152860968852*\[Omega]^2) + 
           14350336*r^5*(20543352730136481046217643263473422992052580611 + 
             1094944656294354215397786070102280868527995436*\[Omega]^2) - 
           3944*r^14*(124985883059710884822492833703920527027084675875 + 
             10997599179191538461869816460768169107298367976*\[Omega]^2) + 
           236544*r^6*(180676061881967565470911337453824917802122550891 + 
             49320460570204527265248431694674397470087909580*\[Omega]^2) + 
           512*r^9*(11302695730959590281135269615928011323890972816575 + 
             299393461669033256388803577877852246519851544151*\[Omega]^2) - 
           5120*r^8*(8507861937319417429935844076965219086592577175 + 
             430704477513978373208920333972985153556445792604*\[Omega]^2) + 
           256*r^10*(-4732852940235209463574627871955704199340004016585 + 
             2804290385264595926041353544010752135995540348851*\[Omega]^2)))/
         (8880064301279327492589103762926616961688843281319552000000*r^24)) + 
      c^12*((\[Lambda]ev*
          (-21226827147067051571758733434182119806029791232000 + 
           5613374718878241691038602731202666304219622932480*r - 
           5114691732783966730815598465227241965515496751104*r^2 + 
           2177923633981754533875*r^22*(-4108277229180119007075 + 
             488049369467950144742*\[Omega]^2) - 8711694535927018135500*r^21*
            (-4108277229180119007075 + 501036905337491430344*\[Omega]^2) - 
           986968727745000*r^19*(-56043789609348543849491702421 + 
             12821268813548463276915565466*\[Omega]^2) + 98696872774500*r^20*
            (-548752413967835441033386767960 + 84506610416305624255925669207*
              \[Omega]^2) + 1080294138000*r^18*
            (-63984259585348029727808468226767 + 
             12825052054437453094619853620075*\[Omega]^2) - 
           240065364000*r^17*(-335805656543004528657641361634137 + 
             80623384068095695167449752086302*\[Omega]^2) + 
           872964960*r^16*(-88131093681682302222181223188406000 + 
             1446569047013862970863684161729467*\[Omega]^2) - 
           133023232*r^13*(47585677336671740126418807125052176 + 
             250453122378805028876154662644997601*\[Omega]^2) - 
           99767424*r^15*(-315831302739676733950306500015150500 + 
             286316138606789472359555894698678369*\[Omega]^2) + 
           33255808*r^14*(-798929892215830294871618100278722570 + 
             3691633284514792091318050891370841311*\[Omega]^2) - 
           14412152832*r^3*(-104287740809667889291841138995538403437 + 
             10767331675052371950010126399497992000*\[Omega]^2) + 
           1079296*r^11*(3837014496285049342568708442809170078342 + 
             293395930656261909911762377615619716527*\[Omega]^2) - 
           15872*r^12*(-73188274320554220341120256294281791302421 + 
             19126466812842701969816255369406361046815*\[Omega]^2) - 
           1376256*r^5*(204689301327234447184685506569980179352558 + 
             20852877442075680843525946410234942298969*\[Omega]^2) + 
           34816*r^10*(-316465446442614136287185905853169923509046 + 
             22766567097311621846670321112827742176593*\[Omega]^2) + 
           114688*r^7*(716374036409288592269282525159945995279982 + 
             52696564958191739999993364987387199095477*\[Omega]^2) + 
           458752*r^4*(1627760397708631387285852193170494487023517 + 
             80456860383194313765655304144454882939120*\[Omega]^2) - 
           8192*r^9*(2955985797852919950004403753600780448807047 + 
             178238349850181519376893439246818523872209*\[Omega]^2) - 
           4096*r^8*(-13790273953920663407281904927663694413601518 + 
             535208580917443771641764179990666616780795*\[Omega]^2) + 
           16384*r^6*(-12609999925582256772920505409912513499163130 + 
             757994868630746476295525261897195470526383*\[Omega]^2)))/
         (90926736378623390518003242478746160484625718035840000*r^24) - 
        (\[Alpha]2^2*
          (1223180104590814326476571856264117995461182320835465052160000 - 
           554261151183331621441253109347982550897437838313100646809600*r + 
           238154497778146392661517370296296787466350686748929802895360*r^2 + 
           41380549045653336143625*r^22*(-524206130024166227840819064685755 + 
             56340277804696817903277401938198*\[Omega]^2) - 
           263393479387345056750*r^21*
            (-329422543397091345547477439166943370 + 
             34717898332497414102392198428298253*\[Omega]^2) - 
           318866819733000*r^19*
            (-196209122684744018326010807601820173075030 + 
             45373603947672102489376191983389289824657*\[Omega]^2) + 
           96166183729000*r^20*
            (-1154732364229741049216881052070624782197605 + 
             166309682684516449545110351448766171609007*\[Omega]^2) - 
           204594921603072*r^3*
            (877520930034200709634656514788270489859464727 + 
             71354070797913502739776845733906570404645000*\[Omega]^2) + 
           4092023250*r^18*
            (-13858172023974182610812026237750356100469229707 + 
             4878782258531735346034530432085947725992736678*\[Omega]^2) - 
           389716500*r^17*
            (-256005208820352526410952536231591216786116860209 + 
             22650970373904942556879093191441312509022727826*\[Omega]^2) + 
           174592992*r^16*
            (-416606169104943720059249513953981367603225117500 + 
             111866895389053215519255300932670448487170761877*\[Omega]^2) - 
           174592992*r^13*
            (-314266182781183063465947109853675072471097407343 + 
             129361155304179604456065500738500568758708132136*\[Omega]^2) + 
           2755264512*r^4*
            (-19113980123845101222731159915428256804172286781611 + 
             797610583796999943497280739064272161332549216265*\[Omega]^2) + 
           12470928*r^14*(5212508996173576678340594294140185169855133529201 + 
             1925624716237358598460507356930050506256323965464*\[Omega]^2) + 
           4156976*r^15*(8473277633591363116334697180457369355627678479125 + 
             3311332120181904168984441363364476779689898611288*\[Omega]^2) - 
           373108736*r^5*
            (-90733054791914148416598227810392170202976529178719 + 
             5177391879323963206986474976183080171613227003892*\[Omega]^2) + 
           1555456*r^11*
            (-579998502405634237835698242745463805779602919978821 + 
             26652308925410624391812775581236122983502043554738*\[Omega]^2) - 
           92160*r^8*(39855176683408091819876663832683692898251881271877641 + 
             933252838747536938340364829523857896225638177521288*
              \[Omega]^2) - 15872*r^12*
            (-1188445050477236367814319357786855617811973230656953 + 
             4919375634571033697728385590877356502018823974409952*
              \[Omega]^2) + 157696*r^7*
            (-67423735202016408002424794223881697612082847905688543 + 
             6120284851982104960005965057546688055710379319218852*
              \[Omega]^2) + 157696*r^6*
            (91849280793601569872924844869169328069743887058173281 + 
             9620161849759715023952644204810976400405691795881396*
              \[Omega]^2) + 512*r^10*
            (704531672662512173947769406438871517346312330246877925 + 
             107506587610534304934638507860926978764478595832968831*
              \[Omega]^2) - 1024*r^9*
            (-3741453437498058158482820399606660420429196028843579831 + 
             168064823066278519728302858310531581174223393346405313*
              \[Omega]^2)))/(454033602894833426205434284410706979007348180105\
95928676608000000*r^24) + (\[Alpha]1^2*
          (20994655216053399435709758027923695688292464132995091005440000 - 
           9477606683735013057450410423570746323780497133888451117056000*r + 
           4096389418156965848163988984444288148251654272231955570360320*
            r^2 - 2177923633981754533875*r^22*
            (-162313826938242467890078426701315525 + 
             16051038742397774961565939717522394*\[Omega]^2) + 
           3583584753569320500*r^21*
            (-394584913286867439440780655310898041275 + 
             38505407757013078467656782863517231616*\[Omega]^2) + 
           101227561820000*r^19*
            (2386984779032942460967165815060378445121511 + 
             539842733030725853181038732951881217608100*\[Omega]^2) - 
           48083091864500*r^20*
            (-30726958543996921387992451838265868435270635 + 
             3573817698751317112214636107894016016367774*\[Omega]^2) - 
           1070188820692992*r^3*
            (2903988599255800056198923222029062199642718003 + 
             235379158938670848791459818586211357272160000*\[Omega]^2) + 
           14549416000*r^16*
            (-59090285415133744706157181918169565639133735655 + 
             3090732843650490038407376413588663958105495567*\[Omega]^2) + 
           3637354000*r^18*
            (-246928892389659994569642394424278476883999149681 + 
             11784370084602901803388946282814673805078041979*\[Omega]^2) - 
           3117732000*r^17*
            (-85385251134081139240312142123993215663367784255 + 
             79468993428241521975743542538849428711116946192*\[Omega]^2) - 
           1163953280*r^15*
            (-554244958707156945633880868254074359737677230375 + 
             187823594423814742697145557888419327842269255324*\[Omega]^2) - 
           66511616*r^13*
            (-5861530121220478115152828654245817347632255434855 + 
             8309065021121609945027480952994546935755072205808*\[Omega]^2) + 
           33255808*r^14*(1128135088169771890511673243247935112902156694125 + 
             9438542082042934325938367620134000322704167564824*\[Omega]^2) + 
           423886848*r^4*
            (-2231211610605733174343647554389447950185277037191411 + 
             86737671622942489578674707478439685730049223175040*\[Omega]^2) - 
           2981888*r^9*
            (-21583733945027803366789631511552884302391964994293607 + 
             1015446130855612028615313872480624832968157353070018*
              \[Omega]^2) + 761856*r^11*
            (-26709901707093576266891454761032410986059974782853663 + 
             1351611293527016515138812912388826619759948978493379*
              \[Omega]^2) - 17661952*r^5*
            (-32387115613679496468040441260224626828799513802273243 + 
             1973283470027775079511790641177882003354825577371584*
              \[Omega]^2) - 63488*r^12*
            (-24153258959464891757925197619606798877298262014790656 + 
             8077354286099770713670304451871596618455290283857833*
              \[Omega]^2) + 100352*r^10*
            (152356975853623336073528411986884118604380630921533330 + 
             17528652102606953860242005228856484666203017552245943*
              \[Omega]^2) - 8192*r^8*
            (8085126452394769698737939978783098087533619351505179205 + 
             195773052421374251266922630819170615123438185321627153*
              \[Omega]^2) + 114688*r^6*
            (2230927917574451663388803407817871517674543978881277005 + 
             221228379666348998801887459797557904468641965050839996*
              \[Omega]^2) + 16384*r^7*
            (-11148971345045026345491546167340478211050864392266451251 + 
             1007883355398228728196668641666134659925843486969638116*
              \[Omega]^2)))/(771857124921216824549238283498201864312491906180\
130787502336000000*r^24)) + 
      c^14*((\[Lambda]ev*
          (-379266214217788967208473542541302459526727733346304000 + 
           118759806612880445967720848988331766869630935336222720*r - 
           65108762516505805401961190171212562253042538462052352*r^2 + 
           2879964951895287130875*r^22*(-53579596937920911426470265 + 
             2063866963347426084591257*\[Omega]^2) - 11519859807581148523500*
            r^21*(-53579596937920911426470265 + 2118788755881769644593324*
              \[Omega]^2) - 844970064939000*r^19*
            (-2007909090788587575362891664478932 + 
             90923568650417025189397533349145*\[Omega]^2) + 
           70414172078250*r^20*(-16719460191258357685219838425378724 + 
             690255190123934946352951301567953*\[Omega]^2) + 
           682804092880*r^16*(-3048579519367960769935022555417935479 + 
             23096710135483363791194629707714247*\[Omega]^2) + 
           1024206139320*r^18*(-2126237619731583642660213699259353725 + 
             83545323129781456592548900402915587*\[Omega]^2) - 
           1365608185760*r^17*(-1742485981066116332374531405332669000 + 
             84961432884915420549756129403045531*\[Omega]^2) - 
           78034753472*r^15*(-15561680722025157649118523551845156515 + 
             1909992462463085747519894406532504037*\[Omega]^2) - 
           25784064*r^13*(-3314119278277441154496838520133335576626 + 
             1798225377562799987409013267219715107169*\[Omega]^2) + 
           2148672*r^14*(-246645088629455426754610292383209784832582 + 
             342432835185808591849780802937872874991551*\[Omega]^2) + 
           184832*r^11*(141553855866520306026374757369878887988229147 + 
             4789361566010404985650106812907949780238958*\[Omega]^2) - 
           125239296*r^3*(-163254824426620629769777394784237587666974821 + 
             7029575449964962644889118979648849065106560*\[Omega]^2) - 
           46208*r^12*(-110336249477865442683431843724126764303554185 + 
             41179162305611048019313791720109029410403398*\[Omega]^2) + 
           57344*r^7*(14727493655799630190262719573137589411238574573 + 
             487486447200738140156531280491302948873537639*\[Omega]^2) - 
           229376*r^5*(15200552833596988289076308685430788713999626962 + 
             590951241197756917650753403178851900789922651*\[Omega]^2) + 
           344064*r^4*(23483675187479681978223980129390994754994936705 + 
             934356099950341091770441351833063795288716224*\[Omega]^2) - 
           4096*r^9*(48127472604377847307667697526567386804317510763 + 
             1440692668783122060209303582941182482015424553*\[Omega]^2) + 
           1024*r^10*(-63628239253474070447654037636003405140154721143 + 
             5415879574692491087599168414801731896985248119*\[Omega]^2) - 
           2048*r^8*(-207061077596185185869356980709853620172207558439 + 
             8194952628542403928264892997777723593074035601*\[Omega]^2) + 
           8192*r^6*(-232199374927576460379783542983246370100131897676 + 
             11490672987689622854528839789178194059168782273*\[Omega]^2)))/
         (15681929638064324260011353723013773119922307181775744160000*r^24) - 
        (\[Alpha]2^2*
          (
           21854933116500960069384414024479155814929189736178394878443520000 \
- 11844589729925104051136383520815392797686742761788993104078438400*r + 
           3291789784002414687869630847000086872315013441244602123219632128*
            r^2 + 2879964951895287130875*r^22*
            (-129895885855069410528276124587032360979 + 
             4526791881075779630184956349397749427*\[Omega]^2) - 
           1567335924046674156375*r^21*
            (-954729851893193460300043110721317217052 + 
             32625626234588691737805045331734736239*\[Omega]^2) + 
           486497916177000*r^20*
            (-5033152006526820545469435226101390481617209894 + 
             192013647416657521077075150546420788320682055*\[Omega]^2) - 
           12802576741500*r^19*
            (-207681352166086384295886813719130842415525079099 + 
             7192973228105987248557067325321507378625198965*\[Omega]^2) - 
           743160965234688*r^3*
            (3056053444819259799047732914418380100820357144973 + 
             111445741635525902496453086269601281446995140200*\[Omega]^2) + 
           136560818576*r^16*
            (-13867584264902916422538716242155671726375518007664 + 
             812576631122567707370720021129004339863949391679*\[Omega]^2) + 
           9754344184*r^15*
            (94663760319144855632943003237866656127596295910123 + 
             7704544828843587814085012748112072535618892979528*\[Omega]^2) + 
           8535051161*r^18*
            (-318083645137627863080643220265391147718118348645625 + 
             14534272348623872893181809713992425799554684868258*\[Omega]^2) - 
           2438586046*r^17*
            (-1086986591124597670424135460744490735083861000826125 + 
             23571850986994426783132523468438360311394856102826*\[Omega]^2) + 
           170137583616*r^4*
            (-2838571292206000878486951938018842475329424630582627 + 
             254352383316762342458491760565571169790919996805946*
              \[Omega]^2) - 186554368*r^5*
            (-2294781165918307927446289868027441215101884238688227465 + 
             18615198885547728370396655207708875324876226744369404*
              \[Omega]^2) + 9056768*r^11*
            (-591830441346122671548712992519076388304987343045284399 + 
             29810544321209805961982428286725145655765062230521598*
              \[Omega]^2) - 1253392*r^13*
            (-257293146357324348254390390888640113697923659395329223 + 
             123417566561103811250365516701313690441200524909974120*
              \[Omega]^2) + 89528*r^14*
            (1619493168077577163544775683183833045461278073242183337 + 
             1539483934047834905696690029741012382220666176697854392*
              \[Omega]^2) - 277248*r^12*
            (871313368119691060166334585354629091715114299415180065 + 
             2098467447270079387226731609675390081739938026345789056*
              \[Omega]^2) + 1397760*r^7*
            (-79065339883191504916650537278033213718018192655404236149 + 
             4649180296986087185208418572453503627506827217698049260*
              \[Omega]^2) + 279552*r^6*
            (450742294924864869765689037295940157953221096710039462603 + 
             63303849699018914474602478552521853108707442896043055308*
              \[Omega]^2) - 1024*r^8*
            (24517651192738584419011691921106043908193626497306149732911 + 
             1918052651491083804930177285315430298694478847994647983372*
              \[Omega]^2) - 512*r^9*
            (-59916011716592085072752888622559686429145046390787469312521 + 
             2100314636805921050738157001599663173840396665667859239575*
              \[Omega]^2) + 256*r^10*
            (6493459199494061136405043121017475009730467848225098176877 + 
             3216672099405619522170501235313962371257783365186458748949*
              \[Omega]^2)))/(783061539156654076424422888051747085786945740894\
6955978015059392000000*r^24) + (\[Alpha]1^2*
          (
           375117927301750824192226483218493306520118022541805960749383680000 \
- 202767835234370795955926785326677114264154164342514826651002470400*r + 
           56598629574333439523173085162983572932581916976540490149770821632*
            r^2 - 2879964951895287130875*r^22*
            (-2116875015890314312735508254016985053055 + 
             67876757271417446094476920814446436999*\[Omega]^2) + 
           4738732952522068500*r^21*
            (-5146123163629354094260020565515290663976705 + 
             162831967320346570481380083291335299694336*\[Omega]^2) - 
           243248958088500*r^20*
            (-137636152608898894970000358372815374708781010383 + 
             4158885344703041414407051235746044289242291597*\[Omega]^2) + 
           25605153483000*r^19*
            (-766329745708438047387086440020023509142800153749 + 
             17334247183909204618448033126591754712231670632*\[Omega]^2) - 
           8193649114560*r^15*
            (-2721316656061019804185762562566395669318807181227 + 
             128606801442520870966608178679726530259560199788*\[Omega]^2) + 
           3004338008672*r^16*
            (-7912411212125015712036586795639589878608997069566 + 
             128647027322743943008813609930851360495626452775*\[Omega]^2) - 
           6316868204494848*r^3*
            (6229211913881013696727775608657004521414037842727 + 
             226234776603953096864691536778791004728650905600*\[Omega]^2) - 
           3121390138880*r^17*
            (-3374616861874479816399777094019392940768458210425 + 
             480279858035276099297710916141759105804350412377*\[Omega]^2) + 
           68280409288*r^18*
            (35883844041145454345154625867664245419141268276500 + 
             2076528416173918474853863260649099407499988987393*\[Omega]^2) - 
           68757504*r^13*
            (-54288942906778764601841479750218988479573655833476195 + 
             43229287381710544768846033878845246454591381414502548*
              \[Omega]^2) + 137515008*r^11*
            (-848088855221560639462234750463436552285698139275373082 + 
             46286908448659294840766528767195874033029594909534921*
              \[Omega]^2) + 7138639872*r^4*
            (-1218082478144956077175770638825103766539025692887630915 + 
             102581496626144983871881180637293713958368205215697152*
              \[Omega]^2) - 166985728*r^5*
            (-43821894132689341143991067459781399239710030966130263851 + 
             411041425526317382465678396210242223243831353835183981*
              \[Omega]^2) + 1432448*r^14*
            (-6067478615213710252963473842781495613252237339479747861 + 
             1578784423433645670284150567169344870140589999782539068*
              \[Omega]^2) - 184832*r^12*
            (-19778825122614213407379146330744515203184362764395788813 + 
             28721846385570585612780259407533184047233248218507745058*
              \[Omega]^2) - 172032*r^9*
            (-3112923762768488195914314636727901053927904997398146439219 + 
             110220645654061158927219822766082628882072943437642733324*
              \[Omega]^2) + 344064*r^6*
            (6553286857981642229346703106159147911644169702157820869017 + 
             866648984798493701515749058275977908630133710447404781222*
              \[Omega]^2) + 7168*r^10*
            (10289618724208438945248308282187309198411830430039743206182 + 
             2409413256901653195657110810907710383957823415372491899403*
              \[Omega]^2) - 4096*r^8*
            (115303917778086494338570658707040801546813686428019014899124 + 
             8260734940304509846292600841838043062330369777789936881563*
              \[Omega]^2) + 8192*r^7*
            (-233518307969526101265218200092000729881116261848489056724603 + 
             13584883174993748345634616745309006852781326315000078869132*
              \[Omega]^2)))/(133120461656631192992151890968797004583780775952\
098251626256009664000000*r^24)))), 
 (-2701189182865920742195200*\[Alpha]1^2 - 773841126693907464192000*
    \[Lambda]ev - 4880860291670587677573120*\[Alpha]1^2*\[Chi]^2 + 
   4196193038641805160960000*\[Alpha]2^2*\[Chi]^2 - 
   2413603033378233016320000*\[Lambda]ev*\[Chi]^2 - 
   1619288263154597677424640*\[Alpha]1^2*\[Chi]^4 + 
   3232218696564230147174400*\[Alpha]2^2*\[Chi]^4 - 
   1626277292541945179136000*\[Lambda]ev*\[Chi]^4 + 
   343035070097188487715840*\[Alpha]1^2*\[Chi]^6 + 
   3343852314640916284377600*\[Alpha]2^2*\[Chi]^6 - 
   1329816763662354519552000*\[Lambda]ev*\[Chi]^6 + 
   1780763466692744931271680*\[Alpha]1^2*\[Chi]^8 + 
   3696256758183955460352000*\[Alpha]2^2*\[Chi]^8 - 
   1180422588187175389056000*\[Lambda]ev*\[Chi]^8 + 
   2916331745523103580115200*\[Alpha]1^2*\[Chi]^10 + 
   4093831530378845466299920*\[Alpha]2^2*\[Chi]^10 - 
   1092426920316627255360000*\[Lambda]ev*\[Chi]^10 + 
   3848713272266344413500600*\[Alpha]1^2*\[Chi]^12 + 
   4478612747576837116378840*\[Alpha]2^2*\[Chi]^12 - 
   1035249471721660227832800*\[Lambda]ev*\[Chi]^12 + 
   4633290866681051449330595*\[Alpha]1^2*\[Chi]^14 + 
   4833243384506775622501847*\[Alpha]2^2*\[Chi]^14 - 
   995495048261360620974000*\[Lambda]ev*\[Chi]^14)/5586165633321644507136000}


==> anc/QNMKerrCorrections.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     82037,       1909]
NotebookOptionsPosition[     75515,       1804]
NotebookOutlinePosition[     75856,       1819]
CellTagsIndexPosition[     75813,       1816]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Ancillary files for the paper ",
 StyleBox["Ringing of Rotating black holes in higher-derivative gravity",
  FontSlant->"Italic"],
 ", by Pablo A. Cano, Kwinten Fransen and Thomas Hertog.\nFeedback/questions: \
pacmn27@gmail.com"
}], "Text",
 CellChangeTimes->{{3.797680742429989*^9, 3.797680775388282*^9}, {
  3.797680827163149*^9, 3.797680868441142*^9}, {3.797681662732699*^9, 
  3.797681666067853*^9}, {3.7976818341208572`*^9, 
  3.797681839936083*^9}},ExpressionUUID->"6e866148-8765-415c-8586-\
3a6a3ffea148"],

Cell[TextData[{
 StyleBox["First set the directory to where all the files are placed ",
  Background->RGBColor[0.87, 0.94, 1]],
 " "
}], "Text",
 CellChangeTimes->{{3.797681025871107*^9, 
  3.797681071042363*^9}},ExpressionUUID->"97535e4b-89c2-4aab-9bb8-\
ec810727148f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.789974399854398*^9, 3.789974437693324*^9}, 
   3.7899939416663437`*^9, {3.7904933885090923`*^9, 3.7904933982869263`*^9}, {
   3.797680993603156*^9, 3.797681007195743*^9}, {3.797681100644804*^9, 
   3.797681103635621*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7054661c-ff9a-4b9a-9274-e5d38ad9da8c"],

Cell[BoxData["\<\"/Users/Pablo/Dropbox/Perturbation theory HDG/anc\"\>"], \
"Output",
 CellChangeTimes->{3.7977400267248497`*^9, 3.797741283508243*^9, 
  3.797741594570526*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"9735d638-f46d-48b3-80c0-b80f9b59516f"]
}, Open  ]],

Cell[TextData[StyleBox["We load the package CorrectionsKerr.mx which contains \
a number of subroutines. \nThe package Tmunu.mx contains several examples of \
effective energy-momentum tensors associated to higher-derivative \
corrections.",
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{{3.7904052470029383`*^9, 3.790405314893972*^9}, 
   3.790405379101742*^9},ExpressionUUID->"c19cd6c1-df7b-4b36-9daf-\
527ee76eb869"],

Cell[BoxData[{
 RowBox[{"DumpGet", "[", "\"\<CorrectionsKerr.mx\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<Tmunu.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{
  3.789974508286475*^9, {3.7899787297906513`*^9, 3.789978735598126*^9}, {
   3.7900671045378733`*^9, 3.7900671093527927`*^9}, {3.7900676781058493`*^9, 
   3.790067679112908*^9}, {3.790405223021345*^9, 3.790405239551907*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b6e4a447-53ed-42e5-a78a-6bdc33d964d2"],

Cell[CellGroupData[{

Cell["Corrections to the Kerr metric", "Chapter",
 CellChangeTimes->{{3.7899788395020533`*^9, 
  3.789978871150025*^9}},ExpressionUUID->"8410aa03-206f-4a2e-8a3b-\
0f72211de4bf"],

Cell[TextData[{
 StyleBox["The command ",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["SolveH[T,chimax,step,kmin,dim]",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[" solves the modified Einstein\[CloseCurlyQuote]s equations",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellChangeTimes->{{3.752500743570384*^9, 3.752500783760996*^9}, {
   3.7554448689721746`*^9, 3.755444870590523*^9}, {3.7899792553106813`*^9, 
   3.78997929678211*^9}, {3.7899794900781393`*^9, 3.789979507550185*^9}, {
   3.790404391567416*^9, 3.790404394159359*^9}, 3.790404519780046*^9, {
   3.7904046125335503`*^9, 3.790404623820559*^9}, {3.790404673774929*^9, 
   3.790404675617408*^9}, {3.79040542086147*^9, 3.790405421389442*^9}, {
   3.790406003725415*^9, 3.7904060040452347`*^9}, {3.791889556539913*^9, 
   3.791889558236364*^9}},ExpressionUUID->"5a2bbfd5-6254-4704-9a0f-\
7439a6ff7ba8"],

Cell[TextData[{
 StyleBox[" T",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[": effective energy-momentum tensor of the corrections: ",
  Background->RGBColor[0.87, 0.94, 1]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "\[Mu]\[Nu]"], "=", 
    SubscriptBox["T", "\[Mu]\[Nu]"]}], TraditionalForm]],
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "d7c3dd88-d67f-4708-ae53-17d408805ac9"],
 StyleBox[". We include the examples T=Tev, Todd, Tscalars, Tquartic1, \
Tquartic2, Tquartic3 ***Warning: the Tscalars we provide has been computed \
only up to order ",
  Background->RGBColor[0.87, 0.94, 1]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Chi]", "20"], TraditionalForm]],
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "a9d5b937-5ecd-4589-bf67-b0de0d4c6d75"],
 StyleBox["***",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellDingbat->"\[FilledSquare]",
 CellChangeTimes->{{3.752500743570384*^9, 3.752500783760996*^9}, {
   3.7554448689721746`*^9, 3.755444870590523*^9}, {3.7899792553106813`*^9, 
   3.78997929678211*^9}, {3.7899794900781393`*^9, 3.789979507550185*^9}, {
   3.790404391567416*^9, 3.790404394159359*^9}, 3.790404519780046*^9, 
   3.7904046125335503`*^9, {3.790404753659684*^9, 3.790404776987853*^9}, {
   3.790405435869583*^9, 3.790405517149747*^9}, {3.790405559051297*^9, 
   3.790405563645598*^9}, {3.79049812778998*^9, 3.790498129803322*^9}, {
   3.79188737602452*^9, 
   3.791887391224052*^9}},ExpressionUUID->"33f1bf82-e3bd-401a-b35d-\
07a176893f59"],

Cell[TextData[{
 StyleBox["chimax",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[": Select order \[Chi]^chimax to solve the equations",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellDingbat->"\[FilledSquare]",
 CellChangeTimes->{{3.752500743570384*^9, 3.752500783760996*^9}, {
   3.7554448689721746`*^9, 3.755444870590523*^9}, {3.7899792553106813`*^9, 
   3.78997929678211*^9}, {3.7899794900781393`*^9, 3.789979507550185*^9}, {
   3.790404391567416*^9, 3.790404394159359*^9}, 3.790404519780046*^9, 
   3.7904046125335503`*^9, {3.790406025417955*^9, 3.7904060257731256`*^9}, {
   3.790498208089014*^9, 
   3.790498208981722*^9}},ExpressionUUID->"46f1048a-2e84-421c-af59-\
ae96190ad559"],

Cell[TextData[{
 StyleBox[" (Optional) ",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["step",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[": step=2 computes parity-even part of the correction, step=-2 \
computes parity-odd part,  step=1 computes complete correction. Default=1. ",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellDingbat->"\[FilledSquare]",
 CellChangeTimes->{{3.752500743570384*^9, 3.752500783760996*^9}, {
   3.7554448689721746`*^9, 3.755444870590523*^9}, {3.7899792553106813`*^9, 
   3.78997929678211*^9}, {3.7899794900781393`*^9, 3.789979507550185*^9}, {
   3.790404391567416*^9, 3.790404394159359*^9}, 3.790404519780046*^9, 
   3.7904046125335503`*^9, {3.791889562284439*^9, 
   3.791889584380621*^9}},ExpressionUUID->"628cd056-6895-4ea8-9a1e-\
f17705ca04c3"],

Cell[TextData[{
 StyleBox[" (Optional)",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[" kmin",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[": is a parameter used to estimate the minimal order of the \
polynomials in 1/r needed to solve the equations. By default kmin=10. If the \
method fails it probably means that kmin has to be set to a higher value. ",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellDingbat->"\[FilledSquare]",
 CellChangeTimes->{{3.791889598086236*^9, 
  3.791889715034831*^9}},ExpressionUUID->"98a4ce2e-eb1a-4dd1-99c1-\
78489406a514"],

Cell[TextData[{
 StyleBox["(Optional) ",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["dim",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[": We set units of M=1 for a faster computation. In order to \
recover the dependence on M afterwards you need to specify the dimension \
O(l^dim) of the corrections (for the corrections considered here, dim=4). If \
dim=0, we keep M=1. Default=0. ",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellDingbat->"\[FilledSquare]",
 CellChangeTimes->{{3.752500743570384*^9, 3.752500783760996*^9}, {
   3.7554448689721746`*^9, 3.755444870590523*^9}, {3.7899792553106813`*^9, 
   3.78997929678211*^9}, {3.7899794900781393`*^9, 3.789979507550185*^9}, {
   3.790404391567416*^9, 3.790404394159359*^9}, 3.790404519780046*^9, 
   3.7904046125335503`*^9, 
   3.790404647823605*^9},ExpressionUUID->"d05b2806-9397-4eac-afcf-\
479e7f383423"],

Cell[TextData[{
 StyleBox["It is also convenient to define the array \[OpenCurlyDoubleQuote]",
  
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["parameters\[CloseCurlyDoubleQuote]",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[", containing the couplings on which the energy-momentum tensor \
depends. This helps Mathematica simplify the expressions.",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellChangeTimes->{{3.790404884558036*^9, 3.790404946446471*^9}, {
   3.790405021694463*^9, 3.790405024926629*^9}, 
   3.790406270570561*^9},ExpressionUUID->"a0deaeb0-1c0a-4678-9613-\
0a7874fe61d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]ev", " ", "Tev"}], "+", 
      RowBox[{"\[Lambda]odd", " ", "Todd"}], "+", "Tscalars"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Lambda]odd", "\[Rule]", " ", "0"}], ",", 
       RowBox[{"\[Theta]m", "\[Rule]", " ", "0"}]}], "}"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"For", " ", "a", " ", "faster", " ", "computation"}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "can", " ", "set", " ", "the", " ", "parity"}], "-", 
     RowBox[{
     "odd", " ", "corections", " ", "to", " ", "0", " ", "since", " ", "they",
       " ", 
      RowBox[{"don", "'"}], "t", " ", "affect", " ", "the", " ", "scalar", 
      " ", "QNMs"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parameters", "=", 
    RowBox[{"{", 
     RowBox[{
     "\[Lambda]ev", ",", "\[Lambda]odd", ",", "\[Alpha]1", ",", "\[Alpha]2", 
      ",", 
      RowBox[{"Sin", "[", "\[Theta]m", "]"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"In", " ", "our", " ", "example"}], ",", " ", 
    RowBox[{
    "the", " ", "tensor", " ", "Tscalar", " ", "depends", " ", "on", " ", 
     "\[Alpha]1"}], ",", " ", 
    RowBox[{"\[Alpha]2", " ", "and", " ", 
     RowBox[{"Sin", "[", "\[Theta]m", "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chimax", "=", "8"}], ";"}]}], "Input",
 CellChangeTimes->{{3.789979627742743*^9, 3.7899796285262203`*^9}, {
   3.789979718526342*^9, 3.789979719199033*^9}, {3.7899798177588577`*^9, 
   3.789979820702383*^9}, {3.789979857438911*^9, 3.789979858958392*^9}, {
   3.789980353279789*^9, 3.789980353486505*^9}, {3.7899803886389713`*^9, 
   3.789980391326427*^9}, 3.789982787902752*^9, {3.789993990465931*^9, 
   3.789993990641613*^9}, {3.7899968562108297`*^9, 3.789996913234621*^9}, {
   3.789996992179047*^9, 3.789997013507571*^9}, {3.789998358195746*^9, 
   3.789998358691207*^9}, {3.7900000617489433`*^9, 3.7900000654917088`*^9}, {
   3.790068052137855*^9, 3.790068087801753*^9}, {3.7900691583583927`*^9, 
   3.790069158773855*^9}, {3.790405320303178*^9, 3.790405357341517*^9}, {
   3.7904060096613083`*^9, 3.7904060100114822`*^9}, 3.790406697692709*^9, {
   3.790488627445513*^9, 3.7904886506279573`*^9}, {3.790488720645718*^9, 
   3.79048872102746*^9}, {3.790492450194146*^9, 3.790492452272027*^9}, 
   3.790493408623283*^9, 3.790498317049231*^9, {3.7904997511571417`*^9, 
   3.790499755847097*^9}, {3.79050679144757*^9, 3.790506792390463*^9}, {
   3.790507113707079*^9, 3.7905071326167088`*^9}, {3.790507355723918*^9, 
   3.790507360390971*^9}, {3.790510078407833*^9, 3.7905100928066263`*^9}, {
   3.790587397793548*^9, 3.790587399119239*^9}, 3.797681144007493*^9, {
   3.797681204767334*^9, 3.7976813281783133`*^9}, {3.797681374505381*^9, 
   3.797681427527457*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"a4ab1e1c-499f-4cb6-b5f9-1cfad194f21a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"T", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Xi]1", " ", "Tquartic1"}], "+", 
      RowBox[{"\[Xi]2", " ", "Tquartic2"}], "+", 
      RowBox[{"\[Xi]3", " ", "Tquartic3"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Xi]3", "\[Rule]", " ", "0"}], "}"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"parameters", "=", 
    RowBox[{"{", 
     RowBox[{"\[Xi]1", ",", "\[Xi]2", ",", "\[Xi]3"}], "}"}]}], ";", " ", 
   "\[IndentingNewLine]", 
   RowBox[{"chimax", "=", "14"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.791887467047805*^9, 3.791887546359725*^9}, {
  3.791970199086692*^9, 3.791970210180107*^9}, {3.797679786753893*^9, 
  3.7976798021173677`*^9}},ExpressionUUID->"9c3ea3ea-ef8f-459b-a0d2-\
8a9107f3bbd1"],

Cell[BoxData[
 RowBox[{"SolveH", "[", 
  RowBox[{"T", ",", "chimax", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.789998378083498*^9, 3.789998378547216*^9}, {
  3.790406754272223*^9, 3.7904067558525143`*^9}, {3.790507153098278*^9, 
  3.790507153638608*^9}, {3.790507866106498*^9, 3.79050786635874*^9}, {
  3.790587404657042*^9, 3.790587405071213*^9}, {3.791887548904028*^9, 
  3.7918875498475933`*^9}, {3.7918897282859173`*^9, 3.791889730700211*^9}, {
  3.791970228792152*^9, 3.791970229046658*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"22c227f4-7d3f-4009-af5b-9a6b9c3680f9"],

Cell[TextData[StyleBox["We check the equations are satisfied",
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{
  3.789979685935081*^9},ExpressionUUID->"6231f9d1-9258-40a0-b995-\
60c1698e1901"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"Eq", ",", 
     RowBox[{"{", 
      RowBox[{"\[Chi]", ",", "0", ",", "chimax"}], "}"}]}], "]"}], ",", 
   "parameters", ",", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.7899797110391197`*^9, 3.789979712062522*^9}, {
  3.790406013070642*^9, 3.790406013437311*^9}, {3.790507840254637*^9, 
  3.790507846906304*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"da658af3-2a4e-4c77-ae45-d54b876a4ece"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Chi]", "]"}], "9"],
      SeriesData[$CellContext`\[Chi], 0, {}, 9, 9, 1],
      Editable->False], ",", "0", ",", "0", ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Chi]", "]"}], "9"],
      SeriesData[$CellContext`\[Chi], 0, {}, 9, 9, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Chi]", "]"}], "9"],
      SeriesData[$CellContext`\[Chi], 0, {}, 9, 9, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Chi]", "]"}], "9"],
      SeriesData[$CellContext`\[Chi], 0, {}, 9, 9, 1],
      Editable->False], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Chi]", "]"}], "9"],
      SeriesData[$CellContext`\[Chi], 0, {}, 9, 9, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Chi]", "]"}], "9"],
      SeriesData[$CellContext`\[Chi], 0, {}, 9, 9, 1],
      Editable->False], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Chi]", "]"}], "9"],
      SeriesData[$CellContext`\[Chi], 0, {}, 9, 9, 1],
      Editable->False], ",", "0", ",", "0", ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Chi]", "]"}], "9"],
      SeriesData[$CellContext`\[Chi], 0, {}, 9, 9, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.797681349487319*^9, 3.7977401966518087`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"afc29742-6f4b-4122-af1f-c990173660e7"]
}, Open  ]],

Cell[TextData[StyleBox["We check the asymptotic form of the metric",
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{
  3.7899797035830393`*^9, {3.789979805182694*^9, 
   3.789979807646193*^9}},ExpressionUUID->"350975d0-f355-4676-b9e6-\
bc4d44a3b3cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"r", " ", 
     RowBox[{"H1", "[", 
      RowBox[{"r", ",", "y"}], "]"}]}], "+", "  ", 
    RowBox[{"M", " ", 
     RowBox[{"H3", "[", 
      RowBox[{"r", ",", "y"}], "]"}]}]}], ",", 
   RowBox[{"r", "\[Rule]", " ", "Infinity"}]}], "]"}]], "Input",
 CellChangeTimes->{3.789980420958886*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"d6362b89-c66c-4f3f-91a7-55557aed7269"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.789979810237893*^9, 3.789980382200541*^9, {3.789980418389091*^9, 
   3.7899804292271013`*^9}, 3.789982799570966*^9, 3.7899940276239023`*^9, 
   3.789997065281664*^9, 3.7899973288309383`*^9, 3.7899984361541*^9, 
   3.790068354875499*^9, 3.7904069014411373`*^9, 3.7904890850167847`*^9, 
   3.7905000898451366`*^9, 3.790510742534999*^9, 3.7918899022988997`*^9, 
   3.791890312643338*^9, 3.7976814519843063`*^9, 3.797740199295326*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"72c08854-1cc7-4eb8-abff-195b447b1c8a"]
}, Open  ]],

Cell[TextData[StyleBox["Save the result",
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{{3.7904051082057323`*^9, 
  3.790405110637765*^9}},ExpressionUUID->"2b0c5cef-49d6-42fe-88f8-\
1fabcccf1d91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<Hsoltest.m\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"H1", "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{"H2", "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{"H3", "[", 
      RowBox[{"r", ",", "x"}], "]"}], ",", 
     RowBox[{"H4", "[", 
      RowBox[{"r", ",", "x"}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.789993107553545*^9, {3.79188881166288*^9, 3.791888812685072*^9}, {
   3.7976814561515102`*^9, 3.797681464733733*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"5327fd97-785c-48fc-8723-15ee1ccf0a56"],

Cell[BoxData["\<\"Hsoltest.m\"\>"], "Output",
 CellChangeTimes->{
  3.7899797601608877`*^9, {3.789979848409293*^9, 3.789979877818452*^9}, 
   3.789980051171072*^9, {3.789980344848854*^9, 3.789980370138299*^9}, 
   3.789980408100197*^9, 3.789982793284437*^9, 3.789983005584857*^9, 
   3.789983278861484*^9, 3.789983322948897*^9, 3.789983360160471*^9, 
   3.78998346661208*^9, 3.789983535798395*^9, 3.7899840755522757`*^9, 
   3.7899841749844923`*^9, 3.789985016287936*^9, 3.789985374137487*^9, 
   3.789994030156796*^9, 3.789997068315998*^9, 3.7899973313290377`*^9, 
   3.789998438415058*^9, 3.79006835853349*^9, 3.790406901518779*^9, 
   3.7904890874931993`*^9, 3.790500090182447*^9, 3.790510745098208*^9, 
   3.791889902387759*^9, 3.791890312724024*^9, 3.791970631601009*^9, 
   3.797681465690247*^9, 3.797740205919479*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"8a7bcaea-eda8-448c-8963-b08fac180cf2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Effective potentials for scalar perturbations", "Chapter",
 CellChangeTimes->{{3.789980483390177*^9, 
  3.789980502462226*^9}},ExpressionUUID->"329f55a7-37ef-42e4-b6ec-\
231b4824834c"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "H1", ",", "H2", ",", "H3", ",", "H4", ",", "l", ",", "m", ",", "k", ",", 
   "\[Chi]", ",", "\[Mu]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parameters", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Lambda]ev", ",", "\[Lambda]odd", ",", "\[Alpha]1", ",", "\[Alpha]2", 
     ",", 
     RowBox[{"Sin", "[", "\[Theta]m", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"parameters", "=", 
     RowBox[{"{", 
      RowBox[{"\[Xi]1", ",", "\[Xi]2", ",", "\[Xi]3"}], "}"}]}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.789993252769672*^9, 3.789993254657625*^9}, {
   3.789994040961944*^9, 3.7899940519055443`*^9}, {3.789995323505908*^9, 
   3.789995323713531*^9}, {3.7899958724339437`*^9, 3.78999587393758*^9}, {
   3.7899969440190496`*^9, 3.789996944195594*^9}, {3.7899980458117313`*^9, 
   3.7899980475231953`*^9}, {3.789998125155683*^9, 3.789998127299265*^9}, {
   3.790067146058175*^9, 3.790067150280634*^9}, {3.790067793147023*^9, 
   3.790067793545023*^9}, 3.790068372827395*^9, {3.790069409414255*^9, 
   3.79006940960666*^9}, {3.79050673584895*^9, 3.7905067372707653`*^9}, {
   3.7918888243824673`*^9, 3.7918888292282743`*^9}, {3.7976814700786324`*^9, 
   3.797681486980665*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"12e69a4f-448e-4db8-8da7-c312a1bb87ae"],

Cell[TextData[StyleBox["We import the result for the H-functions we have \
saved", "Item",
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{{3.7904031996665077`*^9, 
  3.790403230994514*^9}},ExpressionUUID->"03b0b03f-364a-426e-99d1-\
a7e4433367d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ImportHsol", "=", 
    RowBox[{"Import", "[", "\"\<Hsol.m\>\"", "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"We", " ", "include", " ", "the", " ", "examples", " ", 
     RowBox[{"Hsol", ".", "m"}], " ", "and", " ", 
     RowBox[{"Hsolquartic", ".", "m"}]}], ",", " ", 
    RowBox[{
     RowBox[{"with", " ", "chimax"}], "=", "14"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H1", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ImportHsol", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", " ", "p"}], ",", 
     RowBox[{"x", "\[Rule]", " ", "q"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H2", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ImportHsol", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", " ", "p"}], ",", 
     RowBox[{"x", "\[Rule]", " ", "q"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H3", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ImportHsol", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", " ", "p"}], ",", 
     RowBox[{"x", "\[Rule]", " ", "q"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H4", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ImportHsol", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", " ", "p"}], ",", 
     RowBox[{"x", "\[Rule]", " ", "q"}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.7899850826865673`*^9, 3.789985123198573*^9}, {
  3.7899851732159653`*^9, 3.789985236718628*^9}, {3.789985401038972*^9, 
  3.7899854629914513`*^9}, {3.78999336811866*^9, 3.78999337481879*^9}, {
  3.789993502561797*^9, 3.7899935035548964`*^9}, {3.7918887977435703`*^9, 
  3.791888807965754*^9}, {3.797681491206294*^9, 3.797681492429244*^9}, {
  3.7977402564749823`*^9, 3.7977402858481503`*^9}, {3.797740398395995*^9, 
  3.79774043279388*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"fc227d6c-13f1-4398-82b6-6fd6dffb92c3"],

Cell[TextData[{
 StyleBox["We establish the values of cmax and chimax corresponding to the \
maximum powers of the c- and \[Chi]-expansions\nThen we execute the command ",
  
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["ExpandLaplacian[chimax]",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[", that expands the scalar Laplacian to the specified order in \
\[Chi]",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellChangeTimes->{{3.7904032427384977`*^9, 3.790403294146535*^9}, {
   3.790403866353001*^9, 3.790403897522974*^9}, {3.7904039323105507`*^9, 
   3.790403933232601*^9}, {3.790403967120584*^9, 3.790403968880683*^9}, {
   3.790404002549952*^9, 3.7904040025511637`*^9}, 3.7904041485059233`*^9, {
   3.790404318657011*^9, 3.790404322944212*^9}, {3.790406315325426*^9, 
   3.7904063156293993`*^9}},ExpressionUUID->"2b78d895-1245-4d53-b987-\
3d1e10088608"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cmax", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chimax", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExpandLaplacian", "[", "chimax", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.789993512258081*^9, 3.7899935470260897`*^9}, {
   3.7899935887059517`*^9, 3.789993588898439*^9}, {3.78999406708954*^9, 
   3.789994074033648*^9}, {3.789998559763693*^9, 3.7899985616033087`*^9}, {
   3.790067158023376*^9, 3.790067159848701*^9}, {3.790068470167988*^9, 
   3.790068472201634*^9}, {3.790068615382654*^9, 3.7900686173181667`*^9}, {
   3.7900688951265097`*^9, 3.790068896917817*^9}, {3.790402803984646*^9, 
   3.790402805780697*^9}, {3.790403313060032*^9, 3.7904033406267433`*^9}, 
   3.7904051306701202`*^9, {3.790406720986677*^9, 3.790406722744733*^9}, {
   3.790415586786099*^9, 3.790415588064633*^9}, {3.790489097188711*^9, 
   3.790489098948452*^9}, {3.790489293540175*^9, 3.790489297394302*^9}, {
   3.790500147640727*^9, 3.7905001494315166`*^9}, {3.79050788295264*^9, 
   3.790507885704439*^9}, {3.790587366017223*^9, 3.790587368559313*^9}, {
   3.7909456387170887`*^9, 3.790945640586009*^9}, {3.7910099722426243`*^9, 
   3.7910099735692472`*^9}, {3.791010622930674*^9, 3.791010630545725*^9}, {
   3.791888857390617*^9, 3.7918888602337637`*^9}, {3.7919702654776497`*^9, 
   3.791970267179982*^9}, {3.797681510445552*^9, 3.7976815119078493`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"21390c61-2d15-4c1b-a5fb-d12d91940ea2"],

Cell[TextData[{
 Cell[BoxData[
  StyleBox[
   RowBox[{"The", " ", "command", " ", 
    StyleBox[
     RowBox[{"Potential", "[", 
      RowBox[{"l", ",", "m", ",", "chimax", ",", "cmax"}], "]"}],
     FontWeight->"Bold"], " ", "computes", " ", "the", " ", "potential", " ", 
    
    FormBox[
     SubscriptBox["V", "lm"],
     TraditionalForm], " ", "up", " ", "to", " ", "order", " ", 
    FormBox[
     SuperscriptBox["\[Chi]", "chimax"],
     TraditionalForm], " ", "and", " ", 
    FormBox[
     SuperscriptBox["c", "cmax"],
     TraditionalForm]}], "Text"]], "Text",
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "e0182d2c-2bff-4fe2-97f2-744101e8e74f"],
 StyleBox[" and it stores it in the variable V\nIt also yields the variable \
ksol, which is used in the definition of the tortoise coordinate",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellChangeTimes->{{3.7904033625619698`*^9, 3.7904034471559153`*^9}, 
   3.790403762722494*^9, 3.7904039370631447`*^9, {3.790405141965879*^9, 
   3.790405152686027*^9}, {3.790489403758362*^9, 
   3.790489455710106*^9}},ExpressionUUID->"47595e9e-2aaf-4244-8602-\
f3090f0c4a8b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"Potential", "[", 
   RowBox[{"l", ",", "m", ",", "chimax", ",", "cmax"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.791010644193946*^9, 3.7910106443699827`*^9}, {
  3.791011060642849*^9, 3.7910110627100267`*^9}, {3.791011462387705*^9, 
  3.79101146661058*^9}, {3.7910940175509253`*^9, 3.79109401797112*^9}, {
  3.7918901785528107`*^9, 3.791890182152368*^9}, {3.797681531229286*^9, 
  3.797681533523265*^9}, {3.7977400572472773`*^9, 3.797740059900106*^9}, {
  3.7977407695321302`*^9, 3.79774077269767*^9}, {3.797740958566701*^9, 
  3.79774096650021*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8b45db3a-c298-480e-ba9c-aa3e63a83269"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"141.505213`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.791011390449226*^9, 3.79111119954922*^9, 
  3.791891739483197*^9, 3.797681722935787*^9, 3.797740465370324*^9, 
  3.797740805645569*^9, 3.797741876379941*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"db0cfaff-a1cd-40ee-ae6b-02760126c54c"]
}, Open  ]],

Cell[TextData[StyleBox["We save the result for later usage",
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{{3.790403476625811*^9, 
  3.790403492609982*^9}},ExpressionUUID->"651bab7c-2e82-4a35-bdd1-\
4b8d1ee38587"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<Vexamplel\>\"", "<>", 
    RowBox[{"ToString", "[", "l", "]"}], "<>", "\"\<m\>\"", "<>", 
    RowBox[{"ToString", "[", "m", "]"}], "<>", "\"\<.m\>\""}], ",", 
   RowBox[{"{", 
    RowBox[{"V", ",", 
     RowBox[{"k", "/.", 
      RowBox[{"ksol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"l", ",", "m"}], "]"}]}], "Input",
 CellChangeTimes->{{3.789992491474386*^9, 3.78999265497753*^9}, {
  3.7899936970098143`*^9, 3.789993701553948*^9}, {3.789993928129719*^9, 
  3.789993932161625*^9}, {3.789995255282386*^9, 3.789995256097608*^9}, {
  3.797741056620215*^9, 3.797741057681855*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"862b685a-2207-4e6c-a0e9-74656410f085"],

Cell[BoxData["\<\"Vexamplel2m2.m\"\>"], "Output",
 CellChangeTimes->{3.797740578733449*^9, 3.797740811715766*^9, 
  3.7977419635576563`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"9e097f04-669b-4055-a642-e4c627cb0316"]
}, Open  ]],

Cell[TextData[StyleBox["Compute all the potentials up to l=lmax using a loop",
 
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{{3.790403659393634*^9, 
  3.79040367083364*^9}},ExpressionUUID->"15158c41-0dee-43c2-81e2-\
a0b1fe8a0a42"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lmin", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lmax", "=", "2"}], ";"}]}], "Input",
 CellChangeTimes->{{3.790402850965496*^9, 3.790402881651434*^9}, {
  3.7921286358222*^9, 3.792128639421843*^9}, {3.79768156868961*^9, 
  3.797681569032218*^9}},ExpressionUUID->"c9dd806c-12cd-4e17-8cbc-\
5db96f637dc9"],

Cell[BoxData[{
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Potential", "[", 
         RowBox[{"ll", ",", "mm", ",", "chimax", ",", "cmax"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Export", "[", 
         RowBox[{
          RowBox[{"\"\<Vl\>\"", "<>", 
           RowBox[{"ToString", "[", "ll", "]"}], "<>", "\"\<m\>\"", "<>", 
           RowBox[{"ToString", "[", "mm", "]"}], "<>", "\"\<.m\>\""}], ",", 
          RowBox[{"{", 
           RowBox[{"V", ",", 
            RowBox[{"k", "/.", 
             RowBox[{"ksol", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"mm", ",", 
         RowBox[{"-", "ll"}], ",", "ll"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ll", ",", "lmin", ",", "lmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ll", ",", "mm"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"l", ",", "m"}], "]"}]}], "Input",
 CellChangeTimes->{{3.790402684214141*^9, 3.790402764724277*^9}, {
   3.7904029404546547`*^9, 3.790402979027543*^9}, {3.7904031248716908`*^9, 
   3.790403136404235*^9}, {3.7904158715166283`*^9, 3.790415880878871*^9}, 
   3.7909456491735773`*^9, 3.791006674432645*^9, {3.791006768896604*^9, 
   3.7910067807205763`*^9}, {3.791009142178824*^9, 3.79100915694517*^9}, {
   3.791009338209723*^9, 3.791009368497418*^9}, {3.791009533203187*^9, 
   3.791009540065298*^9}, {3.791009627379147*^9, 3.791009673361278*^9}, {
   3.79100971281813*^9, 3.791009745490014*^9}, {3.7910098970433693`*^9, 
   3.7910098982574873`*^9}, 3.791009929186943*^9, {3.7910114808994293`*^9, 
   3.791011502595459*^9}, {3.791022680428153*^9, 3.79102269257132*^9}, {
   3.791094007126893*^9, 3.791094009153899*^9}, {3.791888772781695*^9, 
   3.7918887838218946`*^9}, {3.79212864267073*^9, 3.792128643790266*^9}, {
   3.797740104304921*^9, 
   3.797740105699185*^9}},ExpressionUUID->"04fbe5b8-a5fc-4431-a739-\
15c8ccf86abd"],

Cell[TextData[{
 StyleBox["We also include the function ",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["SpheroidalExp[l,m,cmax]",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[", which computes the expansion in associated Legendre functions of \
the spheroidal harmonics ",
  Background->RGBColor[0.87, 0.94, 1]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "lm"], TraditionalForm]],
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "ca6c318f-3395-4fc3-b51b-0fbf6de23b74"],
 StyleBox[" up to order ",
  Background->RGBColor[0.87, 0.94, 1]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["c", "cmax"], TraditionalForm]], "Text",
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "f17b9522-a9ea-48e8-9f2e-aca73564abf3"],
 StyleBox[". ",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellChangeTimes->{{3.790490211374028*^9, 3.79049034918198*^9}},
 FontWeight->"Plain",ExpressionUUID->"19b706df-4551-4a89-8d22-0ae11dc8f9f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SpheroidalExp", "[", 
  RowBox[{"2", ",", "2", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.789993477411313*^9, 3.789993493041638*^9}, 
   3.789993549810465*^9, 3.7899971479062767`*^9, 3.7904026807562723`*^9, {
   3.790490396525073*^9, 3.7904903983651447`*^9}, 3.790493449550915*^9, {
   3.790587177974948*^9, 3.79058717849225*^9}, 3.791888763971655*^9, {
   3.7976817710850697`*^9, 3.797681802593014*^9}, {3.797740070941139*^9, 
   3.797740079723772*^9}, {3.797740994077957*^9, 3.797740994178998*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"d2b1b991-102e-4fbb-ad62-0ba95b180b87"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   SqrtBox["15"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["y", "2"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "392"], " ", 
   SqrtBox["15"], " ", 
   SuperscriptBox["c", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["y", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SqrtBox[
     FractionBox["5", "3"]], " ", 
    SuperscriptBox["c", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"103", "-", 
      RowBox[{"229", " ", 
       SuperscriptBox["y", "2"]}], "-", 
      RowBox[{"903", " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"1029", " ", 
       SuperscriptBox["y", "6"]}]}], ")"}]}], "691488"]}]], "Output",
 CellChangeTimes->{{3.797681768885603*^9, 3.797681803249145*^9}, {
   3.797740990777966*^9, 3.7977409946660137`*^9}, 3.797741969161365*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"09983a8d-62e9-422d-9895-46dfbb7a0f5c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quasinormal frequencies", "Chapter",
 CellChangeTimes->{{3.789994365217347*^9, 
  3.789994369969327*^9}},ExpressionUUID->"b1d33625-9fd0-48c4-80fb-\
0de211ab57e7"],

Cell[CellGroupData[{

Cell["Example", "Section",
 CellChangeTimes->{{3.791186824949109*^9, 
  3.791186826100878*^9}},ExpressionUUID->"d84c5faa-85a3-4b83-b6d4-\
96a5e31d52cd"],

Cell[TextData[StyleBox["We load the potential for which we want to compute \
the quasinormal frequencies",
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{{3.7904895011352167`*^9, 
  3.790489532221939*^9}},ExpressionUUID->"64f93c89-d021-400f-99cb-\
dd2bf3fdf4a3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Chi]", ",", "\[Mu]", ",", "\[Lambda]ev", ",", "\[Lambda]odd", ",", 
   "\[Alpha]1", ",", "\[Alpha]2", ",", "\[Mu]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vimport", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<Vl\>\"", "<>", 
     RowBox[{"ToString", "[", "l", "]"}], "<>", "\"\<m\>\"", "<>", 
     RowBox[{"ToString", "[", "m", "]"}], "<>", "\"\<.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vlm", "[", 
    RowBox[{"p_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Vimport", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", "\[Rule]", " ", 
       RowBox[{"\[Chi]", " ", "u"}]}], ",", 
      RowBox[{"r", "\[Rule]", " ", "p"}], ",", 
      RowBox[{"\[Omega]", "\[Rule]", " ", "u"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k0", "=", 
   RowBox[{"Vimport", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.7899948810578613`*^9, 3.7899948873293123`*^9}, {
   3.789997181747151*^9, 3.789997181989143*^9}, {3.789997467731389*^9, 
   3.789997472690753*^9}, {3.789998790595622*^9, 3.789998809635448*^9}, {
   3.789999014883913*^9, 3.789999063443555*^9}, {3.789999173476344*^9, 
   3.789999175795603*^9}, 3.789999300963945*^9, {3.789999345379755*^9, 
   3.789999347955697*^9}, {3.789999633908484*^9, 3.789999635299576*^9}, {
   3.7899997687723637`*^9, 3.7899997690118837`*^9}, {3.789999815876237*^9, 
   3.789999816115868*^9}, {3.790067226778943*^9, 3.79006722908141*^9}, {
   3.790069418278274*^9, 3.790069422117897*^9}, {3.790576225608189*^9, 
   3.790576225989197*^9}, {3.790576320594613*^9, 3.7905763255598087`*^9}, {
   3.790576388807712*^9, 3.790576447543707*^9}, {3.790582499327024*^9, 
   3.7905825273880167`*^9}, {3.790661357124508*^9, 3.790661358163372*^9}, 
   3.7906800011400023`*^9, {3.791284780828177*^9, 3.791284781931488*^9}, 
   3.79128530520251*^9, {3.797740483227933*^9, 3.7977404838419228`*^9}, 
   3.797740951564864*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"abf917ce-461f-4489-a67a-a616c585f2b8"],

Cell[TextData[{
 StyleBox["The command  ",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["FindW[Vlm,k0,wini, (optional) orderpade, (optional) Vxmin, \
(optional) xmax] ",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["computes the fundamental quasinormal frequency. Along with ",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["Vlm",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[" and ",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["k0",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[" we have to specify an initial guess for the QNF, ",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["wini",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[". \nOptionally, we can provide a value for ",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["xmax",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[", which corresponds to the upper limit of integration of the wave \
equation. By default is set to xmax=80, which seems to be an optimal value \
for most of the potentials. \n",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["orderpade",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["  sets the order of the Pade approximation used to generate the \
initial conditions at x --> \[Infinity]. By default it is set to 4 (maximum \
value=6). ",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["Vxmin",
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox[" is used to determine the initial point xmin in the region x<0. \
xmin is chosen so that V(xmin)=Vxmin. By default Vxmin=10^(-8). For large l \
it may be necessary to take a larger value. \nBefore we execute this command \
we have to specify the numeric values for all the variables. ",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellChangeTimes->{{3.790489540142838*^9, 3.7904895930380363`*^9}, {
   3.7904896336460953`*^9, 3.790489937437415*^9}, 3.7904899807193613`*^9, {
   3.7912848849180613`*^9, 3.7912848920598497`*^9}, {3.791285319149419*^9, 
   3.791285422126051*^9}, {3.791886532361248*^9, 3.7918866486973267`*^9}, {
   3.7942198205182133`*^9, 
   3.794219845099983*^9}},ExpressionUUID->"f0af46df-a47b-4f75-9e8c-\
1758d0eba852"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "a", " ", "control", " ", "parameter", " ", "used",
     " ", "as", " ", "an", " ", "universal", " ", "weight", " ", "of", " ", 
    "the", " ", "correction", " ", 
    RowBox[{"terms", ".", " ", "For"}], " ", "computations", " ", "we", " ", 
    "set", " ", "it", " ", "to", " ", "1"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]ev", "=", "0.05"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]1", "=", "0.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]2", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wini", "=", 
   RowBox[{"0.1", "+", 
    RowBox[{"0.2", " ", "l"}], "-", 
    RowBox[{"0.1", " ", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AbsoluteTiming", "[", 
   RowBox[{"wnum", "=", 
    RowBox[{"ww", "/.", 
     RowBox[{"FindW", "[", 
      RowBox[{"Vlm", ",", "k0", ",", "wini"}], "]"}]}]}], " ", "]"}], 
  RowBox[{"(*", 
   RowBox[{"beware", ":", " ", 
    RowBox[{
    "it", " ", "can", " ", "take", " ", "several", " ", "minutes", " ", 
     "depending", " ", "on", " ", "how", " ", "complex", " ", "Vlm", " ", 
     "is"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Chi]", ",", "\[Mu]", ",", "\[Lambda]ev", ",", "\[Lambda]odd", ",", 
   "\[Alpha]1", ",", "\[Alpha]2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7899950559709387`*^9, 3.7899951736493397`*^9}, {
   3.78999523828995*^9, 3.789995247201433*^9}, {3.78999530268997*^9, 
   3.78999530979346*^9}, {3.789997173027358*^9, 3.789997193715369*^9}, {
   3.789997509076206*^9, 3.789997521075102*^9}, {3.789998813491783*^9, 
   3.789998844291937*^9}, {3.789998898259603*^9, 3.78999890091566*^9}, {
   3.789999039557733*^9, 3.789999061492412*^9}, 3.7899993023406897`*^9, 
   3.789999361940556*^9, {3.7899997509835*^9, 3.78999975705974*^9}, {
   3.789999828036256*^9, 3.789999832915851*^9}, 3.789999871685216*^9, {
   3.7900672361220217`*^9, 3.7900672362809763`*^9}, {3.790067281877728*^9, 
   3.790067282277158*^9}, {3.790069430102151*^9, 3.7900694513055553`*^9}, {
   3.790069587830276*^9, 3.7900695959739847`*^9}, {3.7904062144467163`*^9, 
   3.7904062276614923`*^9}, {3.790489995774454*^9, 3.79049001382163*^9}, {
   3.790490063117488*^9, 3.7904901569735518`*^9}, 3.790576369456045*^9, {
   3.7905764251914387`*^9, 3.790576425529155*^9}, {3.790576556551752*^9, 
   3.7905765566956577`*^9}, {3.790577481143214*^9, 3.790577481271234*^9}, {
   3.790577528712448*^9, 3.790577528951211*^9}, {3.790577559320006*^9, 
   3.790577559703231*^9}, {3.790582656225856*^9, 3.790582676787406*^9}, {
   3.790662753315914*^9, 3.790662753760597*^9}, {3.7906634173160686`*^9, 
   3.790663418047677*^9}, {3.790663616356246*^9, 3.790663616783208*^9}, {
   3.790675587699811*^9, 3.790675677165571*^9}, {3.79067573544398*^9, 
   3.7906757422727633`*^9}, {3.7906759435780582`*^9, 3.7906759449299726`*^9}, 
   3.790676428675568*^9, {3.790676500611353*^9, 3.790676501104537*^9}, {
   3.790676569412512*^9, 3.790676570432027*^9}, {3.790676626912179*^9, 
   3.7906766286079903`*^9}, {3.791284574459033*^9, 3.7912845748586807`*^9}, {
   3.791284703931988*^9, 3.791284786491502*^9}, {3.791284834620388*^9, 
   3.791284834955615*^9}, {3.79128486836452*^9, 3.791284868875801*^9}, {
   3.79128504284544*^9, 3.791285043052384*^9}, {3.797740513706987*^9, 
   3.797740514313142*^9}, {3.797741666324995*^9, 3.797741687804343*^9}, {
   3.79774226550012*^9, 3.797742266313266*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"706e3456-44e6-4fcc-9aa6-8f3606612382"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"80.877445`", ",", 
   RowBox[{"0.6788916087700474`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.08991235138686207`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7912853721862*^9, 3.797742042950099*^9, 
  3.79774234781246*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"a45b1172-b26a-4ee6-aec0-6e43786eb0fb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Linear fits", "Section",
 CellChangeTimes->{{3.790406379324513*^9, 
  3.79040638162825*^9}},ExpressionUUID->"29fe4cd5-e425-49e7-92fd-\
5f0c0ea933dc"],

Cell[TextData[StyleBox["We compute the QNFs for several values of the \
parameters and perform a linear fit. We do this for a range of values of the \
spin \[Chi] and we save the result.",
 Background->RGBColor[0.87, 0.94, 1]]], "Text",
 CellChangeTimes->{{3.797742871811874*^9, 3.797742984102585*^9}, {
  3.797743022261815*^9, 
  3.797743022573194*^9}},ExpressionUUID->"d4120961-cc12-400b-a734-\
64070c341ad5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]evseq", "=", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{"-", "0.02"}], ",", "0.02", ",", "0.01"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]1seq", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "0.02", ",", "0.005"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]2seq", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "0.02", ",", "0.005"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]seq", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"0.0", ",", "0.7", ",", "0.025"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.790406393100854*^9, 3.79040646351851*^9}, {
   3.790414559712376*^9, 3.790414582624331*^9}, 3.790415861934104*^9, {
   3.7904180180273333`*^9, 3.790418023513135*^9}, {3.790577914279262*^9, 
   3.79057791680702*^9}, {3.790583101714517*^9, 3.790583106831044*^9}, {
   3.790584403684401*^9, 3.7905844213274384`*^9}, {3.79058591044646*^9, 
   3.7905859309120617`*^9}, {3.7905870482921267`*^9, 3.790587061231667*^9}, {
   3.790664850655806*^9, 3.790664886878827*^9}, {3.790673739638638*^9, 
   3.790673765715611*^9}, {3.790679975981687*^9, 3.790679984079475*^9}, {
   3.7909309111606503`*^9, 3.790930922355195*^9}, 3.791202655078549*^9, {
   3.791283265975348*^9, 3.791283266102207*^9}, {3.7977427167235813`*^9, 
   3.797742717129765*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"beb9fcf1-70e0-406a-9d65-53870d134f0b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Chi]", ",", "\[Mu]", ",", "\[Lambda]ev", ",", "\[Lambda]odd", ",", 
   "\[Alpha]1", ",", "\[Alpha]2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vimport", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<Vl\>\"", "<>", 
     RowBox[{"ToString", "[", "l", "]"}], "<>", "\"\<m\>\"", "<>", 
     RowBox[{"ToString", "[", "m", "]"}], "<>", "\"\<.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vlm", "[", 
    RowBox[{"p_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Vimport", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", "\[Rule]", " ", 
       RowBox[{"\[Chi]", " ", "u"}]}], ",", 
      RowBox[{"r", "\[Rule]", " ", "p"}], ",", 
      RowBox[{"\[Omega]", "\[Rule]", " ", "u"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k0", "=", 
   RowBox[{"Vimport", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.790415885328529*^9, 3.790418441353558*^9, {3.790577910823904*^9, 
   3.790577911207048*^9}, 3.790583112752149*^9, {3.790585033443101*^9, 
   3.790585043446115*^9}, {3.790661603284627*^9, 3.790661603538509*^9}, {
   3.7906765978259077`*^9, 3.7906766143362226`*^9}, {3.7909191579861526`*^9, 
   3.790919159157737*^9}, {3.79120264913048*^9, 3.7912026516710997`*^9}, {
   3.791265083274181*^9, 3.791265083412559*^9}, {3.797742619591255*^9, 
   3.797742626548826*^9}, 
   3.7977430333191977`*^9},ExpressionUUID->"fabba12b-072d-4cfc-86fc-\
4b10fb7307fa"],

Cell[CellGroupData[{

Cell["Lambda", "Subsection",
 CellChangeTimes->{{3.789133472680305*^9, 
  3.789133473479809*^9}},ExpressionUUID->"f5c0d269-4aae-4e2f-9db6-\
8e2110d381d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jmax", "=", 
   RowBox[{"Length", "[", "\[Lambda]evseq", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmax", "=", 
   RowBox[{"Length", "[", "\[Chi]seq", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QNF", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "kmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "jmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wini", "=", 
    RowBox[{"0.1", "+", 
     RowBox[{"0.2", "l"}], "-", 
     RowBox[{"0.1", "I"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Clear", "[", 
          RowBox[{
          "\[Lambda]ev", ",", "\[Alpha]1", ",", "M", ",", "\[Mu]", ",", "vx", 
           ",", "\[Chi]", ",", " ", "\[Alpha]2", ",", "xmax"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Mu]", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"M", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Chi]", "=", 
          RowBox[{"\[Chi]seq", "[", 
           RowBox[{"[", "kk", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]ev", "=", 
          RowBox[{"\[Lambda]evseq", "[", 
           RowBox[{"[", "jj", "]"}], "]"}]}], ";", "\[IndentingNewLine]", " ", 
         RowBox[{"\[Alpha]1", "=", "0"}], ";", "\[IndentingNewLine]", " ", 
         RowBox[{"\[Alpha]2", "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Vlm", "[", 
           RowBox[{"p_", ",", "u_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"Vimport", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"c", "\[Rule]", " ", 
              RowBox[{"\[Chi]", " ", "u"}]}], ",", 
             RowBox[{"r", "\[Rule]", " ", "p"}], ",", 
             RowBox[{"\[Omega]", "\[Rule]", " ", "u"}]}], "}"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"wsol", "=", 
          RowBox[{"ww", "/.", 
           RowBox[{"FindW", "[", 
            RowBox[{"Vlm", ",", "k0", ",", "wini"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"wini", "=", "wsol"}], ";", 
         RowBox[{
          RowBox[{"QNF", "[", 
           RowBox[{"[", 
            RowBox[{"kk", ",", "jj"}], "]"}], "]"}], "=", "wsol"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "jmax"}], "}"}]}], "]"}], ";", 
      RowBox[{"linearfit", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LinearModelFit", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[Lambda]evseq", "[", 
                  RowBox[{"[", "jjj", "]"}], "]"}], ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{"QNF", "[", 
                   RowBox[{"[", 
                    RowBox[{"kkk", ",", "jjj"}], "]"}], "]"}], "]"}]}], "}"}],
                ",", 
               RowBox[{"{", 
                RowBox[{"jjj", ",", "jmax"}], "}"}]}], "]"}], ",", "X", ",", 
             "X"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"LinearModelFit", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[Lambda]evseq", "[", 
                  RowBox[{"[", "jj", "]"}], "]"}], ",", 
                 RowBox[{"Im", "[", 
                  RowBox[{"QNF", "[", 
                   RowBox[{"[", 
                    RowBox[{"kkk", ",", "jj"}], "]"}], "]"}], "]"}]}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"jj", ",", "jmax"}], "}"}]}], "]"}], ",", "X", ",", 
             "X"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"kkk", ",", "kk"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<QNFl\>\"", "<>", 
         RowBox[{"ToString", "[", "l", "]"}], "<>", "\"\<m\>\"", "<>", 
         RowBox[{"ToString", "[", "m", "]"}], "<>", "\"\<lambda.dat\>\""}], 
        ",", 
        RowBox[{"QNF", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", "kk"}], "]"}], ",", "All"}], "]"}], "]"}]}], 
       "]"}], ";", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<fitl\>\"", "<>", 
         RowBox[{"ToString", "[", "l", "]"}], "<>", "\"\<m\>\"", "<>", 
         RowBox[{"ToString", "[", "m", "]"}], "<>", "\"\<lambda.dat\>\""}], 
        ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Chi]seq", "[", 
              RowBox[{"[", "kkk", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"linearfit", "[", 
               RowBox[{"[", 
                RowBox[{"kkk", ",", "1"}], "]"}], "]"}], "[", 
              "\"\<BestFitParameters\>\"", "]"}], ",", 
             RowBox[{
              RowBox[{"linearfit", "[", 
               RowBox[{"[", 
                RowBox[{"kkk", ",", "2"}], "]"}], "]"}], "[", 
              "\"\<BestFitParameters\>\"", "]"}]}], "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"kkk", ",", "kk"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "kmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\"\<kk=\>\"", "  ", "<>", 
      RowBox[{"ToString", "[", "kk", "]"}], "<>", "\"\< of \>\"", " ", "<>", 
      RowBox[{"ToString", "[", "kmax", "]"}]}], ",", 
     RowBox[{"\"\<jj=\>\"", " ", "<>", 
      RowBox[{"ToString", "[", "jj", "]"}], "<>", "\"\< of \>\"", " ", "<>", 
      RowBox[{"ToString", "[", "jmax", "]"}]}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.789119937435939*^9, 3.789119978464314*^9}, {
   3.789120106127542*^9, 3.789120155883648*^9}, {3.7891202098539953`*^9, 
   3.789120251787373*^9}, {3.7891203321396217`*^9, 3.789120445756226*^9}, {
   3.789120853628929*^9, 3.78912088260341*^9}, {3.7891210205394773`*^9, 
   3.7891210365872707`*^9}, {3.789121068429675*^9, 3.7891210899315643`*^9}, {
   3.7891211205895987`*^9, 3.7891211416056137`*^9}, {3.789121417389242*^9, 
   3.789121431651552*^9}, {3.789121574150298*^9, 3.7891216363786*^9}, {
   3.789121718187014*^9, 3.789121738987096*^9}, {3.789121805612816*^9, 
   3.7891220566347923`*^9}, {3.789122990765416*^9, 3.789122991146944*^9}, {
   3.7891231289395943`*^9, 3.7891231290836563`*^9}, {3.789123438987152*^9, 
   3.789123480611246*^9}, {3.789123533087037*^9, 3.789123534688792*^9}, {
   3.78912357209343*^9, 3.7891236156310453`*^9}, {3.78912377282948*^9, 
   3.789123807131557*^9}, {3.7891238569094553`*^9, 3.78912385809144*^9}, {
   3.789124296027368*^9, 3.789124318667747*^9}, {3.789124409117593*^9, 
   3.78912446860704*^9}, {3.7891246283574333`*^9, 3.789124651578878*^9}, {
   3.789124693125537*^9, 3.789124695029307*^9}, {3.789124733950087*^9, 
   3.789124735488451*^9}, {3.789124776574357*^9, 3.789124842554957*^9}, {
   3.789125135226193*^9, 3.789125135534401*^9}, {3.789125233755083*^9, 
   3.789125277003358*^9}, {3.789133418418223*^9, 3.789133447535514*^9}, {
   3.7891947882779217`*^9, 3.789194810005575*^9}, {3.789194847142881*^9, 
   3.7891948569337482`*^9}, {3.789195152935849*^9, 3.7891952073667717`*^9}, {
   3.789285062703742*^9, 3.7892850768776827`*^9}, {3.78928757833638*^9, 
   3.789287579358132*^9}, {3.789367648328815*^9, 3.789367781208375*^9}, {
   3.7893681227642927`*^9, 3.789368130940029*^9}, {3.789390790560129*^9, 
   3.7893908034250813`*^9}, {3.7897970687157*^9, 3.78979707420225*^9}, {
   3.7904142826459208`*^9, 3.790414507332077*^9}, 3.790414676546246*^9, {
   3.790415131366625*^9, 3.790415153830326*^9}, {3.7904151839874773`*^9, 
   3.790415190478146*^9}, {3.790415234477607*^9, 3.790415320276926*^9}, {
   3.790415421181602*^9, 3.790415423541078*^9}, {3.790661621912075*^9, 
   3.7906616372531767`*^9}, {3.790661667474004*^9, 3.790661670840221*^9}, {
   3.7906765790753317`*^9, 3.790676583426948*^9}, 3.790919128968459*^9, {
   3.791282961686693*^9, 3.791283048902738*^9}, {3.791283384488011*^9, 
   3.79128338552773*^9}, {3.79128494198108*^9, 3.791284942348723*^9}, {
   3.791285455252263*^9, 3.791285455439269*^9}, {3.797742635470302*^9, 
   3.797742653671*^9}, {3.7977431633719053`*^9, 3.797743163769662*^9}, 
   3.797744149034927*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"96ee95df-31be-4987-9adb-20ae046ba3d8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Alpha1", "Subsection",
 CellChangeTimes->{{3.789133472680305*^9, 3.789133473479809*^9}, {
  3.790415305838572*^9, 
  3.790415306686689*^9}},ExpressionUUID->"7ad5375e-75f7-451a-b1e3-\
79033f7d235f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jmax", "=", 
   RowBox[{"Length", "[", "\[Alpha]1seq", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmax", "=", 
   RowBox[{"Length", "[", "\[Chi]seq", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QNF", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "kmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "jmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wini", "=", 
    RowBox[{"0.1", "+", 
     RowBox[{"0.2", "l"}], "-", 
     RowBox[{"0.1", "I"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Clear", "[", 
          RowBox[{
          "\[Lambda]ev", ",", "\[Alpha]1", ",", "M", ",", "\[Mu]", ",", "vx", 
           ",", "\[Chi]", ",", " ", "\[Alpha]2", ",", "xmax"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Mu]", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"M", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Chi]", "=", 
          RowBox[{"\[Chi]seq", "[", 
           RowBox[{"[", "kk", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]ev", "=", "0"}], ";", "\[IndentingNewLine]", " ", 
         RowBox[{"\[Alpha]1", "=", 
          RowBox[{"\[Alpha]1seq", "[", 
           RowBox[{"[", "jj", "]"}], "]"}]}], ";", "\[IndentingNewLine]", " ", 
         RowBox[{"\[Alpha]2", "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Vlm", "[", 
           RowBox[{"p_", ",", "u_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"Vimport", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"c", "\[Rule]", " ", 
              RowBox[{"\[Chi]", " ", "u"}]}], ",", 
             RowBox[{"r", "\[Rule]", " ", "p"}], ",", 
             RowBox[{"\[Omega]", "\[Rule]", " ", "u"}]}], "}"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"wsol", "=", 
          RowBox[{"ww", "/.", 
           RowBox[{"FindW", "[", 
            RowBox[{"Vlm", ",", "k0", ",", "wini"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"wini", "=", "wsol"}], ";", 
         RowBox[{
          RowBox[{"QNF", "[", 
           RowBox[{"[", 
            RowBox[{"kk", ",", "jj"}], "]"}], "]"}], "=", "wsol"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "jmax"}], "}"}]}], "]"}], ";", 
      RowBox[{"linearfit", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LinearModelFit", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Alpha]1seq", "[", 
                   RowBox[{"[", "jjj", "]"}], "]"}], "^", "2"}], ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{"QNF", "[", 
                   RowBox[{"[", 
                    RowBox[{"kkk", ",", "jjj"}], "]"}], "]"}], "]"}]}], "}"}],
                ",", 
               RowBox[{"{", 
                RowBox[{"jjj", ",", "jmax"}], "}"}]}], "]"}], ",", "X", ",", 
             "X"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"LinearModelFit", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Alpha]1seq", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "^", "2"}], ",", 
                 RowBox[{"Im", "[", 
                  RowBox[{"QNF", "[", 
                   RowBox[{"[", 
                    RowBox[{"kkk", ",", "jj"}], "]"}], "]"}], "]"}]}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"jj", ",", "jmax"}], "}"}]}], "]"}], ",", "X", ",", 
             "X"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"kkk", ",", "kk"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<QNFl\>\"", "<>", 
         RowBox[{"ToString", "[", "l", "]"}], "<>", "\"\<m\>\"", "<>", 
         RowBox[{"ToString", "[", "m", "]"}], "<>", "\"\<alpha1.dat\>\""}], 
        ",", 
        RowBox[{"QNF", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", "kk"}], "]"}], ",", "All"}], "]"}], "]"}]}], 
       "]"}], ";", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<fitl\>\"", "<>", 
         RowBox[{"ToString", "[", "l", "]"}], "<>", "\"\<m\>\"", "<>", 
         RowBox[{"ToString", "[", "m", "]"}], "<>", "\"\<alpha1.dat\>\""}], 
        ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Chi]seq", "[", 
              RowBox[{"[", "kkk", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"linearfit", "[", 
               RowBox[{"[", 
                RowBox[{"kkk", ",", "1"}], "]"}], "]"}], "[", 
              "\"\<BestFitParameters\>\"", "]"}], ",", 
             RowBox[{
              RowBox[{"linearfit", "[", 
               RowBox[{"[", 
                RowBox[{"kkk", ",", "2"}], "]"}], "]"}], "[", 
              "\"\<BestFitParameters\>\"", "]"}]}], "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"kkk", ",", "kk"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "kmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\"\<kk=\>\"", "  ", "<>", 
      RowBox[{"ToString", "[", "kk", "]"}], "<>", "\"\< of \>\"", " ", "<>", 
      RowBox[{"ToString", "[", "kmax", "]"}]}], ",", 
     RowBox[{"\"\<jj=\>\"", " ", "<>", 
      RowBox[{"ToString", "[", "jj", "]"}], "<>", "\"\< of \>\"", " ", "<>", 
      RowBox[{"ToString", "[", "jmax", "]"}]}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.789119937435939*^9, 3.789119978464314*^9}, {
   3.789120106127542*^9, 3.789120155883648*^9}, {3.7891202098539953`*^9, 
   3.789120251787373*^9}, {3.7891203321396217`*^9, 3.789120445756226*^9}, {
   3.789120853628929*^9, 3.78912088260341*^9}, {3.7891210205394773`*^9, 
   3.7891210365872707`*^9}, {3.789121068429675*^9, 3.7891210899315643`*^9}, {
   3.7891211205895987`*^9, 3.7891211416056137`*^9}, {3.789121417389242*^9, 
   3.789121431651552*^9}, {3.789121574150298*^9, 3.7891216363786*^9}, {
   3.789121718187014*^9, 3.789121738987096*^9}, {3.789121805612816*^9, 
   3.7891220566347923`*^9}, {3.789122990765416*^9, 3.789122991146944*^9}, {
   3.7891231289395943`*^9, 3.7891231290836563`*^9}, {3.789123438987152*^9, 
   3.789123480611246*^9}, {3.789123533087037*^9, 3.789123534688792*^9}, {
   3.78912357209343*^9, 3.7891236156310453`*^9}, {3.78912377282948*^9, 
   3.789123807131557*^9}, {3.7891238569094553`*^9, 3.78912385809144*^9}, {
   3.789124296027368*^9, 3.789124318667747*^9}, {3.789124409117593*^9, 
   3.78912446860704*^9}, {3.7891246283574333`*^9, 3.789124651578878*^9}, {
   3.789124693125537*^9, 3.789124695029307*^9}, {3.789124733950087*^9, 
   3.789124735488451*^9}, {3.789124776574357*^9, 3.789124842554957*^9}, {
   3.789125135226193*^9, 3.789125135534401*^9}, {3.789125233755083*^9, 
   3.789125277003358*^9}, {3.789133418418223*^9, 3.789133447535514*^9}, {
   3.7891947882779217`*^9, 3.789194810005575*^9}, {3.789194847142881*^9, 
   3.7891948569337482`*^9}, {3.789195152935849*^9, 3.7891952073667717`*^9}, {
   3.789285062703742*^9, 3.7892850768776827`*^9}, {3.78928757833638*^9, 
   3.789287579358132*^9}, {3.789367648328815*^9, 3.789367781208375*^9}, {
   3.7893681227642927`*^9, 3.789368130940029*^9}, {3.789390790560129*^9, 
   3.7893908034250813`*^9}, {3.7897970687157*^9, 3.78979707420225*^9}, {
   3.7904142826459208`*^9, 3.790414507332077*^9}, 3.790414676546246*^9, {
   3.790415131366625*^9, 3.790415153830326*^9}, {3.7904151839874773`*^9, 
   3.790415190478146*^9}, {3.790415234477607*^9, 3.7904154011546497`*^9}, {
   3.790415474259098*^9, 3.790415478210956*^9}, {3.790661686879671*^9, 
   3.790661696160124*^9}, {3.790677332923545*^9, 3.790677333215241*^9}, 
   3.790919134558228*^9, {3.791285005453373*^9, 3.7912850313091393`*^9}, {
   3.797742675919009*^9, 3.797742679276791*^9}, {3.797743170574863*^9, 
   3.7977431709882107`*^9}, 3.797744119325554*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"bd39b9ba-eb9e-4d2d-b840-f0854ab86d0f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Alpha2", "Subsection",
 CellChangeTimes->{{3.789133472680305*^9, 3.789133473479809*^9}, {
  3.790415305838572*^9, 3.790415306686689*^9}, {3.790415461710073*^9, 
  3.790415461902326*^9}},ExpressionUUID->"4abcdb6c-8cb9-4d03-bf36-\
8c687cbce542"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jmax", "=", 
   RowBox[{"Length", "[", "\[Alpha]2seq", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmax", "=", 
   RowBox[{"Length", "[", "\[Chi]seq", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QNF", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "kmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "jmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wini", "=", 
    RowBox[{"0.1", "+", 
     RowBox[{"0.2", "l"}], "-", 
     RowBox[{"0.1", "I"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Clear", "[", 
          RowBox[{
          "\[Lambda]ev", ",", "\[Alpha]1", ",", "M", ",", "\[Mu]", ",", "vx", 
           ",", "\[Chi]", ",", " ", "\[Alpha]2", ",", "xmax"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Mu]", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"M", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Chi]", "=", 
          RowBox[{"\[Chi]seq", "[", 
           RowBox[{"[", "kk", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]ev", "=", "0"}], ";", "\[IndentingNewLine]", " ", 
         RowBox[{"\[Alpha]1", "=", "0"}], ";", "\[IndentingNewLine]", " ", 
         RowBox[{"\[Alpha]2", "=", 
          RowBox[{"\[Alpha]2seq", "[", 
           RowBox[{"[", "jj", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"wsol", "=", 
          RowBox[{"ww", "/.", 
           RowBox[{"FindW", "[", 
            RowBox[{"Vlm", ",", "k0", ",", "wini"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Vlm", "[", 
           RowBox[{"p_", ",", "u_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"Vimport", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"c", "\[Rule]", " ", 
              RowBox[{"\[Chi]", " ", "u"}]}], ",", 
             RowBox[{"r", "\[Rule]", " ", "p"}], ",", 
             RowBox[{"\[Omega]", "\[Rule]", " ", "u"}]}], "}"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"wini", "=", "wsol"}], ";", 
         RowBox[{
          RowBox[{"QNF", "[", 
           RowBox[{"[", 
            RowBox[{"kk", ",", "jj"}], "]"}], "]"}], "=", "wsol"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "jmax"}], "}"}]}], "]"}], ";", 
      RowBox[{"linearfit", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LinearModelFit", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Alpha]2seq", "[", 
                   RowBox[{"[", "jjj", "]"}], "]"}], "^", "2"}], ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{"QNF", "[", 
                   RowBox[{"[", 
                    RowBox[{"kkk", ",", "jjj"}], "]"}], "]"}], "]"}]}], "}"}],
                ",", 
               RowBox[{"{", 
                RowBox[{"jjj", ",", "jmax"}], "}"}]}], "]"}], ",", "X", ",", 
             "X"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"LinearModelFit", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Alpha]2seq", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}], "^", "2"}], ",", 
                 RowBox[{"Im", "[", 
                  RowBox[{"QNF", "[", 
                   RowBox[{"[", 
                    RowBox[{"kkk", ",", "jj"}], "]"}], "]"}], "]"}]}], "}"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"jj", ",", "jmax"}], "}"}]}], "]"}], ",", "X", ",", 
             "X"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"kkk", ",", "kk"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<QNFl\>\"", "<>", 
         RowBox[{"ToString", "[", "l", "]"}], "<>", "\"\<m\>\"", "<>", 
         RowBox[{"ToString", "[", "m", "]"}], "<>", "\"\<alpha2.dat\>\""}], 
        ",", 
        RowBox[{"QNF", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", "kk"}], "]"}], ",", "All"}], "]"}], "]"}]}], 
       "]"}], ";", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"\"\<fitl\>\"", "<>", 
         RowBox[{"ToString", "[", "l", "]"}], "<>", "\"\<m\>\"", "<>", 
         RowBox[{"ToString", "[", "m", "]"}], "<>", "\"\<alpha2.dat\>\""}], 
        ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Chi]seq", "[", 
              RowBox[{"[", "kkk", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"linearfit", "[", 
               RowBox[{"[", 
                RowBox[{"kkk", ",", "1"}], "]"}], "]"}], "[", 
              "\"\<BestFitParameters\>\"", "]"}], ",", 
             RowBox[{
              RowBox[{"linearfit", "[", 
               RowBox[{"[", 
                RowBox[{"kkk", ",", "2"}], "]"}], "]"}], "[", 
              "\"\<BestFitParameters\>\"", "]"}]}], "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"kkk", ",", "kk"}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "kmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\"\<kk=\>\"", "  ", "<>", 
      RowBox[{"ToString", "[", "kk", "]"}], "<>", "\"\< of \>\"", " ", "<>", 
      RowBox[{"ToString", "[", "kmax", "]"}]}], ",", 
     RowBox[{"\"\<jj=\>\"", " ", "<>", 
      RowBox[{"ToString", "[", "jj", "]"}], "<>", "\"\< of \>\"", " ", "<>", 
      RowBox[{"ToString", "[", "jmax", "]"}]}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.789119937435939*^9, 3.789119978464314*^9}, {
   3.789120106127542*^9, 3.789120155883648*^9}, {3.7891202098539953`*^9, 
   3.789120251787373*^9}, {3.7891203321396217`*^9, 3.789120445756226*^9}, {
   3.789120853628929*^9, 3.78912088260341*^9}, {3.7891210205394773`*^9, 
   3.7891210365872707`*^9}, {3.789121068429675*^9, 3.7891210899315643`*^9}, {
   3.7891211205895987`*^9, 3.7891211416056137`*^9}, {3.789121417389242*^9, 
   3.789121431651552*^9}, {3.789121574150298*^9, 3.7891216363786*^9}, {
   3.789121718187014*^9, 3.789121738987096*^9}, {3.789121805612816*^9, 
   3.7891220566347923`*^9}, {3.789122990765416*^9, 3.789122991146944*^9}, {
   3.7891231289395943`*^9, 3.7891231290836563`*^9}, {3.789123438987152*^9, 
   3.789123480611246*^9}, {3.789123533087037*^9, 3.789123534688792*^9}, {
   3.78912357209343*^9, 3.7891236156310453`*^9}, {3.78912377282948*^9, 
   3.789123807131557*^9}, {3.7891238569094553`*^9, 3.78912385809144*^9}, {
   3.789124296027368*^9, 3.789124318667747*^9}, {3.789124409117593*^9, 
   3.78912446860704*^9}, {3.7891246283574333`*^9, 3.789124651578878*^9}, {
   3.789124693125537*^9, 3.789124695029307*^9}, {3.789124733950087*^9, 
   3.789124735488451*^9}, {3.789124776574357*^9, 3.789124842554957*^9}, {
   3.789125135226193*^9, 3.789125135534401*^9}, {3.789125233755083*^9, 
   3.789125277003358*^9}, {3.789133418418223*^9, 3.789133447535514*^9}, {
   3.7891947882779217`*^9, 3.789194810005575*^9}, {3.789194847142881*^9, 
   3.7891948569337482`*^9}, {3.789195152935849*^9, 3.7891952073667717`*^9}, {
   3.789285062703742*^9, 3.7892850768776827`*^9}, {3.78928757833638*^9, 
   3.789287579358132*^9}, {3.789367648328815*^9, 3.789367781208375*^9}, {
   3.7893681227642927`*^9, 3.789368130940029*^9}, {3.789390790560129*^9, 
   3.7893908034250813`*^9}, {3.7897970687157*^9, 3.78979707420225*^9}, {
   3.7904142826459208`*^9, 3.790414507332077*^9}, 3.790414676546246*^9, {
   3.790415131366625*^9, 3.790415153830326*^9}, {3.7904151839874773`*^9, 
   3.790415190478146*^9}, {3.790415234477607*^9, 3.7904154011546497`*^9}, {
   3.790415466899898*^9, 3.7904155069146748`*^9}, {3.790416972439207*^9, 
   3.7904169744340143`*^9}, {3.7906617020955677`*^9, 3.790661710160123*^9}, {
   3.790677926330802*^9, 3.79067792657231*^9}, 3.790919144484928*^9, {
   3.791285016102827*^9, 3.7912850267811947`*^9}, {3.797742688181726*^9, 
   3.797742691700309*^9}, {3.797743174724176*^9, 3.797743175139896*^9}, {
   3.797744103334755*^9, 3.797744115717095*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"5b5a1e1c-fd02-4181-b499-0f7508c3a4e6"]
}, Closed]]
}, Closed]]
}, Closed]]
},
WindowSize->{1090, 782},
WindowMargins->{{161, Automatic}, {-195, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 531, 11, 58, "Text",ExpressionUUID->"6e866148-8765-415c-8586-3a6a3ffea148"],
Cell[1092, 33, 270, 7, 35, "Text",ExpressionUUID->"97535e4b-89c2-4aab-9bb8-ec810727148f"],
Cell[CellGroupData[{
Cell[1387, 44, 426, 7, 30, "Input",ExpressionUUID->"7054661c-ff9a-4b9a-9274-e5d38ad9da8c"],
Cell[1816, 53, 254, 4, 34, "Output",ExpressionUUID->"9735d638-f46d-48b3-80c0-b80f9b59516f"]
}, Open  ]],
Cell[2085, 60, 440, 7, 58, "Text",ExpressionUUID->"c19cd6c1-df7b-4b36-9daf-527ee76eb869"],
Cell[2528, 69, 489, 8, 52, "Input",ExpressionUUID->"b6e4a447-53ed-42e5-a78a-6bdc33d964d2"],
Cell[CellGroupData[{
Cell[3042, 81, 177, 3, 69, "Chapter",ExpressionUUID->"8410aa03-206f-4a2e-8a3b-0f72211de4bf"],
Cell[3222, 86, 905, 17, 35, "Text",ExpressionUUID->"5a2bbfd5-6254-4704-9a0f-7439a6ff7ba8"],
Cell[4130, 105, 1546, 35, 60, "Text",ExpressionUUID->"33f1bf82-e3bd-401a-b35d-07a176893f59"],
Cell[5679, 142, 722, 15, 35, "Text",ExpressionUUID->"46f1048a-2e84-421c-af59-ae96190ad559"],
Cell[6404, 159, 822, 17, 35, "Text",ExpressionUUID->"628cd056-6895-4ea8-9a1e-f17705ca04c3"],
Cell[7229, 178, 599, 14, 58, "Text",ExpressionUUID->"98a4ce2e-eb1a-4dd1-99c1-78489406a514"],
Cell[7831, 194, 904, 19, 58, "Text",ExpressionUUID->"d05b2806-9397-4eac-afcf-479e7f383423"],
Cell[8738, 215, 633, 14, 58, "Text",ExpressionUUID->"a0deaeb0-1c0a-4678-9613-0a7874fe61d2"],
Cell[9374, 231, 2955, 61, 94, "Input",ExpressionUUID->"a4ab1e1c-499f-4cb6-b5f9-1cfad194f21a"],
Cell[12332, 294, 785, 20, 73, "Input",ExpressionUUID->"9c3ea3ea-ef8f-459b-a0d2-8a9107f3bbd1"],
Cell[13120, 316, 583, 9, 30, "Input",ExpressionUUID->"22c227f4-7d3f-4009-af5b-9a6b9c3680f9"],
Cell[13706, 327, 212, 4, 35, "Text",ExpressionUUID->"6231f9d1-9258-40a0-b995-60c1698e1901"],
Cell[CellGroupData[{
Cell[13943, 335, 491, 11, 30, "Input",ExpressionUUID->"da658af3-2a4e-4c77-ae45-d54b876a4ece"],
Cell[14437, 348, 1866, 52, 37, "Output",ExpressionUUID->"afc29742-6f4b-4122-af1f-c990173660e7"]
}, Open  ]],
Cell[16318, 403, 270, 5, 35, "Text",ExpressionUUID->"350975d0-f355-4676-b9e6-bc4d44a3b3cf"],
Cell[CellGroupData[{
Cell[16613, 412, 442, 12, 30, "Input",ExpressionUUID->"d6362b89-c66c-4f3f-91a7-55557aed7269"],
Cell[17058, 426, 562, 8, 34, "Output",ExpressionUUID->"72c08854-1cc7-4eb8-abff-195b447b1c8a"]
}, Open  ]],
Cell[17635, 437, 217, 4, 35, "Text",ExpressionUUID->"2b0c5cef-49d6-42fe-88f8-1fabcccf1d91"],
Cell[CellGroupData[{
Cell[17877, 445, 625, 16, 30, "Input",ExpressionUUID->"5327fd97-785c-48fc-8723-15ee1ccf0a56"],
Cell[18505, 463, 903, 13, 34, "Output",ExpressionUUID->"8a7bcaea-eda8-448c-8963-b08fac180cf2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19457, 482, 190, 3, 58, "Chapter",ExpressionUUID->"329f55a7-37ef-42e4-b6ec-231b4824834c"],
Cell[19650, 487, 1458, 32, 94, "Input",ExpressionUUID->"12e69a4f-448e-4db8-8da7-c312a1bb87ae"],
Cell[21111, 521, 266, 5, 35, "Text",ExpressionUUID->"03b0b03f-364a-426e-99d1-a7e4433367d0"],
Cell[21380, 528, 2227, 60, 115, "Input",ExpressionUUID->"fc227d6c-13f1-4398-82b6-6fd6dffb92c3"],
Cell[23610, 590, 899, 18, 58, "Text",ExpressionUUID->"2b78d895-1245-4d53-b987-3d1e10088608"],
Cell[24512, 610, 1502, 23, 73, "Input",ExpressionUUID->"21390c61-2d15-4c1b-a5fb-d12d91940ea2"],
Cell[26017, 635, 1142, 28, 58, "Text",ExpressionUUID->"47595e9e-2aaf-4244-8602-f3090f0c4a8b"],
Cell[CellGroupData[{
Cell[27184, 667, 835, 16, 73, "Input",ExpressionUUID->"8b45db3a-c298-480e-ba9c-aa3e63a83269"],
Cell[28022, 685, 344, 6, 34, "Output",ExpressionUUID->"db0cfaff-a1cd-40ee-ae6b-02760126c54c"]
}, Open  ]],
Cell[28381, 694, 234, 4, 35, "Text",ExpressionUUID->"651bab7c-2e82-4a35-bdd1-4b8d1ee38587"],
Cell[CellGroupData[{
Cell[28640, 702, 812, 18, 52, "Input",ExpressionUUID->"862b685a-2207-4e6c-a0e9-74656410f085"],
Cell[29455, 722, 219, 3, 34, "Output",ExpressionUUID->"9e097f04-669b-4055-a642-e4c627cb0316"]
}, Open  ]],
Cell[29689, 728, 253, 5, 35, "Text",ExpressionUUID->"15158c41-0dee-43c2-81e2-a0b1fe8a0a42"],
Cell[29945, 735, 361, 8, 52, "Input",ExpressionUUID->"c9dd806c-12cd-4e17-8cbc-5db96f637dc9"],
Cell[30309, 745, 2074, 44, 73, "Input",ExpressionUUID->"04fbe5b8-a5fc-4431-a739-15c8ccf86abd"],
Cell[32386, 791, 975, 25, 58, "Text",ExpressionUUID->"19b706df-4551-4a89-8d22-0ae11dc8f9f0"],
Cell[CellGroupData[{
Cell[33386, 820, 611, 9, 30, "Input",ExpressionUUID->"d2b1b991-102e-4fbb-ad62-0ba95b180b87"],
Cell[34000, 831, 1154, 37, 77, "Output",ExpressionUUID->"09983a8d-62e9-422d-9895-46dfbb7a0f5c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[35203, 874, 168, 3, 58, "Chapter",ExpressionUUID->"b1d33625-9fd0-48c4-80fb-0de211ab57e7"],
Cell[CellGroupData[{
Cell[35396, 881, 152, 3, 67, "Section",ExpressionUUID->"d84c5faa-85a3-4b83-b6d4-96a5e31d52cd"],
Cell[35551, 886, 282, 5, 35, "Text",ExpressionUUID->"64f93c89-d021-400f-99cb-dd2bf3fdf4a3"],
Cell[35836, 893, 2318, 51, 157, "Input",ExpressionUUID->"abf917ce-461f-4489-a67a-a616c585f2b8"],
Cell[38157, 946, 2287, 53, 196, "Text",ExpressionUUID->"f0af46df-a47b-4f75-9e8c-1758d0eba852"],
Cell[CellGroupData[{
Cell[40469, 1003, 3802, 72, 220, "Input",ExpressionUUID->"706e3456-44e6-4fcc-9aa6-8f3606612382"],
Cell[44274, 1077, 368, 8, 34, "Output",ExpressionUUID->"a45b1172-b26a-4ee6-aec0-6e43786eb0fb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[44691, 1091, 155, 3, 53, "Section",ExpressionUUID->"29fe4cd5-e425-49e7-92fd-5f0c0ea933dc"],
Cell[44849, 1096, 411, 7, 35, "Text",ExpressionUUID->"d4120961-cc12-400b-a734-64070c341ad5"],
Cell[45263, 1105, 1553, 34, 94, "Input",ExpressionUUID->"beb9fcf1-70e0-406a-9d65-53870d134f0b"],
Cell[46819, 1141, 1718, 43, 136, "Input",ExpressionUUID->"fabba12b-072d-4cfc-86fc-4b10fb7307fa"],
Cell[CellGroupData[{
Cell[48562, 1188, 154, 3, 54, "Subsection",ExpressionUUID->"f5c0d269-4aae-4e2f-9db6-8e2110d381d0"],
Cell[48719, 1193, 8795, 195, 514, "Input",ExpressionUUID->"96ee95df-31be-4987-9adb-20ae046ba3d8"]
}, Closed]],
Cell[CellGroupData[{
Cell[57551, 1393, 203, 4, 38, "Subsection",ExpressionUUID->"7ad5375e-75f7-451a-b1e3-79033f7d235f"],
Cell[57757, 1399, 8676, 194, 514, "Input",ExpressionUUID->"bd39b9ba-eb9e-4d2d-b840-f0854ab86d0f"]
}, Closed]],
Cell[CellGroupData[{
Cell[66470, 1598, 249, 4, 38, "Subsection",ExpressionUUID->"4abcdb6c-8cb9-4d03-bf36-8c687cbce542"],
Cell[66722, 1604, 8753, 195, 514, "Input",ExpressionUUID->"5b5a1e1c-fd02-4181-b499-0f7508c3a4e6"]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)


